Six-loop beta functions in general scalar theory

We consider general renormalizable scalar field theory and derive six-loop beta functions for all parameters in d = 4 dimensions within the $\overline{MS}$-scheme. We do not explicitly compute relevant loop integrals but utilize $O(n)$-symmetric model counter-terms available in the literature. We consider dimensionless couplings and parameters with a mass scale, ranging from the trilinear self-coupling to the vacuum energy. We use obtained results to extend renormalization-group equations for several vector, matrix, and tensor models to the six-loop order. Also, we apply our general expressions to derive new contributions to beta functions and anomalous dimensions in the scalar sector of the Two-Higgs-Doublet Model.

==> anc/README <==
Supplimentary files for the paper by A.Bednyakov and A.Pikelner

"Six-loop beta functions in general scalar theory"

We provide the following files:

   1. Tensor structures (TS) and the corresponding coefficients (CS) 
      contributing to RG functions (see Sec. 2)
      
      Analytic expressions + formating rules 
	- RG6_ts.m 

          The following Lists are defined

	    - LAM [ quartic self coupling ] 
	    - TRI [ trilinear self coupling ]
	    - MM  [ mass parameter ]
	    - TAD [ tadpole term ]
	    - VAC [ vaccum energy ]

          Each element of the lists is a Mathematica Rule 
          that relates an Nickel index with  TS/CS pari, e.g.,

	  "eee1|222|e|" /. LAM[[2]] produces a List {TS, CS} for the 2-loop contribution encoded 
                                  via the Nickel Index "eee1|222|e|" 

	  TS are given in terms of 
            - lam[a,b,c,d] 
            - tri[a,b,c] 
	    - mm[a,b]
            - tad[a]
          and involve 
	    - giA, giB, giC, giD [ external indices ]
            - gi[i]              [ dummy summation indices ]

      Interactive tables with Graphs associated with TSs, their Nickel indices, and 
      the corresponding CSs

	- RG6_anom_graphs.m [ field anomalous dimension ]
	- RG6_beta_graphs.m [ beta functions for all the model parameter ]
	
      The Tables can be loaded via:

         Get["RG6_anom_graphs.m"] 
         Get["RG6_beta_graphs.m"] 

   2. RG functions for specific models (see Sec. 3)

	 - RG_On_6L.m      [ O(n) model up to 6 loops ]
	 - RG_OnAsym_6L.m  [ antisymmetric real matrix field in O(n) model up to 6 loops ]  
	 - RG_OnOm_6L.m    [ O(n) x O(m) model up to 6 loops ]  
	 - RG_UnAsym_6L.m  [ antisymmetric complex matrix field in U(n) model up to 6 loops ]  
	 - RG_UnUm_6L.m    [ U(n) x U(m) model up to 6 loops ]   
	 - RG_SUNadj_6L.m  [ field in adjoint rep of SU(n) up to 6 loops ]    
	 - RG_OnOnOn_6L.m  [ O(n) x O(n) x O(n)  model up to 6 loops ]  
	 - RG_2hdm_6L.m    [ Two-Higgs Doublet Model up to 6 loops

      Each file includes a comment with short description of the model and utilized notation

   3. Mathematica notebook demonstrating the usage of the above-mentioned files
	- RG6_examples.nb

   4. RG functions represented in terms of Circle, Triangle, and Box (CTB) structures (see Appendix A)
	- RG6_results_ctb.pdf [ Loop expansion of all CTB structures ]    





==> anc/RG6_anom_graphs.m <==
Manipulate[If[i > gammsNi[[l]], i = gammsNi[[l]]]; 
  Grid[{(Style[#1, FontFamily -> "Times New Roman", Large] & ) /@ 
     {"No", "Nickel index", "Tensor structure", "Coefficient"}, 
    (Style[#1, 25 - l] & ) /@ gammsI[[l]][[i]] /. 
     (x_)?GraphQ :> Show[x, ImageSize -> {400, 400}]}, Frame -> All, 
   ItemSize -> {{Scaled[0.05], Scaled[0.2], Scaled[0.5], Scaled[0.2]}, 
     {Scaled[0.05], Scaled[0.2]}}, Alignment -> {Center, Center}], 
 {{l, 6, "Loop"}, {2, 3, 4, 5, 6}, ControlType -> Setter}, 
 {{i, 1, "No"}, Dynamic[Range[gammsNi[[l]]]], AppearanceElements -> None, 
  ControlPlacement -> 1}, Row[{Manipulate`Place[1], Spacer[10], 
   InputField[Dynamic[i], Number, FieldSize -> 4], Spacer[1], 
   Style[" of ", FontFamily -> "Times", Medium], Dynamic[gammsNi[[l]]]}], 
 FrameLabel -> {{None, None}, {None, Style["Contributions to anomalous \
dimension \!\(\*SubscriptBox[\(\[Gamma]\), \(ab\)]\)", 
     FontFamily -> "Times New Roman", Large]}}, 
 Initialization :> {gammsNi = {0, 1, 1, 4, 11, 50}, 
   gammsI = {{}, {{1, "e111|e|", Graph[{a, 2, b, 1}, {UndirectedEdge[a, 2], 
         UndirectedEdge[b, 1], UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
         UndirectedEdge[1, 2]}, {GraphLayout -> {"Dimension" -> 3}}], 1/12}}, 
     {{1, "e112|22|e|", Graph[{a, 1, b, 3, 2}, {UndirectedEdge[a, 1], 
         UndirectedEdge[b, 3], UndirectedEdge[2, 3], UndirectedEdge[1, 2], 
         UndirectedEdge[1, 2], UndirectedEdge[1, 3], UndirectedEdge[2, 3]}, 
        {GraphLayout -> {"Dimension" -> 3}}], -16^(-1)}}, 
     {{1, "e112|33|e33||", Graph[{a, 1, b, 3, 4, 2}, {UndirectedEdge[a, 1], 
         UndirectedEdge[b, 3], UndirectedEdge[3, 4], UndirectedEdge[1, 2], 
         UndirectedEdge[1, 2], UndirectedEdge[1, 3], UndirectedEdge[2, 4], 
         UndirectedEdge[2, 4], UndirectedEdge[3, 4]}, 
        {GraphLayout -> {"Dimension" -> 3}}], -5/64}, 
      {2, "e123|e23|33||", Graph[{a, 1, b, 3, 2, 4}, {UndirectedEdge[a, 1], 
         UndirectedEdge[b, 3], UndirectedEdge[2, 3], UndirectedEdge[1, 4], 
         UndirectedEdge[1, 2], UndirectedEdge[1, 3], UndirectedEdge[2, 4], 
         UndirectedEdge[2, 4], UndirectedEdge[3, 4]}, 
        {GraphLayout -> {"Dimension" -> 3}}], 13/96}, 
      {3, "e112|23|33|e|", Graph[{a, 1, b, 3, 2, 4}, {UndirectedEdge[a, 1], 
         UndirectedEdge[b, 3], UndirectedEdge[2, 3], UndirectedEdge[1, 4], 
         UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[2, 4], 
         UndirectedEdge[3, 4], UndirectedEdge[3, 4]}, 
        {GraphLayout -> {"Dimension" -> 3}}], 1/3}, {4, "e112|e3|333||", 
       Graph[{a, 2, b, 1, 3, 4}, {UndirectedEdge[a, 2], UndirectedEdge[b, 1], 
         UndirectedEdge[1, 3], UndirectedEdge[2, 4], UndirectedEdge[1, 2], 
         UndirectedEdge[1, 2], UndirectedEdge[3, 4], UndirectedEdge[3, 4], 
         UndirectedEdge[3, 4]}, {GraphLayout -> {"Dimension" -> 3}}], 
       -5/96}}, {{1, "e112|34|e34|44||", Graph[{a, 1, b, 4, 5, 2, 3}, 
        {UndirectedEdge[a, 1], UndirectedEdge[b, 4], UndirectedEdge[4, 5], 
         UndirectedEdge[1, 2], UndirectedEdge[1, 3], UndirectedEdge[1, 4], 
         UndirectedEdge[2, 5], UndirectedEdge[3, 5], UndirectedEdge[2, 3], 
         UndirectedEdge[2, 3], UndirectedEdge[4, 5]}, 
        {GraphLayout -> {"Dimension" -> 3}}], 13/128 - z3/16}, 
      {2, "e112|33|e44|44||", Graph[{a, 1, b, 4, 5, 2, 3}, 
        {UndirectedEdge[a, 1], UndirectedEdge[b, 4], UndirectedEdge[4, 5], 
         UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[1, 4], 
         UndirectedEdge[3, 5], UndirectedEdge[3, 5], UndirectedEdge[2, 3], 
         UndirectedEdge[2, 3], UndirectedEdge[4, 5]}, 
        {GraphLayout -> {"Dimension" -> 3}}], -13/256 + z3/16}, 
      {3, "e123|e23|44|44||", Graph[{a, 1, b, 4, 2, 5, 3}, 
        {UndirectedEdge[a, 1], UndirectedEdge[b, 4], UndirectedEdge[2, 4], 
         UndirectedEdge[1, 5], UndirectedEdge[1, 2], UndirectedEdge[1, 4], 
         UndirectedEdge[3, 5], UndirectedEdge[3, 5], UndirectedEdge[2, 3], 
         UndirectedEdge[2, 3], UndirectedEdge[4, 5]}, 
        {GraphLayout -> {"Dimension" -> 3}}], 277/768 - (3*z3)/8}, 
      {4, "e123|e24|34|44||", Graph[{a, 1, b, 4, 3, 2, 5}, 
        {UndirectedEdge[a, 1], UndirectedEdge[b, 4], UndirectedEdge[3, 4], 
         UndirectedEdge[1, 2], UndirectedEdge[1, 3], UndirectedEdge[1, 4], 
         UndirectedEdge[2, 5], UndirectedEdge[2, 5], UndirectedEdge[3, 5], 
         UndirectedEdge[2, 3], UndirectedEdge[4, 5]}, 
        {GraphLayout -> {"Dimension" -> 3}}], -347/384 + z3/4}, 
      {5, "e112|23|e4|444||", Graph[{a, 1, b, 4, 2, 3, 5}, 
        {UndirectedEdge[a, 1], UndirectedEdge[b, 4], UndirectedEdge[2, 4], 
         UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[1, 4], 
         UndirectedEdge[3, 5], UndirectedEdge[3, 5], UndirectedEdge[3, 5], 
         UndirectedEdge[2, 3], UndirectedEdge[4, 5]}, 
        {GraphLayout -> {"Dimension" -> 3}}], 35/768}, 
      {6, "e112|33|444|e4||", Graph[{a, 1, b, 5, 4, 2, 3}, 
        {UndirectedEdge[a, 1], UndirectedEdge[b, 5], UndirectedEdge[4, 5], 
         UndirectedEdge[1, 2], UndirectedEdge[1, 4], UndirectedEdge[1, 4], 
         UndirectedEdge[2, 3], UndirectedEdge[2, 3], UndirectedEdge[2, 3], 
         UndirectedEdge[3, 5], UndirectedEdge[4, 5]}, 
        {GraphLayout -> {"Dimension" -> 3}}], -149/4608}, 
      {7, "e112|34|334|4|e|", Graph[{a, 1, b, 5, 4, 2, 3}, 
        {UndirectedEdge[a, 1], UndirectedEdge[b, 5], UndirectedEdge[4, 5], 
         UndirectedEdge[1, 2], UndirectedEdge[1, 3], UndirectedEdge[1, 4], 
         UndirectedEdge[2, 3], UndirectedEdge[2, 3], UndirectedEdge[2, 4], 
         UndirectedEdge[3, 5], UndirectedEdge[4, 5]}, 
        {GraphLayout -> {"Dimension" -> 3}}], -331/384 + (3*z3)/4}, 
      {8, "e112|23|44|e44||", Graph[{a, 1, b, 5, 4, 2, 3}, 
        {UndirectedEdge[a, 1], UndirectedEdge[b, 5], UndirectedEdge[4, 5], 
         UndirectedEdge[1, 4], UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
         UndirectedEdge[3, 4], UndirectedEdge[2, 3], UndirectedEdge[2, 3], 
         UndirectedEdge[3, 5], UndirectedEdge[4, 5]}, 
        {GraphLayout -> {"Dimension" -> 3}}], 137/768 - (3*z3)/16}, 
      {9, "e123|234|34|4|e|", Graph[{a, 1, b, 5, 2, 3, 4}, 
        {UndirectedEdge[a, 1], UndirectedEdge[b, 5], UndirectedEdge[2, 5], 
         UndirectedEdge[1, 3], UndirectedEdge[1, 4], UndirectedEdge[1, 2], 
         UndirectedEdge[3, 4], UndirectedEdge[2, 3], UndirectedEdge[2, 4], 
         UndirectedEdge[3, 5], UndirectedEdge[4, 5]}, 
        {GraphLayout -> {"Dimension" -> 3}}], -Pi^4/180 - z3/4}, 
      {10, "e112|23|34|44|e|", Graph[{a, 1, b, 4, 2, 3, 5}, 
        {UndirectedEdge[a, 1], UndirectedEdge[b, 4], UndirectedEdge[2, 4], 
         UndirectedEdge[1, 2], UndirectedEdge[1, 3], UndirectedEdge[1, 3], 
         UndirectedEdge[2, 5], UndirectedEdge[3, 5], UndirectedEdge[2, 3], 
         UndirectedEdge[4, 5], UndirectedEdge[4, 5]}, 
        {GraphLayout -> {"Dimension" -> 3}}], -7/12}, 
      {11, "e112|e3|344|44||", Graph[{a, 2, b, 1, 4, 5, 3}, 
        {UndirectedEdge[a, 2], UndirectedEdge[b, 1], UndirectedEdge[1, 4], 
         UndirectedEdge[2, 5], UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
         UndirectedEdge[3, 4], UndirectedEdge[3, 4], UndirectedEdge[3, 5], 
         UndirectedEdge[3, 5], UndirectedEdge[4, 5]}, 
        {GraphLayout -> {"Dimension" -> 3}}], 209/1536}}, 
     {{1, "e112|23|44|e55|55||", Graph[{a, 1, b, 6, 5, 3, 2, 4}, 
        {UndirectedEdge[a, 1], UndirectedEdge[b, 6], UndirectedEdge[5, 6], 
         UndirectedEdge[1, 5], UndirectedEdge[1, 3], UndirectedEdge[2, 4], 
         UndirectedEdge[2, 4], UndirectedEdge[1, 3], UndirectedEdge[4, 5], 
         UndirectedEdge[2, 3], UndirectedEdge[2, 3], UndirectedEdge[4, 6], 
         UndirectedEdge[5, 6]}, {GraphLayout -> {"Dimension" -> 3}}], 
       187/1024 - Pi^4/960 - z3/64}, {2, "e123|224|5|445|5|e|", 
       Graph[{a, 1, b, 6, 3, 2, 5, 4}, {UndirectedEdge[a, 1], 
         UndirectedEdge[b, 6], UndirectedEdge[3, 6], UndirectedEdge[1, 2], 
         UndirectedEdge[1, 5], UndirectedEdge[2, 4], UndirectedEdge[4, 5], 
         UndirectedEdge[1, 3], UndirectedEdge[4, 5], UndirectedEdge[2, 3], 
         UndirectedEdge[2, 3], UndirectedEdge[4, 6], UndirectedEdge[5, 6]}, 
        {GraphLayout -> {"Dimension" -> 3}}], -783/1280 + Pi^4/400 - 
        (7*z3)/40}, {3, "e123|e45|344|55|5||", 
       Graph[{a, 1, b, 5, 2, 3, 4, 6}, {UndirectedEdge[a, 1], 
         UndirectedEdge[b, 5], UndirectedEdge[2, 5], UndirectedEdge[1, 3], 
         UndirectedEdge[1, 4], UndirectedEdge[2, 6], UndirectedEdge[3, 6], 
         UndirectedEdge[1, 5], UndirectedEdge[3, 6], UndirectedEdge[2, 4], 
         UndirectedEdge[2, 4], UndirectedEdge[3, 4], UndirectedEdge[5, 6]}, 
        {GraphLayout -> {"Dimension" -> 3}}], -2243/7680 + (7*Pi^4)/4800 + 
        (3*z3)/16}, {4, "e123|e24|35|45|55||", 
       Graph[{a, 1, b, 5, 4, 3, 2, 6}, {UndirectedEdge[a, 1], 
         UndirectedEdge[b, 5], UndirectedEdge[4, 5], UndirectedEdge[1, 3], 
         UndirectedEdge[1, 4], UndirectedEdge[2, 6], UndirectedEdge[2, 6], 
         UndirectedEdge[1, 5], UndirectedEdge[2, 3], UndirectedEdge[3, 6], 
         UndirectedEdge[2, 4], UndirectedEdge[3, 4], UndirectedEdge[5, 6]}, 
        {GraphLayout -> {"Dimension" -> 3}}], 3969/640 - Pi^4/150 - 
        (13*z3)/4}, {5, "e112|34|e35|45|55||", 
       Graph[{a, 1, b, 5, 3, 4, 2, 6}, {UndirectedEdge[a, 1], 
         UndirectedEdge[b, 5], UndirectedEdge[3, 5], UndirectedEdge[1, 4], 
         UndirectedEdge[1, 4], UndirectedEdge[2, 6], UndirectedEdge[2, 6], 
         UndirectedEdge[1, 5], UndirectedEdge[2, 3], UndirectedEdge[3, 6], 
         UndirectedEdge[2, 4], UndirectedEdge[3, 4], UndirectedEdge[5, 6]}, 
        {GraphLayout -> {"Dimension" -> 3}}], -29/1280 - Pi^4/600 - 
        (11*z3)/80}, {6, "e112|34|e55|445|5||", 
       Graph[{a, 1, b, 5, 6, 4, 2, 3}, {UndirectedEdge[a, 1], 
         UndirectedEdge[b, 5], UndirectedEdge[5, 6], UndirectedEdge[1, 4], 
         UndirectedEdge[1, 4], UndirectedEdge[2, 3], UndirectedEdge[2, 3], 
         UndirectedEdge[1, 5], UndirectedEdge[2, 6], UndirectedEdge[3, 6], 
         UndirectedEdge[2, 4], UndirectedEdge[3, 4], UndirectedEdge[5, 6]}, 
        {GraphLayout -> {"Dimension" -> 3}}], 511/7680 + Pi^4/9600 - 
        (23*z3)/320}, {7, "e123|e23|45|45|55||", 
       Graph[{a, 1, b, 5, 4, 6, 2, 3}, {UndirectedEdge[a, 1], 
         UndirectedEdge[b, 5], UndirectedEdge[4, 5], UndirectedEdge[1, 6], 
         UndirectedEdge[1, 4], UndirectedEdge[2, 3], UndirectedEdge[2, 3], 
         UndirectedEdge[1, 5], UndirectedEdge[2, 6], UndirectedEdge[3, 6], 
         UndirectedEdge[2, 4], UndirectedEdge[3, 4], UndirectedEdge[5, 6]}, 
        {GraphLayout -> {"Dimension" -> 3}}], -10453/7680 + Pi^4/1200 + 
        (101*z3)/80}, {8, "e112|23|34|45|55|e|", 
       Graph[{a, 1, b, 6, 5, 2, 3, 4}, {UndirectedEdge[a, 1], 
         UndirectedEdge[b, 6], UndirectedEdge[5, 6], UndirectedEdge[1, 2], 
         UndirectedEdge[1, 3], UndirectedEdge[4, 5], UndirectedEdge[2, 4], 
         UndirectedEdge[1, 3], UndirectedEdge[2, 5], UndirectedEdge[3, 4], 
         UndirectedEdge[2, 3], UndirectedEdge[4, 6], UndirectedEdge[5, 6]}, 
        {GraphLayout -> {"Dimension" -> 3}}], 2}, {9, "e112|23|44|455|5|e|", 
       Graph[{a, 1, b, 6, 5, 2, 3, 4}, {UndirectedEdge[a, 1], 
         UndirectedEdge[b, 6], UndirectedEdge[5, 6], UndirectedEdge[1, 2], 
         UndirectedEdge[1, 3], UndirectedEdge[4, 5], UndirectedEdge[2, 4], 
         UndirectedEdge[1, 3], UndirectedEdge[2, 4], UndirectedEdge[3, 5], 
         UndirectedEdge[2, 3], UndirectedEdge[4, 6], UndirectedEdge[5, 6]}, 
        {GraphLayout -> {"Dimension" -> 3}}], 147/2560 - Pi^4/1600 + 
        (43*z3)/160}, {10, "e123|234|45|45|5|e|", 
       Graph[{a, 1, b, 6, 3, 2, 5, 4}, {UndirectedEdge[a, 1], 
         UndirectedEdge[b, 6], UndirectedEdge[3, 6], UndirectedEdge[1, 2], 
         UndirectedEdge[1, 5], UndirectedEdge[2, 4], UndirectedEdge[4, 5], 
         UndirectedEdge[1, 3], UndirectedEdge[2, 5], UndirectedEdge[3, 4], 
         UndirectedEdge[2, 3], UndirectedEdge[4, 6], UndirectedEdge[5, 6]}, 
        {GraphLayout -> {"Dimension" -> 3}}], (5*Pi^6)/756 - z3^2/2}, 
      {11, "e123|e45|345|45|5||", Graph[{a, 1, b, 5, 2, 3, 4, 6}, 
        {UndirectedEdge[a, 1], UndirectedEdge[b, 5], UndirectedEdge[2, 5], 
         UndirectedEdge[1, 3], UndirectedEdge[1, 4], UndirectedEdge[2, 6], 
         UndirectedEdge[3, 6], UndirectedEdge[1, 5], UndirectedEdge[2, 3], 
         UndirectedEdge[4, 6], UndirectedEdge[2, 4], UndirectedEdge[3, 4], 
         UndirectedEdge[5, 6]}, {GraphLayout -> {"Dimension" -> 3}}], 
       Pi^4/120 + (15*z3)/16 - z5}, {12, "e112|23|45|445|5|e|", 
       Graph[{a, 1, b, 6, 2, 3, 4, 5}, {UndirectedEdge[a, 1], 
         UndirectedEdge[b, 6], UndirectedEdge[2, 6], UndirectedEdge[1, 2], 
         UndirectedEdge[1, 3], UndirectedEdge[4, 5], UndirectedEdge[4, 5], 
         UndirectedEdge[1, 3], UndirectedEdge[2, 4], UndirectedEdge[3, 5], 
         UndirectedEdge[2, 3], UndirectedEdge[4, 6], UndirectedEdge[5, 6]}, 
        {GraphLayout -> {"Dimension" -> 3}}], 497/1280 - Pi^4/600 - 
        (27*z3)/40}, {13, "e112|23|45|e45|55||", 
       Graph[{a, 1, b, 6, 2, 3, 4, 5}, {UndirectedEdge[a, 1], 
         UndirectedEdge[b, 6], UndirectedEdge[2, 6], UndirectedEdge[1, 3], 
         UndirectedEdge[1, 2], UndirectedEdge[4, 5], UndirectedEdge[4, 5], 
         UndirectedEdge[1, 2], UndirectedEdge[3, 4], UndirectedEdge[3, 5], 
         UndirectedEdge[2, 3], UndirectedEdge[4, 6], UndirectedEdge[5, 6]}, 
        {GraphLayout -> {"Dimension" -> 3}}], -2843/7680 + Pi^4/800 + 
        (9*z3)/20}, {14, "e112|34|345|e5|55||", 
       Graph[{a, 1, b, 6, 2, 5, 3, 4}, {UndirectedEdge[a, 1], 
         UndirectedEdge[b, 6], UndirectedEdge[2, 6], UndirectedEdge[1, 5], 
         UndirectedEdge[1, 2], UndirectedEdge[3, 4], UndirectedEdge[3, 4], 
         UndirectedEdge[1, 2], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
         UndirectedEdge[2, 3], UndirectedEdge[4, 6], UndirectedEdge[5, 6]}, 
        {GraphLayout -> {"Dimension" -> 3}}], 1903/640 - Pi^4/1200 - 
        (9*z3)/5}, {15, "e112|33|e45|45|55||", 
       Graph[{a, 1, b, 6, 5, 3, 4, 2}, {UndirectedEdge[a, 1], 
         UndirectedEdge[b, 6], UndirectedEdge[5, 6], UndirectedEdge[1, 3], 
         UndirectedEdge[1, 4], UndirectedEdge[2, 5], UndirectedEdge[2, 5], 
         UndirectedEdge[1, 6], UndirectedEdge[2, 3], UndirectedEdge[2, 4], 
         UndirectedEdge[3, 4], UndirectedEdge[3, 4], UndirectedEdge[5, 6]}, 
        {GraphLayout -> {"Dimension" -> 3}}], 511/3840 + Pi^4/4800 - 
        (23*z3)/160}, {16, "e112|33|e34|5|555||", 
       Graph[{a, 1, b, 5, 4, 3, 2, 6}, {UndirectedEdge[a, 1], 
         UndirectedEdge[b, 5], UndirectedEdge[4, 5], UndirectedEdge[1, 3], 
         UndirectedEdge[1, 3], UndirectedEdge[2, 6], UndirectedEdge[2, 6], 
         UndirectedEdge[1, 5], UndirectedEdge[2, 6], UndirectedEdge[2, 4], 
         UndirectedEdge[3, 4], UndirectedEdge[3, 4], UndirectedEdge[5, 6]}, 
        {GraphLayout -> {"Dimension" -> 3}}], 223/4608 + z3/96}, 
      {17, "e112|33|e44|55|55||", Graph[{a, 1, b, 5, 6, 3, 2, 4}, 
        {UndirectedEdge[a, 1], UndirectedEdge[b, 5], UndirectedEdge[5, 6], 
         UndirectedEdge[1, 3], UndirectedEdge[1, 3], UndirectedEdge[2, 4], 
         UndirectedEdge[2, 4], UndirectedEdge[1, 5], UndirectedEdge[2, 6], 
         UndirectedEdge[2, 6], UndirectedEdge[3, 4], UndirectedEdge[3, 4], 
         UndirectedEdge[5, 6]}, {GraphLayout -> {"Dimension" -> 3}}], 
       -29/1024 + Pi^4/1920 - z3/64}, {18, "e123|e24|33|5|555||", 
       Graph[{a, 1, b, 5, 3, 4, 2, 6}, {UndirectedEdge[a, 1], 
         UndirectedEdge[b, 5], UndirectedEdge[3, 5], UndirectedEdge[1, 4], 
         UndirectedEdge[1, 3], UndirectedEdge[2, 6], UndirectedEdge[2, 6], 
         UndirectedEdge[1, 5], UndirectedEdge[2, 6], UndirectedEdge[2, 4], 
         UndirectedEdge[3, 4], UndirectedEdge[3, 4], UndirectedEdge[5, 6]}, 
        {GraphLayout -> {"Dimension" -> 3}}], 73/512 - z3/24}, 
      {19, "e123|e23|44|55|55||", Graph[{a, 1, b, 5, 3, 6, 2, 4}, 
        {UndirectedEdge[a, 1], UndirectedEdge[b, 5], UndirectedEdge[3, 5], 
         UndirectedEdge[1, 6], UndirectedEdge[1, 3], UndirectedEdge[2, 4], 
         UndirectedEdge[2, 4], UndirectedEdge[1, 5], UndirectedEdge[2, 6], 
         UndirectedEdge[2, 6], UndirectedEdge[3, 4], UndirectedEdge[3, 4], 
         UndirectedEdge[5, 6]}, {GraphLayout -> {"Dimension" -> 3}}], 
       -443/5120 - (23*Pi^4)/9600 + (43*z3)/160}, {20, "e123|e24|34|55|55||", 
       Graph[{a, 1, b, 5, 4, 3, 2, 6}, {UndirectedEdge[a, 1], 
         UndirectedEdge[b, 5], UndirectedEdge[4, 5], UndirectedEdge[1, 3], 
         UndirectedEdge[1, 4], UndirectedEdge[2, 6], UndirectedEdge[2, 6], 
         UndirectedEdge[1, 5], UndirectedEdge[2, 3], UndirectedEdge[2, 3], 
         UndirectedEdge[4, 6], UndirectedEdge[3, 4], UndirectedEdge[5, 6]}, 
        {GraphLayout -> {"Dimension" -> 3}}], -2243/3840 + (7*Pi^4)/2400 + 
        (3*z3)/8}, {21, "e112|34|e34|55|55||", 
       Graph[{a, 1, b, 5, 3, 4, 2, 6}, {UndirectedEdge[a, 1], 
         UndirectedEdge[b, 5], UndirectedEdge[3, 5], UndirectedEdge[1, 4], 
         UndirectedEdge[1, 4], UndirectedEdge[2, 6], UndirectedEdge[2, 6], 
         UndirectedEdge[1, 5], UndirectedEdge[2, 3], UndirectedEdge[2, 3], 
         UndirectedEdge[4, 6], UndirectedEdge[3, 4], UndirectedEdge[5, 6]}, 
        {GraphLayout -> {"Dimension" -> 3}}], -157/7680 - Pi^4/2400 + 
        (21*z3)/160}, {22, "e112|23|e4|455|55||", 
       Graph[{a, 1, b, 5, 3, 2, 4, 6}, {UndirectedEdge[a, 1], 
         UndirectedEdge[b, 5], UndirectedEdge[3, 5], UndirectedEdge[1, 3], 
         UndirectedEdge[1, 3], UndirectedEdge[2, 4], UndirectedEdge[2, 4], 
         UndirectedEdge[1, 5], UndirectedEdge[2, 6], UndirectedEdge[2, 6], 
         UndirectedEdge[4, 6], UndirectedEdge[3, 4], UndirectedEdge[5, 6]}, 
        {GraphLayout -> {"Dimension" -> 3}}], 1/160 - z3/80}, 
      {23, "e112|33|445|e5|55||", Graph[{a, 1, b, 6, 5, 3, 2, 4}, 
        {UndirectedEdge[a, 1], UndirectedEdge[b, 6], UndirectedEdge[5, 6], 
         UndirectedEdge[1, 3], UndirectedEdge[1, 5], UndirectedEdge[2, 4], 
         UndirectedEdge[2, 4], UndirectedEdge[1, 5], UndirectedEdge[2, 3], 
         UndirectedEdge[2, 3], UndirectedEdge[3, 4], UndirectedEdge[4, 6], 
         UndirectedEdge[5, 6]}, {GraphLayout -> {"Dimension" -> 3}}], 11/64}, 
      {24, "e112|34|335|5|e55||", Graph[{a, 1, b, 6, 5, 3, 2, 4}, 
        {UndirectedEdge[a, 1], UndirectedEdge[b, 6], UndirectedEdge[5, 6], 
         UndirectedEdge[1, 5], UndirectedEdge[1, 3], UndirectedEdge[2, 4], 
         UndirectedEdge[2, 4], UndirectedEdge[1, 3], UndirectedEdge[2, 5], 
         UndirectedEdge[2, 3], UndirectedEdge[3, 4], UndirectedEdge[4, 6], 
         UndirectedEdge[5, 6]}, {GraphLayout -> {"Dimension" -> 3}}], 
       -553/1920 + Pi^4/2400 + (19*z3)/80}, {25, "e112|23|44|555|e5||", 
       Graph[{a, 1, b, 6, 5, 3, 2, 4}, {UndirectedEdge[a, 1], 
         UndirectedEdge[b, 6], UndirectedEdge[5, 6], UndirectedEdge[1, 5], 
         UndirectedEdge[1, 3], UndirectedEdge[2, 4], UndirectedEdge[2, 4], 
         UndirectedEdge[1, 3], UndirectedEdge[2, 4], UndirectedEdge[2, 3], 
         UndirectedEdge[3, 5], UndirectedEdge[4, 6], UndirectedEdge[5, 6]}, 
        {GraphLayout -> {"Dimension" -> 3}}], -707/15360 - z3/60}, 
      {26, "e123|245|45|445||e|", Graph[{a, 1, b, 6, 3, 4, 5, 2}, 
        {UndirectedEdge[a, 1], UndirectedEdge[b, 6], UndirectedEdge[3, 6], 
         UndirectedEdge[1, 4], UndirectedEdge[1, 5], UndirectedEdge[2, 4], 
         UndirectedEdge[2, 4], UndirectedEdge[1, 3], UndirectedEdge[2, 5], 
         UndirectedEdge[2, 3], UndirectedEdge[3, 5], UndirectedEdge[4, 6], 
         UndirectedEdge[5, 6]}, {GraphLayout -> {"Dimension" -> 3}}], 
       Pi^4/200 + (21*z3)/80 - (23*z5)/40}, {27, "e112|34|e33|5|555||", 
       Graph[{a, 1, b, 5, 6, 4, 2, 3}, {UndirectedEdge[a, 1], 
         UndirectedEdge[b, 5], UndirectedEdge[5, 6], UndirectedEdge[1, 4], 
         UndirectedEdge[1, 4], UndirectedEdge[2, 3], UndirectedEdge[2, 3], 
         UndirectedEdge[1, 5], UndirectedEdge[2, 3], UndirectedEdge[2, 6], 
         UndirectedEdge[3, 4], UndirectedEdge[4, 6], UndirectedEdge[5, 6]}, 
        {GraphLayout -> {"Dimension" -> 3}}], 223/9216 + z3/192}, 
      {28, "e123|e23|34|5|555||", Graph[{a, 1, b, 5, 4, 6, 2, 3}, 
        {UndirectedEdge[a, 1], UndirectedEdge[b, 5], UndirectedEdge[4, 5], 
         UndirectedEdge[1, 6], UndirectedEdge[1, 4], UndirectedEdge[2, 3], 
         UndirectedEdge[2, 3], UndirectedEdge[1, 5], UndirectedEdge[2, 3], 
         UndirectedEdge[2, 6], UndirectedEdge[3, 4], UndirectedEdge[4, 6], 
         UndirectedEdge[5, 6]}, {GraphLayout -> {"Dimension" -> 3}}], 
       -583/2304 - z3/48}, {29, "e112|23|34|55|e55||", 
       Graph[{a, 1, b, 5, 3, 4, 2, 6}, {UndirectedEdge[a, 1], 
         UndirectedEdge[b, 5], UndirectedEdge[3, 5], UndirectedEdge[1, 3], 
         UndirectedEdge[1, 4], UndirectedEdge[2, 6], UndirectedEdge[2, 6], 
         UndirectedEdge[1, 4], UndirectedEdge[2, 3], UndirectedEdge[2, 4], 
         UndirectedEdge[3, 4], UndirectedEdge[5, 6], UndirectedEdge[5, 6]}, 
        {GraphLayout -> {"Dimension" -> 3}}], -5809/7680 + Pi^4/2400 + 
        (53*z3)/160}, {30, "e112|34|355|e4|55||", 
       Graph[{a, 1, b, 6, 3, 5, 2, 4}, {UndirectedEdge[a, 1], 
         UndirectedEdge[b, 6], UndirectedEdge[3, 6], UndirectedEdge[1, 5], 
         UndirectedEdge[1, 3], UndirectedEdge[2, 4], UndirectedEdge[2, 4], 
         UndirectedEdge[1, 3], UndirectedEdge[2, 5], UndirectedEdge[2, 5], 
         UndirectedEdge[3, 4], UndirectedEdge[4, 6], UndirectedEdge[5, 6]}, 
        {GraphLayout -> {"Dimension" -> 3}}], 1769/1920 - (21*z3)/40}, 
      {31, "e112|23|34|e5|555||", Graph[{a, 1, b, 6, 3, 5, 2, 4}, 
        {UndirectedEdge[a, 1], UndirectedEdge[b, 6], UndirectedEdge[3, 6], 
         UndirectedEdge[1, 5], UndirectedEdge[1, 3], UndirectedEdge[2, 4], 
         UndirectedEdge[2, 4], UndirectedEdge[1, 3], UndirectedEdge[2, 4], 
         UndirectedEdge[2, 5], UndirectedEdge[3, 5], UndirectedEdge[4, 6], 
         UndirectedEdge[5, 6]}, {GraphLayout -> {"Dimension" -> 3}}], 
       -1675/4608}, {32, "e112|34|335|e|555||", 
       Graph[{a, 1, b, 5, 3, 6, 2, 4}, {UndirectedEdge[a, 1], 
         UndirectedEdge[b, 5], UndirectedEdge[3, 5], UndirectedEdge[1, 6], 
         UndirectedEdge[1, 3], UndirectedEdge[2, 4], UndirectedEdge[2, 4], 
         UndirectedEdge[1, 3], UndirectedEdge[2, 4], UndirectedEdge[2, 6], 
         UndirectedEdge[3, 4], UndirectedEdge[5, 6], UndirectedEdge[5, 6]}, 
        {GraphLayout -> {"Dimension" -> 3}}], -3/1024}, 
      {33, "e123|e24|55|445|5||", Graph[{a, 1, b, 5, 3, 2, 4, 6}, 
        {UndirectedEdge[a, 1], UndirectedEdge[b, 5], UndirectedEdge[3, 5], 
         UndirectedEdge[1, 2], UndirectedEdge[1, 3], UndirectedEdge[4, 6], 
         UndirectedEdge[2, 4], UndirectedEdge[1, 5], UndirectedEdge[2, 6], 
         UndirectedEdge[2, 6], UndirectedEdge[3, 4], UndirectedEdge[3, 4], 
         UndirectedEdge[5, 6]}, {GraphLayout -> {"Dimension" -> 3}}], 
       -3633/2560 - Pi^4/480 + (97*z3)/80}, {34, "e112|34|355|45|e5||", 
       Graph[{a, 1, b, 6, 3, 2, 4, 5}, {UndirectedEdge[a, 1], 
         UndirectedEdge[b, 6], UndirectedEdge[3, 6], UndirectedEdge[1, 2], 
         UndirectedEdge[1, 3], UndirectedEdge[4, 5], UndirectedEdge[2, 4], 
         UndirectedEdge[1, 3], UndirectedEdge[2, 4], UndirectedEdge[2, 5], 
         UndirectedEdge[3, 5], UndirectedEdge[4, 6], UndirectedEdge[5, 6]}, 
        {GraphLayout -> {"Dimension" -> 3}}], 1903/640 + Pi^4/300 - 
        (9*z3)/5}, {35, "e112|34|345|45|5|e|", 
       Graph[{a, 1, b, 5, 4, 2, 3, 6}, {UndirectedEdge[a, 1], 
         UndirectedEdge[b, 5], UndirectedEdge[4, 5], UndirectedEdge[1, 2], 
         UndirectedEdge[1, 3], UndirectedEdge[2, 6], UndirectedEdge[3, 6], 
         UndirectedEdge[1, 4], UndirectedEdge[2, 3], UndirectedEdge[2, 4], 
         UndirectedEdge[3, 4], UndirectedEdge[5, 6], UndirectedEdge[5, 6]}, 
        {GraphLayout -> {"Dimension" -> 3}}], (17*Pi^4)/1200 + (39*z3)/10 - 
        (63*z5)/20}, {36, "e123|234|45|55|e5||", 
       Graph[{a, 1, b, 6, 3, 2, 5, 4}, {UndirectedEdge[a, 1], 
         UndirectedEdge[b, 6], UndirectedEdge[3, 6], UndirectedEdge[1, 2], 
         UndirectedEdge[1, 5], UndirectedEdge[2, 4], UndirectedEdge[2, 4], 
         UndirectedEdge[1, 3], UndirectedEdge[4, 5], UndirectedEdge[2, 3], 
         UndirectedEdge[3, 5], UndirectedEdge[4, 6], UndirectedEdge[5, 6]}, 
        {GraphLayout -> {"Dimension" -> 3}}], Pi^4/100 + (21*z3)/40 + z5/10}, 
      {37, "e123|e45|334|5|55||", Graph[{a, 1, b, 5, 2, 3, 4, 6}, 
        {UndirectedEdge[a, 1], UndirectedEdge[b, 5], UndirectedEdge[2, 5], 
         UndirectedEdge[1, 3], UndirectedEdge[1, 4], UndirectedEdge[2, 6], 
         UndirectedEdge[2, 6], UndirectedEdge[1, 5], UndirectedEdge[3, 6], 
         UndirectedEdge[2, 4], UndirectedEdge[3, 4], UndirectedEdge[3, 4], 
         UndirectedEdge[5, 6]}, {GraphLayout -> {"Dimension" -> 3}}], 
       49/1920 - Pi^4/4800 + (9*z3)/160}, {38, "e123|e45|444|555|||", 
       Graph[{a, 1, b, 5, 3, 2, 4, 6}, {UndirectedEdge[a, 1], 
         UndirectedEdge[b, 5], UndirectedEdge[3, 5], UndirectedEdge[1, 2], 
         UndirectedEdge[1, 4], UndirectedEdge[2, 6], UndirectedEdge[2, 6], 
         UndirectedEdge[1, 5], UndirectedEdge[2, 6], UndirectedEdge[3, 4], 
         UndirectedEdge[3, 4], UndirectedEdge[3, 4], UndirectedEdge[5, 6]}, 
        {GraphLayout -> {"Dimension" -> 3}}], 11/4608}, 
      {39, "e123|e45|445|455|||", Graph[{a, 1, b, 5, 3, 2, 4, 6}, 
        {UndirectedEdge[a, 1], UndirectedEdge[b, 5], UndirectedEdge[3, 5], 
         UndirectedEdge[1, 2], UndirectedEdge[1, 4], UndirectedEdge[2, 6], 
         UndirectedEdge[2, 6], UndirectedEdge[1, 5], UndirectedEdge[2, 3], 
         UndirectedEdge[4, 6], UndirectedEdge[3, 4], UndirectedEdge[3, 4], 
         UndirectedEdge[5, 6]}, {GraphLayout -> {"Dimension" -> 3}}], 
       -2243/7680 + Pi^4/2400 + (3*z3)/16}, {40, "e112|33|344|5|55|e|", 
       Graph[{a, 1, b, 6, 5, 2, 3, 4}, {UndirectedEdge[a, 1], 
         UndirectedEdge[b, 6], UndirectedEdge[5, 6], UndirectedEdge[1, 2], 
         UndirectedEdge[1, 3], UndirectedEdge[2, 4], UndirectedEdge[2, 5], 
         UndirectedEdge[1, 3], UndirectedEdge[2, 5], UndirectedEdge[3, 4], 
         UndirectedEdge[3, 4], UndirectedEdge[4, 6], UndirectedEdge[5, 6]}, 
        {GraphLayout -> {"Dimension" -> 3}}], -959/7680 - Pi^4/1600 + 
        (3*z3)/160}, {41, "e112|34|334|5|55|e|", 
       Graph[{a, 1, b, 6, 5, 2, 3, 4}, {UndirectedEdge[a, 1], 
         UndirectedEdge[b, 6], UndirectedEdge[5, 6], UndirectedEdge[1, 2], 
         UndirectedEdge[1, 3], UndirectedEdge[2, 4], UndirectedEdge[2, 4], 
         UndirectedEdge[1, 3], UndirectedEdge[2, 5], UndirectedEdge[3, 4], 
         UndirectedEdge[3, 5], UndirectedEdge[4, 6], UndirectedEdge[5, 6]}, 
        {GraphLayout -> {"Dimension" -> 3}}], 341/7680 + Pi^4/800 - 
        (7*z3)/80}, {42, "e112|33|444|55|5|e|", 
       Graph[{a, 1, b, 6, 5, 2, 3, 4}, {UndirectedEdge[a, 1], 
         UndirectedEdge[b, 6], UndirectedEdge[5, 6], UndirectedEdge[1, 2], 
         UndirectedEdge[1, 3], UndirectedEdge[2, 4], UndirectedEdge[2, 4], 
         UndirectedEdge[1, 3], UndirectedEdge[2, 4], UndirectedEdge[3, 5], 
         UndirectedEdge[3, 5], UndirectedEdge[4, 6], UndirectedEdge[5, 6]}, 
        {GraphLayout -> {"Dimension" -> 3}}], -221/10240 + (7*z3)/640}, 
      {43, "e123|224|4|555|e5||", Graph[{a, 1, b, 6, 3, 2, 5, 4}, 
        {UndirectedEdge[a, 1], UndirectedEdge[b, 6], UndirectedEdge[3, 6], 
         UndirectedEdge[1, 2], UndirectedEdge[1, 5], UndirectedEdge[2, 4], 
         UndirectedEdge[2, 4], UndirectedEdge[1, 3], UndirectedEdge[2, 4], 
         UndirectedEdge[3, 5], UndirectedEdge[3, 5], UndirectedEdge[4, 6], 
         UndirectedEdge[5, 6]}, {GraphLayout -> {"Dimension" -> 3}}], 
       -401/15360 + (7*z3)/160}, {44, "e112|33|445|45|5|e|", 
       Graph[{a, 1, b, 5, 3, 2, 4, 6}, {UndirectedEdge[a, 1], 
         UndirectedEdge[b, 5], UndirectedEdge[3, 5], UndirectedEdge[1, 2], 
         UndirectedEdge[1, 4], UndirectedEdge[2, 6], UndirectedEdge[2, 6], 
         UndirectedEdge[1, 3], UndirectedEdge[2, 4], UndirectedEdge[3, 4], 
         UndirectedEdge[3, 4], UndirectedEdge[5, 6], UndirectedEdge[5, 6]}, 
        {GraphLayout -> {"Dimension" -> 3}}], -2109/2560 + Pi^4/1200 + 
        z3/32}, {45, "e112|34|335|4|55|e|", Graph[{a, 1, b, 5, 2, 4, 3, 6}, 
        {UndirectedEdge[a, 1], UndirectedEdge[b, 5], UndirectedEdge[2, 5], 
         UndirectedEdge[1, 2], UndirectedEdge[1, 4], UndirectedEdge[3, 6], 
         UndirectedEdge[2, 3], UndirectedEdge[1, 4], UndirectedEdge[2, 3], 
         UndirectedEdge[3, 4], UndirectedEdge[4, 6], UndirectedEdge[5, 6], 
         UndirectedEdge[5, 6]}, {GraphLayout -> {"Dimension" -> 3}}], 
       341/7680 + (11*Pi^4)/4800 - (27*z3)/80}, {46, "e112|e3|345|45|55||", 
       Graph[{a, 2, b, 1, 5, 6, 3, 4}, {UndirectedEdge[a, 2], 
         UndirectedEdge[b, 1], UndirectedEdge[1, 5], UndirectedEdge[2, 6], 
         UndirectedEdge[1, 2], UndirectedEdge[3, 4], UndirectedEdge[3, 4], 
         UndirectedEdge[1, 2], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
         UndirectedEdge[3, 6], UndirectedEdge[4, 6], UndirectedEdge[5, 6]}, 
        {GraphLayout -> {"Dimension" -> 3}}], -879/5120 - (21*z3)/160}, 
      {47, "e112|e3|344|55|55||", Graph[{a, 2, b, 1, 5, 6, 3, 4}, 
        {UndirectedEdge[a, 2], UndirectedEdge[b, 1], UndirectedEdge[1, 5], 
         UndirectedEdge[2, 6], UndirectedEdge[1, 2], UndirectedEdge[3, 4], 
         UndirectedEdge[3, 4], UndirectedEdge[1, 2], UndirectedEdge[3, 5], 
         UndirectedEdge[3, 5], UndirectedEdge[4, 6], UndirectedEdge[4, 6], 
         UndirectedEdge[5, 6]}, {GraphLayout -> {"Dimension" -> 3}}], 
       -177/10240 - (21*z3)/640}, {48, "e112|e3|334|5|555||", 
       Graph[{a, 2, b, 1, 5, 6, 3, 4}, {UndirectedEdge[a, 2], 
         UndirectedEdge[b, 1], UndirectedEdge[1, 5], UndirectedEdge[2, 6], 
         UndirectedEdge[1, 2], UndirectedEdge[3, 4], UndirectedEdge[3, 4], 
         UndirectedEdge[1, 2], UndirectedEdge[3, 4], UndirectedEdge[3, 5], 
         UndirectedEdge[4, 6], UndirectedEdge[5, 6], UndirectedEdge[5, 6]}, 
        {GraphLayout -> {"Dimension" -> 3}}], 7/128}, 
      {49, "e112|e3|445|455|5||", Graph[{a, 2, b, 1, 3, 6, 4, 5}, 
        {UndirectedEdge[a, 2], UndirectedEdge[b, 1], UndirectedEdge[1, 3], 
         UndirectedEdge[2, 6], UndirectedEdge[1, 2], UndirectedEdge[4, 5], 
         UndirectedEdge[3, 4], UndirectedEdge[1, 2], UndirectedEdge[3, 4], 
         UndirectedEdge[3, 5], UndirectedEdge[4, 6], UndirectedEdge[5, 6], 
         UndirectedEdge[5, 6]}, {GraphLayout -> {"Dimension" -> 3}}], 
       -1249/2560 + (9*z3)/80}, {50, "e112|e3|444|555|5||", 
       Graph[{a, 2, b, 1, 3, 5, 4, 6}, {UndirectedEdge[a, 2], 
         UndirectedEdge[b, 1], UndirectedEdge[1, 3], UndirectedEdge[2, 5], 
         UndirectedEdge[1, 2], UndirectedEdge[4, 6], UndirectedEdge[3, 4], 
         UndirectedEdge[1, 2], UndirectedEdge[3, 4], UndirectedEdge[3, 4], 
         UndirectedEdge[5, 6], UndirectedEdge[5, 6], UndirectedEdge[5, 6]}, 
        {GraphLayout -> {"Dimension" -> 3}}], 11/4608}}}, 
   z3 = "\!\(\*SubscriptBox[\(\[Zeta]\), \(3\)]\)", 
   MakeBoxes[z3, FormatType_] ^= \[Zeta]
       3, 
   Attributes[MakeBoxes] = {HoldAllComplete}, 
   z5 = "\!\(\*SubscriptBox[\(\[Zeta]\), \(5\)]\)", 
   MakeBoxes[z5, FormatType_] ^= \[Zeta]
       5}]


==> anc/RG6_examples.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    290132,       7373]
NotebookOptionsPosition[    265745,       6977]
NotebookOutlinePosition[    266082,       6992]
CellTagsIndexPosition[    266039,       6989]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.820918240068534*^9, 3.82091824082754*^9}, {
   3.820919800849231*^9, 3.82091980661304*^9}, 3.823150082912739*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"bb573e32-43bc-4aab-9ba3-41eaec781a87"],

Cell[CellGroupData[{

Cell["\<\
Six-loop results for RG functions in a general field scalar theory\
\>", "Subsection",
 CellChangeTimes->{{3.820919240496228*^9, 3.820919246160068*^9}, {
  3.822627332541497*^9, 
  3.82262734154912*^9}},ExpressionUUID->"b3516e2c-d1b3-49e8-8508-\
46e5a3cd633d"],

Cell["Load results", "Text",
 CellChangeTimes->{{3.8209187242702312`*^9, 3.820918829109027*^9}, {
  3.8231490636040697`*^9, 
  3.823149069525199*^9}},ExpressionUUID->"7abc3a27-ab1b-4886-9f13-\
84afeaea6729"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "[", "\"\<RG6_ts.m\>\"", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.823149071225853*^9, 3.82314907687838*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"18de8464-0f74-42c6-a31c-1e92e465f448"],

Cell[TextData[{
 "One-loop contribution to the self-coupling beta function. ",
 StyleBox["Nickel index",
  FontWeight->"Bold"],
 " is given together with ",
 StyleBox["tensor structure ",
  FontWeight->"Bold"],
 "and ",
 StyleBox["the corresponding coefficient",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.820918839292845*^9, 3.820918885588213*^9}, {
  3.8216047452487383`*^9, 
  3.821604746348166*^9}},ExpressionUUID->"ff537097-13f5-4723-97e6-\
925014fd73ee"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"LAM", "[", 
   RowBox[{"[", "1", "]"}], "]"}], " ", "//", "TraditionalForm"}]], "Input",
 CellChangeTimes->{{3.82091883438902*^9, 3.820918837573042*^9}, {
   3.820919324296398*^9, 3.820919325512281*^9}, 3.823149097354143*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"7d0b5f7e-db15-482c-ac98-f92dd1c975c8"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"\<\"ee11|ee|\"\>", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox["1", "3"], " ", 
        FormBox[
         SubscriptBox["\[Lambda]", 
          
          RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\
\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Beta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"a\\\
\\\\\"\\\", TraditionalForm], TraditionalForm]\\)\"\>", 
           " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"b\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Lambda]", 
          
          RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\
\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Beta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"c\\\
\\\\\"\\\", TraditionalForm], TraditionalForm]\\)\"\>", 
           " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"d\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
         TraditionalForm]}], "+", 
       RowBox[{
        FractionBox["1", "3"], " ", 
        FormBox[
         SubscriptBox["\[Lambda]", 
          
          RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\
\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Beta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"b\\\
\\\\\"\\\", TraditionalForm], TraditionalForm]\\)\"\>", 
           " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"c\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Lambda]", 
          
          RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\
\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Beta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"a\\\
\\\\\"\\\", TraditionalForm], TraditionalForm]\\)\"\>", 
           " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"d\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
         TraditionalForm]}], "+", 
       RowBox[{
        FractionBox["1", "3"], " ", 
        FormBox[
         SubscriptBox["\[Lambda]", 
          
          RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\
\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Beta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"a\\\
\\\\\"\\\", TraditionalForm], TraditionalForm]\\)\"\>", 
           " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"c\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
         TraditionalForm], " ", 
        FormBox[
         SubscriptBox["\[Lambda]", 
          
          RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\
\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Beta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"b\\\
\\\\\"\\\", TraditionalForm], TraditionalForm]\\)\"\>", 
           " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"d\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
         TraditionalForm]}]}], ",", "3"}], "}"}]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.820918850735496*^9, 3.8209193259908648`*^9, 
  3.82091981631397*^9, 3.8209198597578917`*^9, 3.821604718314192*^9, 
  3.822624613015945*^9, 3.823066754221251*^9, 3.823067183484096*^9, 
  3.8230675703652773`*^9, 3.8231314776068*^9, 3.8231491033158693`*^9, 
  3.823149812746497*^9, 3.8231626401181602`*^9, 3.82316275318708*^9},
 CellLabel->
  "Out[3]//TraditionalForm=",ExpressionUUID->"0853c6bc-28ec-4f22-b03b-\
fa7160802033"]
}, Open  ]],

Cell["\<\
In StandardForm external indices are {giA,giB,giC,giD}, while contracted \
indices are denoted by di[i], the quartic coupling is given by\
\[OpenCurlyDoubleQuote]lam\[CloseCurlyDoubleQuote] \
\>", "Text",
 CellChangeTimes->{{3.820919367838768*^9, 3.820919404478323*^9}, {
  3.821604864944751*^9, 3.821604891787272*^9}, {3.8216049273941917`*^9, 
  3.8216049316018467`*^9}},ExpressionUUID->"0e6c88dd-59f6-47dd-b207-\
6ba5a5660339"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"LAM", "[", 
   RowBox[{"[", "1", "]"}], "]"}], " ", "//", "StandardForm"}]], "Input",
 CellChangeTimes->{{3.820919349999093*^9, 3.820919355359912*^9}, 
   3.823149105808613*^9},
 CellLabel->"In[4]:=",ExpressionUUID->"1517a1db-3a83-4dd9-84fd-b8bf71b8fbe3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"ee11|ee|\"\>", "\[Rule]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["1", "3"], " ", 
       RowBox[{"lam", "[", 
        RowBox[{
         RowBox[{"gi", "[", "1", "]"}], ",", 
         RowBox[{"gi", "[", "2", "]"}], ",", "giA", ",", "giD"}], "]"}], " ", 
       
       RowBox[{"lam", "[", 
        RowBox[{
         RowBox[{"gi", "[", "1", "]"}], ",", 
         RowBox[{"gi", "[", "2", "]"}], ",", "giB", ",", "giC"}], "]"}]}], 
      "+", 
      RowBox[{
       FractionBox["1", "3"], " ", 
       RowBox[{"lam", "[", 
        RowBox[{
         RowBox[{"gi", "[", "1", "]"}], ",", 
         RowBox[{"gi", "[", "2", "]"}], ",", "giA", ",", "giC"}], "]"}], " ", 
       
       RowBox[{"lam", "[", 
        RowBox[{
         RowBox[{"gi", "[", "1", "]"}], ",", 
         RowBox[{"gi", "[", "2", "]"}], ",", "giB", ",", "giD"}], "]"}]}], 
      "+", 
      RowBox[{
       FractionBox["1", "3"], " ", 
       RowBox[{"lam", "[", 
        RowBox[{
         RowBox[{"gi", "[", "1", "]"}], ",", 
         RowBox[{"gi", "[", "2", "]"}], ",", "giA", ",", "giB"}], "]"}], " ", 
       
       RowBox[{"lam", "[", 
        RowBox[{
         RowBox[{"gi", "[", "1", "]"}], ",", 
         RowBox[{"gi", "[", "2", "]"}], ",", "giC", ",", "giD"}], "]"}]}]}], 
     ",", "3"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.820919355724965*^9, 3.820919817966073*^9, 
  3.8209198609226*^9, 3.821604725468726*^9, 3.8226246142203608`*^9, 
  3.823066757193*^9, 3.823067184482047*^9, 3.8230675703742933`*^9, 
  3.8231314790128527`*^9, 3.8231491064248953`*^9, 3.823149814162825*^9, 
  3.823162640191092*^9, 3.823162753206661*^9},
 CellLabel->
  "Out[4]//StandardForm=",ExpressionUUID->"c24ee5a8-ca94-4fb9-a9b1-\
ad487df4f9d5"]
}, Open  ]],

Cell["Two-loop contributions to the self-coupling beta function", "Text",
 CellChangeTimes->{{3.820918995287262*^9, 3.820919010778796*^9}, {
  3.821604735934579*^9, 
  3.821604737340431*^9}},ExpressionUUID->"3c65d255-2f5c-4bae-87c2-\
407aae7c0a18"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"LAM", "[", 
   RowBox[{"[", "2", "]"}], "]"}], " ", "//", "TraditionalForm"}]], "Input",
 CellChangeTimes->{{3.820918977907258*^9, 3.820918979739415*^9}, 
   3.82091932794273*^9, 3.823149108274747*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"93f1957a-e32e-43d2-b66e-4946e59f637e"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\<\"eee1|222|e|\"\>", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox["1", "4"], " ", 
         FormBox[
          SubscriptBox["\[Lambda]", 
           
           RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"a\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>", 
            " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Beta]\\\\\\\"\\\"\
, TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Gamma]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Delta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
          TraditionalForm], " ", 
         FormBox[
          SubscriptBox["\[Lambda]", 
           
           RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\
\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Beta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Gamma]\\\\\\\"\\\", TraditionalForm], TraditionalForm]\\)\"\>", 
            " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Delta]\\\\\\\"\\\
\", TraditionalForm], TraditionalForm]\\)\"\>"}]],
          TraditionalForm], " ", 
         FormBox[
          SubscriptBox["\[Lambda]", 
           
           RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\
\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"b\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"c\\\
\\\\\"\\\", TraditionalForm], TraditionalForm]\\)\"\>", 
            " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"d\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
          TraditionalForm]}], "+", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         FormBox[
          SubscriptBox["\[Lambda]", 
           
           RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\
\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Beta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Gamma]\\\\\\\"\\\", TraditionalForm], TraditionalForm]\\)\"\>", 
            " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Delta]\\\\\\\"\\\
\", TraditionalForm], TraditionalForm]\\)\"\>"}]],
          TraditionalForm], " ", 
         FormBox[
          SubscriptBox["\[Lambda]", 
           
           RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"b\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>", 
            " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Beta]\\\\\\\"\\\"\
, TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Gamma]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Delta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
          TraditionalForm], " ", 
         FormBox[
          SubscriptBox["\[Lambda]", 
           
           RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\
\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"a\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"c\\\
\\\\\"\\\", TraditionalForm], TraditionalForm]\\)\"\>", 
            " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"d\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
          TraditionalForm]}], "+", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         FormBox[
          SubscriptBox["\[Lambda]", 
           
           RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\
\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Beta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Gamma]\\\\\\\"\\\", TraditionalForm], TraditionalForm]\\)\"\>", 
            " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Delta]\\\\\\\"\\\
\", TraditionalForm], TraditionalForm]\\)\"\>"}]],
          TraditionalForm], " ", 
         FormBox[
          SubscriptBox["\[Lambda]", 
           
           RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Beta]\\\\\\\"\\\
\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Gamma]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Delta]\\\\\\\"\\\", TraditionalForm], TraditionalForm]\\)\"\>", 
            " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"c\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
          TraditionalForm], " ", 
         FormBox[
          SubscriptBox["\[Lambda]", 
           
           RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\
\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"a\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"b\\\
\\\\\"\\\", TraditionalForm], TraditionalForm]\\)\"\>", 
            " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"d\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
          TraditionalForm]}], "+", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         FormBox[
          SubscriptBox["\[Lambda]", 
           
           RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\
\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Beta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Gamma]\\\\\\\"\\\", TraditionalForm], TraditionalForm]\\)\"\>", 
            " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Delta]\\\\\\\"\\\
\", TraditionalForm], TraditionalForm]\\)\"\>"}]],
          TraditionalForm], " ", 
         FormBox[
          SubscriptBox["\[Lambda]", 
           
           RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\
\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"a\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"b\\\
\\\\\"\\\", TraditionalForm], TraditionalForm]\\)\"\>", 
            " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"c\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
          TraditionalForm], " ", 
         FormBox[
          SubscriptBox["\[Lambda]", 
           
           RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Beta]\\\\\\\"\\\
\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Gamma]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Delta]\\\\\\\"\\\", TraditionalForm], TraditionalForm]\\)\"\>", 
            " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"d\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
          TraditionalForm]}]}], ",", 
       FractionBox["1", "3"]}], "}"}]}], ",", 
    RowBox[{"\<\"ee12|e22|e|\"\>", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox["1", "6"], " ", 
         FormBox[
          SubscriptBox["\[Lambda]", 
           
           RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"a\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>", 
            " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\
\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Beta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Gamma]\\\\\\\"\\\", TraditionalForm], TraditionalForm]\\)\"\>"}]],
          TraditionalForm], " ", 
         FormBox[
          SubscriptBox["\[Lambda]", 
           
           RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\
\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Beta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Delta]\\\\\\\"\\\", TraditionalForm], TraditionalForm]\\)\"\>", 
            " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"b\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
          TraditionalForm], " ", 
         FormBox[
          SubscriptBox["\[Lambda]", 
           
           RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Gamma]\\\\\\\"\
\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Delta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"c\\\
\\\\\"\\\", TraditionalForm], TraditionalForm]\\)\"\>", 
            " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"d\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
          TraditionalForm]}], "+", 
        RowBox[{
         FractionBox["1", "6"], " ", 
         FormBox[
          SubscriptBox["\[Lambda]", 
           
           RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"a\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>", 
            " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\
\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Beta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Gamma]\\\\\\\"\\\", TraditionalForm], TraditionalForm]\\)\"\>"}]],
          TraditionalForm], " ", 
         FormBox[
          SubscriptBox["\[Lambda]", 
           
           RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Beta]\\\\\\\"\\\
\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Gamma]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Delta]\\\\\\\"\\\", TraditionalForm], TraditionalForm]\\)\"\>", 
            " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"c\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
          TraditionalForm], " ", 
         FormBox[
          SubscriptBox["\[Lambda]", 
           
           RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\
\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Delta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"b\\\
\\\\\"\\\", TraditionalForm], TraditionalForm]\\)\"\>", 
            " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"d\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
          TraditionalForm]}], "+", 
        RowBox[{
         FractionBox["1", "6"], " ", 
         FormBox[
          SubscriptBox["\[Lambda]", 
           
           RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"a\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>", 
            " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\
\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Beta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Gamma]\\\\\\\"\\\", TraditionalForm], TraditionalForm]\\)\"\>"}]],
          TraditionalForm], " ", 
         FormBox[
          SubscriptBox["\[Lambda]", 
           
           RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\
\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Delta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"b\\\
\\\\\"\\\", TraditionalForm], TraditionalForm]\\)\"\>", 
            " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"c\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
          TraditionalForm], " ", 
         FormBox[
          SubscriptBox["\[Lambda]", 
           
           RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Beta]\\\\\\\"\\\
\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Gamma]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Delta]\\\\\\\"\\\", TraditionalForm], TraditionalForm]\\)\"\>", 
            " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"d\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
          TraditionalForm]}], "+", 
        RowBox[{
         FractionBox["1", "6"], " ", 
         FormBox[
          SubscriptBox["\[Lambda]", 
           
           RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\
\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Gamma]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Delta]\\\\\\\"\\\", TraditionalForm], TraditionalForm]\\)\"\>", 
            " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"b\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
          TraditionalForm], " ", 
         FormBox[
          SubscriptBox["\[Lambda]", 
           
           RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Beta]\\\\\\\"\\\
\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Gamma]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Delta]\\\\\\\"\\\", TraditionalForm], TraditionalForm]\\)\"\>", 
            " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"c\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
          TraditionalForm], " ", 
         FormBox[
          SubscriptBox["\[Lambda]", 
           
           RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\
\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Beta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"a\\\
\\\\\"\\\", TraditionalForm], TraditionalForm]\\)\"\>", 
            " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"d\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
          TraditionalForm]}], "+", 
        RowBox[{
         FractionBox["1", "6"], " ", 
         FormBox[
          SubscriptBox["\[Lambda]", 
           
           RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\
\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Gamma]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Delta]\\\\\\\"\\\", TraditionalForm], TraditionalForm]\\)\"\>", 
            " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"b\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
          TraditionalForm], " ", 
         FormBox[
          SubscriptBox["\[Lambda]", 
           
           RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\
\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Beta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"a\\\
\\\\\"\\\", TraditionalForm], TraditionalForm]\\)\"\>", 
            " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"c\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
          TraditionalForm], " ", 
         FormBox[
          SubscriptBox["\[Lambda]", 
           
           RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Beta]\\\\\\\"\\\
\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Gamma]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Delta]\\\\\\\"\\\", TraditionalForm], TraditionalForm]\\)\"\>", 
            " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"d\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
          TraditionalForm]}], "+", 
        RowBox[{
         FractionBox["1", "6"], " ", 
         FormBox[
          SubscriptBox["\[Lambda]", 
           
           RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\
\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Beta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"a\\\
\\\\\"\\\", TraditionalForm], TraditionalForm]\\)\"\>", 
            " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"b\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
          TraditionalForm], " ", 
         FormBox[
          SubscriptBox["\[Lambda]", 
           
           RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\
\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Gamma]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Delta]\\\\\\\"\\\", TraditionalForm], TraditionalForm]\\)\"\>", 
            " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"c\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
          TraditionalForm], " ", 
         FormBox[
          SubscriptBox["\[Lambda]", 
           
           RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Beta]\\\\\\\"\\\
\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Gamma]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Delta]\\\\\\\"\\\", TraditionalForm], TraditionalForm]\\)\"\>", 
            " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"d\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
          TraditionalForm]}]}], ",", 
       RowBox[{"-", "6"}]}], "}"}]}]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.820918980268909*^9, 3.820919328684004*^9, 
  3.820919819949483*^9, 3.820919862913533*^9, 3.822624615121402*^9, 
  3.823066759343244*^9, 3.823067186350842*^9, 3.823067570658485*^9, 
  3.823131483326325*^9, 3.823149109045082*^9, 3.823149816142974*^9, 
  3.823162640630525*^9, 3.823162753703487*^9},
 CellLabel->
  "Out[5]//TraditionalForm=",ExpressionUUID->"4c999a67-27c3-4835-807d-\
8032717cd5eb"]
}, Open  ]],

Cell["Given Nickel index one can get the contribution, e.g.", "Text",
 CellChangeTimes->{{3.820918914915847*^9, 
  3.820918940243692*^9}},ExpressionUUID->"ebd78c53-e44d-45b3-bb17-\
caaee41308b2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\"\<ee11|ee|\>\"", "/.", " ", 
   RowBox[{"LAM", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], "//", "TraditionalForm"}]], "Input",
 CellChangeTimes->{{3.820918927564035*^9, 3.820918935259899*^9}, 
   3.8209193306314774`*^9, {3.82314918677754*^9, 3.823149203160707*^9}, 
   3.823149822307479*^9},
 CellLabel->"In[6]:=",ExpressionUUID->"c68ac7a3-e243-4605-8498-9d73c0bf6454"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", "3"], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", 
        RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\"\
, TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Beta]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"a\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>", 
         " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"b\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", 
        RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\"\
, TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Beta]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"c\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>", 
         " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"d\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["1", "3"], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", 
        RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\"\
, TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Beta]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"b\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>", 
         " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"c\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", 
        RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\"\
, TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Beta]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"a\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>", 
         " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"d\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["1", "3"], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", 
        RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\"\
, TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Beta]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"a\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>", 
         " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"c\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", 
        RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\"\
, TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Beta]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"b\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>", 
         " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"d\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
       TraditionalForm]}]}], ",", "3"}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.820918936082101*^9, 3.820919331242124*^9, 3.820919820832638*^9, 
   3.820919864736555*^9, 3.822624616160379*^9, 3.823066763004239*^9, 
   3.8230671872256536`*^9, 3.8230675707227488`*^9, 3.8231491939834127`*^9, {
   3.8231498178251143`*^9, 3.8231498269461412`*^9}, 3.823162640730996*^9, 
   3.823162753808346*^9},
 CellLabel->
  "Out[6]//TraditionalForm=",ExpressionUUID->"f8ec4767-6254-46ce-a9c5-\
4fcb8f823203"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\"\<eee1|222|e|\>\"", "/.", " ", 
   RowBox[{"LAM", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], " ", "//", "TraditionalForm"}]], "Input",\

 CellChangeTimes->{{3.820919021962799*^9, 3.820919027274786*^9}, 
   3.82091933247901*^9, {3.823149198423079*^9, 3.823149212644474*^9}, 
   3.8231498244726562`*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"547447eb-1c15-419d-88a0-3200af71717d"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", "4"], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", 
        RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"a\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>", 
         " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Beta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Gamma]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Delta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", 
        RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\"\
, TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Beta]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Gamma]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>", 
         " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Delta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", 
        RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\"\
, TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"b\
\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"c\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>", 
         " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"d\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", 
        RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\"\
, TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Beta]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Gamma]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>", 
         " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Delta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", 
        RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"b\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>", 
         " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Beta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Gamma]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Delta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", 
        RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\"\
, TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"a\
\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"c\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>", 
         " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"d\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", 
        RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\"\
, TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Beta]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Gamma]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>", 
         " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Delta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", 
        RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Beta]\\\\\\\"\\\",\
 TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Gamma]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Delta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>", 
         " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"c\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", 
        RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\"\
, TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"a\
\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"b\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>", 
         " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"d\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", 
        RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\"\
, TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Beta]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Gamma]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>", 
         " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Delta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", 
        RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\"\
, TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"a\
\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"b\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>", 
         " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"c\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", 
        RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Beta]\\\\\\\"\\\",\
 TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Gamma]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Delta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>", 
         " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"d\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
       TraditionalForm]}]}], ",", 
    FractionBox["1", "3"]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.8209190287821302`*^9, 3.820919333249012*^9, 
  3.820919822697248*^9, 3.820919867442775*^9, 3.822624616806897*^9, 
  3.8230667642587767`*^9, 3.8230671883040333`*^9, 3.8230675708448677`*^9, 
  3.823149213479369*^9, 3.823149828126602*^9, 3.823162640861513*^9, 
  3.823162753946411*^9},
 CellLabel->
  "Out[7]//TraditionalForm=",ExpressionUUID->"aefaf408-e661-4de8-b232-\
2badc19db577"]
}, Open  ]],

Cell["One can combine all loops into one Association.", "Text",
 CellChangeTimes->{{3.820918942755514*^9, 
  3.820918959139501*^9}},ExpressionUUID->"fa86bc9c-055a-419f-8c7c-\
f6f32cf80fbd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LAMa", " ", "=", " ", 
   RowBox[{"Join", "@@", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Association", " ", "@@", " ", "#"}], ")"}], "&"}], "/@", " ",
       "LAM"}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.820918284020199*^9, 3.820918289587072*^9}, {
  3.8209183539392653`*^9, 3.820918354370351*^9}, {3.8209184474262953`*^9, 
  3.820918450569257*^9}, {3.8231492268551188`*^9, 3.823149238146676*^9}, {
  3.823149380487707*^9, 3.823149407894186*^9}, {3.823149481968704*^9, 
  3.8231494961563063`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"e169aecb-9ad6-43a2-8da9-7ff8473d38d2"],

Cell["So the results can be accessed just by Nickel Index, e.g.,", "Text",
 CellChangeTimes->{{3.820919044018475*^9, 
  3.820919066330224*^9}},ExpressionUUID->"cf26f1a7-a918-47d5-8865-\
6b0502699495"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"LAMa", "[", "\"\<ee11|ee|\>\"", "]"}], "//", 
  "TraditionalForm"}]], "Input",
 CellChangeTimes->{{3.820918965347436*^9, 3.8209189698756113`*^9}, 
   3.82091933499879*^9, {3.823149518944211*^9, 3.823149523620511*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"c3da4bdb-36a3-4250-9800-ad234d0a19c5"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", "3"], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", 
        RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\"\
, TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Beta]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"a\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>", 
         " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"b\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", 
        RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\"\
, TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Beta]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"c\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>", 
         " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"d\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["1", "3"], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", 
        RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\"\
, TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Beta]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"b\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>", 
         " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"c\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", 
        RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\"\
, TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Beta]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"a\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>", 
         " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"d\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["1", "3"], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", 
        RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\"\
, TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Beta]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"a\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>", 
         " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"c\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", 
        RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\"\
, TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Beta]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"b\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>", 
         " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"d\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
       TraditionalForm]}]}], ",", "3"}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.820918970696533*^9, 3.8209190674112988`*^9, 3.820919335651805*^9, 
   3.8209198703737373`*^9, 3.821604764800474*^9, 3.8226246205108624`*^9, 
   3.823066771148066*^9, 3.8230671907991657`*^9, 3.8230675709175997`*^9, 
   3.8231494046126223`*^9, {3.823149517101866*^9, 3.823149524081026*^9}, 
   3.823149831227709*^9, 3.8231626410234756`*^9, 3.82316275412857*^9},
 CellLabel->
  "Out[9]//TraditionalForm=",ExpressionUUID->"5545bd25-bd7b-4b29-bc3f-\
d8e243f67c3b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"LAMa", " ", "[", "\"\<eee1|222|e|\>\"", "]"}], "//", 
  "TraditionalForm"}]], "Input",
 CellChangeTimes->{3.820919039946697*^9, 3.8209193377506723`*^9, 
  3.8231495272976847`*^9},
 CellLabel->"In[10]:=",ExpressionUUID->"24ee6b53-b4c7-446e-9fc3-06b3f58bfc04"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", "4"], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", 
        RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"a\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>", 
         " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Beta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Gamma]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Delta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", 
        RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\"\
, TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Beta]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Gamma]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>", 
         " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Delta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", 
        RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\"\
, TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"b\
\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"c\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>", 
         " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"d\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", 
        RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\"\
, TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Beta]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Gamma]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>", 
         " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Delta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", 
        RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"b\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>", 
         " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Beta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Gamma]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Delta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", 
        RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\"\
, TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"a\
\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"c\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>", 
         " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"d\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", 
        RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\"\
, TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Beta]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Gamma]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>", 
         " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Delta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", 
        RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Beta]\\\\\\\"\\\",\
 TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Gamma]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Delta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>", 
         " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"c\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", 
        RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\"\
, TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"a\
\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"b\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>", 
         " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"d\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", 
        RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\"\
, TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Beta]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Gamma]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>", 
         " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Delta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", 
        RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\"\
, TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"a\
\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"b\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>", 
         " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"c\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", 
        RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Beta]\\\\\\\"\\\",\
 TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Gamma]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Delta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>", 
         " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"d\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
       TraditionalForm]}]}], ",", 
    FractionBox["1", "3"]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.820919041080975*^9, 3.820919067988372*^9}, {
   3.820919337230344*^9, 3.820919338287312*^9}, 3.820919872193409*^9, 
   3.821604767199695*^9, 3.8226246212462683`*^9, 3.8230667718094683`*^9, 
   3.823067192192932*^9, 3.82306757105129*^9, 3.823149528011767*^9, 
   3.823149832960421*^9, 3.823162641249806*^9, 3.8231627542648973`*^9},
 CellLabel->
  "Out[10]//TraditionalForm=",ExpressionUUID->"4a149ce9-c1a3-4707-b4e4-\
b06dbe5a6a5f"]
}, Open  ]],

Cell["\<\
All Nickel indices contributing to the corresponding RG function can be found \
via\
\>", "Text",
 CellChangeTimes->{{3.820919071554117*^9, 3.8209191249615917`*^9}, {
  3.82262462173137*^9, 
  3.822624622483273*^9}},ExpressionUUID->"586231b1-3dc0-4204-b8c1-\
a2da74e6a335"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Short", "[", 
  RowBox[{"Keys", "[", "LAMa", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.820919077610834*^9, 3.820919081154169*^9}, {
   3.820919126602683*^9, 3.82091912791374*^9}, 3.823149534447907*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"3448c772-e7b5-41fb-9802-5533a28f4ab0"],

Cell[BoxData[
 FormBox[
  TagBox[
   RowBox[{"{", 
    RowBox[{"\<\"ee11|ee|\"\>", ",", "\<\"eee1|222|e|\"\>", 
     ",", "\<\"ee12|e22|e|\"\>", ",", "\<\"eee1|223|33|e|\"\>", ",", 
     RowBox[{"\[LeftSkeleton]", "706", "\[RightSkeleton]"}], 
     ",", "\<\"e123|e45|e45|466|e|66||\"\>", 
     ",", "\<\"e123|e45|e45|e46|6|66||\"\>", 
     ",", "\<\"e123|e45|e46|456|5|6|e|\"\>", 
     ",", "\<\"e123|e45|e46|e56|56|6||\"\>"}], "}"}],
   Short], TraditionalForm]], "Output",
 CellChangeTimes->{3.820919081521083*^9, 3.8209191282080593`*^9, 
  3.820919873928616*^9, 3.822624623522881*^9, 3.823066773128286*^9, 
  3.82306719338096*^9, 3.823067571064294*^9, 3.82314953593469*^9, 
  3.823149834035652*^9, 3.823162641351096*^9, 3.823162754288044*^9},
 CellLabel->
  "Out[11]//Short=",ExpressionUUID->"3ce0f54a-f6b1-4d63-a0af-a22bb942b12a"]
}, Open  ]],

Cell["Beta function of the Cubic coupling", "Text",
 CellChangeTimes->{{3.820919136521577*^9, 3.820919138625535*^9}, {
  3.8209191728491488`*^9, 
  3.820919176329076*^9}},ExpressionUUID->"6cbbce62-dc0b-47a4-8523-\
d6a248afb099"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TRIa", " ", "=", " ", 
   RowBox[{"Join", "@@", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Association", " ", "@@", " ", "#"}], ")"}], "&"}], "/@", " ",
       "TRI"}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.820918463017177*^9, 3.820918466048876*^9}, {
  3.823149554153648*^9, 3.823149560088855*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"4ddfc803-cd34-47f0-95b2-7b3831f65c77"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Short", "[", 
  RowBox[{"Keys", "[", "TRIa", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8216047734367733`*^9, 3.821604828402102*^9}, 
   3.82314956260881*^9},
 CellLabel->"In[13]:=",ExpressionUUID->"6afda936-a01f-4e85-9a2f-80973b8d0c7b"],

Cell[BoxData[
 FormBox[
  TagBox[
   RowBox[{"{", 
    RowBox[{"\<\"ee11|e|\"\>", ",", "\<\"ee1|222|e|\"\>", 
     ",", "\<\"e112|e2|e|\"\>", ",", "\<\"ee12|e22||\"\>", 
     ",", "\<\"ee1|223|33|e|\"\>", ",", 
     RowBox[{"\[LeftSkeleton]", "1770", "\[RightSkeleton]"}], 
     ",", "\<\"e123|e45|e46|55|66|6||\"\>", 
     ",", "\<\"e123|e45|e46|556|6|6||\"\>", 
     ",", "\<\"e123|e45|e46|556|66|||\"\>", 
     ",", "\<\"e123|e45|e46|56|56|6||\"\>"}], "}"}],
   Short], TraditionalForm]], "Output",
 CellChangeTimes->{{3.82160479099487*^9, 3.8216048288234453`*^9}, 
   3.822624626497156*^9, 3.823066776279943*^9, 3.823067195940798*^9, 
   3.823067571117683*^9, 3.8231495629636917`*^9, 3.8231498364400187`*^9, 
   3.82316264153761*^9, 3.823162754449501*^9},
 CellLabel->
  "Out[13]//Short=",ExpressionUUID->"192c8194-6533-4424-b7ff-ff59735d146c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"TRIa", "[", "\"\<ee11|e|\>\"", "]"}], "//", 
  "TraditionalForm"}]], "Input",
 CellChangeTimes->{{3.8216048335625477`*^9, 3.8216048497404823`*^9}, {
  3.8231495673878717`*^9, 3.823149568452609*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"de0e519e-e44e-47f6-bc81-29664f0dc617"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", "3"], " ", 
      FormBox[
       SubscriptBox[
        "h", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Beta]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"c\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", 
        RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\"\
, TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Beta]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"a\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>", 
         " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"b\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["1", "3"], " ", 
      FormBox[
       SubscriptBox[
        "h", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Beta]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"a\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", 
        RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\"\
, TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Beta]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"b\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>", 
         " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"c\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["1", "3"], " ", 
      FormBox[
       SubscriptBox[
        "h", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Beta]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"b\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", 
        RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\"\
, TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Beta]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"a\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>", 
         " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"c\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
       TraditionalForm]}]}], ",", "3"}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.821604842116612*^9, 3.821604850236742*^9}, 
   3.822624627011075*^9, 3.823066778545589*^9, 3.8230671970509777`*^9, 
   3.8230675712103357`*^9, 3.823149568814261*^9, 3.823149838215328*^9, 
   3.823162641623568*^9, 3.823162754593111*^9},
 CellLabel->
  "Out[14]//TraditionalForm=",ExpressionUUID->"7e1d4852-74b0-4474-9e14-\
083f8d5e3c81"]
}, Open  ]],

Cell["In the InputForm, the  trilinear coupling is given by \"tri\" ", "Text",
 CellChangeTimes->{{3.821604898847926*^9, 
  3.821604939633615*^9}},ExpressionUUID->"3a2ceb47-7b31-4746-9702-\
cc8c0402c929"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"TRIa", "[", "\"\<ee11|e|\>\"", "]"}], "//", "InputForm"}]], "Input",\

 CellChangeTimes->{{3.8216048518172283`*^9, 3.821604854629361*^9}, 
   3.823149571126029*^9},
 CellLabel->"In[15]:=",ExpressionUUID->"7a8e1ee3-db56-49a9-9a68-c2d46cc07c37"],

Cell["\<\
{(lam[gi[1], gi[2], giB, giC]*tri[gi[1], gi[2], giA])/3 + (lam[gi[1], gi[2], \
giA, giC]*tri[gi[1], gi[2], giB])/3 + 
  (lam[gi[1], gi[2], giA, giB]*tri[gi[1], gi[2], giC])/3, 3}\
\>", "Output",
 CellChangeTimes->{3.821604855128738*^9, 3.822624628297716*^9, 
  3.823066780024413*^9, 3.82306719864732*^9, 3.823067571281057*^9, 
  3.82314957174118*^9, 3.823149839410532*^9, 3.823162641642428*^9, 
  3.8231627546826143`*^9},
 CellLabel->
  "Out[15]//InputForm=",ExpressionUUID->"79e10a4c-3080-4704-802d-\
c7c8559da113"]
}, Open  ]],

Cell["Beta function of the Mass squared parameter", "Text",
 CellChangeTimes->{{3.820919136521577*^9, 3.820919146441354*^9}, {
  3.8209191794136457`*^9, 
  3.8209191886488934`*^9}},ExpressionUUID->"88391c99-9199-4bd3-936d-\
c676beb83a21"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MMa", " ", "=", " ", 
   RowBox[{"Join", "@@", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Association", " ", "@@", " ", "#"}], ")"}], "&"}], "/@", " ",
       "MM"}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8209184715050497`*^9, 3.820918474568862*^9}, {
  3.823149578775741*^9, 3.823149583564953*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"bd76c56a-3a15-43bf-b03c-57a9ef432585"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Short", "[", 
  RowBox[{"Keys", "[", "MMa", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.821604947939753*^9, 3.821604951502572*^9}, 
   3.823149586001691*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"d7a98d41-b99b-49f6-84a7-26200656480a"],

Cell[BoxData[
 FormBox[
  TagBox[
   RowBox[{"{", 
    RowBox[{"\<\"e11|e|\"\>", ",", "\<\"ee11||\"\>", ",", "\<\"e1|222|e|\"\>",
      ",", "\<\"e112|2|e|\"\>", ",", "\<\"e112|e2||\"\>", ",", 
     RowBox[{"\[LeftSkeleton]", "2528", "\[RightSkeleton]"}], 
     ",", "\<\"e123|e45|45|46|6|66||\"\>", 
     ",", "\<\"e123|e45|45|466||66||\"\>", 
     ",", "\<\"e123|e45|45|466|6|6||\"\>", 
     ",", "\<\"e123|e45|456|46|6|6||\"\>"}], "}"}],
   Short], TraditionalForm]], "Output",
 CellChangeTimes->{3.821604951805512*^9, 3.823066784616356*^9, 
  3.823067200829455*^9, 3.8230675713357153`*^9, 3.823149586395396*^9, 
  3.8231498422867727`*^9, 3.8231626417794857`*^9, 3.823162754816657*^9},
 CellLabel->
  "Out[17]//Short=",ExpressionUUID->"27420bad-3000-4eca-9246-8d1326c99a08"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"MMa", "[", "\"\<e112|e2||\>\"", "]"}], "//", 
  "TraditionalForm"}]], "Input",
 CellChangeTimes->{{3.8216049614747047`*^9, 3.8216050240202436`*^9}, 
   3.823149588615776*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"ac246e91-6709-44b1-a433-c7ec0b38bac7"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     FormBox[
      SubsuperscriptBox[
       "m", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Gamma]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Delta]\\\\\\\"\\\", TraditionalForm], TraditionalForm]\\)\"\>", "2"],
      TraditionalForm], " ", 
     FormBox[
      SubscriptBox["\[Lambda]", 
       RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"a\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>", 
        " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Beta]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Gamma]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
      TraditionalForm], " ", 
     FormBox[
      SubscriptBox["\[Lambda]", 
       RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\",\
 TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Beta]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Delta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>", 
        " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"b\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
      TraditionalForm]}], ",", 
    RowBox[{"-", "1"}]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.821604974251669*^9, 3.821605024455633*^9}, 
   3.822624631503072*^9, 3.823066786021751*^9, 3.82306720145072*^9, 
   3.823067571379533*^9, 3.8231495895004683`*^9, 3.8231498429046926`*^9, 
   3.8231626418572283`*^9, 3.8231627549008093`*^9},
 CellLabel->
  "Out[18]//TraditionalForm=",ExpressionUUID->"1d9c8e26-9ed5-4775-9f3e-\
e3fa1b3dd525"]
}, Open  ]],

Cell["\<\
In the InputForm, the  mass parameter squared is denoted by \
\[OpenCurlyDoubleQuote]mm\[CloseCurlyDoubleQuote] \
\>", "Text",
 CellChangeTimes->{{3.821605042641756*^9, 
  3.821605056584724*^9}},ExpressionUUID->"b1430d04-71b4-4dc9-8eaf-\
02a8b46b3949"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"MMa", "[", "\"\<e112|e2||\>\"", "]"}], " ", "//", 
  "InputForm"}]], "Input",
 CellChangeTimes->{{3.821604982758387*^9, 3.821604984712555*^9}, {
   3.821605030552701*^9, 3.821605033941237*^9}, 3.823149598747088*^9},
 CellLabel->"In[19]:=",ExpressionUUID->"7c6a337e-34ce-477e-bf93-1557cc8c1eb0"],

Cell["\<\
{lam[gi[1], gi[2], gi[3], giA]*lam[gi[1], gi[2], gi[4], giB]*mm[gi[3], \
gi[4]], -1}\
\>", "Output",
 CellChangeTimes->{3.821604985218238*^9, 3.821605034340014*^9, 
  3.822624632896242*^9, 3.823066787764627*^9, 3.8230672035822973`*^9, 
  3.823067571389904*^9, 3.8231495993440027`*^9, 3.823149844190269*^9, 
  3.823162641874769*^9, 3.823162754998622*^9},
 CellLabel->
  "Out[19]//InputForm=",ExpressionUUID->"25591c8d-bda2-45d5-a227-\
d7a0d4ad2b51"]
}, Open  ]],

Cell["Beta function of the Tadpole parameter", "Text",
 CellChangeTimes->{{3.820919136521577*^9, 3.8209191536492577`*^9}, {
  3.8209191924372873`*^9, 
  3.820919196728812*^9}},ExpressionUUID->"8b0ec693-c2cb-4aa8-845b-\
1555ccf92920"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TADa", " ", "=", " ", 
   RowBox[{"Join", "@@", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Association", " ", "@@", " ", "#"}], ")"}], "&"}], "/@", " ",
       "TAD"}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.820918479080909*^9, 3.820918481776936*^9}, {
  3.82314961691453*^9, 3.823149623106999*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"496e9c9f-21cd-46f9-994e-f27b2955c9ea"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Short", "[", 
  RowBox[{"Keys", "[", "TADa", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.821605070110858*^9, 3.821605070378106*^9}, 
   3.8231496265628843`*^9},
 CellLabel->"In[21]:=",ExpressionUUID->"811d8af1-26d1-4fd8-847e-54286833b89e"],

Cell[BoxData[
 FormBox[
  TagBox[
   RowBox[{"{", 
    RowBox[{"\<\"e11||\"\>", ",", "\<\"e111|2||\"\>", ",", "\<\"e112|2||\"\>",
      ",", "\<\"e12|22||\"\>", ",", "\<\"e112|22|3||\"\>", ",", 
     RowBox[{"\[LeftSkeleton]", "1770", "\[RightSkeleton]"}], 
     ",", "\<\"e123|45|456|46|5|6||\"\>", ",", "\<\"e123|45|456|46||66||\"\>",
      ",", "\<\"e123|45|46|56|56|6||\"\>", 
     ",", "\<\"e123|456|456|456||||\"\>"}], "}"}],
   Short], TraditionalForm]], "Output",
 CellChangeTimes->{3.821605070848722*^9, 3.823066790187945*^9, 
  3.823067205883972*^9, 3.823067571434948*^9, 3.823149626960432*^9, 
  3.823149846965589*^9, 3.823162642012051*^9, 3.82316275524261*^9},
 CellLabel->
  "Out[21]//Short=",ExpressionUUID->"da3d7611-34f7-4496-b95e-417ae74be7c0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"TADa", "[", "\"\<e111|2||\>\"", "]"}], "//", 
  "TraditionalForm"}]], "Input",
 CellChangeTimes->{{3.821605080663011*^9, 3.821605118360455*^9}, 
   3.82314962891984*^9},
 CellLabel->"In[22]:=",ExpressionUUID->"6af824d0-8b9f-4a70-97ff-21304ac17901"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     FormBox[
      SubscriptBox[
       "t", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[\\\"y\\\", \
TraditionalForm]\\)\"\>"],
      TraditionalForm], " ", 
     FormBox[
      SubscriptBox["\[Lambda]", 
       RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"a\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>", 
        " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Beta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Gamma]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Delta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
      TraditionalForm], " ", 
     FormBox[
      SubscriptBox["\[Lambda]", 
       RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\",\
 TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Beta]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Gamma]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>", 
        " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Delta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
      TraditionalForm]}], ",", 
    FractionBox["1", "12"]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.821605085513035*^9, 3.82160511882487*^9}, 
   3.822624635705221*^9, 3.823066791675786*^9, 3.823067206471134*^9, 
   3.823067571473093*^9, 3.823149629320739*^9, 3.823149847731928*^9, 
   3.8231626420958157`*^9, 3.823162755355641*^9},
 CellLabel->
  "Out[22]//TraditionalForm=",ExpressionUUID->"7781ef08-57dd-4f44-bd16-\
7b153b56edff"]
}, Open  ]],

Cell["\<\
In the InputForm, the  tadpole parameter  is denoted by \"tad\" \
\>", "Text",
 CellChangeTimes->{{3.8216051396110764`*^9, 
  3.821605151452097*^9}},ExpressionUUID->"543c53ef-8106-4c81-8539-\
f552940ec7bc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"TADa", "[", "\"\<e111|2||\>\"", "]"}], "//", 
  "InputForm"}]], "Input",
 CellChangeTimes->{{3.8216051255883636`*^9, 3.821605133907867*^9}, 
   3.823149632737484*^9},
 CellLabel->"In[23]:=",ExpressionUUID->"fa20bba9-7fbc-4eb4-bfc4-333520909e6f"],

Cell["\<\
{lam[gi[1], gi[2], gi[3], gi[4]]*lam[gi[2], gi[3], gi[4], giA]*tad[gi[1]], \
1/12}\
\>", "Output",
 CellChangeTimes->{3.8216051343639183`*^9, 3.822624637351481*^9, 
  3.823066793041103*^9, 3.823067207847034*^9, 3.823067571485289*^9, 
  3.823149633265379*^9, 3.823149849078189*^9, 3.823162642232143*^9, 
  3.823162755462747*^9},
 CellLabel->
  "Out[23]//InputForm=",ExpressionUUID->"9b763d80-b25b-4268-b469-\
95a249d7a59b"]
}, Open  ]],

Cell["Beta function of the Vacuum energy", "Text",
 CellChangeTimes->{{3.8209191571291447`*^9, 3.8209191604731503`*^9}, 
   3.820919201084894*^9},ExpressionUUID->"71150758-eb45-4563-bc8c-\
86377f6655a6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"VACa", " ", "=", " ", 
   RowBox[{"Join", "@@", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Association", " ", "@@", " ", "#"}], ")"}], "&"}], "/@", 
      "VAC"}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8209184839863167`*^9, 3.820918502857719*^9}, {
  3.823149642449346*^9, 3.82314964842724*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"ca368ed7-f2e7-434a-8094-923c8094f11a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Short", "[", 
  RowBox[{"Keys", "[", "VACa", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.821605162468835*^9, 3.8216051669123907`*^9}, 
   3.8231496514856243`*^9},
 CellLabel->"In[25]:=",ExpressionUUID->"3bc79966-3fc1-48c8-81f6-6cbdf7ee5e29"],

Cell[BoxData[
 FormBox[
  TagBox[
   RowBox[{"{", 
    RowBox[{"\<\"ee|\"\>", ",", "\<\"112|2||\"\>", ",", "\<\"1112|3|3||\"\>", 
     ",", "\<\"1123|23|||\"\>", ",", "\<\"112|23|3||\"\>", ",", 
     RowBox[{"\[LeftSkeleton]", "614", "\[RightSkeleton]"}], 
     ",", "\<\"123|245|46|45|6|6||\"\>", ",", "\<\"123|245|46|56|56|||\"\>", 
     ",", "\<\"123|24|56|456|56|||\"\>", ",", "\<\"123|24|56|56|56|6||\"\>", 
     ",", "\<\"123|456|456|456||||\"\>"}], "}"}],
   Short], TraditionalForm]], "Output",
 CellChangeTimes->{3.821605167332426*^9, 3.8226246414847507`*^9, 
  3.823066796358758*^9, 3.823067210245977*^9, 3.823067571520846*^9, 
  3.823149651892363*^9, 3.8231498775674686`*^9, 3.823162642401454*^9, 
  3.82316275558469*^9},
 CellLabel->
  "Out[25]//Short=",ExpressionUUID->"4285b668-210f-4628-977b-829e3fd9b6f1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"VACa", "[", "\"\<112|2||\>\"", "]"}], "//", 
  "TraditionalForm"}]], "Input",
 CellChangeTimes->{{3.821605183577662*^9, 3.821605216803697*^9}, 
   3.823149653138616*^9},
 CellLabel->"In[26]:=",ExpressionUUID->"6885fa6e-8a72-4f0a-bcf1-54d51d490b1e"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      FormBox[
       SubsuperscriptBox[
        "m", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Beta]\\\\\\\"\\\", TraditionalForm], TraditionalForm]\\)\"\>", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox[
        "h", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Gamma]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Delta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox[
        "h", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Beta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Gamma]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Delta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["1", "6"], " ", 
      FormBox[
       SubscriptBox[
        "h", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Beta]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Gamma]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox[
        "h", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Beta]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Delta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox[
        "m", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Gamma]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Delta]\\\\\\\"\\\", TraditionalForm], TraditionalForm]\\)\"\>", "2"],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["1", "3"], " ", 
      FormBox[
       SubscriptBox[
        "h", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Beta]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Gamma]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"],
       TraditionalForm], " ", 
      FormBox[
       SubsuperscriptBox[
        "m", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Delta]\\\\\\\"\\\", TraditionalForm], TraditionalForm]\\)\"\>", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox[
        "h", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Beta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Gamma]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Delta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"],
       TraditionalForm]}]}], ",", 
    RowBox[{"-", 
     FractionBox["1", "2"]}]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.8216051884151497`*^9, 3.821605217216156*^9}, 
   3.8226246420833187`*^9, 3.823066797139283*^9, 3.8230672110025187`*^9, 
   3.823067571576831*^9, 3.8231496536252832`*^9, 3.823149878255866*^9, 
   3.823162642541129*^9, 3.823162755685027*^9},
 CellLabel->
  "Out[26]//TraditionalForm=",ExpressionUUID->"6d992cc3-7fba-4338-95ef-\
5cf2c0f83773"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"VACa", "[", "\"\<112|2||\>\"", "]"}], "//", "InputForm"}]], "Input",\

 CellChangeTimes->{{3.8216052203003607`*^9, 3.82160522331229*^9}, 
   3.8231496560391607`*^9},
 CellLabel->"In[27]:=",ExpressionUUID->"0fb06fc3-0595-477a-803e-b5de75bfb097"],

Cell["\<\
{(mm[gi[3], gi[4]]*tri[gi[1], gi[2], gi[3]]*tri[gi[1], gi[2], gi[4]])/6 + \
(mm[gi[1], gi[4]]*tri[gi[1], gi[2], gi[3]]*tri[gi[2], gi[3], gi[4]])/3 + 
  (mm[gi[1], gi[2]]*tri[gi[1], gi[3], gi[4]]*tri[gi[2], gi[3], gi[4]])/2, \
-1/2}\
\>", "Output",
 CellChangeTimes->{3.8216052239298153`*^9, 3.822624643239995*^9, 
  3.823066798666438*^9, 3.823067211530079*^9, 3.8230675716067266`*^9, 
  3.82314965647789*^9, 3.823149880895117*^9, 3.8231626425613813`*^9, 
  3.823162755705615*^9},
 CellLabel->
  "Out[27]//InputForm=",ExpressionUUID->"87683b3e-b93a-402f-a5a4-\
b0a041147dc7"]
}, Open  ]],

Cell["Anomalous dimension of the field", "Text",
 CellChangeTimes->{{3.820919163313252*^9, 
  3.820919170057068*^9}},ExpressionUUID->"2e026ec7-abf9-4e37-adaf-\
04631428dd1e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GAMa", " ", "=", " ", 
   RowBox[{"Join", "@@", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Association", " ", "@@", " ", "#"}], ")"}], "&"}], "/@", 
      "GAM"}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8209184946654654`*^9, 3.8209184996568747`*^9}, {
   3.8209187002315273`*^9, 3.820918700542573*^9}, {3.823149885876446*^9, 
   3.823149922435216*^9}, 3.823149954737441*^9},
 CellLabel->"In[28]:=",ExpressionUUID->"653aaf91-93d8-4edd-a45a-b929e2d59b68"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Short", "[", 
  RowBox[{"Keys", "[", "GAMa", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.82160523070304*^9, 3.8216052339335127`*^9}, 
   3.823149949537547*^9},
 CellLabel->"In[29]:=",ExpressionUUID->"54212db8-af87-4571-8132-02b18102914b"],

Cell[BoxData[
 FormBox[
  TagBox[
   RowBox[{"{", 
    RowBox[{"\<\"e111|e|\"\>", ",", "\<\"e112|22|e|\"\>", 
     ",", "\<\"e112|33|e33||\"\>", ",", "\<\"e123|e23|33||\"\>", 
     ",", "\<\"e112|23|33|e|\"\>", ",", 
     RowBox[{"\[LeftSkeleton]", "58", "\[RightSkeleton]"}], 
     ",", "\<\"e112|e3|344|55|55||\"\>", ",", "\<\"e112|e3|334|5|555||\"\>", 
     ",", "\<\"e112|e3|445|455|5||\"\>", ",", "\<\"e112|e3|444|555|5||\"\>"}],
     "}"}],
   Short], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.8216052342519503`*^9, 3.822624645400289*^9, 3.823066800844968*^9, 
   3.823067213538328*^9, 3.823067571645629*^9, {3.8231498936179667`*^9, 
   3.8231499588090477`*^9}, 3.823162643394359*^9, 3.82316275579008*^9},
 CellLabel->
  "Out[29]//Short=",ExpressionUUID->"27755a5b-cfe1-4f6c-82ef-48c78f5d445b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"GAMa", "[", "\"\<e112|33|e33||\>\"", "]"}], "//", 
  "TraditionalForm"}]], "Input",
 CellChangeTimes->{{3.821605236329956*^9, 3.821605258342269*^9}, 
   3.823149961502411*^9},
 CellLabel->"In[30]:=",ExpressionUUID->"3c9e2f90-8ac6-45ad-9b53-90e8a0f0b234"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     FormBox[
      SubscriptBox["\[Lambda]", 
       RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"a\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>", 
        " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Delta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[CurlyEpsilon]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Zeta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
      TraditionalForm], " ", 
     FormBox[
      SubscriptBox["\[Lambda]", 
       RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\",\
 TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Beta]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Gamma]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>", 
        " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Eta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
      TraditionalForm], " ", 
     FormBox[
      SubscriptBox["\[Lambda]", 
       RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\",\
 TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Delta]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Eta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>", 
        " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"b\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
      TraditionalForm], " ", 
     FormBox[
      SubscriptBox["\[Lambda]", 
       RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Beta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Gamma]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[CurlyEpsilon]\\\\\\\
\"\\\", TraditionalForm], TraditionalForm]\\)\"\>", 
        " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Zeta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
      TraditionalForm]}], ",", 
    RowBox[{"-", 
     FractionBox["5", "64"]}]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.821605251253467*^9, 3.821605258861155*^9}, 
   3.822624646283065*^9, 3.8230668041151037`*^9, 3.823067214190309*^9, 
   3.823067571682354*^9, 3.823149916133594*^9, 3.823149962190795*^9, 
   3.82316264352178*^9, 3.823162755865069*^9},
 CellLabel->
  "Out[30]//TraditionalForm=",ExpressionUUID->"a98329d1-9a3d-49f9-bab9-\
f4e94b9abf5e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"GAMa", "[", "\"\<e112|33|e33||\>\"", "]"}], "//", 
  "InputForm"}]], "Input",
 CellChangeTimes->{{3.821605266247938*^9, 3.821605266983959*^9}, 
   3.823149963655303*^9},
 CellLabel->"In[31]:=",ExpressionUUID->"f22a664a-e0b9-4ecb-b08a-6c69e824eea7"],

Cell["\<\
{lam[gi[1], gi[2], gi[3], gi[7]]*lam[gi[1], gi[4], gi[7], giB]*lam[gi[2], \
gi[3], gi[5], gi[6]]*lam[gi[4], gi[5], gi[6], giA], -5/64}\
\>", "Output",
 CellChangeTimes->{3.821605267431905*^9, 3.822624647169465*^9, 
  3.823066809435953*^9, 3.8230672148274937`*^9, 3.823067571691906*^9, 
  3.823149964008285*^9, 3.823162643544614*^9, 3.8231627558832684`*^9},
 CellLabel->
  "Out[31]//InputForm=",ExpressionUUID->"b2186d81-340a-49b6-9122-\
bac9be2a5292"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Tables with Graphical representation of Tensor Structures and Coefficients :\
\>", "Subsection",
 CellChangeTimes->{{3.820919210840515*^9, 3.8209192226483727`*^9}, {
  3.820919253063986*^9, 3.820919287367536*^9}, {3.8230674797375803`*^9, 
  3.823067511757719*^9}},ExpressionUUID->"b8870d41-dcdb-423d-a9ff-\
97968ac5dd3e"],

Cell[TextData[{
 StyleBox["Red",
  FontColor->RGBColor[1, 0, 0]],
 " vertices correspond to trilinear couplings ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    SubscriptBox["h", "abc"],
    FontColor->RGBColor[1, 0, 0]], TraditionalForm]],ExpressionUUID->
  "cc9f27c5-d6c6-4230-a1c0-1e4b0cc58581"],
 "\n",
 StyleBox["Green",
  FontColor->RGBColor[0, 1, 0]],
 " vertices correspond to mass squared insertions ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    SubsuperscriptBox["m", "ab", "2"],
    FontColor->RGBColor[0, 1, 0]], TraditionalForm]],ExpressionUUID->
  "709462f8-ae0a-4f20-8307-0ba6609031aa"],
 "\n",
 StyleBox["Orange",
  FontColor->RGBColor[1, 0.5, 0]],
 " vertices correspond to tadpole parameter insertion ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    SubscriptBox["t", "a"],
    FontColor->RGBColor[1, 0.5, 0]], TraditionalForm]],ExpressionUUID->
  "50a0a7a6-cabd-442b-aa16-d72da5c38a1e"]
}], "Text",
 CellChangeTimes->{{3.821605301876849*^9, 3.821605366890905*^9}, {
  3.821605398335832*^9, 
  3.821605417414475*^9}},ExpressionUUID->"48345a7b-bd1e-4a8b-8780-\
49d7907fb7b9"],

Cell[CellGroupData[{

Cell["Contributions to the beta functions ", "Subsubsection",
 CellChangeTimes->{{3.820919265895873*^9, 3.820919296215562*^9}, {
  3.823067517382258*^9, 
  3.8230675329187098`*^9}},ExpressionUUID->"fd4768c9-45ac-42e1-a301-\
64337d8c8cea"],

Cell[BoxData[
 RowBox[{"Get", "[", "\"\<RG6_beta_graphs.m\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.825513475256049*^9, 3.82551348555142*^9}, 
   3.825513562741304*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"adf353c8-64bf-454e-a17b-586bbcfe267f"],

Cell["\<\
The corresponding analytic expressions can be accessed either via Nickel \
index or by No:\
\>", "Text",
 CellChangeTimes->{{3.823131559766502*^9, 
  3.823131583671525*^9}},ExpressionUUID->"3b0d04cd-ac61-40c0-9849-\
a802318c54c3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LAMa", "[", "\"\<ee12|ee3|344|55|66|66||\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.823131597497154*^9, 3.823131649871673*^9}, 
   3.823149974606762*^9, {3.823150035303918*^9, 3.823150052590767*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"d66d4a48-f1bb-4087-a935-c2db8a4a21a6"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", "3"], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", 
        RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\"\
, TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Beta]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[CurlyEpsilon]\\\\\\\
\"\\\", TraditionalForm], TraditionalForm]\\)\"\>", 
         " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Eta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", 
        RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\"\
, TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Beta]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Kappa]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>", 
         " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Mu]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", 
        RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"b\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>", 
         " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Zeta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Kappa]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"a\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", 
        RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Gamma]\\\\\\\"\\\"\
, TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Delta]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Theta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>", 
         " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Iota]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", 
        RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Gamma]\\\\\\\"\\\"\
, TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Delta]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Lambda]\\\\\\\"\\\",\
 TraditionalForm], TraditionalForm]\\)\"\>", 
         " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Mu]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", 
        RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"d\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>", 
         " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Zeta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Lambda]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"c\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", 
        RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[CurlyEpsilon]\\\\\
\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Eta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Theta]\\\\\\\"\\\", TraditionalForm], TraditionalForm]\\)\"\>", 
         " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Iota]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["1", "3"], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", 
        RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\"\
, TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Beta]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[CurlyEpsilon]\\\\\\\
\"\\\", TraditionalForm], TraditionalForm]\\)\"\>", 
         " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Eta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", 
        RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\"\
, TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Beta]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Kappa]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>", 
         " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Mu]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", 
        RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"c\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>", 
         " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Zeta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Lambda]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"b\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", 
        RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Gamma]\\\\\\\"\\\"\
, TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Delta]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Theta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>", 
         " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Iota]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", 
        RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Gamma]\\\\\\\"\\\"\
, TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Delta]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Lambda]\\\\\\\"\\\",\
 TraditionalForm], TraditionalForm]\\)\"\>", 
         " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Mu]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", 
        RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"d\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>", 
         " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Zeta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Kappa]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"a\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", 
        RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[CurlyEpsilon]\\\\\
\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Eta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Theta]\\\\\\\"\\\", TraditionalForm], TraditionalForm]\\)\"\>", 
         " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Iota]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
       TraditionalForm]}], "+", 
     RowBox[{
      FractionBox["1", "3"], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", 
        RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\"\
, TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Beta]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[CurlyEpsilon]\\\\\\\
\"\\\", TraditionalForm], TraditionalForm]\\)\"\>", 
         " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Eta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", 
        RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\"\
, TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Beta]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Kappa]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>", 
         " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Mu]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", 
        RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"c\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>", 
         " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Zeta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Kappa]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"a\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", 
        RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Gamma]\\\\\\\"\\\"\
, TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Delta]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Theta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>", 
         " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Iota]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", 
        RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Gamma]\\\\\\\"\\\"\
, TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Delta]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Lambda]\\\\\\\"\\\",\
 TraditionalForm], TraditionalForm]\\)\"\>", 
         " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Mu]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", 
        RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"d\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>", 
         " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Zeta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Lambda]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"b\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", 
        RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[CurlyEpsilon]\\\\\
\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Eta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Theta]\\\\\\\"\\\", TraditionalForm], TraditionalForm]\\)\"\>", 
         " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Iota]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
       TraditionalForm]}]}], ",", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"9", " ", 
        FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\\)\"\>",
         TraditionalForm]}], "40"]}], "-", 
     FractionBox[
      SuperscriptBox["\[Pi]", "4"], "200"], "+", 
     FractionBox["309", "640"]}]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.823131650829114*^9, {3.823150040723998*^9, 3.823150053387938*^9}, 
   3.8231626518806677`*^9, 3.823162761144596*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"7aa5a2c7-846b-4c99-b6a1-23cdd2271c33"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"LAM", "[", 
   RowBox[{"[", 
    RowBox[{"(*", " ", "loop", " ", "*)"}], " ", "6", "]"}], "]"}], "[", 
  RowBox[{"[", 
   RowBox[{"(*", " ", "No", " ", "*)"}], " ", "109", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.823131616729089*^9, 3.8231316222071133`*^9}, {
   3.823131653396562*^9, 3.823131661930176*^9}, 3.823149976515986*^9, {
   3.823150015447613*^9, 3.823150016099407*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"1e34409e-7f75-4c57-8fa0-c401046345c5"],

Cell[BoxData[
 FormBox[
  RowBox[{"\<\"ee12|ee3|344|55|66|66||\"\>", "\[Rule]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["1", "3"], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", 
         RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\
\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Beta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[CurlyEpsilon]\\\\\\\"\\\", TraditionalForm], TraditionalForm]\\)\"\>", 
          " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Eta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
        TraditionalForm], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", 
         RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\
\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Beta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Kappa]\\\\\\\"\\\", TraditionalForm], TraditionalForm]\\)\"\>", 
          " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Mu]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
        TraditionalForm], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", 
         RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"b\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>", 
          " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Zeta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Kappa]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"a\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
        TraditionalForm], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", 
         RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Gamma]\\\\\\\"\\\
\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Delta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Theta]\\\\\\\"\\\", TraditionalForm], TraditionalForm]\\)\"\>", 
          " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Iota]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
        TraditionalForm], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", 
         RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Gamma]\\\\\\\"\\\
\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Delta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Lambda]\\\\\\\"\\\", TraditionalForm], TraditionalForm]\\)\"\>", 
          " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Mu]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
        TraditionalForm], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", 
         RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"d\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>", 
          " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Zeta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Lambda]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"c\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
        TraditionalForm], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", 
         RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[CurlyEpsilon]\\\\\
\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Eta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Theta]\\\\\\\"\\\", TraditionalForm], TraditionalForm]\\)\"\>", 
          " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Iota]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
        TraditionalForm]}], "+", 
      RowBox[{
       FractionBox["1", "3"], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", 
         RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\
\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Beta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[CurlyEpsilon]\\\\\\\"\\\", TraditionalForm], TraditionalForm]\\)\"\>", 
          " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Eta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
        TraditionalForm], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", 
         RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\
\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Beta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Kappa]\\\\\\\"\\\", TraditionalForm], TraditionalForm]\\)\"\>", 
          " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Mu]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
        TraditionalForm], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", 
         RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"c\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>", 
          " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Zeta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Lambda]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"b\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
        TraditionalForm], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", 
         RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Gamma]\\\\\\\"\\\
\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Delta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Theta]\\\\\\\"\\\", TraditionalForm], TraditionalForm]\\)\"\>", 
          " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Iota]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
        TraditionalForm], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", 
         RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Gamma]\\\\\\\"\\\
\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Delta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Lambda]\\\\\\\"\\\", TraditionalForm], TraditionalForm]\\)\"\>", 
          " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Mu]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
        TraditionalForm], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", 
         RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"d\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>", 
          " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Zeta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Kappa]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"a\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
        TraditionalForm], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", 
         RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[CurlyEpsilon]\\\\\
\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Eta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Theta]\\\\\\\"\\\", TraditionalForm], TraditionalForm]\\)\"\>", 
          " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Iota]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
        TraditionalForm]}], "+", 
      RowBox[{
       FractionBox["1", "3"], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", 
         RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\
\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Beta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[CurlyEpsilon]\\\\\\\"\\\", TraditionalForm], TraditionalForm]\\)\"\>", 
          " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Eta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
        TraditionalForm], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", 
         RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\
\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Beta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Kappa]\\\\\\\"\\\", TraditionalForm], TraditionalForm]\\)\"\>", 
          " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Mu]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
        TraditionalForm], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", 
         RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"c\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>", 
          " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Zeta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Kappa]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"a\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
        TraditionalForm], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", 
         RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Gamma]\\\\\\\"\\\
\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Delta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Theta]\\\\\\\"\\\", TraditionalForm], TraditionalForm]\\)\"\>", 
          " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Iota]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
        TraditionalForm], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", 
         RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Gamma]\\\\\\\"\\\
\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Delta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Lambda]\\\\\\\"\\\", TraditionalForm], TraditionalForm]\\)\"\>", 
          " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Mu]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
        TraditionalForm], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", 
         RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"d\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>", 
          " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Zeta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Lambda]\\\\\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"b\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
        TraditionalForm], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", 
         RowBox[{"\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[CurlyEpsilon]\\\\\
\\\"\\\", TraditionalForm], \
TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Eta]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\
\[Theta]\\\\\\\"\\\", TraditionalForm], TraditionalForm]\\)\"\>", 
          " ", "\<\"\\!\\(\\*FormBox[FormBox[\\\"\\\\\\\"\[Iota]\\\\\\\"\\\", \
TraditionalForm], TraditionalForm]\\)\"\>"}]],
        TraditionalForm]}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"9", " ", 
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\\)\"\>",
          TraditionalForm]}], "40"]}], "-", 
      FractionBox[
       SuperscriptBox["\[Pi]", "4"], "200"], "+", 
      FractionBox["309", "640"]}]}], "}"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.823131622914379*^9, 3.823131663081197*^9, 
  3.823150021583817*^9, 3.823150056247546*^9, 3.823162652144086*^9, 
  3.823162761425181*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"b4451785-027f-459d-83ef-a98f1f27cb0d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Contributions to the field anomalous dimension", "Subsubsection",
 CellChangeTimes->{{3.820919265895873*^9, 3.820919296215562*^9}, 
   3.823067536003819*^9},ExpressionUUID->"ab9e9009-d93d-4b9b-9c00-\
e076cbe99006"],

Cell[BoxData[
 RowBox[{"Get", "[", "\"\<RG6_anom_graphs.m\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.8209199389090147`*^9, 3.820919939478635*^9}, {
  3.8255135486667967`*^9, 3.825513551076343*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"69e50040-5acf-4f8e-b759-fc4d1b4f4412"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Vector models (section 3.1)", "Subsection",
 CellChangeTimes->{{3.822625605704385*^9, 3.8226256077682667`*^9}, {
  3.8230673608388777`*^9, 
  3.8230673940013323`*^9}},ExpressionUUID->"ae7f6c99-6e3d-44a5-9240-\
51fb7451467c"],

Cell[CellGroupData[{

Cell["O(n) results ", "Subsubsection",
 CellChangeTimes->{{3.822624661362805*^9, 3.822624663890666*^9}, {
   3.822625514921585*^9, 3.822625523841213*^9}, 
   3.823067397526496*^9},ExpressionUUID->"91a3fdf8-1f00-4a34-8095-\
326da54bd3e3"],

Cell[BoxData[
 RowBox[{"Get", "[", "\"\<RG_On_6L.m\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.822624666563052*^9, 3.822624679378798*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"73a5aab3-d6a9-4cdc-a050-6022be54efef"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "z4", "]"}], "=", 
   "\"\<\!\(\*SubscriptBox[\(\[Zeta]\), \(4\)]\)\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.822626798997732*^9, 3.822626809886264*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"fa245823-14bb-4412-93d3-6b733c86a24f"],

Cell["Vacuum energy beta-function  up to six loops", "Text",
 CellChangeTimes->{{3.8226250179985247`*^9, 3.822625038686282*^9}, {
   3.822625097557653*^9, 3.822625108069519*^9}, {3.822625503457672*^9, 
   3.822625506585349*^9}, 
   3.822626767187492*^9},ExpressionUUID->"c625261c-95ba-421a-bb8b-\
b82263f7d004"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "2"}], " ", 
     RowBox[{
      RowBox[{"RG", "[", "vac", "]"}], " ", "/", "h"}]}], "/.", " ", 
    RowBox[{"l", " ", "\[Rule]", " ", 
     RowBox[{"g", "/", "h"}]}]}], "   ", ",", " ", 
   RowBox[{"{", 
    RowBox[{"h", ",", "g"}], "}"}], ",", "Factor"}], "]"}]], "Input",
 CellChangeTimes->{{3.822624682538468*^9, 3.822624683754591*^9}, {
  3.822624723836836*^9, 3.822624843996738*^9}, {3.822624884145953*^9, 
  3.822624898146369*^9}, {3.8226250126031733`*^9, 3.822625013183022*^9}, {
  3.822626782949485*^9, 3.822626794955853*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"de8c2d84-a596-467b-940d-bfee0651ce14"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", "1866240"], 
     RowBox[{
      SuperscriptBox["g", "5"], " ", "n", " ", 
      RowBox[{"(", 
       RowBox[{"n", "+", "2"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2448", " ", 
         SuperscriptBox["n", "3"], " ", 
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\\)\"\>",
          TraditionalForm]}], "+", 
        RowBox[{"288", " ", 
         SuperscriptBox["n", "3"], " ", 
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(4\\)]\\)\"\>",
          TraditionalForm]}], "-", 
        RowBox[{"4320", " ", 
         SuperscriptBox["n", "3"], " ", 
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(5\\)]\\)\"\>",
          TraditionalForm]}], "+", 
        RowBox[{"1419", " ", 
         SuperscriptBox["n", "3"]}], "-", 
        RowBox[{"2304", " ", 
         SuperscriptBox["n", "2"], " ", 
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\\)\"\>",
          TraditionalForm], " ", 
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(4\\)]\\)\"\>",
          TraditionalForm]}], "-", 
        RowBox[{"15744", " ", 
         SuperscriptBox["n", "2"], " ", 
         SuperscriptBox[
          FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\\)\"\>",
           TraditionalForm], "2"]}], "+", 
        RowBox[{"33600", " ", 
         SuperscriptBox["n", "2"], " ", 
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\\)\"\>",
          TraditionalForm]}], "+", 
        RowBox[{"84672", " ", 
         SuperscriptBox["n", "2"], " ", 
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(4\\)]\\)\"\>",
          TraditionalForm]}], "-", 
        RowBox[{"85440", " ", 
         SuperscriptBox["n", "2"], " ", 
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(5\\)]\\)\"\>",
          TraditionalForm]}], "-", 
        RowBox[{"38592", " ", 
         SuperscriptBox["n", "2"], " ", 
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(7\\)]\\)\"\>",
          TraditionalForm]}], "+", 
        RowBox[{"67200", " ", 
         SuperscriptBox["n", "2"], " ", "z6"}], "+", 
        RowBox[{"17124", " ", 
         SuperscriptBox["n", "2"]}], "-", 
        RowBox[{"167040", " ", "n", " ", 
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\\)\"\>",
          TraditionalForm], " ", 
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(4\\)]\\)\"\>",
          TraditionalForm]}], "+", 
        RowBox[{"79104", " ", "n", " ", 
         SuperscriptBox[
          FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\\)\"\>",
           TraditionalForm], "2"]}], "-", 
        RowBox[{"142272", " ", "n", " ", 
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\\)\"\>",
          TraditionalForm]}], "+", 
        RowBox[{"889344", " ", "n", " ", 
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(4\\)]\\)\"\>",
          TraditionalForm]}], "-", 
        RowBox[{"1857408", " ", "n", " ", 
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(5\\)]\\)\"\>",
          TraditionalForm]}], "-", 
        RowBox[{"809280", " ", "n", " ", 
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(7\\)]\\)\"\>",
          TraditionalForm]}], "+", 
        RowBox[{"776640", " ", "n", " ", "z6"}], "+", 
        RowBox[{"2166136", " ", "n"}], "-", 
        RowBox[{"670464", " ", 
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\\)\"\>",
          TraditionalForm], " ", 
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(4\\)]\\)\"\>",
          TraditionalForm]}], "+", 
        RowBox[{"340992", " ", 
         SuperscriptBox[
          FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\\)\"\>",
           TraditionalForm], "2"]}], "+", 
        RowBox[{"97152", " ", 
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\\)\"\>",
          TraditionalForm]}], "+", 
        RowBox[{"2734848", " ", 
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(4\\)]\\)\"\>",
          TraditionalForm]}], "-", 
        RowBox[{"6474240", " ", 
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(5\\)]\\)\"\>",
          TraditionalForm]}], "-", 
        RowBox[{"2480256", " ", 
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(7\\)]\\)\"\>",
          TraditionalForm]}], "+", 
        RowBox[{"2033280", " ", "z6"}], "+", "7308224"}], ")"}]}]}]}], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["g", "4"], " ", "n", " ", 
     RowBox[{"(", 
      RowBox[{"n", "+", "2"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"48", " ", 
        SuperscriptBox["n", "2"], " ", 
        FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\\)\"\>",
         TraditionalForm]}], "+", 
       RowBox[{"384", " ", 
        SuperscriptBox["n", "2"], " ", 
        FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(4\\)]\\)\"\>",
         TraditionalForm]}], "-", 
       RowBox[{"319", " ", 
        SuperscriptBox["n", "2"]}], "-", 
       RowBox[{"6112", " ", "n", " ", 
        FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\\)\"\>",
         TraditionalForm]}], "+", 
       RowBox[{"3744", " ", "n", " ", 
        FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(4\\)]\\)\"\>",
         TraditionalForm]}], "-", 
       RowBox[{"5120", " ", "n", " ", 
        FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(5\\)]\\)\"\>",
         TraditionalForm]}], "+", 
       RowBox[{"13968", " ", "n"}], "-", 
       RowBox[{"27200", " ", 
        FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\\)\"\>",
         TraditionalForm]}], "+", 
       RowBox[{"14016", " ", 
        FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(4\\)]\\)\"\>",
         TraditionalForm]}], "-", 
       RowBox[{"22528", " ", 
        FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(5\\)]\\)\"\>",
         TraditionalForm]}], "+", "64864"}], ")"}]}], "82944"], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["g", "3"], " ", "n", " ", 
     RowBox[{"(", 
      RowBox[{"n", "+", "2"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"n", "+", "8"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12", " ", 
        FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(3\\)]\\)\"\>",
         TraditionalForm]}], "-", "25"}], ")"}]}], "1296"], "+", 
   RowBox[{
    FractionBox["1", "96"], " ", 
    SuperscriptBox["g", "2"], " ", "n", " ", 
    RowBox[{"(", 
     RowBox[{"n", "+", "2"}], ")"}]}], "+", 
   FractionBox["n", "4"]}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.822624684181801*^9, {3.822624745325111*^9, 3.822624755319241*^9}, {
   3.822624789146843*^9, 3.822624844641094*^9}, 3.822624898468191*^9, 
   3.822625013663383*^9, {3.822626770995552*^9, 3.822626811119397*^9}, 
   3.8230674117436333`*^9, 3.8230675753409224`*^9, 3.823162652746582*^9, 
   3.82316269179076*^9, 3.82316276188234*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"895e852a-b0bc-4c7f-a6f2-db6a13b2d9f2"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Matrix models (section 3.2)", "Subsection",
 CellChangeTimes->{{3.82262559668862*^9, 3.822625601328212*^9}, {
  3.823067388194603*^9, 
  3.82306739111474*^9}},ExpressionUUID->"f0bf2457-ab37-4d5c-8fb7-\
3655f8d7219e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "l1", "]"}], "=", 
   SubscriptBox["\[Lambda]", "1"]}], ";", " ", 
  RowBox[{
   RowBox[{"Format", "[", "l2", "]"}], "=", 
   SubscriptBox["\[Lambda]", "2"]}], ";"}]], "Input",
 CellChangeTimes->{{3.82262528730956*^9, 3.8226252975476303`*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"5dae4170-01e6-42b4-9800-1871c84ac764"],

Cell[CellGroupData[{

Cell["Real antisymmetric matrix field (section 3.2.1)", "Subsubsection",
 CellChangeTimes->{{3.822624661362805*^9, 3.822624663890666*^9}, {
  3.8226251289093323`*^9, 3.822625152972982*^9}, {3.8226255258971653`*^9, 
  3.8226255335931997`*^9}},ExpressionUUID->"60c650dc-db74-4d71-bd7e-\
5d51f85a120d"],

Cell[BoxData[
 RowBox[{"Get", "[", "\"\<RG_OnAsym_6L.m\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.822624666563052*^9, 3.822624679378798*^9}, {
  3.822625155102613*^9, 3.822625155693419*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"4260ec28-ff28-4e9d-830d-c48970222376"],

Cell["Anomalous dimension of the field up to two loops", "Text",
 CellChangeTimes->{{3.8226250179985247`*^9, 3.822625038686282*^9}, {
   3.822625097557653*^9, 3.822625108069519*^9}, {3.822625173364765*^9, 
   3.8226251875965147`*^9}, {3.822625268459669*^9, 3.822625277051673*^9}, {
   3.822625483993883*^9, 3.822625487225554*^9}, 3.822626459703199*^9, 
   3.8226267638677883`*^9},ExpressionUUID->"2431d5a5-9a19-4ac7-b35e-\
8c5ea8f244d8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"RG", "[", "phi", "]"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"O", "[", "h", "]"}], "^", "3"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"h", ",", "l1", ",", "l2"}], "}"}], ",", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{"Together", "[", "#", "]"}], "]"}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.822625193227253*^9, 3.822625226292458*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"e2fb4537-3473-4fdd-b121-a0b59af60954"],

Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox["h", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "72"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Lambda]", "1"],
        TraditionalForm], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["n", "2"], "-", "n", "+", "4"}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "288"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Lambda]", "2"],
        TraditionalForm], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["n", "2"], "-", "n", "+", "4"}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "36"], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", "1"],
       TraditionalForm], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "n"}], "-", "1"}], ")"}]}]}], ")"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.822625201136642*^9, 3.82262522666082*^9}, 
   3.822625300234029*^9, 3.8230675755041027`*^9, 3.823162652996447*^9, 
   3.823162691884581*^9, 3.823162762077639*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"1700348f-ad6b-45e5-b9a9-8deeeecdb1c9"]
}, Open  ]],

Cell[TextData[{
 "Beta function for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Lambda]", "1"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "b596240a-8da4-4ebb-82b9-857306dc9089"],
 "  up to two loops"
}], "Text",
 CellChangeTimes->{{3.8226250179985247`*^9, 3.822625038686282*^9}, {
   3.822625097557653*^9, 3.822625108069519*^9}, {3.822625173364765*^9, 
   3.8226251875965147`*^9}, {3.822625268459669*^9, 3.822625277051673*^9}, {
   3.822625307787526*^9, 3.822625327355212*^9}, {3.822625492393635*^9, 
   3.8226254926685867`*^9}, 
   3.822626761235661*^9},ExpressionUUID->"66b8aae3-86d2-465e-989b-\
7072723a34f5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"RG", "[", "l1", "]"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"O", "[", "h", "]"}], "^", "3"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"h", ",", "l1", ",", "l2"}], "}"}], ",", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{"Together", "[", "#", "]"}], "]"}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.822625193227253*^9, 3.822625226292458*^9}, {
  3.8226253314138937`*^9, 3.8226253314971333`*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"900b109d-ca8b-47ff-bae1-594479d6a29a"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SuperscriptBox["h", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "6"], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "1"],
         TraditionalForm], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"3", " ", 
           SuperscriptBox["n", "2"]}]}], "+", 
         RowBox[{"3", " ", "n"}], "-", "28"}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "72"], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "2"],
         TraditionalForm], "2"], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "1"],
        TraditionalForm], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"5", " ", 
           SuperscriptBox["n", "2"]}]}], "+", 
         RowBox[{"5", " ", "n"}], "-", "164"}], ")"}]}], "-", 
      RowBox[{
       FractionBox["11", "9"], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "2"],
        TraditionalForm], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "1"],
         TraditionalForm], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "n"}], "-", "1"}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "12"], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "2"],
         TraditionalForm], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "n"}]}], ")"}]}]}], ")"}]}], "+", 
   RowBox[{"h", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "2"],
         TraditionalForm], "2"], "2"], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "1"],
         TraditionalForm], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["n", "2"], "-", "n", "+", "16"}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "3"], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "2"],
        TraditionalForm], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "1"],
        TraditionalForm], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "n"}], "-", "1"}], ")"}]}]}], ")"}]}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.822625201136642*^9, 3.82262522666082*^9}, 
   3.822625333610997*^9, 3.823067575588584*^9, 3.823162653107864*^9, 
   3.823162691925044*^9, 3.823162762184675*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"7f925cd2-7314-4f06-b630-3e22e9ce33fb"]
}, Open  ]],

Cell[TextData[{
 "Beta function for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Lambda]", "2"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "57fec3eb-295c-42e5-a389-3f29b1e96b84"],
 "  up to two loops"
}], "Text",
 CellChangeTimes->{{3.8226250179985247`*^9, 3.822625038686282*^9}, {
   3.822625097557653*^9, 3.822625108069519*^9}, {3.822625173364765*^9, 
   3.8226251875965147`*^9}, {3.822625268459669*^9, 3.822625277051673*^9}, {
   3.822625307787526*^9, 3.822625327355212*^9}, {3.8226253579949627`*^9, 
   3.822625364379189*^9}, {3.822625494449637*^9, 3.8226254946914587`*^9}, 
   3.822626758667843*^9},ExpressionUUID->"7ede26d4-d1f0-43e7-b2fb-\
6fefa854da06"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"RG", "[", "l2", "]"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"O", "[", "h", "]"}], "^", "3"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"h", ",", "l1", ",", "l2"}], "}"}], ",", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{"Together", "[", "#", "]"}], "]"}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.822625193227253*^9, 3.822625226292458*^9}, {
  3.8226253314138937`*^9, 3.8226253314971333`*^9}, {3.8226253678690577`*^9, 
  3.822625368123131*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"a36dbc05-7a4f-46cd-b003-aac578b570ff"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SuperscriptBox["h", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "24"], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "2"],
         TraditionalForm], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["n", "2"]}], "+", "n", "-", "20"}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "18"], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "1"],
         TraditionalForm], "2"], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "2"],
        TraditionalForm], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"5", " ", 
           SuperscriptBox["n", "2"]}]}], "+", 
         RowBox[{"5", " ", "n"}], "-", "164"}], ")"}]}], "-", 
      RowBox[{
       FractionBox["11", "9"], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "1"],
        TraditionalForm], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "2"],
         TraditionalForm], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "n"}], "-", "1"}], ")"}]}]}], ")"}]}], "+", 
   RowBox[{"h", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "1"],
        TraditionalForm], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "2"],
        TraditionalForm]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "2"],
         TraditionalForm], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "n"}], "-", "1"}], ")"}]}]}], ")"}]}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.822625201136642*^9, 3.82262522666082*^9}, 
   3.822625333610997*^9, 3.8226253686432323`*^9, 3.8230675756661987`*^9, 
   3.823162653199501*^9, 3.823162691965315*^9, 3.823162762297947*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"9778b524-1193-410f-b691-cf5cfcd4767b"]
}, Open  ]],

Cell["Anomalous dimension for \[Tau]  up to two loops", "Text",
 CellChangeTimes->{{3.8226250179985247`*^9, 3.822625038686282*^9}, {
   3.822625097557653*^9, 3.822625108069519*^9}, {3.822625173364765*^9, 
   3.8226251875965147`*^9}, {3.822625268459669*^9, 3.822625277051673*^9}, {
   3.822625307787526*^9, 3.822625327355212*^9}, {3.8226253579949627`*^9, 
   3.822625400674522*^9}, {3.822625496995687*^9, 3.822625499537496*^9}, 
   3.822626754099617*^9},ExpressionUUID->"7913dac2-ddc9-44b7-a32a-\
36e6ae6ec7ab"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"RG", "[", "tau", "]"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"O", "[", "h", "]"}], "^", "3"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"h", ",", "l1", ",", "l2"}], "}"}], ",", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{"Together", "[", "#", "]"}], "]"}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.822625193227253*^9, 3.822625226292458*^9}, {
  3.8226253314138937`*^9, 3.8226253314971333`*^9}, {3.8226253678690577`*^9, 
  3.822625368123131*^9}, {3.822625403885223*^9, 3.822625404210786*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"b497feab-0fac-4675-9bf4-b29bb8162243"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SuperscriptBox["h", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["5", "36"], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "1"],
         TraditionalForm], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["n", "2"], "-", "n", "+", "4"}], ")"}]}], "+", 
      RowBox[{
       FractionBox["5", "144"], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "2"],
         TraditionalForm], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["n", "2"], "-", "n", "+", "4"}], ")"}]}], "+", 
      RowBox[{
       FractionBox["5", "18"], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "2"],
        TraditionalForm], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "1"],
        TraditionalForm], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "n"}], "-", "1"}], ")"}]}]}], ")"}]}], "+", 
   RowBox[{"h", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "6"], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "1"],
        TraditionalForm], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["n", "2"]}], "+", "n", "-", "4"}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "2"],
        TraditionalForm], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.822625201136642*^9, 3.82262522666082*^9}, 
   3.822625333610997*^9, 3.8226253686432323`*^9, 3.82262540555753*^9, 
   3.823067575733315*^9, 3.823162653367094*^9, 3.823162692006241*^9, 
   3.8231627624697866`*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"3fad3bec-4daf-42f7-8586-7fc24264c8a8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["O(n) x O(m) (section 3.2.2)", "Subsubsection",
 CellChangeTimes->{{3.822624661362805*^9, 3.822624663890666*^9}, {
  3.8226251289093323`*^9, 3.822625152972982*^9}, {3.8226255258971653`*^9, 
  3.822625546152956*^9}},ExpressionUUID->"c93b9194-48a8-44db-849d-\
76b9de586267"],

Cell[BoxData[
 RowBox[{"Get", "[", "\"\<RG_OnOm_6L.m\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.822624666563052*^9, 3.822624679378798*^9}, {
  3.822625155102613*^9, 3.822625155693419*^9}, {3.822625554483049*^9, 
  3.822625554657241*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"4ea16000-5180-4d14-8fc0-ca5ea2de24f1"],

Cell["Anomalous dimension of the field  up to two loops", "Text",
 CellChangeTimes->{{3.8226250179985247`*^9, 3.822625038686282*^9}, {
   3.822625097557653*^9, 3.822625108069519*^9}, {3.822625173364765*^9, 
   3.8226251875965147`*^9}, {3.822625268459669*^9, 3.822625277051673*^9}, {
   3.822625483993883*^9, 3.822625487225554*^9}, {3.8226256389841022`*^9, 
   3.82262563933606*^9}, 
   3.822626751243698*^9},ExpressionUUID->"e7ae892b-6737-42a3-afdc-\
8a87a2953e37"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"RG", "[", "phi", "]"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"O", "[", "h", "]"}], "^", "3"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"h", ",", "l1", ",", "l2"}], "}"}], ",", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{"Together", "[", "#", "]"}], "]"}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.822625193227253*^9, 3.822625226292458*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"98a109d8-ddf8-42cf-a1c2-bba410befb4c"],

Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox["h", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "36"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Lambda]", "1"],
        TraditionalForm], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"m", " ", "n"}], "+", "2"}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "18"], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", "1"],
       TraditionalForm], " ", 
      RowBox[{"(", 
       RowBox[{"m", "+", "n", "+", "1"}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "72"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Lambda]", "2"],
        TraditionalForm], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"m", " ", "n"}], "+", "m", "+", "n", "+", "3"}], ")"}]}]}], 
    ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.822625201136642*^9, 3.82262522666082*^9}, 
   3.822625300234029*^9, 3.822625628563003*^9, 3.82306757600625*^9, 
   3.8231626538194733`*^9, 3.8231626922876997`*^9, 3.823162762817635*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"ebb84df3-9471-4a47-9515-cfa4a0bb81a4"]
}, Open  ]],

Cell[TextData[{
 "Beta function for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Lambda]", "1"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "bd12037a-fb19-4c21-983e-63b3474377c7"],
 "  up to two loops"
}], "Text",
 CellChangeTimes->{{3.8226250179985247`*^9, 3.822625038686282*^9}, {
   3.822625097557653*^9, 3.822625108069519*^9}, {3.822625173364765*^9, 
   3.8226251875965147`*^9}, {3.822625268459669*^9, 3.822625277051673*^9}, {
   3.822625307787526*^9, 3.822625327355212*^9}, {3.822625492393635*^9, 
   3.8226254926685867`*^9}, {3.822625645040222*^9, 3.822625660727859*^9}, 
   3.8226267483477697`*^9},ExpressionUUID->"108a696b-f8f3-49d7-a66f-\
9d972c5d5e4e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"RG", "[", "l1", "]"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"O", "[", "h", "]"}], "^", "3"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"h", ",", "l1", ",", "l2"}], "}"}], ",", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{"Together", "[", "#", "]"}], "]"}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.822625193227253*^9, 3.822625226292458*^9}, {
  3.8226253314138937`*^9, 3.8226253314971333`*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"6d8ac0e2-91c3-4889-9a8e-0ba63e438c91"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SuperscriptBox["h", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "3"], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "1"],
         TraditionalForm], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"3", " ", "m", " ", "n"}]}], "-", "14"}], ")"}]}], "-", 
      RowBox[{
       FractionBox["22", "9"], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "2"],
        TraditionalForm], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "1"],
         TraditionalForm], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"m", "+", "n", "+", "1"}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "18"], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "2"],
         TraditionalForm], "2"], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "1"],
        TraditionalForm], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"5", " ", "m", " ", "n"}]}], "-", 
         RowBox[{"5", " ", "m"}], "-", 
         RowBox[{"5", " ", "n"}], "-", "87"}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "3"], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "2"],
         TraditionalForm], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "m"}], "-", "n", "-", "3"}], ")"}]}]}], ")"}]}], "+", 
   RowBox[{"h", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Lambda]", "2"],
        TraditionalForm], "2"], "+", 
      RowBox[{
       FractionBox["1", "3"], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "1"],
         TraditionalForm], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", " ", "n"}], "+", "8"}], ")"}]}], "+", 
      RowBox[{
       FractionBox["2", "3"], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "2"],
        TraditionalForm], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "1"],
        TraditionalForm], " ", 
       RowBox[{"(", 
        RowBox[{"m", "+", "n", "+", "1"}], ")"}]}]}], ")"}]}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.822625201136642*^9, 3.82262522666082*^9}, 
   3.822625333610997*^9, 3.8226256471291857`*^9, 3.823067576407929*^9, 
   3.8231626540457897`*^9, 3.82316269236222*^9, 3.823162763086042*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"ac5d3bac-77d1-490a-b580-69ac8061632c"]
}, Open  ]],

Cell[TextData[{
 "Beta function for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Lambda]", "2"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "adb26d1f-6809-4dec-be52-baf0d31a6e89"],
 " up to two loops"
}], "Text",
 CellChangeTimes->{{3.8226250179985247`*^9, 3.822625038686282*^9}, {
   3.822625097557653*^9, 3.822625108069519*^9}, {3.822625173364765*^9, 
   3.8226251875965147`*^9}, {3.822625268459669*^9, 3.822625277051673*^9}, {
   3.822625307787526*^9, 3.822625327355212*^9}, {3.8226253579949627`*^9, 
   3.822625364379189*^9}, {3.822625494449637*^9, 3.8226254946914587`*^9}, {
   3.8226256777917843`*^9, 3.8226256840878*^9}, 
   3.8226267458118277`*^9},ExpressionUUID->"8d482adf-addf-4b10-bd61-\
b8f612b784c4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"RG", "[", "l2", "]"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"O", "[", "h", "]"}], "^", "3"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"h", ",", "l1", ",", "l2"}], "}"}], ",", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{"Together", "[", "#", "]"}], "]"}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.822625193227253*^9, 3.822625226292458*^9}, {
  3.8226253314138937`*^9, 3.8226253314971333`*^9}, {3.8226253678690577`*^9, 
  3.822625368123131*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"ac259552-697f-486b-838f-d60d132f5e04"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SuperscriptBox["h", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "6"], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "2"],
         TraditionalForm], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", " ", 
          RowBox[{"(", 
           RowBox[{"-", "n"}], ")"}]}], "-", 
         RowBox[{"3", " ", "m"}], "-", 
         RowBox[{"3", " ", "n"}], "-", "17"}], ")"}]}], "-", 
      RowBox[{
       FractionBox["2", "9"], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "1"],
        TraditionalForm], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "2"],
         TraditionalForm], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"11", " ", "m"}], "+", 
         RowBox[{"11", " ", "n"}], "+", "29"}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "9"], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "1"],
         TraditionalForm], "2"], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "2"],
        TraditionalForm], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"5", " ", "m", " ", "n"}]}], "-", "82"}], ")"}]}]}], 
     ")"}]}], "+", 
   RowBox[{"h", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "1"],
        TraditionalForm], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "2"],
        TraditionalForm]}], "+", 
      RowBox[{
       FractionBox["1", "3"], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "2"],
         TraditionalForm], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"m", "+", "n", "+", "4"}], ")"}]}]}], ")"}]}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.822625201136642*^9, 3.82262522666082*^9}, 
   3.822625333610997*^9, 3.8226253686432323`*^9, 3.822625687807313*^9, 
   3.82306757659291*^9, 3.823162654306531*^9, 3.823162692429215*^9, 
   3.8231627633869963`*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"a001783a-6f79-43bf-8a99-dad19596c4ad"]
}, Open  ]],

Cell["Anomalous dimension for \[Tau] up to two loops", "Text",
 CellChangeTimes->{{3.8226250179985247`*^9, 3.822625038686282*^9}, {
   3.822625097557653*^9, 3.822625108069519*^9}, {3.822625173364765*^9, 
   3.8226251875965147`*^9}, {3.822625268459669*^9, 3.822625277051673*^9}, {
   3.822625307787526*^9, 3.822625327355212*^9}, {3.8226253579949627`*^9, 
   3.822625400674522*^9}, {3.822625496995687*^9, 3.822625499537496*^9}, {
   3.822625700727796*^9, 3.8226257040477047`*^9}, 
   3.8226267392438307`*^9},ExpressionUUID->"ccf1036e-f6dc-4ee0-aaaa-\
ebf5172f662b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"RG", "[", "tau", "]"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"O", "[", "h", "]"}], "^", "3"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"h", ",", "l1", ",", "l2"}], "}"}], ",", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{"Together", "[", "#", "]"}], "]"}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.822625193227253*^9, 3.822625226292458*^9}, {
  3.8226253314138937`*^9, 3.8226253314971333`*^9}, {3.8226253678690577`*^9, 
  3.822625368123131*^9}, {3.822625403885223*^9, 3.822625404210786*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"2544b7f6-e103-4120-b74b-e28753968856"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SuperscriptBox["h", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["5", "18"], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "1"],
         TraditionalForm], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", " ", "n"}], "+", "2"}], ")"}]}], "+", 
      RowBox[{
       FractionBox["5", "9"], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "2"],
        TraditionalForm], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "1"],
        TraditionalForm], " ", 
       RowBox[{"(", 
        RowBox[{"m", "+", "n", "+", "1"}], ")"}]}], "+", 
      RowBox[{
       FractionBox["5", "36"], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "2"],
         TraditionalForm], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", " ", "n"}], "+", "m", "+", "n", "+", "3"}], ")"}]}]}], 
     ")"}]}], "+", 
   RowBox[{"h", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "3"], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "2"],
        TraditionalForm], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "m"}], "-", "n", "-", "1"}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "3"], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "1"],
        TraditionalForm], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"m", " ", "n"}]}], "-", "2"}], ")"}]}]}], ")"}]}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.822625201136642*^9, 3.82262522666082*^9}, 
   3.822625333610997*^9, 3.8226253686432323`*^9, 3.82262540555753*^9, 
   3.822625705437408*^9, 3.823067576764532*^9, 3.823162654644457*^9, 
   3.823162692498914*^9, 3.823162763714823*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"14c40a32-e824-4c48-b361-a840dffd9af3"]
}, Open  ]],

Cell[TextData[{
 "Anomalous dimension for ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["Q", 
    RowBox[{"(", "1", ")"}]], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "ddca1f1c-ee9c-4e3c-82ab-4a368fc69cc6"],
 "   up to two loops"
}], "Text",
 CellChangeTimes->{{3.8226250179985247`*^9, 3.822625038686282*^9}, {
   3.822625097557653*^9, 3.822625108069519*^9}, {3.822625173364765*^9, 
   3.8226251875965147`*^9}, {3.822625268459669*^9, 3.822625277051673*^9}, {
   3.822625307787526*^9, 3.822625327355212*^9}, {3.8226253579949627`*^9, 
   3.822625400674522*^9}, {3.822625496995687*^9, 3.822625499537496*^9}, {
   3.822625700727796*^9, 3.8226257040477047`*^9}, {3.8226257358070593`*^9, 
   3.8226257531511374`*^9}, 
   3.822626736907938*^9},ExpressionUUID->"b395a11d-98b0-4365-a621-\
6e24a86f38cc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"RG", "[", "Q1", "]"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"O", "[", "h", "]"}], "^", "3"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"h", ",", "l1", ",", "l2"}], "}"}], ",", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{"Together", "[", "#", "]"}], "]"}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8226257582315273`*^9, 3.822625758503228*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"0823a232-4920-4486-8f3c-0900ddb372e6"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SuperscriptBox["h", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "9"], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "1"],
         TraditionalForm], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", " ", "n"}], "+", "6"}], ")"}]}], "+", 
      RowBox[{
       FractionBox["2", "9"], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "2"],
        TraditionalForm], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "1"],
        TraditionalForm], " ", 
       RowBox[{"(", 
        RowBox[{"m", "+", "n", "-", "1"}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "18"], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "2"],
         TraditionalForm], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "m"}], "-", "n", "+", "1"}], ")"}]}]}], ")"}]}], "+", 
   RowBox[{"h", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       FormBox[
        SubscriptBox["\[Lambda]", "2"],
        TraditionalForm], "3"], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Lambda]", "1"],
         TraditionalForm]}], "3"]}], ")"}]}]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.822625759106452*^9, 3.823067576918663*^9, 
  3.8231626547992067`*^9, 3.8231626925717688`*^9, 3.823162763870392*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"49a1769f-d461-43f2-9aca-df60104be4b2"]
}, Open  ]],

Cell[TextData[{
 "Anomalous dimension for ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["Q", 
    RowBox[{"(", "2", ")"}]], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "d8a8fa2b-3304-4cff-b199-b704c0ac92af"],
 "  up to two loops"
}], "Text",
 CellChangeTimes->{{3.8226250179985247`*^9, 3.822625038686282*^9}, {
   3.822625097557653*^9, 3.822625108069519*^9}, {3.822625173364765*^9, 
   3.8226251875965147`*^9}, {3.822625268459669*^9, 3.822625277051673*^9}, {
   3.822625307787526*^9, 3.822625327355212*^9}, {3.8226253579949627`*^9, 
   3.822625400674522*^9}, {3.822625496995687*^9, 3.822625499537496*^9}, {
   3.822625700727796*^9, 3.8226257040477047`*^9}, {3.8226257358070593`*^9, 
   3.822625773990892*^9}, 
   3.822626734555982*^9},ExpressionUUID->"ff9d8532-97ae-4b74-9fd6-\
4db559253c93"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"RG", "[", "Q2", "]"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"O", "[", "h", "]"}], "^", "3"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"h", ",", "l1", ",", "l2"}], "}"}], ",", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{"Together", "[", "#", "]"}], "]"}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8226257582315273`*^9, 3.822625776478928*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"a830faac-99a6-4b50-8034-bcabfee2b55d"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SuperscriptBox["h", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "9"], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "1"],
         TraditionalForm], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", " ", "n"}], "+", "6"}], ")"}]}], "+", 
      RowBox[{
       FractionBox["2", "9"], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "2"],
        TraditionalForm], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "1"],
        TraditionalForm], " ", 
       RowBox[{"(", 
        RowBox[{"m", "+", "n", "+", "3"}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "18"], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "2"],
         TraditionalForm], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"m", "+", "n", "+", "9"}], ")"}]}]}], ")"}]}], "+", 
   RowBox[{"h", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         FormBox[
          SubscriptBox["\[Lambda]", "1"],
          TraditionalForm]}], "3"]}], "-", 
      FractionBox[
       FormBox[
        SubscriptBox["\[Lambda]", "2"],
        TraditionalForm], "3"]}], ")"}]}]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.822625759106452*^9, 3.822625776877099*^9}, 
   3.823067577071433*^9, 3.823162655019433*^9, 3.823162692634116*^9, 
   3.8231627640086327`*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"468ee63d-05e1-40c0-802a-dda0476edbcd"]
}, Open  ]],

Cell[TextData[{
 "Anomalous dimension for ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["Q", 
    RowBox[{"(", "3", ")"}]], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "b2298f23-12db-4192-a479-c9ff250bef95"],
 "  up to two loops"
}], "Text",
 CellChangeTimes->{{3.8226250179985247`*^9, 3.822625038686282*^9}, {
   3.822625097557653*^9, 3.822625108069519*^9}, {3.822625173364765*^9, 
   3.8226251875965147`*^9}, {3.822625268459669*^9, 3.822625277051673*^9}, {
   3.822625307787526*^9, 3.822625327355212*^9}, {3.8226253579949627`*^9, 
   3.822625400674522*^9}, {3.822625496995687*^9, 3.822625499537496*^9}, {
   3.822625700727796*^9, 3.8226257040477047`*^9}, {3.8226257358070593`*^9, 
   3.822625795662755*^9}, 
   3.8226267326517*^9},ExpressionUUID->"2525c9b3-f9e2-4266-a912-2658d44814f1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"RG", "[", "Q3", "]"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"O", "[", "h", "]"}], "^", "3"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"h", ",", "l1", ",", "l2"}], "}"}], ",", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{"Together", "[", "#", "]"}], "]"}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8226257582315273`*^9, 3.822625800344268*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"1d2a7a27-42a9-498b-9fd4-93c71f212dc8"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SuperscriptBox["h", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "9"], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "1"],
         TraditionalForm], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", " ", "n"}], "+", "6"}], ")"}]}], "+", 
      RowBox[{
       FractionBox["2", "9"], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "2"],
        TraditionalForm], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "1"],
        TraditionalForm], " ", 
       RowBox[{"(", 
        RowBox[{"m", "+", 
         RowBox[{"3", " ", "n"}], "+", "3"}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "18"], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "2"],
         TraditionalForm], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", " ", "n"}], "+", "m", "+", 
         RowBox[{"3", " ", "n"}], "+", "9"}], ")"}]}]}], ")"}]}], "+", 
   RowBox[{"h", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "3"], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "2"],
        TraditionalForm], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "n"}], "-", "1"}], ")"}]}], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Lambda]", "1"],
         TraditionalForm]}], "3"]}], ")"}]}]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.822625759106452*^9, 3.822625800850687*^9}, 
   3.8230675773806047`*^9, 3.82316265518141*^9, 3.823162692682259*^9, 
   3.823162764173023*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"43b32f88-1621-4674-a9ba-8057a3ca988b"]
}, Open  ]],

Cell[TextData[{
 "Anomalous dimension for ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["Q", 
    RowBox[{"(", "4", ")"}]], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "c02ab79a-cf3b-4bd8-9c5a-da890a772cf5"],
 "  up to two loops"
}], "Text",
 CellChangeTimes->{{3.8226250179985247`*^9, 3.822625038686282*^9}, {
   3.822625097557653*^9, 3.822625108069519*^9}, {3.822625173364765*^9, 
   3.8226251875965147`*^9}, {3.822625268459669*^9, 3.822625277051673*^9}, {
   3.822625307787526*^9, 3.822625327355212*^9}, {3.8226253579949627`*^9, 
   3.822625400674522*^9}, {3.822625496995687*^9, 3.822625499537496*^9}, {
   3.822625700727796*^9, 3.8226257040477047`*^9}, {3.8226257358070593`*^9, 
   3.82262581637446*^9}, 
   3.822626730532014*^9},ExpressionUUID->"e394edb8-5850-40fb-b2dd-\
614eeab45793"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"RG", "[", "Q4", "]"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"O", "[", "h", "]"}], "^", "3"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"h", ",", "l1", ",", "l2"}], "}"}], ",", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{"Together", "[", "#", "]"}], "]"}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8226257582315273`*^9, 3.822625820366569*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"487c5441-9500-443d-b109-c3067dbfbbce"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SuperscriptBox["h", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "9"], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "1"],
         TraditionalForm], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", " ", "n"}], "+", "6"}], ")"}]}], "+", 
      RowBox[{
       FractionBox["2", "9"], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "2"],
        TraditionalForm], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "1"],
        TraditionalForm], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "m"}], "+", "n", "+", "3"}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "18"], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "2"],
         TraditionalForm], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", " ", "n"}], "+", 
         RowBox[{"3", " ", "m"}], "+", "n", "+", "9"}], ")"}]}]}], ")"}]}], 
   "+", 
   RowBox[{"h", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "3"], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "2"],
        TraditionalForm], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "m"}], "-", "1"}], ")"}]}], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        FormBox[
         SubscriptBox["\[Lambda]", "1"],
         TraditionalForm]}], "3"]}], ")"}]}]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.822625759106452*^9, 3.8226258208085947`*^9}, 
   3.823067577546495*^9, 3.823162655439312*^9, 3.823162692793613*^9, 
   3.8231627644658413`*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"d1258705-e89f-4c84-bcb4-c4fcbb926119"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Complex antisymmetric matrix field (section 3.2.3)", "Subsubsection",
 CellChangeTimes->{{3.822624661362805*^9, 3.822624663890666*^9}, {
  3.8226251289093323`*^9, 3.822625152972982*^9}, {3.8226255258971653`*^9, 
  3.8226255335931997`*^9}, {3.822625840118052*^9, 
  3.822625844766081*^9}},ExpressionUUID->"dc2f4c75-2597-480c-b337-\
222f033e9500"],

Cell[BoxData[
 RowBox[{"Get", "[", "\"\<RG_UnAsym_6L.m\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.822624666563052*^9, 3.822624679378798*^9}, {
  3.822625155102613*^9, 3.822625155693419*^9}, {3.8226258483918333`*^9, 
  3.82262584869411*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"e90103da-d214-432b-9f3c-158a9206aa1b"],

Cell["Anomalous dimension of the field up to two loops", "Text",
 CellChangeTimes->{{3.8226250179985247`*^9, 3.822625038686282*^9}, {
   3.822625097557653*^9, 3.822625108069519*^9}, {3.822625173364765*^9, 
   3.8226251875965147`*^9}, {3.822625268459669*^9, 3.822625277051673*^9}, {
   3.822625483993883*^9, 3.822625487225554*^9}, {3.8226258782379436`*^9, 
   3.822625896085287*^9}, 
   3.822626719908083*^9},ExpressionUUID->"346af85c-d90c-4cc1-92be-\
5f98767e0349"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"RG", "[", "phi", "]"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"O", "[", "h", "]"}], "^", "3"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"h", ",", "l1", ",", "l2"}], "}"}], ",", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{"Together", "[", "#", "]"}], "]"}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.822625193227253*^9, 3.822625226292458*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"70ed5c39-edb4-43ad-8b8a-506f0937e8ce"],

Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox["h", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "576"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Lambda]", "1"],
        TraditionalForm], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["n", "2"], "-", "n", "+", "2"}], ")"}]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "2"],
         TraditionalForm], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["n", "2"], "-", 
         RowBox[{"3", " ", "n"}], "+", "4"}], ")"}]}], "1152"], "+", 
     RowBox[{
      FractionBox["1", "144"], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", "1"],
       TraditionalForm], " ", 
      RowBox[{"(", 
       RowBox[{"n", "-", "1"}], ")"}]}]}], ")"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.822625201136642*^9, 3.82262522666082*^9}, 
   3.822625300234029*^9, 3.82262588048667*^9, 3.823067577668359*^9, 
   3.823162655644956*^9, 3.823162692887307*^9, 3.823162764634446*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"7c161e68-2346-4ece-9549-832b55331030"]
}, Open  ]],

Cell[TextData[{
 "Beta function for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Lambda]", "1"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "9d307a02-7570-4721-ab64-27bdf8709070"],
 "  up to two loops"
}], "Text",
 CellChangeTimes->{{3.8226250179985247`*^9, 3.822625038686282*^9}, {
   3.822625097557653*^9, 3.822625108069519*^9}, {3.822625173364765*^9, 
   3.8226251875965147`*^9}, {3.822625268459669*^9, 3.822625277051673*^9}, {
   3.822625307787526*^9, 3.822625327355212*^9}, {3.822625492393635*^9, 
   3.8226254926685867`*^9}, {3.822625904149659*^9, 3.8226259079573593`*^9}, 
   3.822626722092114*^9},ExpressionUUID->"1578603a-f1ab-4a9a-946f-\
9fa809cea395"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"RG", "[", "l1", "]"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"O", "[", "h", "]"}], "^", "3"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"h", ",", "l1", ",", "l2"}], "}"}], ",", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{"Together", "[", "#", "]"}], "]"}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.822625193227253*^9, 3.822625226292458*^9}, {
  3.8226253314138937`*^9, 3.8226253314971333`*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"16b938a7-1c31-44d3-911a-ee3b06a57300"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SuperscriptBox["h", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "48"], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "1"],
         TraditionalForm], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"3", " ", 
           SuperscriptBox["n", "2"]}]}], "+", 
         RowBox[{"3", " ", "n"}], "-", "14"}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "288"], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "2"],
         TraditionalForm], "2"], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "1"],
        TraditionalForm], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"5", " ", 
           SuperscriptBox["n", "2"]}]}], "+", 
         RowBox[{"15", " ", "n"}], "-", "92"}], ")"}]}], "-", 
      RowBox[{
       FractionBox["11", "36"], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "2"],
        TraditionalForm], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "1"],
         TraditionalForm], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"n", "-", "1"}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "24"], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "2"],
         TraditionalForm], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", "n"}], ")"}]}]}], ")"}]}], "+", 
   RowBox[{"h", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "2"],
         TraditionalForm], "2"], "4"], "+", 
      RowBox[{
       FractionBox["1", "12"], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "1"],
         TraditionalForm], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["n", "2"], "-", "n", "+", "8"}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "3"], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "2"],
        TraditionalForm], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "1"],
        TraditionalForm], " ", 
       RowBox[{"(", 
        RowBox[{"n", "-", "1"}], ")"}]}]}], ")"}]}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.822625201136642*^9, 3.82262522666082*^9}, 
   3.822625333610997*^9, 3.822625909198675*^9, 3.8230675777627707`*^9, 
   3.823162655740426*^9, 3.8231626929282217`*^9, 3.8231627647249947`*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"0ef4e943-80b0-4a02-b3de-11b61b474198"]
}, Open  ]],

Cell[TextData[{
 "Beta function for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Lambda]", "2"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "032bbbe4-27a3-447c-8e88-b7567204cedc"],
 "  up to two loops"
}], "Text",
 CellChangeTimes->{{3.8226250179985247`*^9, 3.822625038686282*^9}, {
   3.822625097557653*^9, 3.822625108069519*^9}, {3.822625173364765*^9, 
   3.8226251875965147`*^9}, {3.822625268459669*^9, 3.822625277051673*^9}, {
   3.822625307787526*^9, 3.822625327355212*^9}, {3.8226253579949627`*^9, 
   3.822625364379189*^9}, {3.822625494449637*^9, 3.8226254946914587`*^9}, {
   3.822625929389452*^9, 3.822625932005028*^9}, 
   3.822626724492065*^9},ExpressionUUID->"b181a1ed-3427-467c-bb77-\
0549486f985d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"RG", "[", "l2", "]"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"O", "[", "h", "]"}], "^", "3"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"h", ",", "l1", ",", "l2"}], "}"}], ",", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{"Together", "[", "#", "]"}], "]"}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.822625193227253*^9, 3.822625226292458*^9}, {
  3.8226253314138937`*^9, 3.8226253314971333`*^9}, {3.8226253678690577`*^9, 
  3.822625368123131*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"c18ccc92-cfd1-44a2-9994-13e47d487e64"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SuperscriptBox["h", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "96"], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "2"],
         TraditionalForm], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["n", "2"]}], "+", 
         RowBox[{"7", " ", "n"}], "-", "20"}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "144"], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "1"],
         TraditionalForm], "2"], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "2"],
        TraditionalForm], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"5", " ", 
           SuperscriptBox["n", "2"]}]}], "+", 
         RowBox[{"5", " ", "n"}], "-", "82"}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "36"], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "1"],
        TraditionalForm], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "2"],
         TraditionalForm], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"20", "-", 
         RowBox[{"11", " ", "n"}]}], ")"}]}]}], ")"}]}], "+", 
   RowBox[{"h", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FormBox[
        SubscriptBox["\[Lambda]", "1"],
        TraditionalForm], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "2"],
        TraditionalForm]}], "+", 
      RowBox[{
       FractionBox["1", "12"], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "2"],
         TraditionalForm], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "n"}], "-", "5"}], ")"}]}]}], ")"}]}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.822625201136642*^9, 3.82262522666082*^9}, 
   3.822625333610997*^9, 3.8226253686432323`*^9, 3.8226259357336197`*^9, 
   3.823067577839633*^9, 3.8231626558470697`*^9, 3.823162692973064*^9, 
   3.823162764806507*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"5ac9a8ec-8279-4077-a2af-627efceee621"]
}, Open  ]],

Cell["Anomalous dimension for \[Tau]  up to two loops", "Text",
 CellChangeTimes->{{3.8226250179985247`*^9, 3.822625038686282*^9}, {
   3.822625097557653*^9, 3.822625108069519*^9}, {3.822625173364765*^9, 
   3.8226251875965147`*^9}, {3.822625268459669*^9, 3.822625277051673*^9}, {
   3.822625307787526*^9, 3.822625327355212*^9}, {3.8226253579949627`*^9, 
   3.822625400674522*^9}, {3.822625496995687*^9, 3.822625499537496*^9}, {
   3.822625943765209*^9, 3.822625952756647*^9}, 
   3.8226267269719067`*^9},ExpressionUUID->"eb6e3b10-042b-4b44-97f4-\
939ec8abde7e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"RG", "[", "tau", "]"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"O", "[", "h", "]"}], "^", "3"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"h", ",", "l1", ",", "l2"}], "}"}], ",", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{"Together", "[", "#", "]"}], "]"}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.822625193227253*^9, 3.822625226292458*^9}, {
  3.8226253314138937`*^9, 3.8226253314971333`*^9}, {3.8226253678690577`*^9, 
  3.822625368123131*^9}, {3.822625403885223*^9, 3.822625404210786*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"d45aa455-b830-4bda-93ca-a6b55554af97"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SuperscriptBox["h", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["5", "288"], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "1"],
         TraditionalForm], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["n", "2"], "-", "n", "+", "2"}], ")"}]}], "+", 
      RowBox[{
       FractionBox["5", "576"], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "2"],
         TraditionalForm], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["n", "2"], "-", 
         RowBox[{"3", " ", "n"}], "+", "4"}], ")"}]}], "+", 
      RowBox[{
       FractionBox["5", "72"], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "2"],
        TraditionalForm], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "1"],
        TraditionalForm], " ", 
       RowBox[{"(", 
        RowBox[{"n", "-", "1"}], ")"}]}]}], ")"}]}], "+", 
   RowBox[{"h", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "12"], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "1"],
        TraditionalForm], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["n", "2"]}], "+", "n", "-", "2"}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "2"],
        TraditionalForm], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "n"}], ")"}]}]}], ")"}]}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.822625201136642*^9, 3.82262522666082*^9}, 
   3.822625333610997*^9, 3.8226253686432323`*^9, 3.82262540555753*^9, 
   3.8226259546395493`*^9, 3.823067577909103*^9, 3.823162656004671*^9, 
   3.823162693014677*^9, 3.8231627648779716`*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"73a9ef97-d7b6-4e8d-85da-8776fe6a7ee3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["U(n) x U(m) (section 3.2.4)", "Subsubsection",
 CellChangeTimes->{{3.822624661362805*^9, 3.822624663890666*^9}, {
  3.8226251289093323`*^9, 3.822625152972982*^9}, {3.8226255258971653`*^9, 
  3.822625546152956*^9}, {3.822625973884676*^9, 
  3.822625980580514*^9}},ExpressionUUID->"b0aa5063-02da-4aa3-9e72-\
ffd18a3011cc"],

Cell[BoxData[
 RowBox[{"Get", "[", "\"\<RG_UnUm_6L.m\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.822624666563052*^9, 3.822624679378798*^9}, {
  3.822625155102613*^9, 3.822625155693419*^9}, {3.822625554483049*^9, 
  3.822625554657241*^9}, {3.822625984982307*^9, 3.8226259867328176`*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"ea57cec0-33b9-4a10-b969-491655f9bf9b"],

Cell["Anomalous dimension of the field up to two loops", "Text",
 CellChangeTimes->{{3.8226250179985247`*^9, 3.822625038686282*^9}, {
  3.822625097557653*^9, 3.822625108069519*^9}, {3.822625173364765*^9, 
  3.8226251875965147`*^9}, {3.822625268459669*^9, 3.822625277051673*^9}, {
  3.822625483993883*^9, 3.822625487225554*^9}, {3.8226256389841022`*^9, 
  3.82262563933606*^9}, {3.822626002812344*^9, 3.8226260029561863`*^9}, {
  3.822626714484329*^9, 
  3.822626715228229*^9}},ExpressionUUID->"504d7d58-634c-4130-8b12-\
bccc6d4e0f53"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"RG", "[", "phi", "]"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"O", "[", "h", "]"}], "^", "3"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"h", ",", "l1", ",", "l2"}], "}"}], ",", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{"Together", "[", "#", "]"}], "]"}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.822625193227253*^9, 3.822625226292458*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"92533334-f028-4b93-b5a4-36c2c6de02aa"],

Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox["h", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "288"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Lambda]", "1"],
        TraditionalForm], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"m", " ", "n"}], "+", "1"}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "144"], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", "1"],
       TraditionalForm], " ", 
      RowBox[{"(", 
       RowBox[{"m", "+", "n"}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "288"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Lambda]", "2"],
        TraditionalForm], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"m", " ", "n"}], "+", "1"}], ")"}]}]}], ")"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.822625201136642*^9, 3.82262522666082*^9}, 
   3.822625300234029*^9, 3.822625628563003*^9, {3.82262599758073*^9, 
   3.822626004186249*^9}, 3.823067578053997*^9, 3.823162656193563*^9, 
   3.823162693118238*^9, 3.823162765018724*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"bfd9d685-3d56-4206-8c90-4a105f93699f"]
}, Open  ]],

Cell[TextData[{
 "Beta function for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Lambda]", "1"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "2dbec03e-a027-44f9-9901-831006d257e1"],
 "  up to two loops"
}], "Text",
 CellChangeTimes->{{3.8226250179985247`*^9, 3.822625038686282*^9}, {
   3.822625097557653*^9, 3.822625108069519*^9}, {3.822625173364765*^9, 
   3.8226251875965147`*^9}, {3.822625268459669*^9, 3.822625277051673*^9}, {
   3.822625307787526*^9, 3.822625327355212*^9}, {3.822625492393635*^9, 
   3.8226254926685867`*^9}, {3.822625645040222*^9, 3.822625660727859*^9}, {
   3.822626011484462*^9, 3.822626016300156*^9}, 
   3.822626711780542*^9},ExpressionUUID->"ddcf98f7-f52b-4cdf-bb60-\
d216ff717556"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"RG", "[", "l1", "]"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"O", "[", "h", "]"}], "^", "3"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"h", ",", "l1", ",", "l2"}], "}"}], ",", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{"Together", "[", "#", "]"}], "]"}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.822625193227253*^9, 3.822625226292458*^9}, {
  3.8226253314138937`*^9, 3.8226253314971333`*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"a1b20282-1c6f-4f84-852a-698072dd12b7"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SuperscriptBox["h", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "24"], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "1"],
         TraditionalForm], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"3", " ", "m", " ", "n"}]}], "-", "7"}], ")"}]}], "-", 
      RowBox[{
       FractionBox["11", "36"], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "2"],
        TraditionalForm], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "1"],
         TraditionalForm], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"m", "+", "n"}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "72"], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "2"],
         TraditionalForm], "2"], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "1"],
        TraditionalForm], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"5", " ", "m", " ", "n"}]}], "-", "41"}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "12"], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "2"],
         TraditionalForm], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "m"}], "-", "n"}], ")"}]}]}], ")"}]}], "+", 
   RowBox[{"h", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "2"],
         TraditionalForm], "2"], "2"], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "1"],
         TraditionalForm], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", " ", "n"}], "+", "4"}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "3"], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "2"],
        TraditionalForm], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "1"],
        TraditionalForm], " ", 
       RowBox[{"(", 
        RowBox[{"m", "+", "n"}], ")"}]}]}], ")"}]}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.822625201136642*^9, 3.82262522666082*^9}, 
   3.822625333610997*^9, 3.8226256471291857`*^9, 3.822626017657608*^9, 
   3.823067578298181*^9, 3.823162656527111*^9, 3.8231626931600246`*^9, 
   3.823162765173317*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"e4908db1-dc15-4bf5-b37b-28d56d66ca79"]
}, Open  ]],

Cell[TextData[{
 "Beta function for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Lambda]", "2"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "4f7c34cd-c51f-4ee5-927e-0af3a8339c0f"],
 "  up to two loops"
}], "Text",
 CellChangeTimes->{{3.8226250179985247`*^9, 3.822625038686282*^9}, {
   3.822625097557653*^9, 3.822625108069519*^9}, {3.822625173364765*^9, 
   3.8226251875965147`*^9}, {3.822625268459669*^9, 3.822625277051673*^9}, {
   3.822625307787526*^9, 3.822625327355212*^9}, {3.8226253579949627`*^9, 
   3.822625364379189*^9}, {3.822625494449637*^9, 3.8226254946914587`*^9}, {
   3.8226256777917843`*^9, 3.8226256840878*^9}, {3.822626024612185*^9, 
   3.8226260277959623`*^9}, 
   3.8226267087805443`*^9},ExpressionUUID->"de6863bf-6f42-408f-947a-\
e6e33982e9e2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"RG", "[", "l2", "]"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"O", "[", "h", "]"}], "^", "3"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"h", ",", "l1", ",", "l2"}], "}"}], ",", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{"Together", "[", "#", "]"}], "]"}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.822625193227253*^9, 3.822625226292458*^9}, {
  3.8226253314138937`*^9, 3.8226253314971333`*^9}, {3.8226253678690577`*^9, 
  3.822625368123131*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"354e716a-d6a2-4e9d-afe5-9900412d6c01"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SuperscriptBox["h", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "24"], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "2"],
         TraditionalForm], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"m", " ", "n"}]}], "-", "5"}], ")"}]}], "-", 
      RowBox[{
       FractionBox["11", "36"], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "1"],
        TraditionalForm], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "2"],
         TraditionalForm], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"m", "+", "n"}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "72"], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "1"],
         TraditionalForm], "2"], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "2"],
        TraditionalForm], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"5", " ", "m", " ", "n"}]}], "-", "41"}], ")"}]}]}], 
     ")"}]}], "+", 
   RowBox[{"h", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FormBox[
        SubscriptBox["\[Lambda]", "1"],
        TraditionalForm], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "2"],
        TraditionalForm]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "2"],
         TraditionalForm], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"m", "+", "n"}], ")"}]}]}], ")"}]}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.822625201136642*^9, 3.82262522666082*^9}, 
   3.822625333610997*^9, 3.8226253686432323`*^9, 3.822625687807313*^9, 
   3.8226260289268723`*^9, 3.823067578614476*^9, 3.823162656672196*^9, 
   3.823162693207349*^9, 3.823162765319335*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"9a10a723-eadd-4973-b3be-5524c9680edf"]
}, Open  ]],

Cell["Anomalous dimension for \[Tau]   up to two loops", "Text",
 CellChangeTimes->{{3.8226250179985247`*^9, 3.822625038686282*^9}, {
   3.822625097557653*^9, 3.822625108069519*^9}, {3.822625173364765*^9, 
   3.8226251875965147`*^9}, {3.822625268459669*^9, 3.822625277051673*^9}, {
   3.822625307787526*^9, 3.822625327355212*^9}, {3.8226253579949627`*^9, 
   3.822625400674522*^9}, {3.822625496995687*^9, 3.822625499537496*^9}, {
   3.822625700727796*^9, 3.8226257040477047`*^9}, {3.822626038971855*^9, 
   3.822626043899798*^9}, 
   3.822626705892568*^9},ExpressionUUID->"3945c27c-ec36-4a2a-87dc-\
78b4ef80f1e7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"RG", "[", "tau", "]"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"O", "[", "h", "]"}], "^", "3"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"h", ",", "l1", ",", "l2"}], "}"}], ",", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{"Together", "[", "#", "]"}], "]"}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.822625193227253*^9, 3.822625226292458*^9}, {
  3.8226253314138937`*^9, 3.8226253314971333`*^9}, {3.8226253678690577`*^9, 
  3.822625368123131*^9}, {3.822625403885223*^9, 3.822625404210786*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"a0d52fd3-2060-41d9-b05c-60776986f63b"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SuperscriptBox["h", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["5", "144"], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "1"],
         TraditionalForm], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", " ", "n"}], "+", "1"}], ")"}]}], "+", 
      RowBox[{
       FractionBox["5", "72"], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "2"],
        TraditionalForm], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "1"],
        TraditionalForm], " ", 
       RowBox[{"(", 
        RowBox[{"m", "+", "n"}], ")"}]}], "+", 
      RowBox[{
       FractionBox["5", "144"], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "2"],
         TraditionalForm], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", " ", "n"}], "+", "1"}], ")"}]}]}], ")"}]}], "+", 
   RowBox[{"h", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "6"], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "2"],
        TraditionalForm], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "m"}], "-", "n"}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "1"],
        TraditionalForm], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"m", " ", "n"}]}], "-", "1"}], ")"}]}]}], ")"}]}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.822625201136642*^9, 3.82262522666082*^9}, 
   3.822625333610997*^9, 3.8226253686432323`*^9, 3.82262540555753*^9, 
   3.822625705437408*^9, 3.822626045739168*^9, 3.823067578700261*^9, 
   3.823162656779825*^9, 3.823162693264823*^9, 3.8231627656093884`*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"61969f1b-cf57-43d7-82fe-a98d8ce4fdb6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Field in Adjoint representation of SU(n) (section 3.2.5)", \
"Subsubsection",
 CellChangeTimes->{{3.822624661362805*^9, 3.822624663890666*^9}, {
  3.8226251289093323`*^9, 3.822625152972982*^9}, {3.8226255258971653`*^9, 
  3.822625546152956*^9}, {3.822625973884676*^9, 3.822625980580514*^9}, {
  3.822626076883645*^9, 
  3.822626090771381*^9}},ExpressionUUID->"2e4b0885-88b5-445e-adf2-\
8c6e1315d563"],

Cell[BoxData[
 RowBox[{"Get", "[", "\"\<RG_SUNadj_6L.m\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.822624666563052*^9, 3.822624679378798*^9}, {
  3.822625155102613*^9, 3.822625155693419*^9}, {3.822625554483049*^9, 
  3.822625554657241*^9}, {3.822625984982307*^9, 3.8226259867328176`*^9}, {
  3.822626092925802*^9, 3.822626095099523*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"2f83a63c-4d9a-4f95-9460-48275837f483"],

Cell["Anomalous dimension of the field up to two loops", "Text",
 CellChangeTimes->{{3.8226250179985247`*^9, 3.822625038686282*^9}, {
   3.822625097557653*^9, 3.822625108069519*^9}, {3.822625173364765*^9, 
   3.8226251875965147`*^9}, {3.822625268459669*^9, 3.822625277051673*^9}, {
   3.822625483993883*^9, 3.822625487225554*^9}, {3.8226256389841022`*^9, 
   3.82262563933606*^9}, {3.822626002812344*^9, 3.8226260029561863`*^9}, {
   3.822626111211141*^9, 3.822626111451252*^9}, 
   3.822626686956665*^9},ExpressionUUID->"0e1e9b7e-a393-4391-9970-\
e96d774d5d61"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"RG", "[", "phi", "]"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"O", "[", "h", "]"}], "^", "3"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"h", ",", "l1", ",", "l2"}], "}"}], ",", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{"Together", "[", "#", "]"}], "]"}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.822625193227253*^9, 3.822625226292458*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"ee4e9737-8940-4dca-9fa2-ce943249dea2"],

Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox["h", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "36"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Lambda]", "1"],
        TraditionalForm], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["n", "2"], "+", "1"}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "18"], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", "2"],
       TraditionalForm], " ", 
      FormBox[
       SubscriptBox["\[Lambda]", "1"],
       TraditionalForm], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["n", "2"]}], "-", "3"}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "72"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["\[Lambda]", "2"],
        TraditionalForm], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["n", "4"], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["n", "2"]}], "+", "18"}], ")"}]}]}], ")"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.822625201136642*^9, 3.82262522666082*^9}, 
   3.822625300234029*^9, 3.822625628563003*^9, {3.82262599758073*^9, 
   3.822626004186249*^9}, 3.822626112909783*^9, 3.82306757882332*^9, 
   3.82316265689211*^9, 3.823162693470125*^9, 3.823162765820779*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"7aae8f11-43c0-4d99-871e-e205d0717f82"]
}, Open  ]],

Cell[TextData[{
 "Beta function for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Lambda]", "1"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "3fd01358-a800-40b9-9d0f-0bb6ef9b5713"],
 "  up to two loops"
}], "Text",
 CellChangeTimes->{{3.8226250179985247`*^9, 3.822625038686282*^9}, {
   3.822625097557653*^9, 3.822625108069519*^9}, {3.822625173364765*^9, 
   3.8226251875965147`*^9}, {3.822625268459669*^9, 3.822625277051673*^9}, {
   3.822625307787526*^9, 3.822625327355212*^9}, {3.822625492393635*^9, 
   3.8226254926685867`*^9}, {3.822625645040222*^9, 3.822625660727859*^9}, {
   3.822626011484462*^9, 3.822626016300156*^9}, {3.8226261186190643`*^9, 
   3.822626124346986*^9}, 
   3.82262668965289*^9},ExpressionUUID->"de90b1d6-667b-4599-bc0a-\
f2be8a03c002"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"RG", "[", "l1", "]"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"O", "[", "h", "]"}], "^", "3"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"h", ",", "l1", ",", "l2"}], "}"}], ",", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{"Together", "[", "#", "]"}], "]"}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.822625193227253*^9, 3.822625226292458*^9}, {
  3.8226253314138937`*^9, 3.8226253314971333`*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"5494377d-da03-4a6e-8b0c-258b18a309bc"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SuperscriptBox["h", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "3"], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "1"],
         TraditionalForm], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"3", " ", 
           SuperscriptBox["n", "2"]}]}], "-", "11"}], ")"}]}], "-", 
      RowBox[{
       FractionBox["22", "9"], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "2"],
        TraditionalForm], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "1"],
         TraditionalForm], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["n", "2"]}], "-", "3"}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "18"], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "2"],
         TraditionalForm], "2"], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "1"],
        TraditionalForm], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"5", " ", 
           SuperscriptBox["n", "4"]}]}], "-", 
         RowBox[{"42", " ", 
          SuperscriptBox["n", "2"]}], "-", "306"}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "3"], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "2"],
         TraditionalForm], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"2", " ", 
           SuperscriptBox["n", "4"]}]}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["n", "2"]}], "+", "36"}], ")"}]}]}], ")"}]}], "+", 
   RowBox[{"h", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "3"], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "1"],
         TraditionalForm], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["n", "2"], "+", "7"}], ")"}]}], "+", 
      RowBox[{
       FractionBox["2", "3"], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "2"],
        TraditionalForm], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "1"],
        TraditionalForm], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["n", "2"]}], "-", "3"}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "2"],
         TraditionalForm], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["n", "2"], "+", "3"}], ")"}]}]}], ")"}]}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.822625201136642*^9, 3.82262522666082*^9}, 
   3.822625333610997*^9, 3.8226256471291857`*^9, 3.822626017657608*^9, 
   3.8226261265123043`*^9, 3.823067578917263*^9, 3.823162657075395*^9, 
   3.823162693554678*^9, 3.8231627659112864`*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"6d0ab59a-2438-465e-a3d0-10dd7de171ea"]
}, Open  ]],

Cell[TextData[{
 "Beta function for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Lambda]", "2"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "c5f2c88f-7955-4f2e-bf01-8960727427c7"],
 "  up to two loops"
}], "Text",
 CellChangeTimes->{{3.8226250179985247`*^9, 3.822625038686282*^9}, {
   3.822625097557653*^9, 3.822625108069519*^9}, {3.822625173364765*^9, 
   3.8226251875965147`*^9}, {3.822625268459669*^9, 3.822625277051673*^9}, {
   3.822625307787526*^9, 3.822625327355212*^9}, {3.8226253579949627`*^9, 
   3.822625364379189*^9}, {3.822625494449637*^9, 3.8226254946914587`*^9}, {
   3.8226256777917843`*^9, 3.8226256840878*^9}, {3.822626024612185*^9, 
   3.8226260277959623`*^9}, {3.8226261399629097`*^9, 3.8226261429947243`*^9}, 
   3.8226266911963873`*^9},ExpressionUUID->"cdd954c3-3f5e-4637-80a0-\
f69b576da405"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"RG", "[", "l2", "]"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"O", "[", "h", "]"}], "^", "3"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"h", ",", "l1", ",", "l2"}], "}"}], ",", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{"Together", "[", "#", "]"}], "]"}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.822625193227253*^9, 3.822625226292458*^9}, {
  3.8226253314138937`*^9, 3.8226253314971333`*^9}, {3.8226253678690577`*^9, 
  3.822625368123131*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"ac24bf19-4f2b-4326-8d23-91108276e798"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SuperscriptBox["h", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        FractionBox["2", "9"], " ", 
        FormBox[
         SubscriptBox["\[Lambda]", "1"],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Lambda]", "2"],
          TraditionalForm], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"22", " ", 
           SuperscriptBox["n", "2"]}], "-", "123"}], ")"}]}]}], "+", 
      RowBox[{
       FractionBox["1", "9"], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "1"],
         TraditionalForm], "2"], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "2"],
        TraditionalForm], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"5", " ", 
           SuperscriptBox["n", "2"]}]}], "-", "77"}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "2"],
         TraditionalForm], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["n", "4"]}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["n", "2"]}], "-", "174"}], ")"}]}]}], ")"}]}], "+", 
   RowBox[{"h", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "1"],
        TraditionalForm], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "2"],
        TraditionalForm]}], "+", 
      RowBox[{
       FractionBox["2", "3"], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "2"],
         TraditionalForm], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"n", "-", "3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"n", "+", "3"}], ")"}]}]}], ")"}]}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.822625201136642*^9, 3.82262522666082*^9}, 
   3.822625333610997*^9, 3.8226253686432323`*^9, 3.822625687807313*^9, 
   3.8226260289268723`*^9, 3.822626144080559*^9, 3.8230675789908524`*^9, 
   3.823162657151413*^9, 3.8231626936221743`*^9, 3.8231627660448103`*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"15369f51-24c4-4d81-bab3-4e7c1e38be57"]
}, Open  ]],

Cell["Beta function for trilinear coupling  up to two loops", "Text",
 CellChangeTimes->{{3.8226250179985247`*^9, 3.822625038686282*^9}, {
   3.822625097557653*^9, 3.822625108069519*^9}, {3.822625173364765*^9, 
   3.8226251875965147`*^9}, {3.822625268459669*^9, 3.822625277051673*^9}, {
   3.822625307787526*^9, 3.822625327355212*^9}, {3.8226253579949627`*^9, 
   3.822625400674522*^9}, {3.822625496995687*^9, 3.822625499537496*^9}, {
   3.822625700727796*^9, 3.8226257040477047`*^9}, {3.822626038971855*^9, 
   3.822626043899798*^9}, {3.8226261590906973`*^9, 3.822626207593994*^9}, 
   3.8226266937722692`*^9},ExpressionUUID->"e1031498-f56e-4abb-8f61-\
84852845fecf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"RG", "[", "f", "]"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"O", "[", "h", "]"}], "^", "3"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"f", ",", "h", ",", "l1", ",", "l2"}], "}"}], ",", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{"Together", "[", "#", "]"}], "]"}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.822625193227253*^9, 3.822625226292458*^9}, {
  3.8226253314138937`*^9, 3.8226253314971333`*^9}, {3.8226253678690577`*^9, 
  3.822625368123131*^9}, {3.822625403885223*^9, 3.822625404210786*^9}, {
  3.822626209715952*^9, 3.8226262195542793`*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"f31aa592-2f0f-4a88-a46e-3fa002bfa957"],

Cell[BoxData[
 FormBox[
  RowBox[{"f", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["h", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "12"], " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Lambda]", "1"],
           TraditionalForm], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"3", " ", 
             SuperscriptBox["n", "2"]}]}], "-", "35"}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", "6"], " ", 
         FormBox[
          SubscriptBox["\[Lambda]", "2"],
          TraditionalForm], " ", 
         FormBox[
          SubscriptBox["\[Lambda]", "1"],
          TraditionalForm], " ", 
         RowBox[{"(", 
          RowBox[{"105", "-", 
           RowBox[{"22", " ", 
            SuperscriptBox["n", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", "24"], " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Lambda]", "2"],
           TraditionalForm], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"11", " ", 
             SuperscriptBox["n", "4"]}]}], "+", 
           RowBox[{"138", " ", 
            SuperscriptBox["n", "2"]}], "-", "630"}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"h", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         FormBox[
          SubscriptBox["\[Lambda]", "1"],
          TraditionalForm]}], "+", 
        RowBox[{
         FormBox[
          SubscriptBox["\[Lambda]", "2"],
          TraditionalForm], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["n", "2"], "-", "6"}], ")"}]}]}], ")"}]}]}], 
    ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.822625201136642*^9, 3.82262522666082*^9}, 
   3.822625333610997*^9, 3.8226253686432323`*^9, 3.82262540555753*^9, 
   3.822625705437408*^9, 3.822626045739168*^9, {3.822626211381822*^9, 
   3.8226262199575644`*^9}, 3.823067579064394*^9, 3.823162657256566*^9, 
   3.823162693680407*^9, 3.823162766122777*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"cdec094a-36b1-4c1a-9eab-bb2f5280d9fe"]
}, Open  ]],

Cell["Beta function for mass parameter   up to two loops", "Text",
 CellChangeTimes->{{3.8226250179985247`*^9, 3.822625038686282*^9}, {
   3.822625097557653*^9, 3.822625108069519*^9}, {3.822625173364765*^9, 
   3.8226251875965147`*^9}, {3.822625268459669*^9, 3.822625277051673*^9}, {
   3.822625307787526*^9, 3.822625327355212*^9}, {3.8226253579949627`*^9, 
   3.822625400674522*^9}, {3.822625496995687*^9, 3.822625499537496*^9}, {
   3.822625700727796*^9, 3.8226257040477047`*^9}, {3.822626038971855*^9, 
   3.822626043899798*^9}, {3.8226261590906973`*^9, 3.822626207593994*^9}, {
   3.822626250217588*^9, 3.82262626653755*^9}, 
   3.822626696132327*^9},ExpressionUUID->"4dda030c-950b-439d-a0d3-\
75e76dea9d48"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "mm", "]"}], " ", "=", " ", 
   "\"\<(\!\(\*SuperscriptBox[\(m\), \(2\)]\))\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.822626278459194*^9, 3.82262628875585*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"6f2a233e-7816-4860-9dd6-e7549fdc5625"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"RG", "[", "mm", "]"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"O", "[", "h", "]"}], "^", "3"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"h", ",", "f", ",", "mm", ",", "l1", ",", "l2"}], "}"}], ",", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{"Together", "[", "#", "]"}], "]"}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.822625193227253*^9, 3.822625226292458*^9}, {
  3.8226253314138937`*^9, 3.8226253314971333`*^9}, {3.8226253678690577`*^9, 
  3.822625368123131*^9}, {3.822625403885223*^9, 3.822625404210786*^9}, {
  3.822626209715952*^9, 3.8226262195542793`*^9}, {3.822626269563332*^9, 
  3.822626302913273*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"0cde2f70-da53-4093-8bd0-5cc415dd4fe5"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SuperscriptBox["h", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["f", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           FractionBox["1", "12"], " ", 
           FormBox[
            SubscriptBox["\[Lambda]", "1"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{"n", "-", "2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"n", "+", "2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["n", "2"], "+", "9"}], ")"}]}]}], "-", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          FormBox[
           SubscriptBox["\[Lambda]", "2"],
           TraditionalForm], " ", 
          RowBox[{"(", 
           RowBox[{"n", "-", "2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"n", "+", "2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["n", "2"]}], "-", "9"}], ")"}]}]}], ")"}]}], "+", 
      
      RowBox[{
       FormBox["\<\"(\\!\\(\\*SuperscriptBox[\\(m\\), \\(2\\)]\\))\"\>",
        TraditionalForm], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           FractionBox["5", "18"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Lambda]", "1"],
             TraditionalForm], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["n", "2"], "+", "1"}], ")"}]}]}], "-", 
         RowBox[{
          FractionBox["5", "9"], " ", 
          FormBox[
           SubscriptBox["\[Lambda]", "2"],
           TraditionalForm], " ", 
          FormBox[
           SubscriptBox["\[Lambda]", "1"],
           TraditionalForm], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["n", "2"]}], "-", "3"}], ")"}]}], "-", 
         RowBox[{
          FractionBox["5", "36"], " ", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Lambda]", "2"],
            TraditionalForm], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["n", "4"], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["n", "2"]}], "+", "18"}], ")"}]}]}], ")"}]}]}], 
     ")"}]}], "+", 
   RowBox[{"h", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], " ", 
       SuperscriptBox["f", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"n", "-", "2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"n", "+", "2"}], ")"}]}], "+", 
      RowBox[{
       FormBox["\<\"(\\!\\(\\*SuperscriptBox[\\(m\\), \\(2\\)]\\))\"\>",
        TraditionalForm], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", "3"], " ", 
          FormBox[
           SubscriptBox["\[Lambda]", "1"],
           TraditionalForm], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["n", "2"], "+", "1"}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", "3"], " ", 
          FormBox[
           SubscriptBox["\[Lambda]", "2"],
           TraditionalForm], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["n", "2"]}], "-", "3"}], ")"}]}]}], ")"}]}]}], 
     ")"}]}]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.822625201136642*^9, 3.82262522666082*^9}, 
   3.822625333610997*^9, 3.8226253686432323`*^9, 3.82262540555753*^9, 
   3.822625705437408*^9, 3.822626045739168*^9, {3.822626211381822*^9, 
   3.8226262199575644`*^9}, {3.822626270480793*^9, 3.8226263035777073`*^9}, 
   3.82306757929202*^9, 3.823162657496921*^9, 3.823162693748342*^9, 
   3.8231627662886047`*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"5b989fe2-66af-43f3-82de-952e15354a03"]
}, Open  ]],

Cell["Beta function for mass parameter up to two loops", "Text",
 CellChangeTimes->{{3.8226250179985247`*^9, 3.822625038686282*^9}, {
   3.822625097557653*^9, 3.822625108069519*^9}, {3.822625173364765*^9, 
   3.8226251875965147`*^9}, {3.822625268459669*^9, 3.822625277051673*^9}, {
   3.822625307787526*^9, 3.822625327355212*^9}, {3.8226253579949627`*^9, 
   3.822625400674522*^9}, {3.822625496995687*^9, 3.822625499537496*^9}, {
   3.822625700727796*^9, 3.8226257040477047`*^9}, {3.822626038971855*^9, 
   3.822626043899798*^9}, {3.8226261590906973`*^9, 3.822626207593994*^9}, {
   3.822626250217588*^9, 3.82262626653755*^9}, {3.822626319800922*^9, 
   3.8226263250806007`*^9}, 
   3.8226266985324078`*^9},ExpressionUUID->"4ec7a79c-b65a-46cc-9458-\
ab9db935bc4f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"RG", "[", "Lambda", "]"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"O", "[", "h", "]"}], "^", "3"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"h", ",", "f", ",", "mm", ",", "l1", ",", "l2"}], "}"}], ",", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{"Together", "[", "#", "]"}], "]"}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.822625193227253*^9, 3.822625226292458*^9}, {
  3.8226253314138937`*^9, 3.8226253314971333`*^9}, {3.8226253678690577`*^9, 
  3.822625368123131*^9}, {3.822625403885223*^9, 3.822625404210786*^9}, {
  3.822626209715952*^9, 3.8226262195542793`*^9}, {3.822626269563332*^9, 
  3.822626302913273*^9}, {3.822626333171278*^9, 3.8226263535868073`*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"1c60a589-012a-41bb-859d-887319788702"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], " ", "h", " ", 
    RowBox[{"(", 
     RowBox[{"n", "-", "1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"n", "+", "1"}], ")"}], " ", 
    SuperscriptBox[
     FormBox["\<\"(\\!\\(\\*SuperscriptBox[\\(m\\), \\(2\\)]\\))\"\>",
      TraditionalForm], "2"]}], "-", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    SuperscriptBox["f", "2"], " ", 
    SuperscriptBox["h", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"n", "-", "2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"n", "-", "1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"n", "+", "1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"n", "+", "2"}], ")"}], " ", 
    FormBox["\<\"(\\!\\(\\*SuperscriptBox[\\(m\\), \\(2\\)]\\))\"\>",
     TraditionalForm]}]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.822625201136642*^9, 3.82262522666082*^9}, 
   3.822625333610997*^9, 3.8226253686432323`*^9, 3.82262540555753*^9, 
   3.822625705437408*^9, 3.822626045739168*^9, {3.822626211381822*^9, 
   3.8226262199575644`*^9}, {3.822626270480793*^9, 3.8226263035777073`*^9}, {
   3.822626335274581*^9, 3.822626354015328*^9}, 3.823067579383812*^9, 
   3.82316265763391*^9, 3.823162693852139*^9, 3.823162766447452*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"64e26664-ce4e-4886-9e54-32f60d70ccc6"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Higher rank tensor models (section 3.3)", "Subsection",
 CellChangeTimes->{{3.822626378335978*^9, 
  3.82262639380786*^9}},ExpressionUUID->"baf6054d-7b0c-4f35-9a5c-\
06719e2df481"],

Cell[CellGroupData[{

Cell["O(n) x O(n) x O(n)", "Subsubsection",
 CellChangeTimes->{{3.822624661362805*^9, 3.822624663890666*^9}, {
  3.8226251289093323`*^9, 3.822625152972982*^9}, {3.8226255258971653`*^9, 
  3.822625546152956*^9}, {3.822625973884676*^9, 3.822625980580514*^9}, {
  3.822626406559743*^9, 
  3.822626411479869*^9}},ExpressionUUID->"0e156c8c-85db-4c40-9689-\
0646f594584d"],

Cell[BoxData[
 RowBox[{"Get", "[", "\"\<RG_OnOnOn_6L.m\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.822624666563052*^9, 3.822624679378798*^9}, {
  3.822625155102613*^9, 3.822625155693419*^9}, {3.822625554483049*^9, 
  3.822625554657241*^9}, {3.822625984982307*^9, 3.8226259867328176`*^9}, {
  3.822626416617672*^9, 3.8226264192879257`*^9}, {3.823162716849111*^9, 
  3.823162717234621*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"9c56b1bd-3f8e-40e7-aeee-85a7b2597efe"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "l3", "]"}], "=", 
   SubscriptBox["\[Lambda]", "3"]}], ";"}]], "Input",
 CellChangeTimes->{{3.82262659431188*^9, 3.8226266004401827`*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"7cf50c9c-6b5e-4cfa-88c9-49b6cdbaaf98"],

Cell[TextData[{
 "Beta function for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Lambda]", "1"], TraditionalForm]],ExpressionUUID->
  "aee9994a-5541-4d23-991d-df82870dd2ba"],
 " up to two loops"
}], "Text",
 CellChangeTimes->{{3.8226250179985247`*^9, 3.822625038686282*^9}, {
   3.822625097557653*^9, 3.822625108069519*^9}, {3.822625173364765*^9, 
   3.8226251875965147`*^9}, {3.822625268459669*^9, 3.822625277051673*^9}, {
   3.822625307787526*^9, 3.822625327355212*^9}, {3.822625492393635*^9, 
   3.8226254926685867`*^9}, {3.822625645040222*^9, 3.822625660727859*^9}, {
   3.822626011484462*^9, 3.822626016300156*^9}, {3.8226265725421257`*^9, 
   3.822626579069981*^9}, 
   3.822626657677123*^9},ExpressionUUID->"65ba7df6-2109-4d07-bdec-\
8e47b15963ae"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"RG", "[", "l1", "]"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"O", "[", "h", "]"}], "^", "3"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"h", ",", "l1", ",", "l2", ",", "l3"}], "}"}], ",", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{"Together", "[", "#", "]"}], "]"}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.822625193227253*^9, 3.822625226292458*^9}, {
  3.8226253314138937`*^9, 3.8226253314971333`*^9}, {3.822626590216673*^9, 
  3.822626590542039*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"8558828c-3050-4268-9956-cccac63958b0"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SuperscriptBox["h", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        FractionBox["16", "9"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Lambda]", "2"],
          TraditionalForm], "2"], " ", 
        FormBox[
         SubscriptBox["\[Lambda]", "3"],
         TraditionalForm]}]}], "+", 
      RowBox[{
       FractionBox["1", "18"], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "1"],
         TraditionalForm], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["n", "3"], "-", 
         RowBox[{"15", " ", "n"}], "-", "10"}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "1"],
         TraditionalForm], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           FractionBox["2", "9"], " ", 
           FormBox[
            SubscriptBox["\[Lambda]", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["n", "2"], "+", 
             RowBox[{"4", " ", "n"}], "+", "13"}], ")"}]}]}], "-", 
         FractionBox[
          RowBox[{"10", " ", 
           FormBox[
            SubscriptBox["\[Lambda]", "3"],
            TraditionalForm], " ", "n"}], "3"]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["2", "81"], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "2"],
         TraditionalForm], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["n", "2"]}], "+", 
         RowBox[{"13", " ", "n"}], "+", "24"}], ")"}]}], "+", 
      RowBox[{
       FormBox[
        SubscriptBox["\[Lambda]", "1"],
        TraditionalForm], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", "9"], " ", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Lambda]", "3"],
            TraditionalForm], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"5", " ", 
              SuperscriptBox["n", "3"]}]}], "-", "82"}], ")"}]}], "-", 
         RowBox[{
          FractionBox["2", "9"], " ", 
          FormBox[
           SubscriptBox["\[Lambda]", "3"],
           TraditionalForm], " ", 
          FormBox[
           SubscriptBox["\[Lambda]", "2"],
           TraditionalForm], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"17", " ", "n"}], "+", "17"}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", "54"], " ", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Lambda]", "2"],
            TraditionalForm], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["n", "3"]}], "-", 
            RowBox[{"15", " ", 
             SuperscriptBox["n", "2"]}], "-", 
            RowBox[{"93", " ", "n"}], "-", "101"}], ")"}]}]}], ")"}]}]}], 
     ")"}]}], "+", 
   RowBox[{"h", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Lambda]", "2"],
          TraditionalForm], "2"]}], "9"], "+", 
      RowBox[{
       FormBox[
        SubscriptBox["\[Lambda]", "1"],
        TraditionalForm], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          FormBox[
           SubscriptBox["\[Lambda]", "3"],
           TraditionalForm]}], "+", 
         RowBox[{
          FractionBox["2", "3"], " ", 
          FormBox[
           SubscriptBox["\[Lambda]", "2"],
           TraditionalForm], " ", 
          RowBox[{"(", 
           RowBox[{"n", "+", "1"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.822625201136642*^9, 3.82262522666082*^9}, 
   3.822625333610997*^9, 3.8226256471291857`*^9, 3.822626017657608*^9, 
   3.822626556959896*^9, {3.822626591029524*^9, 3.822626601713941*^9}, 
   3.823067579710423*^9, 3.823162657841709*^9, {3.823162693950673*^9, 
   3.823162723634695*^9}, 3.823162767553018*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"bf211586-b28e-48ea-a8da-ac7bc07e346e"]
}, Open  ]],

Cell[TextData[{
 "Beta function for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Lambda]", "2"], TraditionalForm]],ExpressionUUID->
  "e02b2106-2dfe-46f2-9dc7-f992fce5b216"],
 "  up to two loops"
}], "Text",
 CellChangeTimes->{{3.8226250179985247`*^9, 3.822625038686282*^9}, {
   3.822625097557653*^9, 3.822625108069519*^9}, {3.822625173364765*^9, 
   3.8226251875965147`*^9}, {3.822625268459669*^9, 3.822625277051673*^9}, {
   3.822625307787526*^9, 3.822625327355212*^9}, {3.8226253579949627`*^9, 
   3.822625364379189*^9}, {3.822625494449637*^9, 3.8226254946914587`*^9}, {
   3.8226256777917843`*^9, 3.8226256840878*^9}, {3.822626024612185*^9, 
   3.8226260277959623`*^9}, {3.822626614149683*^9, 3.822626617709503*^9}, 
   3.822626650885173*^9},ExpressionUUID->"9c7971de-1f46-44aa-b733-\
e55131094009"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"RG", "[", "l2", "]"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"O", "[", "h", "]"}], "^", "3"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"h", ",", "l1", ",", "l2"}], "}"}], ",", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{"Together", "[", "#", "]"}], "]"}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.822625193227253*^9, 3.822625226292458*^9}, {
  3.8226253314138937`*^9, 3.8226253314971333`*^9}, {3.8226253678690577`*^9, 
  3.822625368123131*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"59304bba-fa1b-42a7-9716-ee96fbbfda21"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SuperscriptBox["h", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        FractionBox["1", "9"], " ", 
        FormBox[
         SubscriptBox["\[Lambda]", "2"],
         TraditionalForm], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Lambda]", "3"],
          TraditionalForm], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox["n", "3"]}], "+", "82"}], ")"}]}]}], "-", 
      RowBox[{
       FractionBox["2", "3"], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "1"],
         TraditionalForm], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["n", "2"], "+", "n", "+", "4"}], ")"}]}], "+", 
      RowBox[{
       FormBox[
        SubscriptBox["\[Lambda]", "1"],
        TraditionalForm], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           FractionBox["2", "9"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Lambda]", "2"],
             TraditionalForm], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"18", " ", "n"}], "+", "29"}], ")"}]}]}], "-", 
         RowBox[{
          FractionBox["2", "3"], " ", 
          FormBox[
           SubscriptBox["\[Lambda]", "3"],
           TraditionalForm], " ", 
          FormBox[
           SubscriptBox["\[Lambda]", "2"],
           TraditionalForm], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"13", " ", "n"}], "+", "16"}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["2", "9"], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "2"],
         TraditionalForm], "2"], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "3"],
        TraditionalForm], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"7", " ", 
          SuperscriptBox["n", "2"]}], "+", 
         RowBox[{"15", " ", "n"}], "+", "29"}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "1"],
         TraditionalForm], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", "18"], " ", 
          FormBox[
           SubscriptBox["\[Lambda]", "2"],
           TraditionalForm], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["n", "3"]}], "-", 
            RowBox[{"12", " ", 
             SuperscriptBox["n", "2"]}], "-", 
            RowBox[{"99", " ", "n"}], "-", "98"}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          FormBox[
           SubscriptBox["\[Lambda]", "3"],
           TraditionalForm], " ", 
          RowBox[{"(", 
           RowBox[{"n", "+", "2"}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "162"], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "2"],
         TraditionalForm], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"5", " ", 
           SuperscriptBox["n", "3"]}]}], "-", 
         RowBox[{"45", " ", 
          SuperscriptBox["n", "2"]}], "-", 
         RowBox[{"243", " ", "n"}], "-", "343"}], ")"}]}]}], ")"}]}], "+", 
   RowBox[{"h", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "2"],
        TraditionalForm], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "3"],
        TraditionalForm]}], "+", 
      RowBox[{
       FractionBox["1", "9"], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "2"],
         TraditionalForm], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["n", "2"], "+", 
         RowBox[{"5", " ", "n"}], "+", "12"}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "1"],
         TraditionalForm], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"n", "+", "2"}], ")"}]}], "+", 
      RowBox[{
       FractionBox["4", "3"], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "2"],
        TraditionalForm], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "1"],
        TraditionalForm], " ", 
       RowBox[{"(", 
        RowBox[{"n", "+", "2"}], ")"}]}]}], ")"}]}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.822625201136642*^9, 3.82262522666082*^9}, 
   3.822625333610997*^9, 3.8226253686432323`*^9, 3.822625687807313*^9, 
   3.8226260289268723`*^9, 3.823067579934433*^9, 3.823162657949677*^9, 
   3.8231626940193233`*^9, 3.823162724974031*^9, 3.823162768267806*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"fd351021-df56-4a19-96a3-16c3650a5820"]
}, Open  ]],

Cell[TextData[{
 "Beta function for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Lambda]", "3"], TraditionalForm]],ExpressionUUID->
  "c6e13b35-f1a5-420e-80b4-37705900736d"],
 "  up to two loops"
}], "Text",
 CellChangeTimes->{{3.8226250179985247`*^9, 3.822625038686282*^9}, {
  3.822625097557653*^9, 3.822625108069519*^9}, {3.822625173364765*^9, 
  3.8226251875965147`*^9}, {3.822625268459669*^9, 3.822625277051673*^9}, {
  3.822625307787526*^9, 3.822625327355212*^9}, {3.8226253579949627`*^9, 
  3.822625364379189*^9}, {3.822625494449637*^9, 3.8226254946914587`*^9}, {
  3.8226256777917843`*^9, 3.8226256840878*^9}, {3.822626024612185*^9, 
  3.8226260277959623`*^9}, {3.822626614149683*^9, 3.822626617709503*^9}, {
  3.822626650885173*^9, 
  3.822626672445065*^9}},ExpressionUUID->"929de084-b89c-4a2b-bd09-\
a1ac12fe56af"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"RG", "[", "l3", "]"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"O", "[", "h", "]"}], "^", "3"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"h", ",", "l1", ",", "l2"}], "}"}], ",", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{"Together", "[", "#", "]"}], "]"}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.822625193227253*^9, 3.822625226292458*^9}, {
   3.8226253314138937`*^9, 3.8226253314971333`*^9}, {3.8226253678690577`*^9, 
   3.822625368123131*^9}, 3.8226266755664454`*^9},
 CellLabel->"In[76]:=",ExpressionUUID->"d6d7b4db-f3a6-4210-9dce-1edff49ca8a2"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SuperscriptBox["h", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        FractionBox["1", "3"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox["\[Lambda]", "3"],
          TraditionalForm], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["n", "3"]}], "+", "14"}], ")"}]}]}], "+", 
      RowBox[{
       FormBox[
        SubscriptBox["\[Lambda]", "1"],
        TraditionalForm], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           FractionBox["2", "9"], " ", 
           FormBox[
            SubscriptBox["\[Lambda]", "3"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Lambda]", "2"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"5", " ", "n"}], "+", "17"}], ")"}]}]}], "-", 
         RowBox[{
          FractionBox["8", "9"], " ", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Lambda]", "2"],
            TraditionalForm], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"n", "+", "1"}], ")"}]}], "-", 
         FractionBox[
          RowBox[{"22", " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox["\[Lambda]", "3"],
             TraditionalForm], "2"], " ", "n"}], "3"]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["22", "9"], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "2"],
        TraditionalForm], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "3"],
         TraditionalForm], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["n", "2"], "+", "n", "+", "1"}], ")"}]}], "-", 
      RowBox[{
       FractionBox["7", "81"], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "2"],
         TraditionalForm], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["n", "2"], "+", 
         RowBox[{"3", " ", "n"}], "+", "5"}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "1"],
         TraditionalForm], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           FractionBox["5", "18"], " ", 
           FormBox[
            SubscriptBox["\[Lambda]", "3"],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["n", "3"], "+", 
             RowBox[{"3", " ", "n"}], "+", "2"}], ")"}]}]}], "-", 
         RowBox[{
          FractionBox["2", "9"], " ", 
          FormBox[
           SubscriptBox["\[Lambda]", "2"],
           TraditionalForm], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["n", "2"], "+", "n", "+", "4"}], ")"}]}]}], 
        ")"}]}], "-", 
      RowBox[{
       FractionBox["1", "54"], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "2"],
         TraditionalForm], "2"], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "3"],
        TraditionalForm], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", 
          SuperscriptBox["n", "3"]}], "+", 
         RowBox[{"15", " ", 
          SuperscriptBox["n", "2"]}], "+", 
         RowBox[{"93", " ", "n"}], "+", "97"}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", "3"], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "1"],
         TraditionalForm], "3"], " ", "n"}]}], ")"}]}], "+", 
   RowBox[{"h", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["2", "3"], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "3"],
        TraditionalForm], " ", 
       FormBox[
        SubscriptBox["\[Lambda]", "2"],
        TraditionalForm], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["n", "2"], "+", "n", "+", "1"}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "3"], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "3"],
         TraditionalForm], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"n", "+", "2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["n", "2"], "-", 
         RowBox[{"2", " ", "n"}], "+", "4"}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "9"], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox["\[Lambda]", "2"],
         TraditionalForm], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "n"}], "+", "3"}], ")"}]}], "+", 
      RowBox[{
       FormBox[
        SubscriptBox["\[Lambda]", "1"],
        TraditionalForm], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", 
           FormBox[
            SubscriptBox["\[Lambda]", "2"],
            TraditionalForm]}], "3"], "+", 
         RowBox[{"2", " ", 
          FormBox[
           SubscriptBox["\[Lambda]", "3"],
           TraditionalForm], " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.822625201136642*^9, 3.82262522666082*^9}, 
   3.822625333610997*^9, 3.8226253686432323`*^9, 3.822625687807313*^9, 
   3.8226260289268723`*^9, 3.8226266761227493`*^9, 3.8230675802595663`*^9, 
   3.82316265807045*^9, 3.823162694606285*^9, 3.823162731991468*^9, 
   3.823162769103972*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"eeace825-9085-433d-864c-b9006c7a424e"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Two-Higgs Doublet Model (section 3.4)", "Subsection",
 CellChangeTimes->{{3.8226268523466167`*^9, 
  3.8226268728744287`*^9}},ExpressionUUID->"d6336c31-ecde-4ad5-865d-\
79591cc2b784"],

Cell[BoxData[
 RowBox[{"Get", "[", "\"\<RG_2hdm_6L.m\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.822626875674777*^9, 3.822626876090678*^9}, {
  3.823163570633356*^9, 3.823163570946835*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"11f9fb12-62d8-4a70-8882-c73546c63604"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "l1", "]"}], "=", 
   "\"\<\!\(\*SubscriptBox[\(\[Lambda]\), \(1\)]\)\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "l2", "]"}], "=", 
   "\"\<\!\(\*SubscriptBox[\(\[Lambda]\), \(2\)]\)\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "l3", "]"}], "=", 
   "\"\<\!\(\*SubscriptBox[\(\[Lambda]\), \(3\)]\)\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "l4", "]"}], "=", 
   "\"\<\!\(\*SubscriptBox[\(\[Lambda]\), \(4\)]\)\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "l5", "]"}], "=", 
   "\"\<\!\(\*SubscriptBox[\(\[Lambda]\), \(5\)]\)\>\""}], ";", 
  RowBox[{
   RowBox[{"Format", "[", "bl5", "]"}], "=", 
   "\"\<(\!\(\*SubsuperscriptBox[\(\[Lambda]\), \(5\), \(*\)]\))\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "l6", "]"}], "=", 
   "\"\<\!\(\*SubscriptBox[\(\[Lambda]\), \(6\)]\)\>\""}], ";", 
  RowBox[{
   RowBox[{"Format", "[", "bl6", "]"}], "=", 
   "\"\<(\!\(\*SubsuperscriptBox[\(\[Lambda]\), \(6\), \(*\)]\))\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "l7", "]"}], "=", 
   "\"\<\!\(\*SubscriptBox[\(\[Lambda]\), \(7\)]\)\>\""}], ";", 
  RowBox[{
   RowBox[{"Format", "[", "bl7", "]"}], "=", 
   "\"\<(\!\(\*SubsuperscriptBox[\(\[Lambda]\), \(7\), \(*\)]\))\>\""}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.822626912076807*^9, 3.822626986177761*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"d425cd6d-9cb3-4d08-841f-c67318cdc9fb"],

Cell["Beta functions for the couplings at one loop", "Text",
 CellChangeTimes->{{3.822627112367691*^9, 
  3.8226271289916*^9}},ExpressionUUID->"361dfcb5-cc09-4953-9fe6-2ef53b6a106c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"RG", "[", "l1", "]"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"O", "[", "h", "]"}], "^", "2"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"h", ",", "l1", ",", "l2", ",", "l3"}], "}"}], ",", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{"Together", "[", "#", "]"}], "]"}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{3.822627043563429*^9},
 CellLabel->"In[98]:=",ExpressionUUID->"130aaf74-39ba-4582-96bc-5c913e7e1423"],

Cell[BoxData[
 FormBox[
  RowBox[{"h", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"12", " ", 
      SuperscriptBox[
       FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(1\\)]\\)\"\>",
        TraditionalForm], "2"]}], "+", 
     RowBox[{"4", " ", 
      FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(3\\)]\\)\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(4\\)]\\)\"\>",
       TraditionalForm]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox[
       FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(3\\)]\\)\"\>",
        TraditionalForm], "2"]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(4\\)]\\)\"\>",
          
          TraditionalForm], "2"], "+", 
        RowBox[{
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(5\\)]\\)\"\>",
          
          TraditionalForm], " ", 
         FormBox["\<\"(\\!\\(\\*SubsuperscriptBox[\\(\[Lambda]\\), \\(5\\), \
\\(*\\)]\\))\"\>",
          TraditionalForm]}], "+", 
        RowBox[{"12", " ", 
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\\)]\\)\"\>",
          
          TraditionalForm], " ", 
         FormBox["\<\"(\\!\\(\\*SubsuperscriptBox[\\(\[Lambda]\\), \\(6\\), \
\\(*\\)]\\))\"\>",
          TraditionalForm]}]}], ")"}]}]}], ")"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.8226269062376328`*^9, 3.822626988549011*^9, 
  3.822627044131391*^9, 3.82262709739332*^9, 3.823067581498*^9, 
  3.823162659484571*^9, 3.823162695677145*^9, 3.823162770823864*^9, 
  3.823163583748156*^9},
 CellLabel->"Out[98]=",ExpressionUUID->"52962d82-525a-4f7b-a41b-7cb3ba1d4679"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"RG", "[", "l2", "]"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"O", "[", "h", "]"}], "^", "2"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"h", ",", "l1", ",", "l2", ",", "l3"}], "}"}], ",", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{"Together", "[", "#", "]"}], "]"}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{3.8226270026346083`*^9, 3.822627047211556*^9},
 CellLabel->"In[99]:=",ExpressionUUID->"4ef895ad-9f06-44e8-b5ce-d87f7bbf4e50"],

Cell[BoxData[
 FormBox[
  RowBox[{"h", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"12", " ", 
      SuperscriptBox[
       FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(2\\)]\\)\"\>",
        TraditionalForm], "2"]}], "+", 
     RowBox[{"4", " ", 
      FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(3\\)]\\)\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(4\\)]\\)\"\>",
       TraditionalForm]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox[
       FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(3\\)]\\)\"\>",
        TraditionalForm], "2"]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(4\\)]\\)\"\>",
          
          TraditionalForm], "2"], "+", 
        RowBox[{
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(5\\)]\\)\"\>",
          
          TraditionalForm], " ", 
         FormBox["\<\"(\\!\\(\\*SubsuperscriptBox[\\(\[Lambda]\\), \\(5\\), \
\\(*\\)]\\))\"\>",
          TraditionalForm]}], "+", 
        RowBox[{"12", " ", 
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\\)]\\)\"\>",
          
          TraditionalForm], " ", 
         FormBox["\<\"(\\!\\(\\*SubsuperscriptBox[\\(\[Lambda]\\), \\(7\\), \
\\(*\\)]\\))\"\>",
          TraditionalForm]}]}], ")"}]}]}], ")"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.8226269062376328`*^9, {3.822626988549011*^9, 3.822627004145796*^9}, 
   3.8226270475765343`*^9, 3.82262709452894*^9, 3.823067581875304*^9, 
   3.823162660024438*^9, 3.8231626957920732`*^9, 3.8231627712406473`*^9, 
   3.8231635874044333`*^9},
 CellLabel->"Out[99]=",ExpressionUUID->"33253687-44a8-4151-8a62-a8c40b7187b6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"RG", "[", "l3", "]"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"O", "[", "h", "]"}], "^", "2"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"h", ",", "l1", ",", "l2", ",", "l3"}], "}"}], ",", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{"Together", "[", "#", "]"}], "]"}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8226270494188223`*^9, 3.822627062184811*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"15208a3c-cd40-4407-be49-b91b8a8f9ee3"],

Cell[BoxData[
 FormBox[
  RowBox[{"h", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(1\\)]\\)\"\>",
       TraditionalForm], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", 
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(3\\)]\\)\"\>",
          
          TraditionalForm]}], "+", 
        RowBox[{"2", " ", 
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(4\\)]\\)\"\>",
          
          TraditionalForm]}]}], ")"}]}], "+", 
     RowBox[{
      FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(2\\)]\\)\"\>",
       TraditionalForm], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", 
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(3\\)]\\)\"\>",
          
          TraditionalForm]}], "+", 
        RowBox[{"2", " ", 
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(4\\)]\\)\"\>",
          
          TraditionalForm]}]}], ")"}]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox[
       FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(3\\)]\\)\"\>",
        TraditionalForm], "2"]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(4\\)]\\)\"\>",
          
          TraditionalForm], "2"], "+", 
        RowBox[{
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(5\\)]\\)\"\>",
          
          TraditionalForm], " ", 
         FormBox["\<\"(\\!\\(\\*SubsuperscriptBox[\\(\[Lambda]\\), \\(5\\), \
\\(*\\)]\\))\"\>",
          TraditionalForm]}], "+", 
        RowBox[{"2", " ", 
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\\)]\\)\"\>",
          
          TraditionalForm], " ", 
         FormBox["\<\"(\\!\\(\\*SubsuperscriptBox[\\(\[Lambda]\\), \\(6\\), \
\\(*\\)]\\))\"\>",
          TraditionalForm]}], "+", 
        RowBox[{"4", " ", 
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\\)]\\)\"\>",
          
          TraditionalForm], " ", 
         FormBox["\<\"(\\!\\(\\*SubsuperscriptBox[\\(\[Lambda]\\), \\(7\\), \
\\(*\\)]\\))\"\>",
          TraditionalForm]}], "+", 
        RowBox[{"4", " ", 
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\\)]\\)\"\>",
          
          TraditionalForm], " ", 
         FormBox["\<\"(\\!\\(\\*SubsuperscriptBox[\\(\[Lambda]\\), \\(6\\), \
\\(*\\)]\\))\"\>",
          TraditionalForm]}], "+", 
        RowBox[{"2", " ", 
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\\)]\\)\"\>",
          
          TraditionalForm], " ", 
         FormBox["\<\"(\\!\\(\\*SubsuperscriptBox[\\(\[Lambda]\\), \\(7\\), \
\\(*\\)]\\))\"\>",
          TraditionalForm]}]}], ")"}]}]}], ")"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.8226269062376328`*^9, 3.822626988549011*^9, 
  3.822627049800873*^9, 3.8226270930310907`*^9, 3.823067582419949*^9, 
  3.823162660767872*^9, 3.8231626959316673`*^9, 3.8231627720218983`*^9, 
  3.8231635914111843`*^9},
 CellLabel->
  "Out[100]=",ExpressionUUID->"e181c870-d336-4204-b43d-105ff95de2a8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"RG", "[", "l4", "]"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"O", "[", "h", "]"}], "^", "2"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"h", ",", "l1", ",", "l2", ",", "l3"}], "}"}], ",", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{"Together", "[", "#", "]"}], "]"}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.8226270026346083`*^9, {3.8226270526981173`*^9, 3.8226270653468113`*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"f2d7c534-8df2-46c7-ac94-efe8ea72082b"],

Cell[BoxData[
 FormBox[
  RowBox[{"h", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(1\\)]\\)\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(4\\)]\\)\"\>",
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(2\\)]\\)\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(4\\)]\\)\"\>",
       TraditionalForm]}], "+", 
     RowBox[{"8", " ", 
      FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(3\\)]\\)\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(4\\)]\\)\"\>",
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox[
          FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(4\\)]\\)\"\>",
           TraditionalForm], "2"]}], "+", 
        RowBox[{"4", " ", 
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(5\\)]\\)\"\>",
          
          TraditionalForm], " ", 
         FormBox["\<\"(\\!\\(\\*SubsuperscriptBox[\\(\[Lambda]\\), \\(5\\), \
\\(*\\)]\\))\"\>",
          TraditionalForm]}], "+", 
        RowBox[{"5", " ", 
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\\)]\\)\"\>",
          
          TraditionalForm], " ", 
         FormBox["\<\"(\\!\\(\\*SubsuperscriptBox[\\(\[Lambda]\\), \\(6\\), \
\\(*\\)]\\))\"\>",
          TraditionalForm]}], "+", 
        RowBox[{
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\\)]\\)\"\>",
          
          TraditionalForm], " ", 
         FormBox["\<\"(\\!\\(\\*SubsuperscriptBox[\\(\[Lambda]\\), \\(7\\), \
\\(*\\)]\\))\"\>",
          TraditionalForm]}], "+", 
        RowBox[{
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\\)]\\)\"\>",
          
          TraditionalForm], " ", 
         FormBox["\<\"(\\!\\(\\*SubsuperscriptBox[\\(\[Lambda]\\), \\(6\\), \
\\(*\\)]\\))\"\>",
          TraditionalForm]}], "+", 
        RowBox[{"5", " ", 
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\\)]\\)\"\>",
          
          TraditionalForm], " ", 
         FormBox["\<\"(\\!\\(\\*SubsuperscriptBox[\\(\[Lambda]\\), \\(7\\), \
\\(*\\)]\\))\"\>",
          TraditionalForm]}]}], ")"}]}]}], ")"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.8226269062376328`*^9, {3.822626988549011*^9, 3.822627004145796*^9}, {
   3.822627053070519*^9, 3.8226270909232073`*^9}, 3.823067582908958*^9, 
   3.823162661377924*^9, 3.8231626960672407`*^9, 3.823162772652124*^9, 
   3.8231635935299788`*^9},
 CellLabel->
  "Out[101]=",ExpressionUUID->"2fea430a-9149-4d03-a46d-32e896ca2a80"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"RG", "[", "l5", "]"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"O", "[", "h", "]"}], "^", "2"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"h", ",", "l1", ",", "l2", ",", "l3"}], "}"}], ",", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{"Together", "[", "#", "]"}], "]"}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{3.822627043563429*^9, 3.822627077010139*^9},
 CellLabel->
  "In[102]:=",ExpressionUUID->"fff3436b-0501-4eb1-8a4e-a1a80c5e392a"],

Cell[BoxData[
 FormBox[
  RowBox[{"h", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(1\\)]\\)\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(5\\)]\\)\"\>",
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(2\\)]\\)\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(5\\)]\\)\"\>",
       TraditionalForm]}], "+", 
     RowBox[{"8", " ", 
      FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(3\\)]\\)\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(5\\)]\\)\"\>",
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", 
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(4\\)]\\)\"\>",
          
          TraditionalForm], " ", 
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(5\\)]\\)\"\>",
          
          TraditionalForm]}], "+", 
        RowBox[{"2", " ", 
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\\)]\\)\"\>",
          
          TraditionalForm], " ", 
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\\)]\\)\"\>",
          
          TraditionalForm]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox[
          FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\\)]\\)\"\>",
           TraditionalForm], "2"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox[
          FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\\)]\\)\"\>",
           TraditionalForm], "2"]}]}], ")"}]}]}], ")"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.8226269062376328`*^9, 3.822626988549011*^9, 
  3.822627044131391*^9, 3.822627089422069*^9, 3.82306758349611*^9, 
  3.823162663844365*^9, 3.8231626961675873`*^9, 3.823162773134762*^9, 
  3.823163595388317*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"2fcd1bfa-a69f-47f4-a429-48f9970f11aa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"RG", "[", "l6", "]"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"O", "[", "h", "]"}], "^", "2"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"h", ",", "l1", ",", "l2", ",", "l3"}], "}"}], ",", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{"Together", "[", "#", "]"}], "]"}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{3.8226270026346083`*^9, 3.822627047211556*^9, 
  3.822627081586122*^9},
 CellLabel->
  "In[103]:=",ExpressionUUID->"2e352607-a5a0-4b9e-9e5f-d70716becb9d"],

Cell[BoxData[
 FormBox[
  RowBox[{"h", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"12", " ", 
      FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(1\\)]\\)\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\\)]\\)\"\>",
       TraditionalForm]}], "+", 
     RowBox[{"6", " ", 
      FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(3\\)]\\)\"\>",
       TraditionalForm], " ", 
      RowBox[{"(", 
       RowBox[{
        FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\\)]\\)\"\>",
         TraditionalForm], "+", 
        FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\\)]\\)\"\>",
         TraditionalForm]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(4\\)]\\)\"\>",
          
          TraditionalForm], " ", 
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\\)]\\)\"\>",
          
          TraditionalForm]}], "+", 
        RowBox[{"2", " ", 
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(4\\)]\\)\"\>",
          
          TraditionalForm], " ", 
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\\)]\\)\"\>",
          
          TraditionalForm]}], "+", 
        RowBox[{"5", " ", 
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(5\\)]\\)\"\>",
          
          TraditionalForm], " ", 
         FormBox["\<\"(\\!\\(\\*SubsuperscriptBox[\\(\[Lambda]\\), \\(6\\), \
\\(*\\)]\\))\"\>",
          TraditionalForm]}], "+", 
        RowBox[{
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(5\\)]\\)\"\>",
          
          TraditionalForm], " ", 
         FormBox["\<\"(\\!\\(\\*SubsuperscriptBox[\\(\[Lambda]\\), \\(7\\), \
\\(*\\)]\\))\"\>",
          TraditionalForm]}]}], ")"}]}]}], ")"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.8226269062376328`*^9, {3.822626988549011*^9, 3.822627004145796*^9}, 
   3.8226270475765343`*^9, 3.8226270877689238`*^9, 3.8230675839652157`*^9, 
   3.823162664417591*^9, 3.823162696306422*^9, 3.823162773757595*^9, 
   3.823163597557728*^9},
 CellLabel->
  "Out[103]=",ExpressionUUID->"1fe254c9-f479-41e0-9261-4336aa80ff43"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"RG", "[", "l7", "]"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"O", "[", "h", "]"}], "^", "2"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"h", ",", "l1", ",", "l2", ",", "l3"}], "}"}], ",", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{"Together", "[", "#", "]"}], "]"}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8226270494188223`*^9, 3.822627085328692*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"9b435d17-ef52-4461-b10c-0cfc7d50a871"],

Cell[BoxData[
 FormBox[
  RowBox[{"h", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"12", " ", 
      FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(2\\)]\\)\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\\)]\\)\"\>",
       TraditionalForm]}], "+", 
     RowBox[{"6", " ", 
      FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(3\\)]\\)\"\>",
       TraditionalForm], " ", 
      RowBox[{"(", 
       RowBox[{
        FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\\)]\\)\"\>",
         TraditionalForm], "+", 
        FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\\)]\\)\"\>",
         TraditionalForm]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(4\\)]\\)\"\>",
          
          TraditionalForm], " ", 
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\\)]\\)\"\>",
          
          TraditionalForm]}], "+", 
        RowBox[{"4", " ", 
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(4\\)]\\)\"\>",
          
          TraditionalForm], " ", 
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\\)]\\)\"\>",
          
          TraditionalForm]}], "+", 
        RowBox[{
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(5\\)]\\)\"\>",
          
          TraditionalForm], " ", 
         FormBox["\<\"(\\!\\(\\*SubsuperscriptBox[\\(\[Lambda]\\), \\(6\\), \
\\(*\\)]\\))\"\>",
          TraditionalForm]}], "+", 
        RowBox[{"5", " ", 
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(5\\)]\\)\"\>",
          
          TraditionalForm], " ", 
         FormBox["\<\"(\\!\\(\\*SubsuperscriptBox[\\(\[Lambda]\\), \\(7\\), \
\\(*\\)]\\))\"\>",
          TraditionalForm]}]}], ")"}]}]}], ")"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.8226269062376328`*^9, 3.822626988549011*^9, 
  3.822627049800873*^9, 3.822627086098157*^9, 3.823067584506804*^9, 
  3.8231626645632143`*^9, 3.823162696504222*^9, 3.823162774317132*^9, 
  3.823163599465878*^9},
 CellLabel->
  "Out[104]=",ExpressionUUID->"9bf3a394-4a89-407f-8148-217d702f7783"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"RG", "[", "l4", "]"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"O", "[", "h", "]"}], "^", "2"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"h", ",", "l1", ",", "l2", ",", "l3"}], "}"}], ",", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{"Together", "[", "#", "]"}], "]"}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.8226270026346083`*^9, {3.8226270526981173`*^9, 3.8226270653468113`*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"69fbf654-fd7d-4b73-a4f6-672a5ec74156"],

Cell[BoxData[
 FormBox[
  RowBox[{"h", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(1\\)]\\)\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(4\\)]\\)\"\>",
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(2\\)]\\)\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(4\\)]\\)\"\>",
       TraditionalForm]}], "+", 
     RowBox[{"8", " ", 
      FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(3\\)]\\)\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(4\\)]\\)\"\>",
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox[
          FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(4\\)]\\)\"\>",
           TraditionalForm], "2"]}], "+", 
        RowBox[{"4", " ", 
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(5\\)]\\)\"\>",
          
          TraditionalForm], " ", 
         FormBox["\<\"(\\!\\(\\*SubsuperscriptBox[\\(\[Lambda]\\), \\(5\\), \
\\(*\\)]\\))\"\>",
          TraditionalForm]}], "+", 
        RowBox[{"5", " ", 
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\\)]\\)\"\>",
          
          TraditionalForm], " ", 
         FormBox["\<\"(\\!\\(\\*SubsuperscriptBox[\\(\[Lambda]\\), \\(6\\), \
\\(*\\)]\\))\"\>",
          TraditionalForm]}], "+", 
        RowBox[{
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\\)]\\)\"\>",
          
          TraditionalForm], " ", 
         FormBox["\<\"(\\!\\(\\*SubsuperscriptBox[\\(\[Lambda]\\), \\(7\\), \
\\(*\\)]\\))\"\>",
          TraditionalForm]}], "+", 
        RowBox[{
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\\)]\\)\"\>",
          
          TraditionalForm], " ", 
         FormBox["\<\"(\\!\\(\\*SubsuperscriptBox[\\(\[Lambda]\\), \\(6\\), \
\\(*\\)]\\))\"\>",
          TraditionalForm]}], "+", 
        RowBox[{"5", " ", 
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\\)]\\)\"\>",
          
          TraditionalForm], " ", 
         FormBox["\<\"(\\!\\(\\*SubsuperscriptBox[\\(\[Lambda]\\), \\(7\\), \
\\(*\\)]\\))\"\>",
          TraditionalForm]}]}], ")"}]}]}], ")"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.8226269062376328`*^9, {3.822626988549011*^9, 3.822627004145796*^9}, {
   3.822627053070519*^9, 3.8226270671821012`*^9}, 3.823067584604787*^9, 
   3.823162696687901*^9, 3.823162774602853*^9, 3.823163601498694*^9},
 CellLabel->
  "Out[105]=",ExpressionUUID->"95bfabf7-863f-4466-a792-3210109a31e0"]
}, Open  ]],

Cell["Beta functions for the mass parameters at one loop", "Text",
 CellChangeTimes->{{3.822627112367691*^9, 
  3.8226271434073963`*^9}},ExpressionUUID->"34412895-747a-4b5c-9851-\
b5cbb0eafa2c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "mm11", "]"}], " ", "=", " ", 
   "\"\<(\!\(\*SubsuperscriptBox[\(m\), \(11\), \(2\)]\))\>\""}], ";", 
  RowBox[{
   RowBox[{"Format", "[", "mm22", "]"}], " ", "=", " ", 
   "\"\<(\!\(\*SubsuperscriptBox[\(m\), \(22\), \(2\)]\))\>\""}], ";", 
  RowBox[{
   RowBox[{"Format", "[", "mm12", "]"}], " ", "=", " ", 
   "\"\<(\!\(\*SubsuperscriptBox[\(m\), \(12\), \(2\)]\))\>\""}], ";", 
  RowBox[{
   RowBox[{"Format", "[", "bmm12", "]"}], " ", "=", " ", 
   "\"\<(\!\(\*SubsuperscriptBox[\(m\), \(11\), \(*\)]\)\!\(\*SuperscriptBox[\
\()\), \(2\)]\)\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.822627194008773*^9, 3.822627263366358*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"6852421e-de71-4a4f-b772-58e88f34c34a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"RG", "[", "mm11", "]"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"O", "[", "h", "]"}], "^", "2"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"h", ",", "l1", ",", "l2", ",", "l3"}], "}"}], ",", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{"Together", "[", "#", "]"}], "]"}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.822627043563429*^9, {3.8226271456656027`*^9, 3.822627191807181*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"555eec56-8409-48df-b9a1-db5444fed478"],

Cell[BoxData[
 FormBox[
  RowBox[{"h", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"6", " ", 
      FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(1\\)]\\)\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"(\\!\\(\\*SubsuperscriptBox[\\(m\\), \\(11\\), \
\\(2\\)]\\))\"\>",
       TraditionalForm]}], "+", 
     RowBox[{"4", " ", 
      FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(3\\)]\\)\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"(\\!\\(\\*SubsuperscriptBox[\\(m\\), \\(22\\), \
\\(2\\)]\\))\"\>",
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(4\\)]\\)\"\>",
           TraditionalForm], " ", 
          
          FormBox["\<\"(\\!\\(\\*SubsuperscriptBox[\\(m\\), \\(22\\), \
\\(2\\)]\\))\"\>",
           TraditionalForm]}]}], "+", 
        RowBox[{"3", " ", 
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\\)]\\)\"\>",
          
          TraditionalForm], " ", 
         FormBox["\<\"(\\!\\(\\*SubsuperscriptBox[\\(m\\), \\(11\\), \\(*\\)]\
\\)\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\"\>",
          TraditionalForm]}], "+", 
        RowBox[{"3", " ", 
         FormBox["\<\"(\\!\\(\\*SubsuperscriptBox[\\(\[Lambda]\\), \\(6\\), \
\\(*\\)]\\))\"\>",
          TraditionalForm], " ", 
         FormBox["\<\"(\\!\\(\\*SubsuperscriptBox[\\(m\\), \\(12\\), \\(2\\)]\
\\))\"\>",
          TraditionalForm]}]}], ")"}]}]}], ")"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.8226269062376328`*^9, 3.822626988549011*^9, 3.822627044131391*^9, 
   3.82262709739332*^9, 3.822627146677268*^9, 3.822627192483773*^9, {
   3.8226272488875427`*^9, 3.82262726483368*^9}, 3.823067585348447*^9, 
   3.823162697317643*^9, 3.823162775259606*^9, 3.823163605351821*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"f9e56982-cb9e-416f-8dda-73b682e4cc2c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"RG", "[", "mm22", "]"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"O", "[", "h", "]"}], "^", "2"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"h", ",", "l1", ",", "l2", ",", "l3"}], "}"}], ",", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{"Together", "[", "#", "]"}], "]"}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.822627278750288*^9, 3.8226272789181767`*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"5253e1dd-c82b-410a-9d22-b7c847cdc59a"],

Cell[BoxData[
 FormBox[
  RowBox[{"h", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"6", " ", 
      FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(2\\)]\\)\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"(\\!\\(\\*SubsuperscriptBox[\\(m\\), \\(22\\), \
\\(2\\)]\\))\"\>",
       TraditionalForm]}], "+", 
     RowBox[{"4", " ", 
      FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(3\\)]\\)\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"(\\!\\(\\*SubsuperscriptBox[\\(m\\), \\(11\\), \
\\(2\\)]\\))\"\>",
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(4\\)]\\)\"\>",
           TraditionalForm], " ", 
          
          FormBox["\<\"(\\!\\(\\*SubsuperscriptBox[\\(m\\), \\(11\\), \
\\(2\\)]\\))\"\>",
           TraditionalForm]}]}], "+", 
        RowBox[{"3", " ", 
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\\)]\\)\"\>",
          
          TraditionalForm], " ", 
         FormBox["\<\"(\\!\\(\\*SubsuperscriptBox[\\(m\\), \\(11\\), \\(*\\)]\
\\)\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\"\>",
          TraditionalForm]}], "+", 
        RowBox[{"3", " ", 
         FormBox["\<\"(\\!\\(\\*SubsuperscriptBox[\\(\[Lambda]\\), \\(7\\), \
\\(*\\)]\\))\"\>",
          TraditionalForm], " ", 
         FormBox["\<\"(\\!\\(\\*SubsuperscriptBox[\\(m\\), \\(12\\), \\(2\\)]\
\\))\"\>",
          TraditionalForm]}]}], ")"}]}]}], ")"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.8226272797057467`*^9, 3.823067586013432*^9, 
  3.8231626981258097`*^9, 3.8231627760614977`*^9, 3.8231636089171333`*^9},
 CellLabel->
  "Out[108]=",ExpressionUUID->"7319d790-727b-43ce-8305-c3d9ef0db9dd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"RG", "[", "mm12", "]"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"O", "[", "h", "]"}], "^", "2"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"h", ",", "l1", ",", "l2", ",", "l3"}], "}"}], ",", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{"Together", "[", "#", "]"}], "]"}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.822627284766201*^9, 3.822627285070174*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"77c1d3da-7fb6-4a43-99aa-52a7f13ed33d"],

Cell[BoxData[
 FormBox[
  RowBox[{"h", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(3\\)]\\)\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"(\\!\\(\\*SubsuperscriptBox[\\(m\\), \\(12\\), \
\\(2\\)]\\))\"\>",
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(4\\)]\\)\"\>",
          
          TraditionalForm], " ", 
         FormBox["\<\"(\\!\\(\\*SubsuperscriptBox[\\(m\\), \\(12\\), \\(2\\)]\
\\))\"\>",
          TraditionalForm]}], "+", 
        RowBox[{"3", " ", 
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(5\\)]\\)\"\>",
          
          TraditionalForm], " ", 
         FormBox["\<\"(\\!\\(\\*SubsuperscriptBox[\\(m\\), \\(11\\), \\(*\\)]\
\\)\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\"\>",
          TraditionalForm]}], "-", 
        RowBox[{"3", " ", 
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\\)]\\)\"\>",
          
          TraditionalForm], " ", 
         FormBox["\<\"(\\!\\(\\*SubsuperscriptBox[\\(m\\), \\(11\\), \\(2\\)]\
\\))\"\>",
          TraditionalForm]}], "-", 
        RowBox[{"3", " ", 
         FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\\)]\\)\"\>",
          
          TraditionalForm], " ", 
         FormBox["\<\"(\\!\\(\\*SubsuperscriptBox[\\(m\\), \\(22\\), \\(2\\)]\
\\))\"\>",
          TraditionalForm]}]}], ")"}]}]}], ")"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.822627285933976*^9, 3.823067586749258*^9, 
  3.82316269902761*^9, 3.8231627768883867`*^9, 3.823163612877282*^9},
 CellLabel->
  "Out[109]=",ExpressionUUID->"5c15935d-bf83-4490-877d-fc841d6731ff"]
}, Open  ]]
}, Closed]],

Cell["", "Subsection",ExpressionUUID->"c8d81052-25f0-4145-bb1a-3dc12da0c16d"]
},
WindowSize->{1918, 1058},
WindowMargins->{{1, Automatic}, {1, Automatic}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 337, 6, 30, "Input",ExpressionUUID->"bb573e32-43bc-4aab-9ba3-41eaec781a87"],
Cell[CellGroupData[{
Cell[920, 30, 270, 6, 54, "Subsection",ExpressionUUID->"b3516e2c-d1b3-49e8-8508-46e5a3cd633d"],
Cell[1193, 38, 207, 4, 35, "Text",ExpressionUUID->"7abc3a27-ab1b-4886-9f13-84afeaea6729"],
Cell[1403, 44, 232, 4, 30, "Input",ExpressionUUID->"18de8464-0f74-42c6-a31c-1e92e465f448"],
Cell[1638, 50, 473, 14, 35, "Text",ExpressionUUID->"ff537097-13f5-4723-97e6-925014fd73ee"],
Cell[CellGroupData[{
Cell[2136, 68, 338, 6, 30, "Input",ExpressionUUID->"7d0b5f7e-db15-482c-ac98-f92dd1c975c8"],
Cell[2477, 76, 4024, 87, 61, "Output",ExpressionUUID->"0853c6bc-28ec-4f22-b03b-fa7160802033"]
}, Open  ]],
Cell[6516, 166, 439, 8, 35, "Text",ExpressionUUID->"0e6c88dd-59f6-47dd-b207-6ba5a5660339"],
Cell[CellGroupData[{
Cell[6980, 178, 290, 6, 30, "Input",ExpressionUUID->"1517a1db-3a83-4dd9-84fd-b8bf71b8fbe3"],
Cell[7273, 186, 1790, 49, 101, "Output",ExpressionUUID->"c24ee5a8-ca94-4fb9-a9b1-ad487df4f9d5"]
}, Open  ]],
Cell[9078, 238, 248, 4, 35, "Text",ExpressionUUID->"3c65d255-2f5c-4bae-87c2-407aae7c0a18"],
Cell[CellGroupData[{
Cell[9351, 246, 314, 6, 30, "Input",ExpressionUUID->"93f1957a-e32e-43d2-b66e-4946e59f637e"],
Cell[9668, 254, 17830, 371, 99, "Output",ExpressionUUID->"4c999a67-27c3-4835-807d-8032717cd5eb"]
}, Open  ]],
Cell[27513, 628, 195, 3, 35, "Text",ExpressionUUID->"ebd78c53-e44d-45b3-bb17-caaee41308b2"],
Cell[CellGroupData[{
Cell[27733, 635, 407, 8, 30, "Input",ExpressionUUID->"c68ac7a3-e243-4605-8498-9d73c0bf6454"],
Cell[28143, 645, 3800, 79, 61, "Output",ExpressionUUID->"f8ec4767-6254-46ce-a9c5-4fcb8f823203"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31980, 729, 417, 9, 30, "Input",ExpressionUUID->"547447eb-1c15-419d-88a0-3200af71717d"],
Cell[32400, 740, 7003, 141, 61, "Output",ExpressionUUID->"aefaf408-e661-4de8-b232-2badc19db577"]
}, Open  ]],
Cell[39418, 884, 189, 3, 35, "Text",ExpressionUUID->"fa86bc9c-055a-419f-8c7c-f6f32cf80fbd"],
Cell[39610, 889, 673, 15, 30, "Input",ExpressionUUID->"e169aecb-9ad6-43a2-8da9-7ff8473d38d2"],
Cell[40286, 906, 200, 3, 35, "Text",ExpressionUUID->"cf26f1a7-a918-47d5-8865-6b0502699495"],
Cell[CellGroupData[{
Cell[40511, 913, 330, 6, 30, "Input",ExpressionUUID->"c3da4bdb-36a3-4250-9800-ad234d0a19c5"],
Cell[40844, 921, 3847, 79, 61, "Output",ExpressionUUID->"5545bd25-bd7b-4b29-bc3f-d8e243f67c3b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44728, 1005, 293, 6, 30, "Input",ExpressionUUID->"24ee6b53-b4c7-446e-9fc3-06b3f58bfc04"],
Cell[45024, 1013, 7053, 141, 61, "Output",ExpressionUUID->"4a149ce9-c1a3-4707-b4e4-b06dbe5a6a5f"]
}, Open  ]],
Cell[52092, 1157, 283, 7, 35, "Text",ExpressionUUID->"586231b1-3dc0-4204-b8c1-a2da74e6a335"],
Cell[CellGroupData[{
Cell[52400, 1168, 308, 5, 30, "Input",ExpressionUUID->"3448c772-e7b5-41fb-9802-5533a28f4ab0"],
Cell[52711, 1175, 835, 17, 30, "Output",ExpressionUUID->"3ce0f54a-f6b1-4d63-a0af-a22bb942b12a"]
}, Open  ]],
Cell[53561, 1195, 228, 4, 35, "Text",ExpressionUUID->"6cbbce62-dc0b-47a4-8523-d6a248afb099"],
Cell[53792, 1201, 473, 12, 30, "Input",ExpressionUUID->"4ddfc803-cd34-47f0-95b2-7b3831f65c77"],
Cell[CellGroupData[{
Cell[54290, 1217, 264, 5, 30, "Input",ExpressionUUID->"6afda936-a01f-4e85-9a2f-80973b8d0c7b"],
Cell[54557, 1224, 848, 18, 30, "Output",ExpressionUUID->"192c8194-6533-4424-b7ff-ff59735d146c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55442, 1247, 312, 6, 30, "Input",ExpressionUUID->"de0e519e-e44e-47f6-bc81-29664f0dc617"],
Cell[55757, 1255, 3314, 71, 61, "Output",ExpressionUUID->"7e1d4852-74b0-4474-9e14-083f8d5e3c81"]
}, Open  ]],
Cell[59086, 1329, 204, 3, 35, "Text",ExpressionUUID->"3a2ceb47-7b31-4746-9702-cc8c0402c929"],
Cell[CellGroupData[{
Cell[59315, 1336, 278, 6, 30, "Input",ExpressionUUID->"7a8e1ee3-db56-49a9-9a68-c2d46cc07c37"],
Cell[59596, 1344, 526, 11, 63, "Output",ExpressionUUID->"79e10a4c-3080-4704-802d-c7c8559da113"]
}, Open  ]],
Cell[60137, 1358, 238, 4, 35, "Text",ExpressionUUID->"88391c99-9199-4bd3-936d-c676beb83a21"],
Cell[60378, 1364, 473, 12, 30, "Input",ExpressionUUID->"bd76c56a-3a15-43bf-b03c-57a9ef432585"],
Cell[CellGroupData[{
Cell[60876, 1380, 262, 5, 30, "Input",ExpressionUUID->"d7a98d41-b99b-49f6-84a7-26200656480a"],
Cell[61141, 1387, 777, 16, 30, "Output",ExpressionUUID->"27420bad-3000-4eca-9246-8d1326c99a08"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61955, 1408, 288, 6, 30, "Input",ExpressionUUID->"ac246e91-6709-44b1-a433-c7ec0b38bac7"],
Cell[62246, 1416, 1823, 38, 51, "Output",ExpressionUUID->"1d9c8e26-9ed5-4775-9f3e-e3fa1b3dd525"]
}, Open  ]],
Cell[64084, 1457, 262, 6, 35, "Text",ExpressionUUID->"b1430d04-71b4-4dc9-8eaf-02a8b46b3949"],
Cell[CellGroupData[{
Cell[64371, 1467, 329, 6, 30, "Input",ExpressionUUID->"7c6a337e-34ce-477e-bf93-1557cc8c1eb0"],
Cell[64703, 1475, 458, 10, 45, "Output",ExpressionUUID->"25591c8d-bda2-45d5-a227-d7a0d4ad2b51"]
}, Open  ]],
Cell[65176, 1488, 233, 4, 35, "Text",ExpressionUUID->"8b0ec693-c2cb-4aa8-845b-1555ccf92920"],
Cell[65412, 1494, 472, 12, 30, "Input",ExpressionUUID->"496e9c9f-21cd-46f9-994e-f27b2955c9ea"],
Cell[CellGroupData[{
Cell[65909, 1510, 265, 5, 30, "Input",ExpressionUUID->"811d8af1-26d1-4fd8-847e-54286833b89e"],
Cell[66177, 1517, 761, 15, 30, "Output",ExpressionUUID->"da3d7611-34f7-4496-b95e-417ae74be7c0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66975, 1537, 283, 6, 30, "Input",ExpressionUUID->"6af824d0-8b9f-4a70-97ff-21304ac17901"],
Cell[67261, 1545, 1769, 38, 61, "Output",ExpressionUUID->"7781ef08-57dd-4f44-bd16-7b153b56edff"]
}, Open  ]],
Cell[69045, 1586, 216, 5, 35, "Text",ExpressionUUID->"543c53ef-8106-4c81-8539-f552940ec7bc"],
Cell[CellGroupData[{
Cell[69286, 1595, 280, 6, 30, "Input",ExpressionUUID->"fa20bba9-7fbc-4eb4-bfc4-333520909e6f"],
Cell[69569, 1603, 432, 10, 45, "Output",ExpressionUUID->"9b763d80-b25b-4268-b469-95a249d7a59b"]
}, Open  ]],
Cell[70016, 1616, 203, 3, 35, "Text",ExpressionUUID->"71150758-eb45-4563-bc8c-86377f6655a6"],
Cell[70222, 1621, 469, 12, 30, "Input",ExpressionUUID->"ca368ed7-f2e7-434a-8094-923c8094f11a"],
Cell[CellGroupData[{
Cell[70716, 1637, 267, 5, 30, "Input",ExpressionUUID->"3bc79966-3fc1-48c8-81f6-6cbdf7ee5e29"],
Cell[70986, 1644, 821, 16, 30, "Output",ExpressionUUID->"4285b668-210f-4628-977b-829e3fd9b6f1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71844, 1665, 283, 6, 30, "Input",ExpressionUUID->"6885fa6e-8a72-4f0a-bcf1-54d51d490b1e"],
Cell[72130, 1673, 3893, 85, 61, "Output",ExpressionUUID->"6d992cc3-7fba-4338-95ef-5cf2c0f83773"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76060, 1763, 279, 6, 30, "Input",ExpressionUUID->"0fb06fc3-0595-477a-803e-b5de75bfb097"],
Cell[76342, 1771, 584, 12, 63, "Output",ExpressionUUID->"87683b3e-b93a-402f-a5a4-b0a041147dc7"]
}, Open  ]],
Cell[76941, 1786, 174, 3, 35, "Text",ExpressionUUID->"2e026ec7-abf9-4e37-adaf-04631428dd1e"],
Cell[77118, 1791, 547, 13, 30, "Input",ExpressionUUID->"653aaf91-93d8-4edd-a45a-b929e2d59b68"],
Cell[CellGroupData[{
Cell[77690, 1808, 264, 5, 30, "Input",ExpressionUUID->"54212db8-af87-4571-8132-02b18102914b"],
Cell[77957, 1815, 811, 17, 30, "Output",ExpressionUUID->"27755a5b-cfe1-4f6c-82ef-48c78f5d445b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78805, 1837, 289, 6, 30, "Input",ExpressionUUID->"3c9e2f90-8ac6-45ad-9b53-90e8a0f0b234"],
Cell[79097, 1845, 2609, 53, 61, "Output",ExpressionUUID->"a98329d1-9a3d-49f9-bab9-f4e94b9abf5e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[81743, 1903, 283, 6, 30, "Input",ExpressionUUID->"f22a664a-e0b9-4ecb-b08a-6c69e824eea7"],
Cell[82029, 1911, 461, 9, 45, "Output",ExpressionUUID->"b2186d81-340a-49b6-9122-bac9be2a5292"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[82539, 1926, 331, 6, 54, "Subsection",ExpressionUUID->"b8870d41-dcdb-423d-a9ff-97968ac5dd3e"],
Cell[82873, 1934, 1086, 34, 81, "Text",ExpressionUUID->"48345a7b-bd1e-4a8b-8780-49d7907fb7b9"],
Cell[CellGroupData[{
Cell[83984, 1972, 238, 4, 45, "Subsubsection",ExpressionUUID->"fd4768c9-45ac-42e1-a301-64337d8c8cea"],
Cell[84225, 1978, 249, 4, 30, "Input",ExpressionUUID->"adf353c8-64bf-454e-a17b-586bbcfe267f"],
Cell[84477, 1984, 240, 6, 35, "Text",ExpressionUUID->"3b0d04cd-ac61-40c0-9849-a802318c54c3"],
Cell[CellGroupData[{
Cell[84742, 1994, 304, 4, 30, "Input",ExpressionUUID->"d66d4a48-f1bb-4087-a935-c2db8a4a21a6"],
Cell[85049, 2000, 11864, 233, 53, "Output",ExpressionUUID->"7aa5a2c7-846b-4c99-b6a1-23cdd2271c33"]
}, Open  ]],
Cell[CellGroupData[{
Cell[96950, 2238, 499, 10, 30, "Input",ExpressionUUID->"1e34409e-7f75-4c57-8fa0-c401046345c5"],
Cell[97452, 2250, 12063, 234, 53, "Output",ExpressionUUID->"b4451785-027f-459d-83ef-a98f1f27cb0d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[109564, 2490, 220, 3, 45, "Subsubsection",ExpressionUUID->"ab9e9009-d93d-4b9b-9c00-e076cbe99006"],
Cell[109787, 2495, 277, 4, 30, "Input",ExpressionUUID->"69e50040-5acf-4f8e-b759-fc4d1b4f4412"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[110113, 2505, 230, 4, 38, "Subsection",ExpressionUUID->"ae7f6c99-6e3d-44a5-9240-51fb7451467c"],
Cell[CellGroupData[{
Cell[110368, 2513, 237, 4, 45, "Subsubsection",ExpressionUUID->"91a3fdf8-1f00-4a34-8095-326da54bd3e3"],
Cell[110608, 2519, 218, 3, 30, "Input",ExpressionUUID->"73a5aab3-d6a9-4cdc-a050-6022be54efef"],
Cell[110829, 2524, 298, 6, 30, "Input",ExpressionUUID->"fa245823-14bb-4412-93d3-6b733c86a24f"],
Cell[111130, 2532, 311, 5, 35, "Text",ExpressionUUID->"c625261c-95ba-421a-bb8b-b82263f7d004"],
Cell[CellGroupData[{
Cell[111466, 2541, 713, 16, 30, "Input",ExpressionUUID->"de8c2d84-a596-467b-940d-bfee0651ce14"],
Cell[112182, 2559, 7166, 162, 120, "Output",ExpressionUUID->"895e852a-b0bc-4c7f-a6f2-db6a13b2d9f2"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[119409, 2728, 222, 4, 38, "Subsection",ExpressionUUID->"f0bf2457-ab37-4d5c-8fb7-3655f8d7219e"],
Cell[119634, 2734, 383, 9, 30, "Input",ExpressionUUID->"5dae4170-01e6-42b4-9800-1871c84ac764"],
Cell[CellGroupData[{
Cell[120042, 2747, 299, 4, 45, "Subsubsection",ExpressionUUID->"60c650dc-db74-4d71-bd7e-5d51f85a120d"],
Cell[120344, 2753, 271, 4, 30, "Input",ExpressionUUID->"4260ec28-ff28-4e9d-830d-c48970222376"],
Cell[120618, 2759, 437, 6, 35, "Text",ExpressionUUID->"2431d5a5-9a19-4ac7-b35e-8c5ea8f244d8"],
Cell[CellGroupData[{
Cell[121080, 2769, 514, 13, 30, "Input",ExpressionUUID->"e2fb4537-3473-4fdd-b121-a0b59af60954"],
Cell[121597, 2784, 1263, 39, 50, "Output",ExpressionUUID->"1700348f-ad6b-45e5-b9a9-8deeeecdb1c9"]
}, Open  ]],
Cell[122875, 2826, 644, 15, 35, "Text",ExpressionUUID->"66b8aae3-86d2-465e-989b-7072723a34f5"],
Cell[CellGroupData[{
Cell[123544, 2845, 566, 14, 30, "Input",ExpressionUUID->"900b109d-ca8b-47ff-bae1-594479d6a29a"],
Cell[124113, 2861, 2693, 87, 56, "Output",ExpressionUUID->"7f925cd2-7314-4f06-b630-3e22e9ce33fb"]
}, Open  ]],
Cell[126821, 2951, 692, 15, 35, "Text",ExpressionUUID->"7ede26d4-d1f0-43e7-b2fb-6fefa854da06"],
Cell[CellGroupData[{
Cell[127538, 2970, 617, 15, 30, "Input",ExpressionUUID->"a36dbc05-7a4f-46cd-b003-aac578b570ff"],
Cell[128158, 2987, 2107, 67, 51, "Output",ExpressionUUID->"9778b524-1193-410f-b691-cf5cfcd4767b"]
}, Open  ]],
Cell[130280, 3057, 510, 7, 35, "Text",ExpressionUUID->"7913dac2-ddc9-44b7-a32a-36e6ae6ec7ab"],
Cell[CellGroupData[{
Cell[130815, 3068, 664, 15, 30, "Input",ExpressionUUID->"b497feab-0fac-4675-9bf4-b29bb8162243"],
Cell[131482, 3085, 1936, 61, 50, "Output",ExpressionUUID->"3fad3bec-4daf-42f7-8586-7fc24264c8a8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[133467, 3152, 277, 4, 45, "Subsubsection",ExpressionUUID->"c93b9194-48a8-44db-849d-76b9de586267"],
Cell[133747, 3158, 318, 5, 30, "Input",ExpressionUUID->"4ea16000-5180-4d14-8fc0-ca5ea2de24f1"],
Cell[134068, 3165, 465, 7, 35, "Text",ExpressionUUID->"e7ae892b-6737-42a3-afdc-8a87a2953e37"],
Cell[CellGroupData[{
Cell[134558, 3176, 514, 13, 30, "Input",ExpressionUUID->"98a109d8-ddf8-42cf-a1c2-bba410befb4c"],
Cell[135075, 3191, 1266, 38, 50, "Output",ExpressionUUID->"ebb84df3-9471-4a47-9515-cfa4a0bb81a4"]
}, Open  ]],
Cell[136356, 3232, 692, 15, 35, "Text",ExpressionUUID->"108a696b-f8f3-49d7-a66f-9d972c5d5e4e"],
Cell[CellGroupData[{
Cell[137073, 3251, 566, 14, 30, "Input",ExpressionUUID->"6d8ac0e2-91c3-4889-9a8e-0ba63e438c91"],
Cell[137642, 3267, 2594, 82, 51, "Output",ExpressionUUID->"ac5d3bac-77d1-490a-b580-69ac8061632c"]
}, Open  ]],
Cell[140251, 3352, 743, 16, 35, "Text",ExpressionUUID->"8d482adf-addf-4b10-bd61-b8f612b784c4"],
Cell[CellGroupData[{
Cell[141019, 3372, 617, 15, 30, "Input",ExpressionUUID->"ac259552-697f-486b-838f-d60d132f5e04"],
Cell[141639, 3389, 2195, 70, 51, "Output",ExpressionUUID->"a001783a-6f79-43bf-8a99-dad19596c4ad"]
}, Open  ]],
Cell[143849, 3462, 563, 8, 35, "Text",ExpressionUUID->"ccf1036e-f6dc-4ee0-aaaa-ebf5172f662b"],
Cell[CellGroupData[{
Cell[144437, 3474, 664, 15, 30, "Input",ExpressionUUID->"2544b7f6-e103-4120-b74b-e28753968856"],
Cell[145104, 3491, 1932, 61, 51, "Output",ExpressionUUID->"14c40a32-e824-4c48-b361-a840dffd9af3"]
}, Open  ]],
Cell[147051, 3555, 822, 18, 35, "Text",ExpressionUUID->"b395a11d-98b0-4365-a621-6e24a86f38cc"],
Cell[CellGroupData[{
Cell[147898, 3577, 515, 13, 30, "Input",ExpressionUUID->"0823a232-4920-4486-8f3c-0900ddb372e6"],
Cell[148416, 3592, 1540, 49, 51, "Output",ExpressionUUID->"49a1769f-d461-43f2-9aca-df60104be4b2"]
}, Open  ]],
Cell[149971, 3644, 819, 18, 35, "Text",ExpressionUUID->"ff9d8532-97ae-4b74-9fd6-4db559253c93"],
Cell[CellGroupData[{
Cell[150815, 3666, 515, 13, 30, "Input",ExpressionUUID->"a830faac-99a6-4b50-8034-bcabfee2b55d"],
Cell[151333, 3681, 1569, 50, 51, "Output",ExpressionUUID->"468ee63d-05e1-40c0-802a-dda0476edbcd"]
}, Open  ]],
Cell[152917, 3734, 815, 17, 35, "Text",ExpressionUUID->"2525c9b3-f9e2-4266-a912-2658d44814f1"],
Cell[CellGroupData[{
Cell[153757, 3755, 515, 13, 30, "Input",ExpressionUUID->"1d2a7a27-42a9-498b-9fd4-93c71f212dc8"],
Cell[154275, 3770, 1761, 56, 51, "Output",ExpressionUUID->"43b32f88-1621-4674-a9ba-8057a3ca988b"]
}, Open  ]],
Cell[156051, 3829, 818, 18, 35, "Text",ExpressionUUID->"e394edb8-5850-40fb-b2dd-614eeab45793"],
Cell[CellGroupData[{
Cell[156894, 3851, 515, 13, 30, "Input",ExpressionUUID->"487c5441-9500-443d-b109-c3067dbfbbce"],
Cell[157412, 3866, 1768, 57, 51, "Output",ExpressionUUID->"d1258705-e89f-4c84-bcb4-c4fcbb926119"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[159229, 3929, 351, 5, 45, "Subsubsection",ExpressionUUID->"dc2f4c75-2597-480c-b337-222f033e9500"],
Cell[159583, 3936, 321, 5, 30, "Input",ExpressionUUID->"e90103da-d214-432b-9f3c-158a9206aa1b"],
Cell[159907, 3943, 465, 7, 35, "Text",ExpressionUUID->"346af85c-d90c-4cc1-92be-5f98767e0349"],
Cell[CellGroupData[{
Cell[160397, 3954, 514, 13, 30, "Input",ExpressionUUID->"70ed5c39-edb4-43ad-8b8a-506f0937e8ce"],
Cell[160914, 3969, 1283, 39, 58, "Output",ExpressionUUID->"7c161e68-2346-4ece-9549-832b55331030"]
}, Open  ]],
Cell[162212, 4011, 692, 15, 35, "Text",ExpressionUUID->"1578603a-f1ab-4a9a-946f-9fa809cea395"],
Cell[CellGroupData[{
Cell[162929, 4030, 566, 14, 30, "Input",ExpressionUUID->"16b938a7-1c31-44d3-911a-ee3b06a57300"],
Cell[163498, 4046, 2634, 84, 56, "Output",ExpressionUUID->"0ef4e943-80b0-4a02-b3de-11b61b474198"]
}, Open  ]],
Cell[166147, 4133, 742, 16, 35, "Text",ExpressionUUID->"b181a1ed-3427-467c-bb77-0549486f985d"],
Cell[CellGroupData[{
Cell[166914, 4153, 617, 15, 30, "Input",ExpressionUUID->"c18ccc92-cfd1-44a2-9994-13e47d487e64"],
Cell[167534, 4170, 2158, 69, 51, "Output",ExpressionUUID->"5ac9a8ec-8279-4077-a2af-627efceee621"]
}, Open  ]],
Cell[169707, 4242, 562, 8, 35, "Text",ExpressionUUID->"eb6e3b10-042b-4b44-97f4-939ec8abde7e"],
Cell[CellGroupData[{
Cell[170294, 4254, 664, 15, 30, "Input",ExpressionUUID->"d45aa455-b830-4bda-93ca-a6b55554af97"],
Cell[170961, 4271, 1932, 60, 50, "Output",ExpressionUUID->"73a9ef97-d7b6-4e8d-85da-8776fe6a7ee3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[172942, 4337, 326, 5, 45, "Subsubsection",ExpressionUUID->"b0aa5063-02da-4aa3-9e72-ffd18a3011cc"],
Cell[173271, 4344, 366, 5, 30, "Input",ExpressionUUID->"ea57cec0-33b9-4a10-b969-491655f9bf9b"],
Cell[173640, 4351, 534, 8, 35, "Text",ExpressionUUID->"504d7d58-634c-4130-8b12-bccc6d4e0f53"],
Cell[CellGroupData[{
Cell[174199, 4363, 514, 13, 30, "Input",ExpressionUUID->"92533334-f028-4b93-b5a4-36c2c6de02aa"],
Cell[174716, 4378, 1283, 39, 50, "Output",ExpressionUUID->"bfd9d685-3d56-4206-8c90-4a105f93699f"]
}, Open  ]],
Cell[176014, 4420, 740, 16, 35, "Text",ExpressionUUID->"ddcf98f7-f52b-4cdf-bb60-d216ff717556"],
Cell[CellGroupData[{
Cell[176779, 4440, 566, 14, 30, "Input",ExpressionUUID->"a1b20282-1c6f-4f84-852a-698072dd12b7"],
Cell[177348, 4456, 2542, 82, 56, "Output",ExpressionUUID->"e4908db1-dc15-4bf5-b37b-28d56d66ca79"]
}, Open  ]],
Cell[179905, 4541, 796, 17, 35, "Text",ExpressionUUID->"de6863bf-6f42-408f-947a-e6e33982e9e2"],
Cell[CellGroupData[{
Cell[180726, 4562, 617, 15, 30, "Input",ExpressionUUID->"354e716a-d6a2-4e9d-afe5-9900412d6c01"],
Cell[181346, 4579, 2016, 65, 50, "Output",ExpressionUUID->"9a10a723-eadd-4973-b3be-5524c9680edf"]
}, Open  ]],
Cell[183377, 4647, 613, 9, 35, "Text",ExpressionUUID->"3945c27c-ec36-4a2a-87dc-78b4ef80f1e7"],
Cell[CellGroupData[{
Cell[184015, 4660, 664, 15, 30, "Input",ExpressionUUID->"a0d52fd3-2060-41d9-b05c-60776986f63b"],
Cell[184682, 4677, 1913, 60, 50, "Output",ExpressionUUID->"61969f1b-cf57-43d7-82fe-a98d8ce4fdb6"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[186644, 4743, 406, 7, 45, "Subsubsection",ExpressionUUID->"2e4b0885-88b5-445e-adf2-8c6e1315d563"],
Cell[187053, 4752, 417, 6, 30, "Input",ExpressionUUID->"2f83a63c-4d9a-4f95-9460-48275837f483"],
Cell[187473, 4760, 562, 8, 35, "Text",ExpressionUUID->"0e1e9b7e-a393-4391-9970-e96d774d5d61"],
Cell[CellGroupData[{
Cell[188060, 4772, 514, 13, 30, "Input",ExpressionUUID->"ee4e9737-8940-4dca-9fa2-ce943249dea2"],
Cell[188577, 4787, 1433, 43, 50, "Output",ExpressionUUID->"7aae8f11-43c0-4d99-871e-e205d0717f82"]
}, Open  ]],
Cell[190025, 4833, 791, 17, 35, "Text",ExpressionUUID->"de90b1d6-667b-4599-bc0a-f2be8a03c002"],
Cell[CellGroupData[{
Cell[190841, 4854, 566, 14, 30, "Input",ExpressionUUID->"5494377d-da03-4a6e-8b0c-258b18a309bc"],
Cell[191410, 4870, 3036, 97, 51, "Output",ExpressionUUID->"6d0ab59a-2438-465e-a3d0-10dd7de171ea"]
}, Open  ]],
Cell[194461, 4970, 846, 17, 35, "Text",ExpressionUUID->"cdd954c3-3f5e-4637-80a0-f69b576da405"],
Cell[CellGroupData[{
Cell[195332, 4991, 617, 15, 30, "Input",ExpressionUUID->"ac24bf19-4f2b-4326-8d23-91108276e798"],
Cell[195952, 5008, 2310, 72, 51, "Output",ExpressionUUID->"15369f51-24c4-4d81-bab3-4e7c1e38be57"]
}, Open  ]],
Cell[198277, 5083, 668, 9, 35, "Text",ExpressionUUID->"e1031498-f56e-4abb-8f61-84852845fecf"],
Cell[CellGroupData[{
Cell[198970, 5096, 723, 16, 30, "Input",ExpressionUUID->"f31aa592-2f0f-4a88-a46e-3fa002bfa957"],
Cell[199696, 5114, 2201, 65, 50, "Output",ExpressionUUID->"cdec094a-36b1-4c1a-9eab-bb2f5280d9fe"]
}, Open  ]],
Cell[201912, 5182, 712, 10, 35, "Text",ExpressionUUID->"4dda030c-950b-439d-a0d3-75e76dea9d48"],
Cell[202627, 5194, 305, 6, 30, "Input",ExpressionUUID->"6f2a233e-7816-4860-9dd6-e7549fdc5625"],
Cell[CellGroupData[{
Cell[202957, 5204, 784, 17, 30, "Input",ExpressionUUID->"0cde2f70-da53-4093-8bd0-5cc415dd4fe5"],
Cell[203744, 5223, 3916, 116, 51, "Output",ExpressionUUID->"5b989fe2-66af-43f3-82de-952e15354a03"]
}, Open  ]],
Cell[207675, 5342, 764, 11, 35, "Text",ExpressionUUID->"4ec7a79c-b65a-46cc-9458-ab9db935bc4f"],
Cell[CellGroupData[{
Cell[208464, 5357, 836, 17, 30, "Input",ExpressionUUID->"1c60a589-012a-41bb-859d-887319788702"],
Cell[209303, 5376, 1331, 32, 50, "Output",ExpressionUUID->"64e26664-ce4e-4886-9e54-32f60d70ccc6"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[210695, 5415, 186, 3, 38, "Subsection",ExpressionUUID->"baf6054d-7b0c-4f35-9a5c-06719e2df481"],
Cell[CellGroupData[{
Cell[210906, 5422, 366, 6, 45, "Subsubsection",ExpressionUUID->"0e156c8c-85db-4c40-9689-0646f594584d"],
Cell[211275, 5430, 468, 7, 30, "Input",ExpressionUUID->"9c56b1bd-3f8e-40e7-aeee-85a7b2597efe"],
Cell[211746, 5439, 279, 6, 30, "Input",ExpressionUUID->"7cf50c9c-6b5e-4cfa-88c9-49b6cdbaaf98"],
Cell[212028, 5447, 758, 16, 35, "Text",ExpressionUUID->"65ba7df6-2109-4d07-bdec-8e47b15963ae"],
Cell[CellGroupData[{
Cell[212811, 5467, 626, 15, 30, "Input",ExpressionUUID->"8558828c-3050-4268-9956-cccac63958b0"],
Cell[213440, 5484, 4371, 136, 56, "Output",ExpressionUUID->"bf211586-b28e-48ea-a8da-ac7bc07e346e"]
}, Open  ]],
Cell[217826, 5623, 807, 16, 35, "Text",ExpressionUUID->"9c7971de-1f46-44aa-b733-e55131094009"],
Cell[CellGroupData[{
Cell[218658, 5643, 617, 15, 30, "Input",ExpressionUUID->"59304bba-fa1b-42a7-9716-ee96fbbfda21"],
Cell[219278, 5660, 4907, 154, 90, "Output",ExpressionUUID->"fd351021-df56-4a19-96a3-16c3650a5820"]
}, Open  ]],
Cell[224200, 5817, 827, 17, 35, "Text",ExpressionUUID->"929de084-b89c-4a2b-bd09-a1ac12fe56af"],
Cell[CellGroupData[{
Cell[225052, 5838, 643, 15, 30, "Input",ExpressionUUID->"d6d7b4db-f3a6-4210-9dce-1edff49ca8a2"],
Cell[225698, 5855, 5649, 178, 96, "Output",ExpressionUUID->"eeace825-9085-433d-864c-b9006c7a424e"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[231408, 6040, 189, 3, 38, "Subsection",ExpressionUUID->"d6336c31-ecde-4ad5-865d-79591cc2b784"],
Cell[231600, 6045, 269, 4, 30, "Input",ExpressionUUID->"11f9fb12-62d8-4a70-8882-c73546c63604"],
Cell[231872, 6051, 1667, 46, 179, "Input",ExpressionUUID->"d425cd6d-9cb3-4d08-841f-c67318cdc9fb"],
Cell[233542, 6099, 182, 2, 35, "Text",ExpressionUUID->"361dfcb5-cc09-4953-9fe6-2ef53b6a106c"],
Cell[CellGroupData[{
Cell[233749, 6105, 500, 13, 30, "Input",ExpressionUUID->"130aaf74-39ba-4582-96bc-5c913e7e1423"],
Cell[234252, 6120, 1766, 44, 40, "Output",ExpressionUUID->"52962d82-525a-4f7b-a41b-7cb3ba1d4679"]
}, Open  ]],
Cell[CellGroupData[{
Cell[236055, 6169, 524, 13, 30, "Input",ExpressionUUID->"4ef895ad-9f06-44e8-b5ce-d87f7bbf4e50"],
Cell[236582, 6184, 1807, 45, 40, "Output",ExpressionUUID->"33253687-44a8-4151-8a62-a8c40b7187b6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[238426, 6234, 530, 14, 30, "Input",ExpressionUUID->"15208a3c-cd40-4407-be49-b91b8a8f9ee3"],
Cell[238959, 6250, 3177, 83, 40, "Output",ExpressionUUID->"e181c870-d336-4204-b43d-105ff95de2a8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[242173, 6338, 559, 15, 30, "Input",ExpressionUUID->"f2d7c534-8df2-46c7-ac94-efe8ea72082b"],
Cell[242735, 6355, 2827, 69, 40, "Output",ExpressionUUID->"2fea430a-9149-4d03-a46d-32e896ca2a80"]
}, Open  ]],
Cell[CellGroupData[{
Cell[245599, 6429, 526, 14, 30, "Input",ExpressionUUID->"fff3436b-0501-4eb1-8a4e-a1a80c5e392a"],
Cell[246128, 6445, 2119, 51, 40, "Output",ExpressionUUID->"2fcd1bfa-a69f-47f4-a429-48f9970f11aa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[248284, 6501, 553, 15, 30, "Input",ExpressionUUID->"2e352607-a5a0-4b9e-9e5f-d70716becb9d"],
Cell[248840, 6518, 2283, 57, 35, "Output",ExpressionUUID->"1fe254c9-f479-41e0-9261-4336aa80ff43"]
}, Open  ]],
Cell[CellGroupData[{
Cell[251160, 6580, 530, 14, 30, "Input",ExpressionUUID->"9b435d17-ef52-4461-b10c-0cfc7d50a871"],
Cell[251693, 6596, 2249, 56, 35, "Output",ExpressionUUID->"9bf3a394-4a89-407f-8148-217d702f7783"]
}, Open  ]],
Cell[CellGroupData[{
Cell[253979, 6657, 559, 15, 30, "Input",ExpressionUUID->"69fbf654-fd7d-4b73-a4f6-672a5ec74156"],
Cell[254541, 6674, 2797, 68, 40, "Output",ExpressionUUID->"95bfabf7-863f-4466-a792-3210109a31e0"]
}, Open  ]],
Cell[257353, 6745, 194, 3, 35, "Text",ExpressionUUID->"34412895-747a-4b5c-9851-b5cbb0eafa2c"],
Cell[257550, 6750, 781, 17, 32, "Input",ExpressionUUID->"6852421e-de71-4a4f-b772-58e88f34c34a"],
Cell[CellGroupData[{
Cell[258356, 6771, 557, 15, 30, "Input",ExpressionUUID->"555eec56-8409-48df-b9a1-db5444fed478"],
Cell[258916, 6788, 1970, 49, 40, "Output",ExpressionUUID->"f9e56982-cb9e-416f-8dda-73b682e4cc2c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[260923, 6842, 532, 14, 30, "Input",ExpressionUUID->"5253e1dd-c82b-410a-9d22-b7c847cdc59a"],
Cell[261458, 6858, 1808, 46, 40, "Output",ExpressionUUID->"7319d790-727b-43ce-8305-c3d9ef0db9dd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[263303, 6909, 530, 14, 30, "Input",ExpressionUUID->"77c1d3da-7fb6-4a43-99aa-52a7f13ed33d"],
Cell[263836, 6925, 1801, 46, 40, "Output",ExpressionUUID->"5c15935d-bf83-4490-877d-fc841d6731ff"]
}, Open  ]]
}, Closed]],
Cell[265664, 6975, 77, 0, 38, "Subsection",ExpressionUUID->"c8d81052-25f0-4145-bb1a-3dc12da0c16d"]
}
]
*)



==> anc/RG_OnAsym_6L.m <==
(* 
        6-loop RG functions for O(n) model with antisymmetric matrix field:

		see Antonov et al'17 and Lebedev et al'18 for 4-loop results
	
        h = 1/(16 Pi)^2

        RG[l1], RG[l2] - beta-functions for the couplings entering the 
			 potential:

        V = l1/4! Tr[phi phi^T]^2 + l2/4! Tr[phi phi^T phi phi^T]
              where phi is a real (n x n) antisymmetric matrix, and
	            phi^T corresponds to transposed matrix   

        RG[phi] - field anomalous dimension
        RG[tau] - anomalous dimension of tau (mass)  

        NB: - mass anomalous dimension is defined as (- beta[m^2]/m^2) 
	    - to compare with Lebedev et al'17 susbitute
	       l1 = g1/(2*h)
	       l2 = g2/(2*h)
	       RG[g1] = 2*h*RG[l1]
	       RG[g2] = 2*h*RG[l2]

	z3,z4,z5,z6,z7,z8,z9 - particular values of Riemann zeta function
	z3z5 - double zeta value (see. Kompaniets et al'17) 
	       N[z3z5] = 0.037707672984847544 
*)

RG[l1] = ( + h * ( 1/2*l2^2 - 1/3*l1*l2 + 8/3*l1^2 + 2/3*n*l1*l2 - 1/6*
         n*l1^2 + 1/6*n^2*l1^2 )

       + h^2 * ( 1/12*l2^3 - 41/18*l1*l2^2 + 11/9*l1^2*l2 - 14/3*l1^3
          - 1/6*n*l2^3 + 5/72*n*l1*l2^2 - 22/9*n*l1^2*l2 + 1/2*n*l1^3
          - 5/72*n^2*l1*l2^2 - 1/2*n^2*l1^3 )

       + h^3 * ( 211/432*l2^4 + 65/144*l2^4*z3 - 25/18*l1*l2^3 - 2/3*l1
         *l2^3*z3 + 5353/432*l1^2*l2^2 + 28/3*l1^2*l2^2*z3 - 659/108*
         l1^3*l2 - 32/9*l1^3*l2*z3 + 370/27*l1^4 + 88/9*l1^4*z3 - 43/
         1152*n*l2^4 - 1/24*n*l2^4*z3 + 805/288*n*l1*l2^3 + 4/3*n*l1*
         l2^3*z3 - 835/432*n*l1^2*l2^2 - 1/3*n*l1^2*l2^2*z3 + 5351/432*
         n*l1^3*l2 + 64/9*n*l1^3*l2*z3 - 461/216*n*l1^4 - 10/9*n*l1^4*
         z3 + 193/3456*n^2*l2^4 + 1/36*n^2*l2^4*z3 - 5/96*n^2*l1*l2^3
          + 6683/3456*n^2*l1^2*l2^2 + 1/3*n^2*l1^2*l2^2*z3 - 79/144*n^2
         *l1^3*l2 + 1877/864*n^2*l1^4 + 10/9*n^2*l1^4*z3 + 5/144*n^3*l1
         *l2^3 - 1/576*n^3*l1^2*l2^2 + 79/216*n^3*l1^3*l2 - 11/144*n^3*
         l1^4 + 1/1152*n^4*l1^2*l2^2 + 11/288*n^4*l1^4 )

       + h^4 * ( 5663/15552*l2^5 + 115/216*l2^5*z5 - 149/1728*l2^5*z4
          + 803/2592*l2^5*z3 - 242353/31104*l1*l2^4 - 11515/648*l1*l2^4
         *z5 + 791/432*l1*l2^4*z4 - 3281/324*l1*l2^4*z3 + 110753/7776*
         l1^2*l2^3 + 1630/81*l1^2*l2^3*z5 - 68/27*l1^2*l2^3*z4 + 4381/
         324*l1^2*l2^3*z3 - 68909/972*l1^3*l2^2 - 11080/81*l1^3*l2^2*z5
          + 476/27*l1^3*l2^2*z4 - 766/9*l1^3*l2^2*z3 + 15967/486*l1^4*
         l2 + 1280/27*l1^4*l2*z5 - 170/27*l1^4*l2*z4 + 2428/81*l1^4*l2*
         z3 - 24581/486*l1^5 - 2480/27*l1^5*z5 + 352/27*l1^5*z4 - 4664/
         81*l1^5*z3 - 4985/7776*n*l2^5 - 455/432*n*l2^5*z5 + 283/1728*n
         *l2^5*z4 - 233/324*n*l2^5*z3 + 208931/124416*n*l1*l2^4 + 185/
         108*n*l1*l2^4*z5 - 71/216*n*l1*l2^4*z4 + 4987/2592*n*l1*l2^4*
         z3 - 225211/7776*n*l1^2*l2^3 - 1090/27*n*l1^2*l2^3*z5 + 181/36
         *n*l1^2*l2^3*z4 - 17735/648*n*l1^2*l2^3*z3 + 312251/15552*n*
         l1^3*l2^2 + 1270/81*n*l1^3*l2^2*z5 - 59/27*n*l1^3*l2^2*z4 + 
         1001/72*n*l1^3*l2^2*z3 - 131693/1944*n*l1^4*l2 - 7780/81*n*
         l1^4*l2*z5 + 233/18*n*l1^4*l2*z4 - 4994/81*n*l1^4*l2*z3 + 
         10057/972*n*l1^5 + 1100/81*n*l1^5*z5 - 62/27*n*l1^5*z4 + 764/
         81*n*l1^5*z3 + 55/3888*n^2*l2^5 + 5/432*n^2*l2^5*z5 - 19/1728*
         n^2*l2^5*z4 + 53/1296*n^2*l2^5*z3 - 1163/648*n^2*l1*l2^4 - 145/
         81*n^2*l1*l2^4*z5 + 41/144*n^2*l1*l2^4*z4 - 4501/2592*n^2*l1*
         l2^4*z3 + 44485/31104*n^2*l1^2*l2^3 + 10/27*n^2*l1^2*l2^3*z5
          + 1/36*n^2*l1^2*l2^3*z4 + 2531/2592*n^2*l1^2*l2^3*z3 - 313061/
         15552*n^2*l1^3*l2^2 - 1270/81*n^2*l1^3*l2^2*z5 + 59/27*n^2*
         l1^3*l2^2*z4 - 3031/216*n^2*l1^3*l2^2*z3 + 1483/243*n^2*l1^4*
         l2 + 100/27*n^2*l1^4*l2*z5 - 19/18*n^2*l1^4*l2*z4 + 1105/216*
         n^2*l1^4*l2*z3 - 871/81*n^2*l1^5 - 1120/81*n^2*l1^5*z5 + 43/18
         *n^2*l1^5*z4 - 1591/162*n^2*l1^5*z3 - 97/7776*n^3*l2^5 - 5/432
         *n^3*l2^5*z5 + 1/216*n^3*l2^5*z4 - 25/1296*n^3*l2^5*z3 + 1501/
         62208*n^3*l1*l2^4 + 1/216*n^3*l1*l2^4*z4 + 1/648*n^3*l1*l2^4*
         z3 - 7435/7776*n^3*l1^2*l2^3 - 20/81*n^3*l1^2*l2^3*z5 - 1/54*
         n^3*l1^2*l2^3*z4 - 421/648*n^3*l1^2*l2^3*z3 + 5/48*n^3*l1^3*
         l2^2 + 7/27*n^3*l1^3*l2^2*z3 - 3943/972*n^3*l1^4*l2 - 200/81*
         n^3*l1^4*l2*z5 + 19/27*n^3*l1^4*l2*z4 - 185/54*n^3*l1^4*l2*z3
          + 8425/10368*n^3*l1^5 + 40/81*n^3*l1^5*z5 - 5/27*n^3*l1^5*z4
          + 7/9*n^3*l1^5*z3 - 1501/124416*n^4*l1*l2^4 - 1/432*n^4*l1*
         l2^4*z4 - 1/1296*n^4*l1*l2^4*z3 + 125/31104*n^4*l1^2*l2^3 - 5/
         2592*n^4*l1^2*l2^3*z3 - 5/96*n^4*l1^3*l2^2 - 7/54*n^4*l1^3*
         l2^2*z3 - 35/1944*n^4*l1^4*l2 + 5/216*n^4*l1^4*l2*z3 - 12625/
         31104*n^4*l1^5 - 20/81*n^4*l1^5*z5 + 5/54*n^4*l1^5*z4 - 7/18*
         n^4*l1^5*z3 - 25/15552*n^5*l1^2*l2^3 + 1/1296*n^5*l1^2*l2^3*z3
          + 7/972*n^5*l1^4*l2 - 1/108*n^5*l1^4*l2*z3 - 5/10368*n^5*l1^5
          + 5/31104*n^6*l1^5 )

       + h^5 * ( 4177375/2985984*l2^6 + 78155/9216*l2^6*z7 - 18175/
         10368*l2^6*z6 + 108071/20736*l2^6*z5 - 59737/82944*l2^6*z4 + 
         4661/1728*l2^6*z3 + 1789/3456*l2^6*z3^2 - 14011571/1492992*l1*
         l2^5 - 2205/64*l1*l2^5*z7 + 272275/31104*l1*l2^5*z6 - 431155/
         15552*l1*l2^5*z5 + 6517/1728*l1*l2^5*z4 - 3539/288*l1*l2^5*z3
          - 9433/15552*l1*l2^5*z3^2 + 66355115/746496*l1^2*l2^4 + 
         283465/576*l1^2*l2^4*z7 - 758525/7776*l1^2*l2^4*z6 + 2514587/
         7776*l1^2*l2^4*z5 - 17057/432*l1^2*l2^4*z4 + 1194061/7776*l1^2
         *l2^4*z3 + 108539/3888*l1^2*l2^4*z3^2 - 11939159/93312*l1^3*
         l2^3 - 12740/27*l1^3*l2^3*z7 + 25700/243*l1^3*l2^3*z6 - 83690/
         243*l1^3*l2^3*z5 + 30629/648*l1^3*l2^3*z4 - 118339/648*l1^3*
         l2^3*z3 - 3580/243*l1^3*l2^3*z3^2 + 9783875/23328*l1^4*l2^2 + 
         73255/36*l1^4*l2^2*z7 - 73175/162*l1^4*l2^2*z6 + 12598/9*l1^4*
         l2^2*z5 - 122831/648*l1^4*l2^2*z4 + 229895/324*l1^4*l2^2*z3 + 
         8125/81*l1^4*l2^2*z3^2 - 537437/2916*l1^5*l2 - 5782/9*l1^5*l2*
         z7 + 12025/81*l1^5*l2*z6 - 37618/81*l1^5*l2*z5 + 10177/162*
         l1^5*l2*z4 - 116759/486*l1^5*l2*z3 - 1574/81*l1^5*l2*z3^2 + 
         17158/81*l1^6 + 25774/27*l1^6*z7 - 6200/27*l1^6*z6 + 55028/81*
         l1^6*z5 - 880/9*l1^6*z4 + 27382/81*l1^6*z3 + 1088/27*l1^6*z3^2
          - 5439433/11943936*n*l2^6 - 36995/27648*n*l2^6*z7 + 20125/
         41472*n*l2^6*z6 - 15481/10368*n*l2^6*z5 + 23023/82944*n*l2^6*
         z4 - 48817/62208*n*l2^6*z3 - 1475/20736*n*l2^6*z3^2 + 
         108976225/5971968*n*l1*l2^5 + 833/12*n*l1*l2^5*z7 - 184475/
         10368*n*l1*l2^5*z6 + 289429/5184*n*l1*l2^5*z5 - 163757/20736*n
         *l1*l2^5*z4 + 3324349/124416*n*l1*l2^5*z3 + 8249/5184*n*l1*
         l2^5*z3^2 - 103880623/2985984*n*l1^2*l2^4 - 12103/144*n*l1^2*
         l2^4*z7 + 513325/20736*n*l1^2*l2^4*z6 - 1306879/15552*n*l1^2*
         l2^4*z5 + 15785/1152*n*l1^2*l2^4*z4 - 2869529/62208*n*l1^2*
         l2^4*z3 - 2635/10368*n*l1^2*l2^4*z3^2 + 99240163/373248*n*l1^3
         *l2^3 + 34349/36*n*l1^3*l2^3*z7 - 139775/648*n*l1^3*l2^3*z6 + 
         229247/324*n*l1^3*l2^3*z5 - 28067/288*n*l1^3*l2^3*z4 + 108019/
         288*n*l1^3*l2^3*z3 + 9245/324*n*l1^3*l2^3*z3^2 - 10950065/
         62208*n*l1^4*l2^2 - 3185/8*n*l1^4*l2^2*z7 + 7975/81*n*l1^4*
         l2^2*z6 - 18205/54*n*l1^4*l2^2*z5 + 14527/288*n*l1^4*l2^2*z4
          - 386351/1944*n*l1^4*l2^2*z3 - 7/18*n*l1^4*l2^2*z3^2 + 
         1126381/2916*n*l1^5*l2 + 23765/18*n*l1^5*l2*z7 - 33425/108*n*
         l1^5*l2*z6 + 156541/162*n*l1^5*l2*z5 - 4783/36*n*l1^5*l2*z4 + 
         122149/243*n*l1^5*l2*z3 + 689/18*n*l1^5*l2*z3^2 - 103849/1944*
         n*l1^6 - 343/2*n*l1^6*z7 + 7825/162*n*l1^6*z6 - 33493/243*n*
         l1^6*z5 + 2383/108*n*l1^6*z4 - 69035/972*n*l1^6*z3 - 223/81*n*
         l1^6*z3^2 + 2144107/3981312*n^2*l2^6 + 20237/13824*n^2*l2^6*z7
          - 3425/6912*n^2*l2^6*z6 + 31595/20736*n^2*l2^6*z5 - 285/1024*
         n^2*l2^6*z4 + 44423/62208*n^2*l2^6*z3 - 97/10368*n^2*l2^6*z3^2
          - 7854539/5971968*n^2*l1*l2^5 - 245/96*n^2*l1*l2^5*z7 + 
         101975/124416*n^2*l1*l2^5*z6 - 49601/15552*n^2*l1*l2^5*z5 + 
         36511/41472*n^2*l1*l2^5*z4 - 4285/1728*n^2*l1*l2^5*z3 - 1577/
         62208*n^2*l1*l2^5*z3^2 + 47670091/1327104*n^2*l1^2*l2^4 + 6125/
         72*n^2*l1^2*l2^4*z7 - 57775/2304*n^2*l1^2*l2^4*z6 + 446723/
         5184*n^2*l1^2*l2^4*z5 - 15259/1152*n^2*l1^2*l2^4*z4 + 3733801/
         82944*n^2*l1^2*l2^4*z3 - 2533/3456*n^2*l1^2*l2^4*z3^2 - 
         2796961/93312*n^2*l1^3*l2^3 - 1127/36*n^2*l1^3*l2^3*z7 + 8125/
         648*n^2*l1^3*l2^3*z6 - 72941/1296*n^2*l1^3*l2^3*z5 + 15191/
         1728*n^2*l1^3*l2^3*z4 - 38261/1296*n^2*l1^3*l2^3*z3 + 905/324*
         n^2*l1^3*l2^3*z3^2 + 267658591/1492992*n^2*l1^4*l2^2 + 57575/
         144*n^2*l1^4*l2^2*z7 - 130975/1296*n^2*l1^4*l2^2*z6 + 150181/
         432*n^2*l1^4*l2^2*z5 - 272105/5184*n^2*l1^4*l2^2*z4 + 6308429/
         31104*n^2*l1^4*l2^2*z3 - 95/648*n^2*l1^4*l2^2*z3^2 - 19838363/
         373248*n^2*l1^5*l2 - 637/6*n^2*l1^5*l2*z7 + 1025/27*n^2*l1^5*
         l2*z6 - 36715/324*n^2*l1^5*l2*z5 + 18883/864*n^2*l1^5*l2*z4 - 
         2405/36*n^2*l1^5*l2*z3 + 49/27*n^2*l1^5*l2*z3^2 + 881323/15552
         *n^2*l1^6 + 4802/27*n^2*l1^6*z7 - 1225/24*n^2*l1^6*z6 + 23573/
         162*n^2*l1^6*z5 - 5113/216*n^2*l1^6*z4 + 146525/1944*n^2*l1^6*
         z3 + 833/324*n^2*l1^6*z3^2 - 7841/746496*n^3*l2^6 - 245/13824*
         n^3*l2^6*z7 + 125/41472*n^3*l2^6*z6 - 277/20736*n^3*l2^6*z5 + 
         607/41472*n^3*l2^6*z4 - 1837/124416*n^3*l2^6*z3 - 25/20736*n^3
         *l2^6*z3^2 + 108923/110592*n^3*l1*l2^5 + 343/192*n^3*l1*l2^5*
         z7 - 36775/62208*n^3*l1*l2^5*z6 + 17815/7776*n^3*l1*l2^5*z5 - 
         10489/20736*n^3*l1*l2^5*z4 + 11101/7776*n^3*l1*l2^5*z3 - 1967/
         31104*n^3*l1*l2^5*z3^2 - 5681159/5971968*n^3*l1^2*l2^4 - 49/
         144*n^3*l1^2*l2^4*z7 - 1925/31104*n^3*l1^2*l2^4*z6 - 113/96*
         n^3*l1^2*l2^4*z5 + 12569/41472*n^3*l1^2*l2^4*z4 - 8123/6912*
         n^3*l1^2*l2^4*z3 + 1451/15552*n^3*l1^2*l2^4*z3^2 + 3741233/
         186624*n^3*l1^3*l2^3 + 1127/54*n^3*l1^3*l2^3*z7 - 8125/972*n^3
         *l1^3*l2^3*z6 + 36613/972*n^3*l1^3*l2^3*z5 - 3859/648*n^3*l1^3
         *l2^3*z4 + 2861/144*n^3*l1^3*l2^3*z3 - 905/486*n^3*l1^3*l2^3*
         z3^2 - 19433647/2985984*n^3*l1^4*l2^2 - 245/72*n^3*l1^4*l2^2*
         z7 + 125/24*n^3*l1^4*l2^2*z6 - 18169/864*n^3*l1^4*l2^2*z5 + 
         42605/10368*n^3*l1^4*l2^2*z4 - 507929/62208*n^3*l1^4*l2^2*z3
          + 347/324*n^3*l1^4*l2^2*z3^2 + 53698451/1492992*n^3*l1^5*l2
          + 637/9*n^3*l1^5*l2*z7 - 4225/162*n^3*l1^5*l2*z6 + 6370/81*
         n^3*l1^5*l2*z5 - 78955/5184*n^3*l1^5*l2*z4 + 470821/10368*n^3*
         l1^5*l2*z3 - 113/81*n^3*l1^5*l2*z3^2 - 1623281/248832*n^3*l1^6
          - 343/27*n^3*l1^6*z7 + 3575/648*n^3*l1^6*z6 - 30169/1944*n^3*
         l1^6*z5 + 5615/1728*n^3*l1^6*z4 - 4247/486*n^3*l1^6*z3 + 121/
         324*n^3*l1^6*z3^2 + 2479/1492992*n^4*l2^6 + 245/27648*n^4*l2^6
         *z7 - 125/41472*n^4*l2^6*z6 + 197/20736*n^4*l2^6*z5 - 187/
         41472*n^4*l2^6*z4 + 989/124416*n^4*l2^6*z3 - 7/20736*n^4*l2^6*
         z3^2 - 4039/373248*n^4*l1*l2^5 - 175/41472*n^4*l1*l2^5*z6 - 1/
         2592*n^4*l1*l2^5*z5 - 71/41472*n^4*l1*l2^5*z4 - 1/13824*n^4*l1
         *l2^5*z3 + 1/20736*n^4*l1*l2^5*z3^2 + 5766311/11943936*n^4*
         l1^2*l2^4 + 49/288*n^4*l1^2*l2^4*z7 + 25/864*n^4*l1^2*l2^4*z6
          + 2291/3888*n^4*l1^2*l2^4*z5 - 75/512*n^4*l1^2*l2^4*z4 + 
         143425/248832*n^4*l1^2*l2^4*z3 - 19/432*n^4*l1^2*l2^4*z3^2 - 
         35855/373248*n^4*l1^3*l2^3 - 95/432*n^4*l1^3*l2^3*z5 + 245/
         1728*n^4*l1^3*l2^3*z4 - 725/2592*n^4*l1^3*l2^3*z3 + 9730631/
         2985984*n^4*l1^4*l2^2 + 245/144*n^4*l1^4*l2^2*z7 - 125/48*n^4*
         l1^4*l2^2*z6 + 9097/864*n^4*l1^4*l2^2*z5 - 21625/10368*n^4*
         l1^4*l2^2*z4 + 85219/20736*n^4*l1^4*l2^2*z3 - 347/648*n^4*l1^4
         *l2^2*z3^2 - 1195915/1492992*n^4*l1^5*l2 + 125/108*n^4*l1^5*l2
         *z6 - 1505/324*n^4*l1^5*l2*z5 + 1715/1728*n^4*l1^5*l2*z4 - 
         40715/31104*n^4*l1^5*l2*z3 + 5/18*n^4*l1^5*l2*z3^2 + 1103155/
         331776*n^4*l1^6 + 343/54*n^4*l1^6*z7 - 925/324*n^4*l1^6*z6 + 
         15847/1944*n^4*l1^6*z5 - 2965/1728*n^4*l1^6*z4 + 278039/62208*
         n^4*l1^6*z3 - 17/81*n^4*l1^6*z3^2 + 5/1944*n^5*l1*l2^5 + 25/
         15552*n^5*l1*l2^5*z6 - 1/7776*n^5*l1*l2^5*z5 + 11/10368*n^5*l1
         *l2^5*z4 + 49/31104*n^5*l1*l2^5*z3 - 1/7776*n^5*l1*l2^5*z3^2
          - 37/20736*n^5*l1^2*l2^4 + 1/1296*n^5*l1^2*l2^4*z5 - 11/13824
         *n^5*l1^2*l2^4*z4 + 37/41472*n^5*l1^2*l2^4*z3 + 7171/186624*
         n^5*l1^3*l2^3 + 19/216*n^5*l1^3*l2^3*z5 - 49/864*n^5*l1^3*l2^3
         *z4 + 145/1296*n^5*l1^3*l2^3*z3 - 1841/331776*n^5*l1^4*l2^2 - 
         5/288*n^5*l1^4*l2^2*z5 + 43/1152*n^5*l1^4*l2^2*z4 - 677/20736*
         n^5*l1^4*l2^2*z3 + 481747/1492992*n^5*l1^5*l2 - 25/54*n^5*l1^5
         *l2*z6 + 301/162*n^5*l1^5*l2*z5 - 77/192*n^5*l1^5*l2*z4 + 5389/
         10368*n^5*l1^5*l2*z3 - 1/9*n^5*l1^5*l2*z3^2 - 295/3888*n^5*
         l1^6 + 25/216*n^5*l1^6*z6 - 305/648*n^5*l1^6*z5 + 7/64*n^5*
         l1^6*z4 - 23/192*n^5*l1^6*z3 + 1/36*n^5*l1^6*z3^2 + 37/62208*
         n^6*l1^2*l2^4 - 1/3888*n^6*l1^2*l2^4*z5 + 11/41472*n^6*l1^2*
         l2^4*z4 - 37/124416*n^6*l1^2*l2^4*z3 + 1841/995328*n^6*l1^4*
         l2^2 + 5/864*n^6*l1^4*l2^2*z5 - 43/3456*n^6*l1^4*l2^2*z4 + 677/
         62208*n^6*l1^4*l2^2*z3 - 1127/497664*n^6*l1^5*l2 + 7/1728*n^6*
         l1^5*l2*z4 + 119/31104*n^6*l1^5*l2*z3 + 12617/497664*n^6*l1^6
          - 25/648*n^6*l1^6*z6 + 305/1944*n^6*l1^6*z5 - 7/192*n^6*l1^6*
         z4 + 407/10368*n^6*l1^6*z3 - 1/108*n^6*l1^6*z3^2 + 161/248832*
         n^7*l1^5*l2 - 1/864*n^7*l1^5*l2*z4 - 17/15552*n^7*l1^5*l2*z3
          - 13/248832*n^7*l1^6 + 1/1728*n^7*l1^6*z3 + 13/995328*n^8*
         l1^6 - 1/6912*n^8*l1^6*z3 )

       + h^6 * ( 88290833/44789760*l2^7 + 448819/26244*l2^7*z9 - 
         47283401/4147200*l2^7*z8 + 196981/86400*l2^7*z3z5 + 53113829/
         3732480*l2^7*z7 - 102067/27648*l2^7*z6 + 12853307/1866240*l2^7
         *z5 - 228703/207360*l2^7*z4 + 6084997/1866240*l2^7*z3 + 78427/
         15552*l2^7*z3*z5 - 5089/25920*l2^7*z3*z4 + 131323/77760*l2^7*
         z3^2 + 1225/1458*l2^7*z3^3 - 3664564709/89579520*l1*l2^6 - 
         247444885/419904*l1*l2^6*z9 + 744059669/2073600*l1*l2^6*z8 - 
         3462689/43200*l1*l2^6*z3z5 - 97171013/248832*l1*l2^6*z7 + 
         34992863/373248*l1*l2^6*z6 - 72442285/373248*l1*l2^6*z5 + 
         1671151/62208*l1*l2^6*z4 - 88122341/933120*l1*l2^6*z3 - 
         1686673/7776*l1*l2^6*z3*z5 + 236741/31104*l1*l2^6*z3*z4 - 
         32549957/466560*l1*l2^6*z3^2 - 175663/5832*l1*l2^6*z3^3 + 
         6796168979/44789760*l1^2*l2^5 + 49323911/34992*l1^2*l2^5*z9 - 
         161066003/172800*l1^2*l2^5*z8 + 75327/400*l1^2*l2^5*z3z5 + 
         71748125/62208*l1^2*l2^5*z7 - 9066353/31104*l1^2*l2^5*z6 + 
         275751269/466560*l1^2*l2^5*z5 - 8961499/103680*l1^2*l2^5*z4 + 
         265107877/933120*l1^2*l2^5*z3 + 272321/648*l1^2*l2^5*z3*z5 - 
         543443/38880*l1^2*l2^5*z3*z4 + 4046417/25920*l1^2*l2^5*z3^2 + 
         34097/486*l1^2*l2^5*z3^3 - 4868128207/5598720*l1^3*l2^4 - 
         303873191/26244*l1^3*l2^4*z9 + 61803539/8640*l1^3*l2^4*z8 - 
         837277/540*l1^3*l2^4*z3z5 - 637198363/77760*l1^3*l2^4*z7 + 
         43060829/23328*l1^3*l2^4*z6 - 154422583/38880*l1^3*l2^4*z5 + 
         87578689/155520*l1^3*l2^4*z4 - 225930287/116640*l1^3*l2^4*z3
          - 1964569/486*l1^3*l2^4*z3*z5 + 1512481/9720*l1^3*l2^4*z3*z4
          - 81447961/58320*l1^3*l2^4*z3^2 - 427786/729*l1^3*l2^4*z3^3
          + 298165117/279936*l1^4*l2^3 + 63702446/6561*l1^4*l2^3*z9 - 
         225733/36*l1^4*l2^3*z8 + 34868/27*l1^4*l2^3*z3z5 + 36745319/
         4860*l1^4*l2^3*z7 - 2677435/1458*l1^4*l2^3*z6 + 18928439/4860*
         l1^4*l2^3*z5 - 5868299/9720*l1^4*l2^3*z4 + 30266359/14580*l1^4
         *l2^3*z3 + 712420/243*l1^4*l2^3*z3*z5 - 7310/81*l1^4*l2^3*z3*
         z4 + 8400553/7290*l1^4*l2^3*z3^2 + 354064/729*l1^4*l2^3*z3^3
          - 88582009/34992*l1^5*l2^2 - 65942644/2187*l1^5*l2^2*z9 + 
         17452369/900*l1^5*l2^2*z8 - 304756/75*l1^5*l2^2*z3z5 - 
         653366677/29160*l1^5*l2^2*z7 + 15572345/2916*l1^5*l2^2*z6 - 
         160476547/14580*l1^5*l2^2*z5 + 453463/270*l1^5*l2^2*z4 - 
         20573399/3645*l1^5*l2^2*z3 - 820748/81*l1^5*l2^2*z3*z5 + 31754/
         81*l1^5*l2^2*z3*z4 - 13326293/3645*l1^5*l2^2*z3^2 - 370400/243
         *l1^5*l2^2*z3^3 + 61822279/58320*l1^6*l2 + 57410392/6561*l1^6*
         l2*z9 - 7688357/1350*l1^6*l2*z8 + 784408/675*l1^6*l2*z3z5 + 
         16642943/2430*l1^6*l2*z7 - 408509/243*l1^6*l2*z6 + 849245/243*
         l1^6*l2*z5 - 216232/405*l1^6*l2*z4 + 6852968/3645*l1^6*l2*z3
          + 636304/243*l1^6*l2*z3*z5 - 29848/405*l1^6*l2*z3*z4 + 
         1210922/1215*l1^6*l2*z3^2 + 318272/729*l1^6*l2*z3^3 - 3117059/
         3240*l1^7 - 68824768/6561*l1^7*z9 + 14174864/2025*l1^7*z8 - 
         959744/675*l1^7*z3z5 - 3306904/405*l1^7*z7 + 166564/81*l1^7*z6
          - 2940908/729*l1^7*z5 + 28874/45*l1^7*z4 - 7366714/3645*l1^7*
         z3 - 276736/81*l1^7*z3*z5 + 17408/135*l1^7*z3*z4 - 490552/405*
         l1^7*z3^2 - 384512/729*l1^7*z3^3 - 100296343/29859840*n*l2^7
          - 19263901/559872*n*l2^7*z9 + 7179353/307200*n*l2^7*z8 - 
         792311/172800*n*l2^7*z3z5 - 15930457/552960*n*l2^7*z7 + 
         3844313/497664*n*l2^7*z6 - 106415497/7464960*n*l2^7*z5 + 
         2913263/1244160*n*l2^7*z4 - 55281737/7464960*n*l2^7*z3 - 
         331865/31104*n*l2^7*z3*z5 + 7543/20736*n*l2^7*z3*z4 - 1246973/
         311040*n*l2^7*z3^2 - 13315/7776*n*l2^7*z3^3 + 7635731383/
         358318080*n*l1*l2^6 + 20034623/139968*n*l1*l2^6*z9 - 55787867/
         518400*n*l1*l2^6*z8 + 22703/1200*n*l1*l2^6*z3z5 + 112939315/
         746496*n*l1*l2^6*z7 - 8564707/186624*n*l1*l2^6*z6 + 25362431/
         311040*n*l1*l2^6*z5 - 36382159/2488320*n*l1*l2^6*z4 + 
         309873977/7464960*n*l1*l2^6*z3 + 20809/576*n*l1*l2^6*z3*z5 - 
         33493/31104*n*l1*l2^6*z3*z4 + 16942093/933120*n*l1*l2^6*z3^2
          + 13853/1944*n*l1*l2^6*z3^3 - 385243003/1244160*n*l1^2*l2^5
          - 33539707/11664*n*l1^2*l2^5*z9 + 219754331/115200*n*l1^2*
         l2^5*z8 - 306037/800*n*l1^2*l2^5*z3z5 - 2958862169/1244160*n*
         l1^2*l2^5*z7 + 227538707/373248*n*l1^2*l2^5*z6 - 2273966711/
         1866240*n*l1^2*l2^5*z5 + 115250773/622080*n*l1^2*l2^5*z4 - 
         568607557/933120*n*l1^2*l2^5*z3 - 245677/288*n*l1^2*l2^5*z3*z5
          + 4457629/155520*n*l1^2*l2^5*z3*z4 - 310886053/933120*n*l1^2*
         l2^5*z3^2 - 23221/162*n*l1^2*l2^5*z3^3 + 44499784519/89579520*
         n*l1^3*l2^4 + 105460091/34992*n*l1^3*l2^4*z9 - 72140483/34560*
         n*l1^3*l2^4*z8 + 815309/2160*n*l1^3*l2^4*z3z5 + 555003061/
         186624*n*l1^3*l2^4*z7 - 18822419/23328*n*l1^3*l2^4*z6 + 
         737675443/466560*n*l1^3*l2^4*z5 - 170414693/622080*n*l1^3*l2^4
         *z4 + 1654630613/1866240*n*l1^3*l2^4*z3 + 645911/972*n*l1^3*
         l2^4*z3*z5 - 1289749/77760*n*l1^3*l2^4*z3*z4 + 17362007/46656*
         n*l1^3*l2^4*z3^2 + 71405/486*n*l1^3*l2^4*z3^3 - 12709124093/
         5598720*n*l1^4*l2^3 - 130502425/6561*n*l1^4*l2^3*z9 + 
         417785887/32400*n*l1^4*l2^3*z8 - 65861/25*n*l1^4*l2^3*z3z5 - 
         1840487333/116640*n*l1^4*l2^3*z7 + 45069361/11664*n*l1^4*l2^3*
         z6 - 237559601/29160*n*l1^4*l2^3*z5 + 1223081/960*n*l1^4*l2^3*
         z4 - 50937769/11664*n*l1^4*l2^3*z3 - 1434470/243*n*l1^4*l2^3*
         z3*z5 + 143399/810*n*l1^4*l2^3*z3*z4 - 68864291/29160*n*l1^4*
         l2^3*z3^2 - 723992/729*n*l1^4*l2^3*z3^3 + 3976184507/2799360*n
         *l1^5*l2^2 + 5942710/729*n*l1^5*l2^2*z9 - 29345353/5400*n*l1^5
         *l2^2*z8 + 78062/75*n*l1^5*l2^2*z3z5 + 281493289/38880*n*l1^5*
         l2^2*z7 - 7255793/3888*n*l1^5*l2^2*z6 + 228275899/58320*n*l1^5
         *l2^2*z5 - 266582/405*n*l1^5*l2^2*z4 + 22437839/9720*n*l1^5*
         l2^2*z3 + 154211/81*n*l1^5*l2^2*z3*z5 - 3928/135*n*l1^5*l2^2*
         z3*z4 + 779341/810*n*l1^5*l2^2*z3^2 + 32336/81*n*l1^5*l2^2*
         z3^3 - 263498003/116640*n*l1^6*l2 - 119555546/6561*n*l1^6*l2*
         z9 + 193543171/16200*n*l1^6*l2*z8 - 60426/25*n*l1^6*l2*z3z5 - 
         52805734/3645*n*l1^6*l2*z7 + 2621413/729*n*l1^6*l2*z6 - 
         9000686/1215*n*l1^6*l2*z5 + 5754/5*n*l1^6*l2*z4 - 29167961/
         7290*n*l1^6*l2*z3 - 1306936/243*n*l1^6*l2*z3*z5 + 60602/405*n*
         l1^6*l2*z3*z4 - 7568074/3645*n*l1^6*l2*z3^2 - 661936/729*n*
         l1^6*l2*z3^3 + 6710257/23328*n*l1^7 + 14416816/6561*n*l1^7*z9
          - 3201877/2025*n*l1^7*z8 + 22288/75*n*l1^7*z3z5 + 7156576/
         3645*n*l1^7*z7 - 395198/729*n*l1^7*z6 + 1221463/1215*n*l1^7*z5
          - 424631/2430*n*l1^7*z4 + 762715/1458*n*l1^7*z3 + 48800/81*n*
         l1^7*z3*z5 - 6832/405*n*l1^7*z3*z4 + 862604/3645*n*l1^7*z3^2
          + 79232/729*n*l1^7*z3^3 + 30686231/89579520*n^2*l2^7 + 
         1254953/559872*n^2*l2^7*z9 - 3937931/2073600*n^2*l2^7*z8 + 
         4037/14400*n^2*l2^7*z3z5 + 22215499/7464960*n^2*l2^7*z7 - 
         31357/27648*n^2*l2^7*z6 + 99811/58320*n^2*l2^7*z5 - 1100743/
         2488320*n^2*l2^7*z4 + 2680843/2488320*n^2*l2^7*z3 + 31525/
         62208*n^2*l2^7*z3*z5 - 9389/207360*n^2*l2^7*z3*z4 + 225889/
         622080*n^2*l2^7*z3^2 + 875/7776*n^2*l2^7*z3^3 - 2015673577/
         89579520*n^2*l1*l2^6 - 7751507/52488*n^2*l1*l2^6*z9 + 92190851/
         829440*n^2*l1*l2^6*z8 - 339431/17280*n^2*l1*l2^6*z3z5 - 
         2354316031/14929920*n^2*l1*l2^6*z7 + 23493425/497664*n^2*l1*
         l2^6*z6 - 124376363/1492992*n^2*l1*l2^6*z5 + 18303281/1244160*
         n^2*l1*l2^6*z4 - 312645667/7464960*n^2*l1*l2^6*z3 - 1060735/
         31104*n^2*l1*l2^6*z3*z5 + 136063/311040*n^2*l1*l2^6*z3*z4 - 
         1353005/82944*n^2*l1*l2^6*z3^2 - 5270/729*n^2*l1*l2^6*z3^3 + 
         7867871507/179159040*n^2*l1^2*l2^5 + 25741447/139968*n^2*l1^2*
         l2^5*z9 - 6347393/43200*n^2*l1^2*l2^5*z8 + 13997/600*n^2*l1^2*
         l2^5*z3z5 + 159731437/622080*n^2*l1^2*l2^5*z7 - 1956409/23328*
         n^2*l1^2*l2^5*z6 + 90220039/622080*n^2*l1^2*l2^5*z5 - 977119/
         31104*n^2*l1^2*l2^5*z4 + 321255967/3732480*n^2*l1^2*l2^5*z3 + 
         76043/2592*n^2*l1^2*l2^5*z3*z5 + 32827/38880*n^2*l1^2*l2^5*z3*
         z4 + 5873657/233280*n^2*l1^2*l2^5*z3^2 + 17377/1944*n^2*l1^2*
         l2^5*z3^3 - 568359881/1105920*n^2*l1^3*l2^4 - 319565651/104976
         *n^2*l1^3*l2^4*z9 + 73300301/34560*n^2*l1^3*l2^4*z8 - 92027/
         240*n^2*l1^3*l2^4*z3z5 - 1141394245/373248*n^2*l1^3*l2^4*z7 + 
         34824581/41472*n^2*l1^3*l2^4*z6 - 255168151/155520*n^2*l1^3*
         l2^4*z5 + 57342451/207360*n^2*l1^3*l2^4*z4 - 335399449/373248*
         n^2*l1^3*l2^4*z3 - 160238/243*n^2*l1^3*l2^4*z3*z5 + 633809/
         62208*n^2*l1^3*l2^4*z3*z4 - 18505241/51840*n^2*l1^3*l2^4*z3^2
          - 215573/1458*n^2*l1^3*l2^4*z3^3 + 4701600577/11197440*n^2*
         l1^4*l2^3 + 18594293/13122*n^2*l1^4*l2^3*z9 - 68900009/64800*
         n^2*l1^4*l2^3*z8 + 69743/450*n^2*l1^4*l2^3*z3z5 + 307884661/
         155520*n^2*l1^4*l2^3*z7 - 26983589/46656*n^2*l1^4*l2^3*z6 + 
         83891707/77760*n^2*l1^4*l2^3*z5 - 6253765/31104*n^2*l1^4*l2^3*
         z4 + 302357257/466560*n^2*l1^4*l2^3*z3 + 115493/972*n^2*l1^4*
         l2^3*z3*z5 + 68921/6480*n^2*l1^4*l2^3*z3*z4 + 9933011/58320*
         n^2*l1^4*l2^3*z3^2 + 47612/729*n^2*l1^4*l2^3*z3^3 - 
         16513653419/11197440*n^2*l1^5*l2^2 - 36304411/4374*n^2*l1^5*
         l2^2*z9 + 120794551/21600*n^2*l1^5*l2^2*z8 - 158377/150*n^2*
         l1^5*l2^2*z3z5 - 147615917/19440*n^2*l1^5*l2^2*z7 + 23169989/
         11664*n^2*l1^5*l2^2*z6 - 159217583/38880*n^2*l1^5*l2^2*z5 + 
         108665801/155520*n^2*l1^5*l2^2*z4 - 28084519/11664*n^2*l1^5*
         l2^2*z3 - 17108/9*n^2*l1^5*l2^2*z3*z5 + 3581/135*n^2*l1^5*l2^2
         *z3*z4 - 11388295/11664*n^2*l1^5*l2^2*z3^2 - 98548/243*n^2*
         l1^5*l2^2*z3^3 + 39192803/93312*n^2*l1^6*l2 + 14255218/6561*
         n^2*l1^6*l2*z9 - 54509021/32400*n^2*l1^6*l2*z8 + 62867/225*n^2
         *l1^6*l2*z3z5 + 55897343/23328*n^2*l1^6*l2*z7 - 2767253/3888*
         n^2*l1^6*l2*z6 + 4934513/3888*n^2*l1^6*l2*z5 - 20450/81*n^2*
         l1^6*l2*z4 + 21276839/29160*n^2*l1^6*l2*z3 + 34255/81*n^2*l1^6
         *l2*z3*z5 - 2576/405*n^2*l1^6*l2*z3*z4 + 2422807/9720*n^2*l1^6
         *l2*z3^2 + 76400/729*n^2*l1^6*l2*z3^3 - 12104791/38880*n^2*
         l1^7 - 15199400/6561*n^2*l1^7*z9 + 13627991/8100*n^2*l1^7*z8
          - 211084/675*n^2*l1^7*z3z5 - 7701991/3645*n^2*l1^7*z7 + 
         1719749/2916*n^2*l1^7*z6 - 5261003/4860*n^2*l1^7*z5 + 17213/90
         *n^2*l1^7*z4 - 16514821/29160*n^2*l1^7*z3 - 151480/243*n^2*
         l1^7*z3*z5 + 2273/135*n^2*l1^7*z3*z4 - 1818571/7290*n^2*l1^7*
         z3^2 - 83392/729*n^2*l1^7*z3^3 - 2894273/8957952*n^3*l2^7 - 
         1365529/839808*n^3*l2^7*z9 + 5829499/4147200*n^3*l2^7*z8 - 
         18719/86400*n^3*l2^7*z3z5 - 6544661/2985984*n^3*l2^7*z7 + 
         195895/248832*n^3*l2^7*z6 - 903391/746496*n^3*l2^7*z5 + 112073/
         414720*n^3*l2^7*z4 - 443693/746496*n^3*l2^7*z3 - 15899/62208*
         n^3*l2^7*z3*z5 - 211/25920*n^3*l2^7*z3*z4 - 4951/34560*n^3*
         l2^7*z3^2 - 913/11664*n^3*l2^7*z3^3 + 110447293/119439360*n^3*
         l1*l2^6 + 22777/7776*n^3*l1*l2^6*z9 - 1298357/552960*n^3*l1*
         l2^6*z8 + 3697/11520*n^3*l1*l2^6*z3z5 + 2381087/466560*n^3*l1*
         l2^6*z7 - 2548651/1492992*n^3*l1*l2^6*z6 + 5477801/1866240*n^3
         *l1*l2^6*z5 - 169727/155520*n^3*l1*l2^6*z4 + 15740953/7464960*
         n^3*l1*l2^6*z3 + 467/2592*n^3*l1*l2^6*z3*z5 - 1049/69120*n^3*
         l1*l2^6*z3*z4 + 353731/746496*n^3*l1*l2^6*z3^2 + 5/36*n^3*l1*
         l2^6*z3^3 - 2762698457/89579520*n^3*l1^2*l2^5 - 8779859/69984*
         n^3*l1^2*l2^5*z9 + 8568487/86400*n^3*l1^2*l2^5*z8 - 3133/200*
         n^3*l1^2*l2^5*z3z5 - 48582181/276480*n^3*l1^2*l2^5*z7 + 
         9589837/165888*n^3*l1^2*l2^5*z6 - 23459533/233280*n^3*l1^2*
         l2^5*z5 + 49242509/2488320*n^3*l1^2*l2^5*z4 - 411637853/
         7464960*n^3*l1^2*l2^5*z3 - 1366/81*n^3*l1^2*l2^5*z3*z5 - 
         610351/414720*n^3*l1^2*l2^5*z3*z4 - 2211817/155520*n^3*l1^2*
         l2^5*z3^2 - 5813/972*n^3*l1^2*l2^5*z3^3 + 49772183/1866240*n^3
         *l1^3*l2^4 + 2395933/52488*n^3*l1^3*l2^4*z9 - 682849/17280*n^3
         *l1^3*l2^4*z8 + 5167/1080*n^3*l1^3*l2^4*z3z5 + 56934851/466560
         *n^3*l1^3*l2^4*z7 - 1570357/31104*n^3*l1^3*l2^4*z6 + 4507897/
         51840*n^3*l1^3*l2^4*z5 - 10885529/622080*n^3*l1^3*l2^4*z4 + 
         44057351/933120*n^3*l1^3*l2^4*z3 - 4195/972*n^3*l1^3*l2^4*z3*
         z5 + 16117/5184*n^3*l1^3*l2^4*z3*z4 + 167753/38880*n^3*l1^3*
         l2^4*z3^2 + 1483/729*n^3*l1^3*l2^4*z3^3 - 12624157877/44789760
         *n^3*l1^4*l2^3 - 6213256/6561*n^3*l1^4*l2^3*z9 + 642643/900*
         n^3*l1^4*l2^3*z8 - 69988/675*n^3*l1^4*l2^3*z3z5 - 156534053/
         116640*n^3*l1^4*l2^3*z7 + 12478987/31104*n^3*l1^4*l2^3*z6 - 
         86618783/116640*n^3*l1^4*l2^3*z5 + 5385143/38880*n^3*l1^4*l2^3
         *z4 - 10239539/23328*n^3*l1^4*l2^3*z3 - 19193/243*n^3*l1^4*
         l2^3*z3*z5 - 12901/1620*n^3*l1^4*l2^3*z3*z4 - 8713037/77760*
         n^3*l1^4*l2^3*z3^2 - 31808/729*n^3*l1^4*l2^3*z3^3 + 9734463157/
         89579520*n^3*l1^5*l2^2 + 648151/2187*n^3*l1^5*l2^2*z9 - 
         13662871/43200*n^3*l1^5*l2^2*z8 + 9017/300*n^3*l1^5*l2^2*z3z5
          + 330457939/466560*n^3*l1^5*l2^2*z7 - 11329367/46656*n^3*l1^5
         *l2^2*z6 + 11364335/31104*n^3*l1^5*l2^2*z5 - 16907107/207360*
         n^3*l1^5*l2^2*z4 + 74281499/373248*n^3*l1^5*l2^2*z3 - 635/108*
         n^3*l1^5*l2^2*z3*z5 + 34313/6480*n^3*l1^5*l2^2*z3*z4 + 3263947/
         116640*n^3*l1^5*l2^2*z3^2 + 3080/243*n^3*l1^5*l2^2*z3^3 - 
         361319563/1244160*n^3*l1^6*l2 - 9673252/6561*n^3*l1^6*l2*z9 + 
         1566001/1350*n^3*l1^6*l2*z8 - 127544/675*n^3*l1^6*l2*z3z5 - 
         3289057/1944*n^3*l1^6*l2*z7 + 11903327/23328*n^3*l1^6*l2*z6 - 
         34755907/38880*n^3*l1^6*l2*z5 + 3499811/19440*n^3*l1^6*l2*z4
          - 11890723/23328*n^3*l1^6*l2*z3 - 67780/243*n^3*l1^6*l2*z3*z5
          + 991/324*n^3*l1^6*l2*z3*z4 - 1217267/7290*n^3*l1^6*l2*z3^2
          - 51680/729*n^3*l1^6*l2*z3^3 + 9913921/207360*n^3*l1^7 + 
         174716/729*n^3*l1^7*z9 - 1655407/8100*n^3*l1^7*z8 + 21068/675*
         n^3*l1^7*z3z5 + 1770667/5832*n^3*l1^7*z7 - 188657/1944*n^3*
         l1^7*z6 + 9135451/58320*n^3*l1^7*z5 - 1306081/38880*n^3*l1^7*
         z4 + 3401201/38880*n^3*l1^7*z3 + 3376/81*n^3*l1^7*z3*z5 + 211/
         1620*n^3*l1^7*z3*z4 + 2074/81*n^3*l1^7*z3^2 + 928/81*n^3*l1^7*
         z3^3 + 11183/1492992*n^4*l2^7 + 12733/839808*n^4*l2^7*z9 - 
         29227/2764800*n^4*l2^7*z8 + 61/172800*n^4*l2^7*z3z5 + 76873/
         2985984*n^4*l2^7*z7 - 119/55296*n^4*l2^7*z6 + 96071/7464960*
         n^4*l2^7*z5 - 22439/2488320*n^4*l2^7*z4 - 3277/1866240*n^4*
         l2^7*z3 - 335/62208*n^4*l2^7*z3*z5 - 17/12960*n^4*l2^7*z3*z4
          - 1/768*n^4*l2^7*z3^2 + 7/11664*n^4*l2^7*z3^3 - 42326609/
         89579520*n^4*l1*l2^6 - 627217/419904*n^4*l1*l2^6*z9 + 10357553/
         8294400*n^4*l1*l2^6*z8 - 29693/172800*n^4*l1*l2^6*z3z5 - 
         7990219/2985984*n^4*l1*l2^6*z7 + 710255/746496*n^4*l1*l2^6*z6
          - 267631/165888*n^4*l1*l2^6*z5 + 1139507/2488320*n^4*l1*l2^6*
         z4 - 780203/829440*n^4*l1*l2^6*z3 - 2203/31104*n^4*l1*l2^6*z3*
         z5 - 23669/622080*n^4*l1*l2^6*z3*z4 - 145151/933120*n^4*l1*
         l2^6*z3^2 - 403/5832*n^4*l1*l2^6*z3^3 + 21482497/35831808*n^4*
         l1^2*l2^5 + 13489/46656*n^4*l1^2*l2^5*z9 + 2411/17280*n^4*l1^2
         *l2^5*z8 - 1/60*n^4*l1^2*l2^5*z3z5 + 3054497/2488320*n^4*l1^2*
         l2^5*z7 - 635011/1492992*n^4*l1^2*l2^5*z6 + 1322827/933120*n^4
         *l1^2*l2^5*z5 - 8291/18432*n^4*l1^2*l2^5*z4 + 2122319/2488320*
         n^4*l1^2*l2^5*z3 - 191/648*n^4*l1^2*l2^5*z3*z5 + 53191/1244160
         *n^4*l1^2*l2^5*z3*z4 + 113717/933120*n^4*l1^2*l2^5*z3^2 + 7/
         648*n^4*l1^2*l2^5*z3^3 - 603538891/44789760*n^4*l1^3*l2^4 - 
         50341/2187*n^4*l1^3*l2^4*z9 + 42517/2160*n^4*l1^3*l2^4*z8 - 
         316/135*n^4*l1^3*l2^4*z3z5 - 22859611/373248*n^4*l1^3*l2^4*z7
          + 9498889/373248*n^4*l1^3*l2^4*z6 - 20503493/466560*n^4*l1^3*
         l2^4*z5 + 5457967/622080*n^4*l1^3*l2^4*z4 - 5489669/233280*n^4
         *l1^3*l2^4*z3 + 587/243*n^4*l1^3*l2^4*z3*z5 - 493747/311040*
         n^4*l1^3*l2^4*z3*z4 - 203219/93312*n^4*l1^3*l2^4*z3^2 - 248/
         243*n^4*l1^3*l2^4*z3^3 + 26038081/8957952*n^4*l1^4*l2^3 + 
         45475/13122*n^4*l1^4*l2^3*z9 - 101087/12960*n^4*l1^4*l2^3*z8
          + 49/90*n^4*l1^4*l2^3*z3z5 + 3110851/93312*n^4*l1^4*l2^3*z7
          - 729805/31104*n^4*l1^4*l2^3*z6 + 1638851/46656*n^4*l1^4*l2^3
         *z5 - 208975/31104*n^4*l1^4*l2^3*z4 + 965497/93312*n^4*l1^4*
         l2^3*z3 - 335/972*n^4*l1^4*l2^3*z3*z5 + 1697/1296*n^4*l1^4*
         l2^3*z3*z4 - 34823/15552*n^4*l1^4*l2^3*z3^2 + 100/729*n^4*l1^4
         *l2^3*z3^3 - 4846740769/89579520*n^4*l1^5*l2^2 - 648151/4374*
         n^4*l1^5*l2^2*z9 + 2285741/14400*n^4*l1^5*l2^2*z8 - 1507/100*
         n^4*l1^5*l2^2*z3z5 - 55687039/155520*n^4*l1^5*l2^2*z7 + 
         11871847/93312*n^4*l1^5*l2^2*z6 - 89377927/466560*n^4*l1^5*
         l2^2*z5 + 13098997/311040*n^4*l1^5*l2^2*z4 - 46732483/466560*
         n^4*l1^5*l2^2*z3 + 935/324*n^4*l1^5*l2^2*z3*z5 - 6553/2160*n^4
         *l1^5*l2^2*z3*z4 - 3005267/233280*n^4*l1^5*l2^2*z3^2 - 1540/
         243*n^4*l1^5*l2^2*z3^3 + 116129963/7464960*n^4*l1^6*l2 + 
         254660/6561*n^4*l1^6*l2*z9 - 373403/6480*n^4*l1^6*l2*z8 + 181/
         45*n^4*l1^6*l2*z3z5 + 3309995/23328*n^4*l1^6*l2*z7 - 1265945/
         23328*n^4*l1^6*l2*z6 + 2261527/31104*n^4*l1^6*l2*z5 - 1833887/
         103680*n^4*l1^6*l2*z4 + 8135113/233280*n^4*l1^6*l2*z3 - 365/81
         *n^4*l1^6*l2*z3*z5 + 589/324*n^4*l1^6*l2*z3*z4 + 6157/5832*n^4
         *l1^6*l2*z3^2 + 1120/729*n^4*l1^6*l2*z3^3 - 93251993/3732480*
         n^4*l1^7 - 804412/6561*n^4*l1^7*z9 + 431903/4050*n^4*l1^7*z8
          - 10744/675*n^4*l1^7*z3z5 - 948725/5832*n^4*l1^7*z7 + 1233967/
         23328*n^4*l1^7*z6 - 816607/9720*n^4*l1^7*z5 + 70879/3888*n^4*
         l1^7*z4 - 21600071/466560*n^4*l1^7*z3 - 4984/243*n^4*l1^7*z3*
         z5 - 94/405*n^4*l1^7*z3*z4 - 46559/3645*n^4*l1^7*z3^2 - 4256/
         729*n^4*l1^7*z3^3 + 1769/5598720*n^5*l2^7 - 1819/419904*n^5*
         l2^7*z9 + 2063/414720*n^5*l2^7*z8 - 1/2880*n^5*l2^7*z3z5 - 
         155087/14929920*n^5*l2^7*z7 + 667/248832*n^5*l2^7*z6 - 1009/
         186624*n^5*l2^7*z5 + 3013/1244160*n^5*l2^7*z4 - 1277/746496*
         n^5*l2^7*z3 + 5/20736*n^5*l2^7*z3*z5 - 23/207360*n^5*l2^7*z3*
         z4 + 283/622080*n^5*l2^7*z3^2 - 1/5832*n^5*l2^7*z3^3 + 2022167/
         358318080*n^5*l1*l2^6 + 35071/8294400*n^5*l1*l2^6*z8 - 17/
         57600*n^5*l1*l2^6*z3z5 - 6491/2488320*n^5*l1*l2^6*z7 + 2099/
         497664*n^5*l1*l2^6*z6 + 22471/3732480*n^5*l1*l2^6*z5 - 793/
         1244160*n^5*l1*l2^6*z4 - 31829/7464960*n^5*l1*l2^6*z3 - 1/864*
         n^5*l1*l2^6*z3*z5 - 59/124416*n^5*l1*l2^6*z3*z4 - 11/138240*
         n^5*l1*l2^6*z3^2 - 9705583/44789760*n^5*l1^2*l2^5 - 1819/17496
         *n^5*l1^2*l2^5*z9 - 14441/345600*n^5*l1^2*l2^5*z8 + 7/2400*n^5
         *l1^2*l2^5*z3z5 - 1229119/2488320*n^5*l1^2*l2^5*z7 + 265039/
         1492992*n^5*l1^2*l2^5*z6 - 35089/62208*n^5*l1^2*l2^5*z5 + 
         423773/2488320*n^5*l1^2*l2^5*z4 - 178805/497664*n^5*l1^2*l2^5*
         z3 + 131/1296*n^5*l1^2*l2^5*z3*z5 - 25471/1244160*n^5*l1^2*
         l2^5*z3*z4 - 23053/466560*n^5*l1^2*l2^5*z3^2 - 1/243*n^5*l1^2*
         l2^5*z3^3 + 140303/1492992*n^5*l1^3*l2^4 + 207313/933120*n^5*
         l1^3*l2^4*z7 - 2881/20736*n^5*l1^3*l2^4*z6 + 2561/5760*n^5*
         l1^3*l2^4*z5 - 32969/207360*n^5*l1^3*l2^4*z4 + 109711/933120*
         n^5*l1^3*l2^4*z3 - 17/31104*n^5*l1^3*l2^4*z3*z4 + 527/15552*
         n^5*l1^3*l2^4*z3^2 - 52787957/44789760*n^5*l1^4*l2^3 - 9095/
         6561*n^5*l1^4*l2^3*z9 + 101087/32400*n^5*l1^4*l2^3*z8 - 49/225
         *n^5*l1^4*l2^3*z3z5 - 1038257/77760*n^5*l1^4*l2^3*z7 + 878069/
         93312*n^5*l1^4*l2^3*z6 - 91771/6480*n^5*l1^4*l2^3*z5 + 211817/
         77760*n^5*l1^4*l2^3*z4 - 964069/233280*n^5*l1^4*l2^3*z3 + 67/
         486*n^5*l1^4*l2^3*z3*z5 - 1697/3240*n^5*l1^4*l2^3*z3*z4 + 
         206873/233280*n^5*l1^4*l2^3*z3^2 - 40/729*n^5*l1^4*l2^3*z3^3
          - 4936309/17915904*n^5*l1^5*l2^2 - 2063/2880*n^5*l1^5*l2^2*z8
          + 1/20*n^5*l1^5*l2^2*z3z5 + 732859/155520*n^5*l1^5*l2^2*z7 - 
         108517/15552*n^5*l1^5*l2^2*z6 + 1659913/155520*n^5*l1^5*l2^2*
         z5 - 2483/1536*n^5*l1^5*l2^2*z4 + 487867/622080*n^5*l1^5*l2^2*
         z3 + 7/108*n^5*l1^5*l2^2*z3*z5 + 1001/2160*n^5*l1^5*l2^2*z3*z4
          - 10343/7776*n^5*l1^5*l2^2*z3^2 - 5725939/933120*n^5*l1^6*l2
          - 101864/6561*n^5*l1^6*l2*z9 + 373403/16200*n^5*l1^6*l2*z8 - 
         362/225*n^5*l1^6*l2*z3z5 - 666311/11664*n^5*l1^6*l2*z7 + 
         178441/7776*n^5*l1^6*l2*z6 - 2414267/77760*n^5*l1^6*l2*z5 + 
         25211/3456*n^5*l1^6*l2*z4 - 50498/3645*n^5*l1^6*l2*z3 + 146/81
         *n^5*l1^6*l2*z3*z5 - 265/324*n^5*l1^6*l2*z3*z4 - 587/4860*n^5*
         l1^6*l2*z3^2 - 448/729*n^5*l1^6*l2*z3^3 + 38529523/29859840*
         n^5*l1^7 + 7276/2187*n^5*l1^7*z9 - 14441/2700*n^5*l1^7*z8 + 28/
         75*n^5*l1^7*z3z5 + 76193/5832*n^5*l1^7*z7 - 3878/729*n^5*l1^7*
         z6 + 134959/19440*n^5*l1^7*z5 - 119663/69120*n^5*l1^7*z4 + 
         634343/207360*n^5*l1^7*z3 - 32/81*n^5*l1^7*z3*z5 + 37/180*n^5*
         l1^7*z3*z4 - 193/3645*n^5*l1^7*z3^2 + 32/243*n^5*l1^7*z3^3 + 
         227/358318080*n^6*l1*l2^6 - 2063/1658880*n^6*l1*l2^6*z8 + 1/
         11520*n^6*l1*l2^6*z3z5 + 991/1244160*n^6*l1*l2^6*z7 - 613/
         497664*n^6*l1*l2^6*z6 - 1117/933120*n^6*l1*l2^6*z5 + 7/207360*
         n^6*l1*l2^6*z4 - 313/497664*n^6*l1*l2^6*z3 + 1/2592*n^6*l1*
         l2^6*z3*z5 - 1/622080*n^6*l1*l2^6*z3*z4 - 29/414720*n^6*l1*
         l2^6*z3^2 + 6613/9953280*n^6*l1^2*l2^5 - 353/829440*n^6*l1^2*
         l2^5*z7 + 859/1492992*n^6*l1^2*l2^5*z6 - 313/466560*n^6*l1^2*
         l2^5*z5 + 1117/2488320*n^6*l1^2*l2^5*z4 - 1787/7464960*n^6*
         l1^2*l2^5*z3 - 11/1244160*n^6*l1^2*l2^5*z3*z4 - 1/466560*n^6*
         l1^2*l2^5*z3^2 - 703547/22394880*n^6*l1^3*l2^4 - 2887/38880*
         n^6*l1^3*l2^4*z7 + 2165/46656*n^6*l1^3*l2^4*z6 - 23041/155520*
         n^6*l1^3*l2^4*z5 + 10939/207360*n^6*l1^3*l2^4*z4 - 3691/93312*
         n^6*l1^3*l2^4*z3 + 7/19440*n^6*l1^3*l2^4*z3*z4 - 1273/116640*
         n^6*l1^3*l2^4*z3^2 + 47453/2985984*n^6*l1^4*l2^3 + 49/2916*n^6
         *l1^4*l2^3*z7 - 2303/93312*n^6*l1^4*l2^3*z6 + 13027/116640*n^6
         *l1^4*l2^3*z5 - 1421/38880*n^6*l1^4*l2^3*z4 - 119/19440*n^6*
         l1^4*l2^3*z3 + 413/46656*n^6*l1^4*l2^3*z3^2 + 8381471/89579520
         *n^6*l1^5*l2^2 + 2063/8640*n^6*l1^5*l2^2*z8 - 1/60*n^6*l1^5*
         l2^2*z3z5 - 732859/466560*n^6*l1^5*l2^2*z7 + 54311/23328*n^6*
         l1^5*l2^2*z6 - 1668649/466560*n^6*l1^5*l2^2*z5 + 336563/622080
         *n^6*l1^5*l2^2*z4 - 474833/1866240*n^6*l1^5*l2^2*z3 - 7/324*
         n^6*l1^5*l2^2*z3*z5 - 1001/6480*n^6*l1^5*l2^2*z3*z4 + 5161/
         11664*n^6*l1^5*l2^2*z3^2 - 53851/622080*n^6*l1^6*l2 + 539/1458
         *n^6*l1^6*l2*z7 - 28945/23328*n^6*l1^6*l2*z6 + 152803/77760*
         n^6*l1^6*l2*z5 - 3787/17280*n^6*l1^6*l2*z4 - 5621/58320*n^6*
         l1^6*l2*z3 + 49/540*n^6*l1^6*l2*z3*z4 - 1099/3645*n^6*l1^6*l2*
         z3^2 - 842113/1990656*n^6*l1^7 - 7276/6561*n^6*l1^7*z9 + 14441/
         8100*n^6*l1^7*z8 - 28/225*n^6*l1^7*z3z5 - 25603/5832*n^6*l1^7*
         z7 + 7357/3888*n^6*l1^7*z6 - 145921/58320*n^6*l1^7*z5 + 369923/
         622080*n^6*l1^7*z4 - 375031/373248*n^6*l1^7*z3 + 32/243*n^6*
         l1^7*z3*z5 - 25/324*n^6*l1^7*z3*z4 + 58/1215*n^6*l1^7*z3^2 - 
         32/729*n^6*l1^7*z3^3 - 743/8957952*n^7*l1^2*l2^5 + 67/622080*
         n^7*l1^2*l2^5*z7 - 29/186624*n^7*l1^2*l2^5*z6 + 179/933120*n^7
         *l1^2*l2^5*z5 - 13/82944*n^7*l1^2*l2^5*z4 - 1/77760*n^7*l1^2*
         l2^5*z3 + 1/155520*n^7*l1^2*l2^5*z3*z4 + 7/466560*n^7*l1^2*
         l2^5*z3^2 - 6779/1492992*n^7*l1^4*l2^3 - 7/1458*n^7*l1^4*l2^3*
         z7 + 329/46656*n^7*l1^4*l2^3*z6 - 1861/58320*n^7*l1^4*l2^3*z5
          + 203/19440*n^7*l1^4*l2^3*z4 + 17/9720*n^7*l1^4*l2^3*z3 - 59/
         23328*n^7*l1^4*l2^3*z3^2 - 16531/11197440*n^7*l1^5*l2^2 - 5/
         2592*n^7*l1^5*l2^2*z6 + 13/810*n^7*l1^5*l2^2*z5 - 97/51840*n^7
         *l1^5*l2^2*z4 - 931/155520*n^7*l1^5*l2^2*z3 + 1/1296*n^7*l1^5*
         l2^2*z3^2 + 15593/622080*n^7*l1^6*l2 - 77/729*n^7*l1^6*l2*z7
          + 4135/11664*n^7*l1^6*l2*z6 - 10937/19440*n^7*l1^6*l2*z5 + 
         401/6480*n^7*l1^6*l2*z4 + 1717/58320*n^7*l1^6*l2*z3 - 7/270*
         n^7*l1^6*l2*z3*z4 + 314/3645*n^7*l1^6*l2*z3^2 - 90721/14929920
         *n^7*l1^7 + 22/729*n^7*l1^7*z7 - 595/5832*n^7*l1^7*z6 + 29/180
         *n^7*l1^7*z5 - 1553/103680*n^7*l1^7*z4 - 803/62208*n^7*l1^7*z3
          + 1/135*n^7*l1^7*z3*z4 - 94/3645*n^7*l1^7*z3^2 + 16531/
         44789760*n^8*l1^5*l2^2 + 5/10368*n^8*l1^5*l2^2*z6 - 13/3240*
         n^8*l1^5*l2^2*z5 + 97/207360*n^8*l1^5*l2^2*z4 + 931/622080*n^8
         *l1^5*l2^2*z3 - 1/5184*n^8*l1^5*l2^2*z3^2 - 23/92160*n^8*l1^6*
         l2 + 1/1152*n^8*l1^6*l2*z5 + 19/34560*n^8*l1^6*l2*z4 - 37/
         25920*n^8*l1^6*l2*z3 + 22789/14929920*n^8*l1^7 - 11/1458*n^8*
         l1^7*z7 + 595/23328*n^8*l1^7*z6 - 29/720*n^8*l1^7*z5 + 377/
         103680*n^8*l1^7*z4 + 209/62208*n^8*l1^7*z3 - 1/540*n^8*l1^7*z3
         *z4 + 47/7290*n^8*l1^7*z3^2 + 23/414720*n^9*l1^6*l2 - 1/5184*
         n^9*l1^6*l2*z5 - 19/155520*n^9*l1^6*l2*z4 + 37/116640*n^9*l1^6
         *l2*z3 - 29/5971968*n^9*l1^7 + 1/13824*n^9*l1^7*z4 - 11/124416
         *n^9*l1^7*z3 + 29/29859840*n^10*l1^7 - 1/69120*n^10*l1^7*z4 + 
         11/622080*n^10*l1^7*z3 ));
RG[l2] = ( + h * (  - 1/6*l2^2 + 4*l1*l2 + 1/3*n*l2^2 )

       + h^2 * (  - 5/6*l2^3 + 11/9*l1*l2^2 - 82/9*l1^2*l2 + 1/24*n*
         l2^3 - 22/9*n*l1*l2^2 + 5/18*n*l1^2*l2 - 1/24*n^2*l2^3 - 5/18*
         n^2*l1^2*l2 )

       + h^3 * (  - 109/288*l2^4 - 5/36*l2^4*z3 + 853/108*l1*l2^3 + 64/
         9*l1*l2^3*z3 - 1591/216*l1^2*l2^2 - 16/3*l1^2*l2^2*z3 + 821/27
         *l1^3*l2 + 224/9*l1^3*l2*z3 + 2405/3456*n*l2^4 + 47/144*n*l2^4
         *z3 - 91/108*n*l1*l2^3 - 4/9*n*l1*l2^3*z3 + 4231/288*n*l1^2*
         l2^2 + 32/3*n*l1^2*l2^2*z3 - 46/27*n*l1^3*l2 - 8/9*n*l1^3*l2*
         z3 - 71/3456*n^2*l2^4 + 1/144*n^2*l2^4*z3 + 91/108*n^2*l1*l2^3
          + 4/9*n^2*l1*l2^3*z3 + 35/288*n^2*l1^2*l2^2 + 241/144*n^2*
         l1^3*l2 + 8/9*n^2*l1^3*l2*z3 + 13/1728*n^3*l2^4 - 35/432*n^3*
         l1^2*l2^2 + 13/216*n^3*l1^3*l2 - 13/432*n^4*l1^3*l2 )

       + h^4 * (  - 51037/31104*l2^5 - 85/24*l2^5*z5 + 97/216*l2^5*z4
          - 661/324*l2^5*z3 + 9553/1296*l1*l2^4 + 1715/162*l1*l2^4*z5
          - 71/36*l1*l2^4*z4 + 4261/648*l1*l2^4*z3 - 5093/81*l1^2*l2^3
          - 11600/81*l1^2*l2^3*z5 + 536/27*l1^2*l2^3*z4 - 6637/81*l1^2*
         l2^3*z3 + 22387/486*l1^3*l2^2 + 7040/81*l1^3*l2^2*z5 - 380/27*
         l1^3*l2^2*z4 + 4208/81*l1^3*l2^2*z3 - 19679/162*l1^4*l2 - 7280/
         27*l1^4*l2*z5 + 40*l1^4*l2*z4 - 168*l1^4*l2*z3 + 15853/41472*n
         *l2^5 + 235/648*n*l2^5*z5 - 37/576*n*l2^5*z4 + 941/2592*n*l2^5
         *z3 - 9443/648*n*l1*l2^4 - 13645/648*n*l1*l2^4*z5 + 199/48*n*
         l1*l2^4*z4 - 2261/162*n*l1*l2^4*z3 + 73253/5184*n*l1^2*l2^3 + 
         1400/81*n*l1^2*l2^3*z5 - 136/27*n*l1^2*l2^3*z4 + 9095/648*n*
         l1^2*l2^3*z3 - 90149/972*n*l1^3*l2^2 - 14120/81*n*l1^3*l2^2*z5
          + 259/9*n*l1^3*l2^2*z4 - 17033/162*n*l1^3*l2^2*z3 + 3479/324*
         n*l1^4*l2 + 140/9*n*l1^4*l2*z5 - 34/9*n*l1^4*l2*z4 + 280/27*n*
         l1^4*l2*z3 - 197/432*n^2*l2^5 - 955/2592*n^2*l2^5*z5 + 47/576*
         n^2*l2^5*z4 - 797/2592*n^2*l2^5*z3 + 407/648*n^2*l1*l2^4 + 325/
         648*n^2*l1*l2^4*z5 - 7/48*n^2*l1*l2^4*z4 + 28/81*n^2*l1*l2^4*
         z3 - 73133/5184*n^2*l1^2*l2^3 - 1400/81*n^2*l1^2*l2^3*z5 + 91/
         18*n^2*l1^2*l2^3*z4 - 9089/648*n^2*l1^2*l2^3*z3 + 452/243*n^2*
         l1^3*l2^2 + 40/27*n^2*l1^3*l2^2*z5 - 17/9*n^2*l1^3*l2^2*z4 + 
         89/24*n^2*l1^3*l2^2*z3 - 6965/648*n^2*l1^4*l2 - 140/9*n^2*l1^4
         *l2*z5 + 35/9*n^2*l1^4*l2*z4 - 286/27*n^2*l1^4*l2*z3 + 721/
         62208*n^3*l2^5 + 5/648*n^3*l2^5*z5 + 1/864*n^3*l2^5*z4 - 17/
         1296*n^3*l2^5*z3 - 83/216*n^3*l1*l2^4 - 25/81*n^3*l1*l2^4*z5
          + 1/9*n^3*l1*l2^4*z4 - 95/324*n^3*l1*l2^4*z3 - 5/108*n^3*l1^2
         *l2^3 - 1/27*n^3*l1^2*l2^3*z4 - 1/54*n^3*l1^2*l2^3*z3 - 611/
         486*n^3*l1^3*l2^2 - 80/81*n^3*l1^3*l2^2*z5 + 34/27*n^3*l1^3*
         l2^2*z4 - 131/54*n^3*l1^3*l2^2*z3 + 253/10368*n^3*l1^4*l2 - 2/
         9*n^3*l1^4*l2*z4 + 95/216*n^3*l1^4*l2*z3 - 67/41472*n^4*l2^5
          - 5/2592*n^4*l2^5*z5 + 1/1296*n^4*l2^5*z3 + 5/216*n^4*l1^2*
         l2^3 + 1/54*n^4*l1^2*l2^3*z4 + 1/108*n^4*l1^2*l2^3*z3 + 25/972
         *n^4*l1^3*l2^2 - 5/72*n^4*l1^3*l2^2*z3 - 199/10368*n^4*l1^4*l2
          + 1/9*n^4*l1^4*l2*z4 - 5/24*n^4*l1^4*l2*z3 - 5/486*n^5*l1^3*
         l2^2 + 1/36*n^5*l1^3*l2^2*z3 + 29/3456*n^5*l1^4*l2 - 1/72*n^5*
         l1^4*l2*z3 - 29/10368*n^6*l1^4*l2 + 1/216*n^6*l1^4*l2*z3 )

       + h^5 * (  - 5468357/2985984*l2^6 - 41797/6912*l2^6*z7 + 31975/
         20736*l2^6*z6 - 46601/10368*l2^6*z5 + 12743/20736*l2^6*z4 - 
         2215/1152*l2^6*z3 + 7/1152*l2^6*z3^2 + 13375999/373248*l1*l2^5
          + 59143/288*l1*l2^5*z7 - 330125/7776*l1*l2^5*z6 + 238213/1944
         *l1*l2^5*z5 - 3227/192*l1*l2^5*z4 + 83765/1296*l1*l2^5*z3 + 
         49439/3888*l1*l2^5*z3^2 - 17067817/186624*l1^2*l2^4 - 52675/
         144*l1^2*l2^4*z7 + 197125/1944*l1^2*l2^4*z6 - 509563/1944*l1^2
         *l2^4*z5 + 17833/432*l1^2*l2^4*z4 - 517339/3888*l1^2*l2^4*z3
          - 9427/972*l1^2*l2^4*z3^2 + 10735831/23328*l1^3*l2^3 + 23765/
         9*l1^3*l2^3*z7 - 151000/243*l1^3*l2^3*z6 + 430519/243*l1^3*
         l2^3*z5 - 19946/81*l1^3*l2^3*z4 + 133091/162*l1^3*l2^3*z3 + 
         34640/243*l1^3*l2^3*z3^2 - 836315/2916*l1^4*l2^2 - 12250/9*
         l1^4*l2^2*z7 + 59125/162*l1^4*l2^2*z6 - 26615/27*l1^4*l2^2*z5
          + 49175/324*l1^4*l2^2*z4 - 147725/324*l1^4*l2^2*z3 - 4055/81*
         l1^4*l2^2*z3^2 + 389095/729*l1^5*l2 + 28420/9*l1^5*l2*z7 - 
         63500/81*l1^5*l2*z6 + 179696/81*l1^5*l2*z5 - 27166/81*l1^5*l2*
         z4 + 259358/243*l1^5*l2*z3 + 13288/81*l1^5*l2*z3^2 + 38366539/
         11943936*n*l2^6 + 326095/27648*n*l2^6*z7 - 32525/10368*n*l2^6*
         z6 + 556619/62208*n*l2^6*z5 - 105511/82944*n*l2^6*z4 + 379213/
         82944*n*l2^6*z3 + 3325/10368*n*l2^6*z3^2 - 20471483/1492992*n*
         l1*l2^5 - 21119/576*n*l1*l2^5*z7 + 215725/15552*n*l1*l2^5*z6
          - 527237/15552*n*l1*l2^5*z5 + 32315/5184*n*l1*l2^5*z4 - 1480/
         81*n*l1*l2^5*z3 - 421/7776*n*l1*l2^5*z3^2 + 30730289/165888*n*
         l1^2*l2^4 + 425663/576*n*l1^2*l2^4*z7 - 1075175/5184*n*l1^2*
         l2^4*z6 + 4135295/7776*n*l1^2*l2^4*z5 - 151895/1728*n*l1^2*
         l2^4*z4 + 2883743/10368*n*l1^2*l2^4*z3 + 57881/2592*n*l1^2*
         l2^4*z3^2 - 29125975/186624*n*l1^3*l2^3 - 27391/54*n*l1^3*l2^3
         *z7 + 90325/486*n*l1^3*l2^3*z6 - 137999/324*n*l1^3*l2^3*z5 + 
         27569/324*n*l1^3*l2^3*z4 - 868883/3888*n*l1^3*l2^3*z3 - 805/
         243*n*l1^3*l2^3*z3^2 + 1701943/2916*n*l1^4*l2^2 + 24745/9*n*
         l1^4*l2^2*z7 - 485675/648*n*l1^4*l2^2*z6 + 72235/36*n*l1^4*
         l2^2*z5 - 67741/216*n*l1^4*l2^2*z4 + 75476/81*n*l1^4*l2^2*z3
          + 10627/108*n*l1^4*l2^2*z3^2 - 47794/729*n*l1^5*l2 - 245*n*
         l1^5*l2*z7 + 7375/81*n*l1^5*l2*z6 - 17230/81*n*l1^5*l2*z5 + 
         3296/81*n*l1^5*l2*z4 - 7871/81*n*l1^5*l2*z3 + 46/81*n*l1^5*l2*
         z3^2 - 3377317/11943936*n^2*l2^6 - 3773/6912*n^2*l2^6*z7 + 
         19475/82944*n^2*l2^6*z6 - 21491/41472*n^2*l2^6*z5 + 7951/82944
         *n^2*l2^6*z4 - 50935/124416*n^2*l2^6*z3 + 2059/41472*n^2*l2^6*
         z3^2 + 2390417/165888*n^2*l1*l2^5 + 42581/1152*n^2*l1*l2^5*z7
          - 71975/5184*n^2*l1*l2^5*z6 + 59479/1728*n^2*l1*l2^5*z5 - 
         11129/1728*n^2*l1*l2^5*z4 + 15413/864*n^2*l1*l2^5*z3 - 223/
         2592*n^2*l1*l2^5*z3^2 - 3543143/248832*n^2*l1^2*l2^4 - 18179/
         576*n^2*l1^2*l2^4*z7 + 1099925/62208*n^2*l1^2*l2^4*z6 - 618649/
         15552*n^2*l1^2*l2^4*z5 + 193199/20736*n^2*l1^2*l2^4*z4 - 
         358793/20736*n^2*l1^2*l2^4*z3 + 47725/31104*n^2*l1^2*l2^4*z3^2
          + 116311805/746496*n^2*l1^3*l2^3 + 13720/27*n^2*l1^3*l2^3*z7
          - 15250/81*n^2*l1^3*l2^3*z6 + 209309/486*n^2*l1^3*l2^3*z5 - 
         225391/2592*n^2*l1^3*l2^3*z4 + 3497897/15552*n^2*l1^3*l2^3*z3
          + 80/27*n^2*l1^3*l2^3*z3^2 - 22471291/746496*n^2*l1^4*l2^2 - 
         245/3*n^2*l1^4*l2^2*z7 + 38075/648*n^2*l1^4*l2^2*z6 - 34139/
         324*n^2*l1^4*l2^2*z5 + 52409/1728*n^2*l1^4*l2^2*z4 - 14510/243
         *n^2*l1^4*l2^2*z3 + 187/36*n^2*l1^4*l2^2*z3^2 + 2076283/31104*
         n^2*l1^5*l2 + 4459/18*n^2*l1^5*l2*z7 - 5075/54*n^2*l1^5*l2*z6
          + 35255/162*n^2*l1^5*l2*z5 - 3047/72*n^2*l1^5*l2*z4 + 97237/
         972*n^2*l1^5*l2*z3 - 23/27*n^2*l1^5*l2*z3^2 + 1362859/5971968*
         n^3*l2^6 + 4655/13824*n^3*l2^6*z7 - 2075/13824*n^3*l2^6*z6 + 
         22679/62208*n^3*l2^6*z5 - 1541/20736*n^3*l2^6*z4 + 14179/62208
         *n^3*l2^6*z3 - 335/20736*n^3*l2^6*z3^2 - 162719/373248*n^3*l1*
         l2^5 - 49/96*n^3*l1*l2^5*z7 + 2425/7776*n^3*l1*l2^5*z6 - 6611/
         7776*n^3*l1*l2^5*z5 + 11/144*n^3*l1*l2^5*z4 + 43/5184*n^3*l1*
         l2^5*z3 + 443/3888*n^3*l1*l2^5*z3^2 + 6908351/746496*n^3*l1^2*
         l2^4 + 2989/144*n^3*l1^2*l2^4*z7 - 363725/31104*n^3*l1^2*l2^4*
         z6 + 202733/7776*n^3*l1^2*l2^4*z5 - 22187/3456*n^3*l1^2*l2^4*
         z4 + 375799/31104*n^3*l1^2*l2^4*z3 - 11149/15552*n^3*l1^2*l2^4
         *z3^2 + 190171/373248*n^3*l1^3*l2^3 - 49/27*n^3*l1^3*l2^3*z7
          + 1175/243*n^3*l1^3*l2^3*z6 - 18491/1944*n^3*l1^3*l2^3*z5 + 
         3215/864*n^3*l1^3*l2^3*z4 - 44467/15552*n^3*l1^3*l2^3*z3 + 170/
         243*n^3*l1^3*l2^3*z3^2 + 59373223/2985984*n^3*l1^4*l2^2 + 490/
         9*n^3*l1^4*l2^2*z7 - 12775/324*n^3*l1^4*l2^2*z6 + 11503/162*
         n^3*l1^4*l2^2*z5 - 6691/324*n^3*l1^4*l2^2*z4 + 2466463/62208*
         n^3*l1^4*l2^2*z3 - 571/162*n^3*l1^4*l2^2*z3^2 - 295393/124416*
         n^3*l1^5*l2 - 49/9*n^3*l1^5*l2*z7 + 475/81*n^3*l1^5*l2*z6 - 
         796/81*n^3*l1^5*l2*z5 + 1061/324*n^3*l1^5*l2*z4 - 14803/2592*
         n^3*l1^5*l2*z3 + 46/81*n^3*l1^5*l2*z3^2 - 5825/995328*n^4*l2^6
          - 49/27648*n^4*l2^6*z7 + 25/9216*n^4*l2^6*z6 - 547/41472*n^4*
         l2^6*z5 - 1/384*n^4*l2^6*z4 + 3023/248832*n^4*l2^6*z3 + 125/
         41472*n^4*l2^6*z3^2 + 121679/746496*n^4*l1*l2^5 + 245/1152*n^4
         *l1*l2^5*z7 - 1075/7776*n^4*l1*l2^5*z6 + 1339/3888*n^4*l1*l2^5
         *z5 - 47/648*n^4*l1*l2^5*z4 + 571/5184*n^4*l1*l2^5*z3 - 7/486*
         n^4*l1*l2^5*z3^2 + 4967/497664*n^4*l1^2*l2^4 + 875/20736*n^4*
         l1^2*l2^4*z6 - 1691/15552*n^4*l1^2*l2^4*z5 - 47/6912*n^4*l1^2*
         l2^4*z4 + 17/256*n^4*l1^2*l2^4*z3 + 19/10368*n^4*l1^2*l2^4*
         z3^2 - 180551/746496*n^4*l1^3*l2^3 + 49/54*n^4*l1^3*l2^3*z7 - 
         1175/486*n^4*l1^3*l2^3*z6 + 9263/1944*n^4*l1^3*l2^3*z5 - 395/
         216*n^4*l1^3*l2^3*z4 + 899/648*n^4*l1^3*l2^3*z3 - 85/243*n^4*
         l1^3*l2^3*z3^2 + 833425/2985984*n^4*l1^4*l2^2 + 125/324*n^4*
         l1^4*l2^2*z6 - 185/162*n^4*l1^4*l2^2*z5 + 1105/1728*n^4*l1^4*
         l2^2*z4 + 15205/62208*n^4*l1^4*l2^2*z3 + 5/54*n^4*l1^4*l2^2*
         z3^2 + 868211/746496*n^4*l1^5*l2 + 49/18*n^4*l1^5*l2*z7 - 475/
         162*n^4*l1^5*l2*z6 + 89/18*n^4*l1^5*l2*z5 - 8725/5184*n^4*l1^5
         *l2*z4 + 43649/15552*n^4*l1^5*l2*z3 - 23/81*n^4*l1^5*l2*z3^2
          + 109/497664*n^5*l2^6 - 25/41472*n^5*l2^6*z6 + 155/62208*n^5*
         l2^6*z5 + 1/6912*n^5*l2^6*z4 - 61/62208*n^5*l2^6*z3 - 1/6912*
         n^5*l2^6*z3^2 - 1555/248832*n^5*l1^2*l2^4 - 125/7776*n^5*l1^2*
         l2^4*z6 + 167/3888*n^5*l1^2*l2^4*z5 + 5/5184*n^5*l1^2*l2^4*z4
          - 29/1296*n^5*l1^2*l2^4*z3 - 7/3888*n^5*l1^2*l2^4*z3^2 - 481/
         31104*n^5*l1^3*l2^3 - 7/648*n^5*l1^3*l2^3*z5 - 11/288*n^5*l1^3
         *l2^3*z4 + 263/5184*n^5*l1^3*l2^3*z3 - 349561/2985984*n^5*l1^4
         *l2^2 - 25/162*n^5*l1^4*l2^2*z6 + 37/81*n^5*l1^4*l2^2*z5 - 23/
         96*n^5*l1^4*l2^2*z4 - 6761/62208*n^5*l1^4*l2^2*z3 - 1/27*n^5*
         l1^4*l2^2*z3^2 + 3679/124416*n^5*l1^5*l2 - 1/27*n^5*l1^5*l2*z5
          + 23/432*n^5*l1^5*l2*z4 + 463/7776*n^5*l1^5*l2*z3 + 481/93312
         *n^6*l1^3*l2^3 + 7/1944*n^6*l1^3*l2^3*z5 + 11/864*n^6*l1^3*
         l2^3*z4 - 263/15552*n^6*l1^3*l2^3*z3 + 1799/331776*n^6*l1^4*
         l2^2 - 7/432*n^6*l1^4*l2^2*z4 + 679/62208*n^6*l1^4*l2^2*z3 - 
         2053/186624*n^6*l1^5*l2 + 1/81*n^6*l1^5*l2*z5 - 13/864*n^6*
         l1^5*l2*z4 - 83/3888*n^6*l1^5*l2*z3 - 257/165888*n^7*l1^4*l2^2
          + 1/216*n^7*l1^4*l2^2*z4 - 97/31104*n^7*l1^4*l2^2*z3 + 61/
         62208*n^7*l1^5*l2 - 1/432*n^7*l1^5*l2*z4 + 5/3888*n^7*l1^5*l2*
         z3 - 61/248832*n^8*l1^5*l2 + 1/1728*n^8*l1^5*l2*z4 - 5/15552*
         n^8*l1^5*l2*z3 )

       + h^6 * (  - 108267739/17915904*l2^7 - 11955433/139968*l2^7*z9
          + 111793309/2073600*l2^7*z8 - 18827/1600*l2^7*z3z5 - 
         207296449/3732480*l2^7*z7 + 1565515/124416*l2^7*z6 - 17254217/
         622080*l2^7*z5 + 421739/103680*l2^7*z4 - 1585327/116640*l2^7*
         z3 - 237805/7776*l2^7*z3*z5 + 66613/51840*l2^7*z3*z4 - 313231/
         31104*l2^7*z3^2 - 8491/1944*l2^7*z3^3 + 606838397/11197440*l1*
         l2^6 + 8528755/17496*l1*l2^6*z9 - 328723/960*l1*l2^6*z8 + 
         11947/180*l1*l2^6*z3z5 + 12395645/31104*l1*l2^6*z7 - 140167/
         1458*l1*l2^6*z6 + 9966011/51840*l1*l2^6*z5 - 9719251/311040*l1
         *l2^6*z4 + 11081827/116640*l1*l2^6*z3 + 135937/972*l1*l2^6*z3*
         z5 - 41401/7776*l1*l2^6*z3*z4 + 11462357/233280*l1*l2^6*z3^2
          + 5827/243*l1*l2^6*z3^3 - 281309633/559872*l1^2*l2^5 - 
         15580844/2187*l1^2*l2^5*z9 + 32696993/7200*l1^2*l2^5*z8 - 
         442099/450*l1^2*l2^5*z3z5 - 2331125/486*l1^2*l2^5*z7 + 1447595/
         1296*l1^2*l2^5*z6 - 134042981/58320*l1^2*l2^5*z5 + 18144451/
         51840*l1^2*l2^5*z4 - 26846045/23328*l1^2*l2^5*z3 - 211286/81*
         l1^2*l2^5*z3*z5 + 101833/972*l1^2*l2^5*z3*z4 - 2030249/2430*
         l1^2*l2^5*z3^2 - 88264/243*l1^2*l2^5*z3^3 + 164590483/174960*
         l1^3*l2^4 + 21196937/2187*l1^3*l2^4*z9 - 44549909/6480*l1^3*
         l2^4*z8 + 183529/135*l1^3*l2^4*z3z5 + 149118883/19440*l1^3*
         l2^4*z7 - 12032611/5832*l1^3*l2^4*z6 + 55710509/14580*l1^3*
         l2^4*z5 - 12205411/19440*l1^3*l2^4*z4 + 13723457/7290*l1^3*
         l2^4*z3 + 758074/243*l1^3*l2^4*z3*z5 - 273821/2430*l1^3*l2^4*
         z3*z4 + 3721244/3645*l1^3*l2^4*z3^2 + 118168/243*l1^3*l2^4*
         z3^3 - 56469143/17496*l1^4*l2^3 - 11250428/243*l1^4*l2^3*z9 + 
         49810841/1620*l1^4*l2^3*z8 - 860884/135*l1^4*l2^3*z3z5 - 
         332552353/9720*l1^4*l2^3*z7 + 24667825/2916*l1^4*l2^3*z6 - 
         235934777/14580*l1^4*l2^3*z5 + 6001681/2430*l1^4*l2^3*z4 - 
         27363736/3645*l1^4*l2^3*z3 - 4011980/243*l1^4*l2^3*z3*z5 + 
         57262/81*l1^4*l2^3*z3*z4 - 19223659/3645*l1^4*l2^3*z3^2 - 
         63392/27*l1^4*l2^3*z3^3 + 312120751/174960*l1^5*l2^2 + 5085736/
         243*l1^5*l2^2*z9 - 19946431/1350*l1^5*l2^2*z8 + 654488/225*
         l1^5*l2^2*z3z5 + 61583191/3645*l1^5*l2^2*z7 - 3316126/729*l1^5
         *l2^2*z6 + 5998498/729*l1^5*l2^2*z5 - 547616/405*l1^5*l2^2*z4
          + 13719499/3645*l1^5*l2^2*z3 + 559360/81*l1^5*l2^2*z3*z5 - 
         109664/405*l1^5*l2^2*z3*z4 + 8018578/3645*l1^5*l2^2*z3^2 + 
         28352/27*l1^5*l2^2*z3^3 - 72730159/29160*l1^6*l2 - 84043936/
         2187*l1^6*l2*z9 + 53093906/2025*l1^6*l2*z8 - 3580576/675*l1^6*
         l2*z3z5 - 36159098/1215*l1^6*l2*z7 + 1863808/243*l1^6*l2*z6 - 
         10395416/729*l1^6*l2*z5 + 954134/405*l1^6*l2*z4 - 24155126/
         3645*l1^6*l2*z3 - 3266240/243*l1^6*l2*z3*z5 + 246176/405*l1^6*
         l2*z3*z4 - 5457904/1215*l1^6*l2*z3^2 - 472832/243*l1^6*l2*z3^3
          + 1231385153/358318080*n*l2^7 + 8965135/419904*n*l2^7*z9 - 
         14277683/829440*n*l2^7*z8 + 50743/17280*n*l2^7*z3z5 + 28011959/
         1244160*n*l2^7*z7 - 4607521/746496*n*l2^7*z6 + 21421979/
         1866240*n*l2^7*z5 - 1614617/829440*n*l2^7*z4 + 44496139/
         7464960*n*l2^7*z3 + 2455/486*n*l2^7*z3*z5 + 161/10368*n*l2^7*
         z3*z4 + 2229547/933120*n*l2^7*z3^2 + 6121/5832*n*l2^7*z3^3 - 
         52411985/497664*n*l1*l2^6 - 137842537/139968*n*l1*l2^6*z9 + 
         1446866009/2073600*n*l1*l2^6*z8 - 5778229/43200*n*l1*l2^6*z3z5
          - 1512444223/1866240*n*l1*l2^6*z7 + 37527653/186624*n*l1*l2^6
         *z6 - 184097251/466560*n*l1*l2^6*z5 + 2826263/41472*n*l1*l2^6*
         z4 - 25916567/124416*n*l1*l2^6*z3 - 381247/1296*n*l1*l2^6*z3*
         z5 + 678343/51840*n*l1*l2^6*z3*z4 - 104438117/933120*n*l1*l2^6
         *z3^2 - 95179/1944*n*l1*l2^6*z3^3 + 8132327287/29859840*n*l1^2
         *l2^5 + 33050867/17496*n*l1^2*l2^5*z9 - 4424653/2880*n*l1^2*
         l2^5*z8 + 46289/180*n*l1^2*l2^5*z3z5 + 591299423/311040*n*l1^2
         *l2^5*z7 - 4345753/7776*n*l1^2*l2^5*z6 + 108714091/116640*n*
         l1^2*l2^5*z5 - 116623133/622080*n*l1^2*l2^5*z4 + 942641723/
         1866240*n*l1^2*l2^5*z3 + 74215/162*n*l1^2*l2^5*z3*z5 - 227729/
         15552*n*l1^2*l2^5*z3*z4 + 15278377/77760*n*l1^2*l2^5*z3^2 + 
         22397/243*n*l1^2*l2^5*z3^3 - 170783111/87480*n*l1^3*l2^4 - 
         130044790/6561*n*l1^3*l2^4*z9 + 918622189/64800*n*l1^3*l2^4*z8
          - 1247203/450*n*l1^3*l2^4*z3z5 - 463761223/29160*n*l1^3*l2^4*
         z7 + 33566477/7776*n*l1^3*l2^4*z6 - 183911225/23328*n*l1^3*
         l2^4*z5 + 17540621/12960*n*l1^3*l2^4*z4 - 51356069/12960*n*
         l1^3*l2^4*z3 - 3077521/486*n*l1^3*l2^4*z3*z5 + 4720669/19440*n
         *l1^3*l2^4*z3*z4 - 4620437/2160*n*l1^3*l2^4*z3^2 - 725192/729*
         n*l1^3*l2^4*z3^3 + 4134553651/2799360*n*l1^4*l2^3 + 78442072/
         6561*n*l1^4*l2^3*z9 - 155468131/16200*n*l1^4*l2^3*z8 + 1140622/
         675*n*l1^4*l2^3*z3z5 + 1315236889/116640*n*l1^4*l2^3*z7 - 
         40397215/11664*n*l1^4*l2^3*z6 + 329630821/58320*n*l1^4*l2^3*z5
          - 2669009/2430*n*l1^4*l2^3*z4 + 81783121/29160*n*l1^4*l2^3*z3
          + 801515/243*n*l1^4*l2^3*z3*z5 - 579/5*n*l1^4*l2^3*z3*z4 + 
         1698913/1458*n*l1^4*l2^3*z3^2 + 430400/729*n*l1^4*l2^3*z3^3 - 
         160740139/43740*n*l1^5*l2^2 - 10353238/243*n*l1^5*l2^2*z9 + 
         32793059/1080*n*l1^5*l2^2*z8 - 29662/5*n*l1^5*l2^2*z3z5 - 
         126868913/3645*n*l1^5*l2^2*z7 + 13811401/1458*n*l1^5*l2^2*z6
          - 4577923/270*n*l1^5*l2^2*z5 + 13737227/4860*n*l1^5*l2^2*z4
          - 3777313/486*n*l1^5*l2^2*z3 - 1129880/81*n*l1^5*l2^2*z3*z5
          + 44098/81*n*l1^5*l2^2*z3*z4 - 16260017/3645*n*l1^5*l2^2*z3^2
          - 57680/27*n*l1^5*l2^2*z3^3 + 46378889/116640*n*l1^6*l2 + 
         101104/27*n*l1^6*l2*z9 - 6369302/2025*n*l1^6*l2*z8 + 368992/
         675*n*l1^6*l2*z3z5 + 67279/18*n*l1^6*l2*z7 - 859423/729*n*l1^6
         *l2*z6 + 757024/405*n*l1^6*l2*z5 - 173677/486*n*l1^6*l2*z4 + 
         5964733/7290*n*l1^6*l2*z3 + 83728/81*n*l1^6*l2*z3*z5 - 4784/
         135*n*l1^6*l2*z3*z4 + 1195294/3645*n*l1^6*l2*z3^2 + 1664/9*n*
         l1^6*l2*z3^3 - 5612281/1492992*n^2*l2^7 - 18249407/839808*n^2*
         l2^7*z9 + 4450877/259200*n^2*l2^7*z8 - 221/75*n^2*l2^7*z3z5 - 
         42771557/1866240*n^2*l2^7*z7 + 2349145/373248*n^2*l2^7*z6 - 
         21456559/1866240*n^2*l2^7*z5 + 5225459/2488320*n^2*l2^7*z4 - 
         9173185/1492992*n^2*l2^7*z3 - 12815/2592*n^2*l2^7*z3*z5 + 
         24193/207360*n^2*l2^7*z3*z4 - 4283851/1866240*n^2*l2^7*z3^2 - 
         12347/11664*n^2*l2^7*z3^3 + 66403069/4478976*n^2*l1*l2^6 + 
         3374201/46656*n^2*l1*l2^6*z9 - 46484771/691200*n^2*l1*l2^6*z8
          + 141751/14400*n^2*l1*l2^6*z3z5 + 356102527/3732480*n^2*l1*
         l2^6*z7 - 12280715/373248*n^2*l1*l2^6*z6 + 87358829/1866240*
         n^2*l1*l2^6*z5 - 177881/17280*n^2*l1*l2^6*z4 + 2897941/103680*
         n^2*l1*l2^6*z3 + 188389/15552*n^2*l1*l2^6*z3*z5 + 121781/
         155520*n^2*l1*l2^6*z3*z4 + 5200819/933120*n^2*l1*l2^6*z3^2 + 
         2207/648*n^2*l1*l2^6*z3^3 - 25190556739/89579520*n^2*l1^2*l2^5
          - 66732589/34992*n^2*l1^2*l2^5*z9 + 540230677/345600*n^2*l1^2
         *l2^5*z8 - 627179/2400*n^2*l1^2*l2^5*z3z5 - 2420245313/1244160
         *n^2*l1^2*l2^5*z7 + 13383389/23328*n^2*l1^2*l2^5*z6 - 39609497/
         41472*n^2*l1^2*l2^5*z5 + 3783127/19440*n^2*l1^2*l2^5*z4 - 
         953856007/1866240*n^2*l1^2*l2^5*z3 - 1203943/2592*n^2*l1^2*
         l2^5*z3*z5 + 4761283/311040*n^2*l1^2*l2^5*z3*z4 - 179072431/
         933120*n^2*l1^2*l2^5*z3^2 - 45199/486*n^2*l1^2*l2^5*z3^3 + 
         1426142497/5598720*n^2*l1^3*l2^4 + 1805359/1296*n^2*l1^3*l2^4*
         z9 - 148501519/103680*n^2*l1^3*l2^4*z8 + 142073/720*n^2*l1^3*
         l2^4*z3z5 + 201794177/103680*n^2*l1^3*l2^4*z7 - 61365643/93312
         *n^2*l1^3*l2^4*z6 + 140890817/155520*n^2*l1^3*l2^4*z5 - 
         35130071/155520*n^2*l1^3*l2^4*z4 + 54211567/116640*n^2*l1^3*
         l2^4*z3 + 238727/972*n^2*l1^3*l2^4*z3*z5 + 15353/12960*n^2*
         l1^3*l2^4*z3*z4 + 4704355/46656*n^2*l1^3*l2^4*z3^2 + 3547/54*
         n^2*l1^3*l2^4*z3^3 - 5556393749/3732480*n^2*l1^4*l2^3 - 
         79009784/6561*n^2*l1^4*l2^3*z9 + 35215409/3600*n^2*l1^4*l2^3*
         z8 - 383987/225*n^2*l1^4*l2^3*z3z5 - 337251529/29160*n^2*l1^4*
         l2^3*z7 + 41723191/11664*n^2*l1^4*l2^3*z6 - 74685617/12960*n^2
         *l1^4*l2^3*z5 + 35492881/31104*n^2*l1^4*l2^3*z4 - 41696057/
         14580*n^2*l1^4*l2^3*z3 - 800837/243*n^2*l1^4*l2^3*z3*z5 + 
         60631/540*n^2*l1^4*l2^3*z3*z4 - 67925203/58320*n^2*l1^4*l2^3*
         z3^2 - 433216/729*n^2*l1^4*l2^3*z3^3 + 449380439/1399680*n^2*
         l1^5*l2^2 + 4911320/2187*n^2*l1^5*l2^2*z9 - 26464169/10800*n^2
         *l1^5*l2^2*z8 + 8621/25*n^2*l1^5*l2^2*z3z5 + 59582551/19440*
         n^2*l1^5*l2^2*z7 - 3302051/2916*n^2*l1^5*l2^2*z6 + 14583037/
         9720*n^2*l1^5*l2^2*z5 - 2396527/6480*n^2*l1^5*l2^2*z4 + 
         42902227/58320*n^2*l1^5*l2^2*z3 + 33418/81*n^2*l1^5*l2^2*z3*z5
          - 6577/810*n^2*l1^5*l2^2*z3*z4 + 1065089/5832*n^2*l1^5*l2^2*
         z3^2 + 26368/243*n^2*l1^5*l2^2*z3^3 - 48054247/116640*n^2*l1^6
         *l2 - 8369290/2187*n^2*l1^6*l2*z9 + 52671769/16200*n^2*l1^6*l2
         *z8 - 377578/675*n^2*l1^6*l2*z3z5 - 7547743/1944*n^2*l1^6*l2*
         z7 + 100123/81*n^2*l1^6*l2*z6 - 783347/405*n^2*l1^6*l2*z5 + 
         60899/162*n^2*l1^6*l2*z4 - 24843139/29160*n^2*l1^6*l2*z3 - 
         253292/243*n^2*l1^6*l2*z3*z5 + 1547/45*n^2*l1^6*l2*z3*z4 - 
         405272/1215*n^2*l1^6*l2*z3^2 - 45872/243*n^2*l1^6*l2*z3^3 + 
         76910569/358318080*n^3*l2^7 + 516619/839808*n^3*l2^7*z9 - 
         415061/691200*n^3*l2^7*z8 + 3623/43200*n^3*l2^7*z3z5 + 3589481/
         3732480*n^3*l2^7*z7 - 541709/1492992*n^3*l2^7*z6 + 820393/
         1866240*n^3*l2^7*z5 - 111367/1244160*n^3*l2^7*z4 + 119537/
         466560*n^3*l2^7*z3 - 473/15552*n^3*l2^7*z3*z5 + 1079/25920*n^3
         *l2^7*z3*z4 - 158009/3732480*n^3*l2^7*z3^2 + 289/11664*n^3*
         l2^7*z3^3 - 121604761/11197440*n^3*l1*l2^6 - 2520935/52488*n^3
         *l1*l2^6*z9 + 1532219/34560*n^3*l1*l2^6*z8 - 4619/720*n^3*l1*
         l2^6*z3z5 - 237075259/3732480*n^3*l1*l2^6*z7 + 1366873/62208*
         n^3*l1*l2^6*z6 - 10014737/311040*n^3*l1*l2^6*z5 + 245443/34560
         *n^3*l1*l2^6*z4 - 16548871/933120*n^3*l1*l2^6*z3 - 14185/1728*
         n^3*l1*l2^6*z3*z5 - 299/972*n^3*l1*l2^6*z3*z4 - 279839/77760*
         n^3*l1*l2^6*z3^2 - 1655/729*n^3*l1*l2^6*z3^3 + 102991123/
         8957952*n^3*l1^2*l2^5 + 63145/1458*n^3*l1^2*l2^5*z9 - 35566517/
         691200*n^3*l1^2*l2^5*z8 + 83377/14400*n^3*l1^2*l2^5*z3z5 + 
         26800219/311040*n^3*l1^2*l2^5*z7 - 6852431/186624*n^3*l1^2*
         l2^5*z6 + 10127617/233280*n^3*l1^2*l2^5*z5 - 5785631/622080*
         n^3*l1^2*l2^5*z4 + 1626719/103680*n^3*l1^2*l2^5*z3 + 208/81*
         n^3*l1^2*l2^5*z3*z5 + 10255/5184*n^3*l1^2*l2^5*z3*z4 - 768637/
         233280*n^3*l1^2*l2^5*z3^2 + 148/81*n^3*l1^2*l2^5*z3^3 - 
         3760209869/22394880*n^3*l1^3*l2^4 - 48656723/52488*n^3*l1^3*
         l2^4*z9 + 49597169/51840*n^3*l1^3*l2^4*z8 - 141349/1080*n^3*
         l1^3*l2^4*z3z5 - 2432832493/1866240*n^3*l1^3*l2^4*z7 + 
         165767287/373248*n^3*l1^3*l2^4*z6 - 282106787/466560*n^3*l1^3*
         l2^4*z5 + 96155963/622080*n^3*l1^3*l2^4*z4 - 586943513/1866240
         *n^3*l1^3*l2^4*z3 - 53347/324*n^3*l1^3*l2^4*z3*z5 + 93559/
         311040*n^3*l1^3*l2^4*z3*z4 - 33310387/466560*n^3*l1^3*l2^4*
         z3^2 - 31973/729*n^3*l1^3*l2^4*z3^3 + 2104597739/89579520*n^3*
         l1^4*l2^3 + 1135424/6561*n^3*l1^4*l2^3*z9 - 12011027/32400*n^3
         *l1^4*l2^3*z8 + 22687/675*n^3*l1^4*l2^3*z3z5 + 33820621/58320*
         n^3*l1^4*l2^3*z7 - 443569/1944*n^3*l1^4*l2^3*z6 + 51748183/
         233280*n^3*l1^4*l2^3*z5 - 5906689/69120*n^3*l1^4*l2^3*z4 + 
         41047477/373248*n^3*l1^4*l2^3*z3 - 152/27*n^3*l1^4*l2^3*z3*z5
          + 11539/1620*n^3*l1^4*l2^3*z3*z4 - 2621/1944*n^3*l1^4*l2^3*
         z3^2 + 5632/729*n^3*l1^4*l2^3*z3^3 - 1200034951/5598720*n^3*
         l1^5*l2^2 - 3286340/2187*n^3*l1^5*l2^2*z9 + 2247467/1350*n^3*
         l1^5*l2^2*z8 - 52216/225*n^3*l1^5*l2^2*z3z5 - 30646633/14580*
         n^3*l1^5*l2^2*z7 + 9081455/11664*n^3*l1^5*l2^2*z6 - 59277397/
         58320*n^3*l1^5*l2^2*z5 + 3320137/12960*n^3*l1^5*l2^2*z4 - 
         116281499/233280*n^3*l1^5*l2^2*z3 - 22072/81*n^3*l1^5*l2^2*z3*
         z5 + 613/162*n^3*l1^5*l2^2*z3*z4 - 868087/7290*n^3*l1^5*l2^2*
         z3^2 - 17632/243*n^3*l1^5*l2^2*z3^3 + 10703837/373248*n^3*l1^6
         *l2 + 359732/2187*n^3*l1^6*l2*z9 - 2300119/10800*n^3*l1^6*l2*
         z8 + 1913/75*n^3*l1^6*l2*z3z5 + 83981/288*n^3*l1^6*l2*z7 - 
         1343093/11664*n^3*l1^6*l2*z6 + 380333/2916*n^3*l1^6*l2*z5 - 
         485893/12960*n^3*l1^6*l2*z4 + 877877/12960*n^3*l1^6*l2*z3 + 
         4211/243*n^3*l1^6*l2*z3*z5 + 3529/1620*n^3*l1^6*l2*z3*z4 + 
         64823/5832*n^3*l1^6*l2*z3^2 + 1888/243*n^3*l1^6*l2*z3^3 - 
         2091949/22394880*n^4*l2^7 - 218633/839808*n^4*l2^7*z9 + 
         1058263/4147200*n^4*l2^7*z8 - 2603/86400*n^4*l2^7*z3z5 - 96059/
         233280*n^4*l2^7*z7 + 254551/1492992*n^4*l2^7*z6 - 43723/186624
         *n^4*l2^7*z5 + 21937/414720*n^4*l2^7*z4 - 84889/622080*n^4*
         l2^7*z3 - 223/15552*n^4*l2^7*z3*z5 - 1829/207360*n^4*l2^7*z3*
         z4 - 23057/3732480*n^4*l2^7*z3^2 - 131/11664*n^4*l2^7*z3^3 + 
         1045781/3732480*n^4*l1*l2^6 + 103355/209952*n^4*l1*l2^6*z9 - 
         99331/207360*n^4*l1*l2^6*z8 + 191/4320*n^4*l1*l2^6*z3z5 + 
         737023/746496*n^4*l1*l2^6*z7 - 67937/124416*n^4*l1*l2^6*z6 + 
         1640357/1866240*n^4*l1*l2^6*z5 + 24991/622080*n^4*l1*l2^6*z4
          - 43039/207360*n^4*l1*l2^6*z3 - 1817/15552*n^4*l1*l2^6*z3*z5
          + 4103/51840*n^4*l1*l2^6*z3*z4 - 21287/77760*n^4*l1*l2^6*z3^2
          + 35/2916*n^4*l1*l2^6*z3^3 - 39279043/7464960*n^4*l1^2*l2^5
          - 721145/34992*n^4*l1^2*l2^5*z9 + 5764453/230400*n^4*l1^2*
         l2^5*z8 - 39779/14400*n^4*l1^2*l2^5*z3z5 - 51434701/1244160*
         n^4*l1^2*l2^5*z7 + 369053/20736*n^4*l1^2*l2^5*z6 - 38050781/
         1866240*n^4*l1^2*l2^5*z5 + 163031/31104*n^4*l1^2*l2^5*z4 - 
         4208581/466560*n^4*l1^2*l2^5*z3 - 5609/2592*n^4*l1^2*l2^5*z3*
         z5 - 194701/311040*n^4*l1^2*l2^5*z3*z4 + 90167/311040*n^4*l1^2
         *l2^5*z3^2 - 443/486*n^4*l1^2*l2^5*z3^3 - 364759/497664*n^4*
         l1^3*l2^4 + 67445/34992*n^4*l1^3*l2^4*z9 - 978383/103680*n^4*
         l1^3*l2^4*z8 + 49/80*n^4*l1^3*l2^4*z3z5 + 12942251/622080*n^4*
         l1^3*l2^4*z7 - 4733617/373248*n^4*l1^3*l2^4*z6 + 1108811/
         116640*n^4*l1^3*l2^4*z5 - 312199/124416*n^4*l1^3*l2^4*z4 + 
         1071031/1866240*n^4*l1^3*l2^4*z3 - 973/972*n^4*l1^3*l2^4*z3*z5
          + 280667/311040*n^4*l1^3*l2^4*z3*z4 - 1129913/466560*n^4*l1^3
         *l2^4*z3^2 + 35/486*n^4*l1^3*l2^4*z3^3 - 214998029/17915904*
         n^4*l1^4*l2^3 - 567712/6561*n^4*l1^4*l2^3*z9 + 3010493/16200*
         n^4*l1^4*l2^3*z8 - 11366/675*n^4*l1^4*l2^3*z3z5 - 140237/480*
         n^4*l1^4*l2^3*z7 + 902911/7776*n^4*l1^4*l2^3*z6 - 52309879/
         466560*n^4*l1^4*l2^3*z5 + 13261139/311040*n^4*l1^4*l2^3*z4 - 
         50418743/933120*n^4*l1^4*l2^3*z3 + 238/81*n^4*l1^4*l2^3*z3*z5
          - 113/30*n^4*l1^4*l2^3*z3*z4 + 17623/12960*n^4*l1^4*l2^3*z3^2
          - 2816/729*n^4*l1^4*l2^3*z3^3 + 5378807/11197440*n^4*l1^5*
         l2^2 + 18190/2187*n^4*l1^5*l2^2*z9 - 101087/2160*n^4*l1^5*l2^2
         *z8 + 49/15*n^4*l1^5*l2^2*z3z5 + 1027045/11664*n^4*l1^5*l2^2*
         z7 - 415375/11664*n^4*l1^5*l2^2*z6 + 758777/31104*n^4*l1^5*
         l2^2*z5 - 4469249/311040*n^4*l1^5*l2^2*z4 + 5553587/466560*n^4
         *l1^5*l2^2*z3 - 310/81*n^4*l1^5*l2^2*z3*z5 + 199/81*n^4*l1^5*
         l2^2*z3*z4 - 23771/5832*n^4*l1^5*l2^2*z3^2 + 80/243*n^4*l1^5*
         l2^2*z3^3 - 6633071/466560*n^4*l1^6*l2 - 179866/2187*n^4*l1^6*
         l2*z9 + 391949/3600*n^4*l1^6*l2*z8 - 323/25*n^4*l1^6*l2*z3z5
          - 1170241/7776*n^4*l1^6*l2*z7 + 347287/5832*n^4*l1^6*l2*z6 - 
         3581/54*n^4*l1^6*l2*z5 + 1529707/77760*n^4*l1^6*l2*z4 - 
         16070333/466560*n^4*l1^6*l2*z3 - 2093/243*n^4*l1^6*l2*z3*z5 - 
         223/180*n^4*l1^6*l2*z3*z4 - 30281/5832*n^4*l1^6*l2*z3^2 - 944/
         243*n^4*l1^6*l2*z3^3 + 106201/39813120*n^5*l2^7 + 1205/839808*
         n^5*l2^7*z9 - 487/230400*n^5*l2^7*z8 + 23/43200*n^5*l2^7*z3z5
          + 4979/1866240*n^5*l2^7*z7 - 7607/1492992*n^5*l2^7*z6 + 25547/
         1866240*n^5*l2^7*z5 + 683/248832*n^5*l2^7*z4 - 7853/933120*n^5
         *l2^7*z3 + 1/2592*n^5*l2^7*z3*z5 + 1/810*n^5*l2^7*z3*z4 - 
         19007/3732480*n^5*l2^7*z3^2 - 1/11664*n^5*l2^7*z3^3 - 295453/
         5598720*n^5*l1*l2^6 - 15379/104976*n^5*l1*l2^6*z9 + 2063/13824
         *n^5*l1*l2^6*z8 - 1/96*n^5*l1*l2^6*z3z5 - 119641/414720*n^5*l1
         *l2^6*z7 + 32179/186624*n^5*l1*l2^6*z6 - 57197/233280*n^5*l1*
         l2^6*z5 + 8257/311040*n^5*l1*l2^6*z4 - 1573/51840*n^5*l1*l2^6*
         z3 + 19/5184*n^5*l1*l2^6*z3*z5 - 263/31104*n^5*l1*l2^6*z3*z4
          + 10777/466560*n^5*l1*l2^6*z3^2 - 7/1458*n^5*l1*l2^6*z3^3 - 
         683069/44789760*n^5*l1^2*l2^5 - 35071/691200*n^5*l1^2*l2^5*z8
          + 17/4800*n^5*l1^2*l2^5*z3z5 + 80449/622080*n^5*l1^2*l2^5*z7
          - 21437/186624*n^5*l1^2*l2^5*z6 + 10951/103680*n^5*l1^2*l2^5*
         z5 + 4909/124416*n^5*l1^2*l2^5*z4 - 51773/933120*n^5*l1^2*l2^5
         *z3 - 1/1296*n^5*l1^2*l2^5*z3*z5 + 1253/155520*n^5*l1^2*l2^5*
         z3*z4 - 1873/93312*n^5*l1^2*l2^5*z3^2 + 7185859/22394880*n^5*
         l1^3*l2^4 - 9095/13122*n^5*l1^3*l2^4*z9 + 493057/129600*n^5*
         l1^3*l2^4*z8 - 239/900*n^5*l1^3*l2^4*z3z5 - 15521927/1866240*
         n^5*l1^3*l2^4*z7 + 1886597/373248*n^5*l1^3*l2^4*z6 - 13019/
         3456*n^5*l1^3*l2^4*z5 + 631027/622080*n^5*l1^3*l2^4*z4 - 
         549247/1866240*n^5*l1^3*l2^4*z3 + 289/972*n^5*l1^3*l2^4*z3*z5
          - 36113/103680*n^5*l1^3*l2^4*z3*z4 + 90275/93312*n^5*l1^3*
         l2^4*z3^2 - 20/729*n^5*l1^3*l2^4*z3^3 + 1789663/5971968*n^5*
         l1^4*l2^3 - 2063/3600*n^5*l1^4*l2^3*z8 + 1/25*n^5*l1^4*l2^3*
         z3z5 + 25697/9720*n^5*l1^4*l2^3*z7 - 263/108*n^5*l1^4*l2^3*z6
          + 37291/25920*n^5*l1^4*l2^3*z5 + 74273/622080*n^5*l1^4*l2^3*
         z4 - 2128793/1866240*n^5*l1^4*l2^3*z3 - 4/27*n^5*l1^4*l2^3*z3*
         z5 + 133/540*n^5*l1^4*l2^3*z3*z4 - 7997/9720*n^5*l1^4*l2^3*
         z3^2 - 697529/2799360*n^5*l1^5*l2^2 - 7276/2187*n^5*l1^5*l2^2*
         z9 + 101087/5400*n^5*l1^5*l2^2*z8 - 98/75*n^5*l1^5*l2^2*z3z5
          - 68675/1944*n^5*l1^5*l2^2*z7 + 168943/11664*n^5*l1^5*l2^2*z6
          - 257177/25920*n^5*l1^5*l2^2*z5 + 19363/3456*n^5*l1^5*l2^2*z4
          - 518881/116640*n^5*l1^5*l2^2*z3 + 124/81*n^5*l1^5*l2^2*z3*z5
          - 817/810*n^5*l1^5*l2^2*z3*z4 + 25703/14580*n^5*l1^5*l2^2*
         z3^2 - 32/243*n^5*l1^5*l2^2*z3^3 - 4212767/29859840*n^5*l1^6*
         l2 - 2063/720*n^5*l1^6*l2*z8 + 1/5*n^5*l1^6*l2*z3z5 + 14599/
         2592*n^5*l1^6*l2*z7 - 1025/432*n^5*l1^6*l2*z6 + 7619/5760*n^5*
         l1^6*l2*z5 - 227741/207360*n^5*l1^6*l2*z4 + 1246273/1866240*
         n^5*l1^6*l2*z3 - 5/81*n^5*l1^6*l2*z3*z5 + 97/540*n^5*l1^6*l2*
         z3*z4 - 1439/3240*n^5*l1^6*l2*z3^2 + 3341/39813120*n^6*l2^7 - 
         7/15552*n^6*l2^7*z9 + 55/93312*n^6*l2^7*z7 + 1315/1492992*n^6*
         l2^7*z6 - 559/233280*n^6*l2^7*z5 - 259/1244160*n^6*l2^7*z4 + 
         3031/3732480*n^6*l2^7*z3 - 1/17280*n^6*l2^7*z3*z4 + 787/
         3732480*n^6*l2^7*z3^2 + 112501/14929920*n^6*l1^2*l2^5 + 2063/
         138240*n^6*l1^2*l2^5*z8 - 1/960*n^6*l1^2*l2^5*z3z5 - 2635/
         62208*n^6*l1^2*l2^5*z7 + 6583/186624*n^6*l1^2*l2^5*z6 - 995/
         31104*n^6*l1^2*l2^5*z5 - 5969/622080*n^6*l1^2*l2^5*z4 + 6283/
         466560*n^6*l1^2*l2^5*z3 + 1/1296*n^6*l1^2*l2^5*z3*z5 - 7/3888*
         n^6*l1^2*l2^5*z3*z4 + 1391/233280*n^6*l1^2*l2^5*z3^2 - 63109/
         22394880*n^6*l1^3*l2^4 + 25093/1866240*n^6*l1^3*l2^4*z7 - 6631/
         373248*n^6*l1^3*l2^4*z6 + 97/31104*n^6*l1^3*l2^4*z5 + 20563/
         622080*n^6*l1^3*l2^4*z4 - 6947/1866240*n^6*l1^3*l2^4*z3 + 113/
         311040*n^6*l1^3*l2^4*z3*z4 - 241/93312*n^6*l1^3*l2^4*z3^2 - 
         2769113/29859840*n^6*l1^4*l2^3 + 2063/10800*n^6*l1^4*l2^3*z8
          - 1/75*n^6*l1^4*l2^3*z3z5 - 25697/29160*n^6*l1^4*l2^3*z7 + 
         3163/3888*n^6*l1^4*l2^3*z6 - 18257/38880*n^6*l1^4*l2^3*z5 - 
         10967/207360*n^6*l1^4*l2^3*z4 + 695173/1866240*n^6*l1^4*l2^3*
         z3 + 4/81*n^6*l1^4*l2^3*z3*z5 - 133/1620*n^6*l1^4*l2^3*z3*z4
          + 5329/19440*n^6*l1^4*l2^3*z3^2 + 749/12960*n^6*l1^5*l2^2 + 
         77/729*n^6*l1^5*l2^2*z7 - 931/3888*n^6*l1^5*l2^2*z6 + 12439/
         77760*n^6*l1^5*l2^2*z5 + 22813/155520*n^6*l1^5*l2^2*z4 - 9079/
         29160*n^6*l1^5*l2^2*z3 + 7/270*n^6*l1^5*l2^2*z3*z4 - 161/1215*
         n^6*l1^5*l2^2*z3^2 + 1149787/29859840*n^6*l1^6*l2 + 2063/2160*
         n^6*l1^6*l2*z8 - 1/15*n^6*l1^6*l2*z3z5 - 14599/7776*n^6*l1^6*
         l2*z7 + 9295/11664*n^6*l1^6*l2*z6 - 207743/466560*n^6*l1^6*l2*
         z5 + 213923/622080*n^6*l1^6*l2*z4 - 68873/373248*n^6*l1^6*l2*
         z3 + 5/243*n^6*l1^6*l2*z3*z5 - 97/1620*n^6*l1^6*l2*z3*z4 + 
         4597/29160*n^6*l1^6*l2*z3^2 + 9451/11197440*n^7*l1^3*l2^4 - 
         1753/466560*n^7*l1^3*l2^4*z7 + 235/46656*n^7*l1^3*l2^4*z6 - 71/
         77760*n^7*l1^3*l2^4*z5 - 581/62208*n^7*l1^3*l2^4*z4 + 569/
         466560*n^7*l1^3*l2^4*z3 - 7/38880*n^7*l1^3*l2^4*z3*z4 + 67/
         116640*n^7*l1^3*l2^4*z3^2 - 5723/933120*n^7*l1^4*l2^3 - 1/648*
         n^7*l1^4*l2^3*z6 - 37/4320*n^7*l1^4*l2^3*z5 + 349/31104*n^7*
         l1^4*l2^3*z4 + 3091/466560*n^7*l1^4*l2^3*z3 + 1/9720*n^7*l1^4*
         l2^3*z3^2 - 365/20736*n^7*l1^5*l2^2 - 22/729*n^7*l1^5*l2^2*z7
          + 133/1944*n^7*l1^5*l2^2*z6 - 97/2430*n^7*l1^5*l2^2*z5 - 217/
         4860*n^7*l1^5*l2^2*z4 + 2029/23328*n^7*l1^5*l2^2*z3 - 1/135*
         n^7*l1^5*l2^2*z3*z4 + 46/1215*n^7*l1^5*l2^2*z3^2 + 110933/
         14929920*n^7*l1^6*l2 - 5/972*n^7*l1^6*l2*z6 + 49/15552*n^7*
         l1^6*l2*z5 + 1999/103680*n^7*l1^6*l2*z4 - 30259/933120*n^7*
         l1^6*l2*z3 - 2/243*n^7*l1^6*l2*z3^2 + 5723/3732480*n^8*l1^4*
         l2^3 + 1/2592*n^8*l1^4*l2^3*z6 + 37/17280*n^8*l1^4*l2^3*z5 - 
         349/124416*n^8*l1^4*l2^3*z4 - 3091/1866240*n^8*l1^4*l2^3*z3 - 
         1/38880*n^8*l1^4*l2^3*z3^2 + 113/138240*n^8*l1^5*l2^2 - 5/1152
         *n^8*l1^5*l2^2*z5 + 71/34560*n^8*l1^5*l2^2*z4 + 77/51840*n^8*
         l1^5*l2^2*z3 - 30077/14929920*n^8*l1^6*l2 + 5/3888*n^8*l1^6*l2
         *z6 - 1/15552*n^8*l1^6*l2*z5 - 59/11520*n^8*l1^6*l2*z4 + 7321/
         933120*n^8*l1^6*l2*z3 + 1/486*n^8*l1^6*l2*z3^2 - 113/622080*
         n^9*l1^5*l2^2 + 5/5184*n^9*l1^5*l2^2*z5 - 71/155520*n^9*l1^5*
         l2^2*z4 - 77/233280*n^9*l1^5*l2^2*z3 + 625/5971968*n^9*l1^6*l2
          - 5/10368*n^9*l1^6*l2*z5 + 25/124416*n^9*l1^6*l2*z4 + 65/
         373248*n^9*l1^6*l2*z3 - 125/5971968*n^10*l1^6*l2 + 1/10368*
         n^10*l1^6*l2*z5 - 5/124416*n^10*l1^6*l2*z4 - 13/373248*n^10*
         l1^6*l2*z3 ));
RG[phi] = ( + h^2 * ( 1/72*l2^2 - 1/36*l1*l2 + 1/18*l1^2 - 1/288*n*l2^2
          + 1/18*n*l1*l2 - 1/72*n*l1^2 + 1/288*n^2*l2^2 + 1/72*n^2*l1^2
          )

       + h^3 * ( 1/432*l2^3 - 13/576*l1*l2^2 + 1/36*l1^2*l2 - 1/27*l1^3
          - 11/2304*n*l2^3 + 7/576*n*l1*l2^2 - 11/192*n*l1^2*l2 + 5/432
         *n*l1^3 + 1/2304*n^2*l2^3 - 7/576*n^2*l1*l2^2 + 1/192*n^2*l1^2
         *l2 - 7/576*n^2*l1^3 - 1/3456*n^3*l2^3 - 1/288*n^3*l1^2*l2 + 1/
         864*n^3*l1^3 - 1/1728*n^4*l1^3 )

       + h^4 * ( 425/41472*l2^4 - 515/10368*l1*l2^3 + 95/432*l1^2*l2^2
          - 125/648*l1^3*l2 + 125/648*l1^4 - 895/165888*n*l2^4 + 355/
         3456*n*l1*l2^3 - 1015/6912*n*l1^2*l2^2 + 1045/2592*n*l1^3*l2
          - 85/1296*n*l1^4 + 25/4608*n^2*l2^4 - 35/3456*n^2*l1*l2^3 + 
         335/2304*n^2*l1^2*l2^2 - 535/10368*n^2*l1^3*l2 + 5/72*n^2*l1^4
          - 5/82944*n^3*l2^4 + 35/5184*n^3*l1*l2^3 + 5/1728*n^3*l1^2*
         l2^2 + 85/2592*n^3*l1^3*l2 - 35/4608*n^3*l1^4 + 5/165888*n^4*
         l2^4 - 5/3456*n^4*l1^2*l2^2 + 25/10368*n^4*l1^3*l2 + 145/41472
         *n^4*l1^4 - 5/5184*n^5*l1^3*l2 + 5/13824*n^5*l1^4 - 5/41472*
         n^6*l1^4 )

       + h^5 * ( 20137/1492992*l2^5 + 85/20736*l2^5*z4 - 259/124416*
         l2^5*z3 - 542359/2985984*l1*l2^4 - 175/2592*l1*l2^4*z4 + 1369/
         62208*l1*l2^4*z3 + 94787/186624*l1^2*l2^3 + 55/324*l1^2*l2^3*
         z4 - 121/1944*l1^2*l2^3*z3 - 66269/46656*l1^3*l2^2 - 40/81*
         l1^3*l2^2*z4 + 581/3888*l1^3*l2^2*z3 + 1505/1458*l1^4*l2 + 55/
         162*l1^4*l2*z4 - 115/972*l1^4*l2*z3 - 602/729*l1^5 - 22/81*
         l1^5*z4 + 23/243*l1^5*z3 - 322507/11943936*n*l2^5 - 47/5184*n*
         l2^5*z4 + 721/248832*n*l2^5*z3 + 454559/2985984*n*l1*l2^4 + 55/
         1296*n*l1*l2^4*z4 - 547/31104*n*l1*l2^4*z3 - 545981/497664*n*
         l1^2*l2^3 - 155/432*n*l1^2*l2^3*z4 + 457/3456*n*l1^2*l2^3*z3
          + 57959/46656*n*l1^3*l2^2 + 10/27*n*l1^3*l2^2*z4 - 2539/15552
         *n*l1^3*l2^2*z3 - 51715/23328*n*l1^4*l2 - 155/216*n*l1^4*l2*z4
          + 125/486*n*l1^4*l2*z3 + 1915/5832*n*l1^5 + 8/81*n*l1^5*z4 - 
         13/324*n*l1^5*z3 + 66521/11943936*n^2*l2^5 + 127/82944*n^2*
         l2^5*z4 - 157/497664*n^2*l2^5*z3 - 25957/165888*n^2*l1*l2^4 - 
         25/576*n^2*l1*l2^4*z4 + 31/1728*n^2*l1*l2^4*z3 + 121387/497664
         *n^2*l1^2*l2^3 + 25/432*n^2*l1^2*l2^3*z4 - 121/5184*n^2*l1^2*
         l2^3*z3 - 1898687/1492992*n^2*l1^3*l2^2 - 485/1296*n^2*l1^3*
         l2^2*z4 + 4997/31104*n^2*l1^3*l2^2*z3 + 85505/186624*n^2*l1^4*
         l2 + 25/216*n^2*l1^4*l2*z4 - 35/576*n^2*l1^4*l2*z3 - 5593/
         15552*n^2*l1^5 - 23/216*n^2*l1^5*z4 + 169/3888*n^2*l1^5*z3 - 
         8249/1990656*n^3*l2^5 - 13/13824*n^3*l2^5*z4 + 43/82944*n^3*
         l2^5*z3 + 12667/1492992*n^3*l1*l2^4 + 5/2592*n^3*l1*l2^4*z4 - 
         11/15552*n^3*l1*l2^4*z3 - 121567/746496*n^3*l1^2*l2^3 - 25/648
         *n^3*l1^2*l2^3*z4 + 247/15552*n^3*l1^2*l2^3*z3 + 29441/497664*
         n^3*l1^3*l2^2 + 5/648*n^3*l1^3*l2^2*z4 + 299/62208*n^3*l1^3*
         l2^2*z3 - 922115/2985984*n^3*l1^4*l2 - 25/324*n^3*l1^4*l2*z4
          + 775/20736*n^3*l1^4*l2*z3 + 15625/248832*n^3*l1^5 + 5/324*
         n^3*l1^5*z4 - 17/2592*n^3*l1^5*z3 + 137/1492992*n^4*l2^5 - 1/
         82944*n^4*l2^5*z4 - 23/497664*n^4*l2^5*z3 - 12667/2985984*n^4*
         l1*l2^4 - 5/5184*n^4*l1*l2^4*z4 + 11/31104*n^4*l1*l2^4*z3 + 5/
         13824*n^4*l1^2*l2^3 - 5/10368*n^4*l1^2*l2^3*z3 - 22487/746496*
         n^4*l1^3*l2^2 - 5/1296*n^4*l1^3*l2^2*z4 - 29/20736*n^4*l1^3*
         l2^2*z3 + 15775/2985984*n^4*l1^4*l2 + 275/62208*n^4*l1^4*l2*z3
          - 95659/2985984*n^4*l1^5 - 5/648*n^4*l1^5*z4 + 185/62208*n^4*
         l1^5*z3 - 1/82944*n^5*l2^5 - 1/6912*n^5*l1^2*l2^3 + 1/5184*n^5
         *l1^2*l2^3*z3 + 325/497664*n^5*l1^3*l2^2 - 25/20736*n^5*l1^3*
         l2^2*z3 - 7675/2985984*n^5*l1^4*l2 - 25/20736*n^5*l1^4*l2*z3
          + 25/31104*n^5*l1^5 + 5/15552*n^5*l1^5*z3 - 325/1492992*n^6*
         l1^3*l2^2 + 25/62208*n^6*l1^3*l2^2*z3 + 455/995328*n^6*l1^4*l2
          - 35/62208*n^6*l1^4*l2*z3 - 491/1492992*n^6*l1^5 - 1/31104*
         n^6*l1^5*z3 - 65/497664*n^7*l1^4*l2 + 5/31104*n^7*l1^4*l2*z3
          + 13/248832*n^7*l1^5 - 1/15552*n^7*l1^5*z3 - 13/995328*n^8*
         l1^5 + 1/62208*n^8*l1^5*z3 )

       + h^6 * ( 4558343/119439360*l2^6 + 275/7776*l2^6*z6 - 34225/
         1492992*l2^6*z5 + 1561/92160*l2^6*z4 + 66671/7464960*l2^6*z3
          - 11/3888*l2^6*z3^2 - 6961559/19906560*l1*l2^5 - 6125/20736*
         l1*l2^5*z6 + 12247/62208*l1*l2^5*z5 - 6769/46080*l1*l2^5*z4 - 
         74303/1244160*l1*l2^5*z3 + 245/10368*l1*l2^5*z3^2 + 5546923/
         2488320*l1^2*l2^4 + 1225/576*l1^2*l2^4*z6 - 3515/2592*l1^2*
         l2^4*z5 + 70051/69120*l1^2*l2^4*z4 + 4891/9720*l1^2*l2^4*z3 - 
         49/288*l1^2*l2^4*z3^2 - 8374651/1866240*l1^3*l2^3 - 3775/972*
         l1^3*l2^3*z6 + 1924/729*l1^3*l2^3*z5 - 12769/6480*l1^3*l2^3*z4
          - 107197/116640*l1^3*l2^3*z3 + 151/486*l1^3*l2^3*z3^2 + 
         473141/51840*l1^4*l2^2 + 2675/324*l1^4*l2^2*z6 - 21793/3888*
         l1^4*l2^2*z5 + 9023/2160*l1^4*l2^2*z4 + 43687/19440*l1^4*l2^2*
         z3 - 107/162*l1^4*l2^2*z3^2 - 88159/15552*l1^5*l2 - 775/162*
         l1^5*l2*z6 + 814/243*l1^5*l2*z5 - 269/108*l1^5*l2*z4 - 581/486
         *l1^5*l2*z3 + 31/81*l1^5*l2*z3^2 + 88159/23328*l1^6 + 775/243*
         l1^6*z6 - 1628/729*l1^6*z5 + 269/162*l1^6*z4 + 581/729*l1^6*z3
          - 62/243*l1^6*z3^2 - 19141927/477757440*n*l2^6 - 43625/
         1492992*n*l2^6*z6 + 16391/746496*n*l2^6*z5 - 163153/9953280*n*
         l2^6*z4 - 172019/29859840*n*l2^6*z3 + 1745/746496*n*l2^6*z3^2
          + 5018759/6635520*n*l1*l2^5 + 9875/15552*n*l1*l2^5*z6 - 1147/
         2592*n*l1*l2^5*z5 + 136063/414720*n*l1*l2^5*z4 + 96137/622080*
         n*l1*l2^5*z3 - 395/7776*n*l1*l2^5*z3^2 - 31860221/13271040*n*
         l1^2*l2^4 - 9025/5184*n*l1^2*l2^4*z6 + 250157/186624*n*l1^2*
         l2^4*z5 - 91393/92160*n*l1^2*l2^4*z4 - 1026211/2488320*n*l1^2*
         l2^4*z3 + 361/2592*n*l1^2*l2^4*z3^2 + 75068383/7464960*n*l1^3*
         l2^3 + 98275/11664*n*l1^3*l2^3*z6 - 22829/3888*n*l1^3*l2^3*z5
          + 1359899/311040*n*l1^3*l2^3*z4 + 936121/466560*n*l1^3*l2^3*
         z3 - 3931/5832*n*l1^3*l2^3*z3^2 - 35185693/3732480*n*l1^4*l2^2
          - 27725/3888*n*l1^4*l2^2*z6 + 81659/15552*n*l1^4*l2^2*z5 - 
         16829/4320*n*l1^4*l2^2*z4 - 350531/233280*n*l1^4*l2^2*z3 + 
         1109/1944*n*l1^4*l2^2*z3^2 + 42995/3456*n*l1^5*l2 + 19975/1944
         *n*l1^5*l2*z6 - 14171/1944*n*l1^5*l2*z5 + 3509/648*n*l1^5*l2*
         z4 + 4921/1944*n*l1^5*l2*z3 - 799/972*n*l1^5*l2*z3^2 - 156797/
         93312*n*l1^6 - 925/729*n*l1^6*z6 + 925/972*n*l1^6*z5 - 1369/
         1944*n*l1^6*z4 - 427/1458*n*l1^6*z3 + 74/729*n*l1^6*z3^2 + 
         9784939/238878720*n^2*l2^6 + 44875/1492992*n^2*l2^6*z6 - 
         140267/5971968*n^2*l2^6*z5 + 21649/1244160*n^2*l2^6*z4 + 
         222331/29859840*n^2*l2^6*z3 - 1795/746496*n^2*l2^6*z3^2 - 
         4551569/19906560*n^2*l1*l2^5 - 3925/27648*n^2*l1*l2^5*z6 + 
         33263/248832*n^2*l1*l2^5*z5 - 3383/34560*n^2*l1*l2^5*z4 - 
         56243/1244160*n^2*l1*l2^5*z3 + 157/13824*n^2*l1*l2^5*z3^2 + 
         33404959/13271040*n^2*l1^2*l2^4 + 4675/2592*n^2*l1^2*l2^4*z6
          - 29341/20736*n^2*l1^2*l2^4*z5 + 144343/138240*n^2*l1^2*l2^4*
         z4 + 60833/138240*n^2*l1^2*l2^4*z3 - 187/1296*n^2*l1^2*l2^4*
         z3^2 - 10771183/3317760*n^2*l1^3*l2^3 - 11525/5832*n^2*l1^3*
         l2^3*z6 + 27787/15552*n^2*l1^3*l2^3*z5 - 807283/622080*n^2*
         l1^3*l2^3*z4 - 954179/1866240*n^2*l1^3*l2^3*z3 + 461/2916*n^2*
         l1^3*l2^3*z3^2 + 29660731/2985984*n^2*l1^4*l2^2 + 114475/15552
         *n^2*l1^4*l2^2*z6 - 2701/486*n^2*l1^4*l2^2*z5 + 170431/41472*
         n^2*l1^4*l2^2*z4 + 16859/10368*n^2*l1^4*l2^2*z3 - 4579/7776*
         n^2*l1^4*l2^2*z3^2 - 415601/124416*n^2*l1^5*l2 - 2075/972*n^2*
         l1^5*l2*z6 + 13949/7776*n^2*l1^5*l2*z5 - 3413/2592*n^2*l1^5*l2
         *z4 - 377/864*n^2*l1^5*l2*z3 + 83/486*n^2*l1^5*l2*z3^2 + 
         175843/93312*n^2*l1^6 + 5425/3888*n^2*l1^6*z6 - 259/243*n^2*
         l1^6*z5 + 85/108*n^2*l1^6*z4 + 1903/5832*n^2*l1^6*z3 - 217/
         1944*n^2*l1^6*z3^2 - 189073/53084160*n^3*l2^6 - 11675/5971968*
         n^3*l2^6*z6 + 3959/1492992*n^3*l2^6*z5 - 9209/4976640*n^3*l2^6
         *z4 - 22397/14929920*n^3*l2^6*z3 + 467/2985984*n^3*l2^6*z3^2
          + 1581343/9953280*n^3*l1*l2^5 + 12025/124416*n^3*l1*l2^5*z6
          - 3737/41472*n^3*l1*l2^5*z5 + 857/12960*n^3*l1*l2^5*z4 + 5557/
         207360*n^3*l1*l2^5*z3 - 481/62208*n^3*l1*l2^5*z3^2 - 2314057/
         9953280*n^3*l1^2*l2^4 - 325/2592*n^3*l1^2*l2^4*z6 + 55685/
         373248*n^3*l1^2*l2^4*z5 - 29059/276480*n^3*l1^2*l2^4*z4 - 
         15349/276480*n^3*l1^2*l2^4*z3 + 13/1296*n^3*l1^2*l2^4*z3^2 + 
         2163815/995328*n^3*l1^3*l2^3 + 2575/1944*n^3*l1^3*l2^3*z6 - 
         14171/11664*n^3*l1^3*l2^3*z5 + 73025/82944*n^3*l1^3*l2^3*z4 + 
         134969/373248*n^3*l1^3*l2^3*z3 - 103/972*n^3*l1^3*l2^3*z3^2 - 
         120519809/119439360*n^3*l1^4*l2^2 - 3575/7776*n^3*l1^4*l2^2*z6
          + 19129/31104*n^3*l1^4*l2^2*z5 - 355537/829440*n^3*l1^4*l2^2*
         z4 - 1857953/7464960*n^3*l1^4*l2^2*z3 + 143/3888*n^3*l1^4*l2^2
         *z3^2 + 2316755/995328*n^3*l1^5*l2 + 475/324*n^3*l1^5*l2*z6 - 
         2479/1944*n^3*l1^5*l2*z5 + 19297/20736*n^3*l1^5*l2*z4 + 221/
         648*n^3*l1^5*l2*z3 - 19/162*n^3*l1^5*l2*z3^2 - 616621/1492992*
         n^3*l1^6 - 2975/11664*n^3*l1^6*z6 + 10841/46656*n^3*l1^6*z5 - 
         1745/10368*n^3*l1^6*z4 - 1079/15552*n^3*l1^6*z3 + 119/5832*n^3
         *l1^6*z3^2 + 31063/14929920*n^4*l2^6 + 6175/5971968*n^4*l2^6*
         z6 - 7511/5971968*n^4*l2^6*z5 + 8909/9953280*n^4*l2^6*z4 + 
         1619/3732480*n^4*l2^6*z3 - 247/2985984*n^4*l2^6*z3^2 - 3863/
         995328*n^4*l1*l2^5 - 175/82944*n^4*l1*l2^5*z6 + 703/248832*n^4
         *l1*l2^5*z5 - 17/9216*n^4*l1*l2^5*z4 - 275/248832*n^4*l1*l2^5*
         z3 + 7/41472*n^4*l1*l2^5*z3^2 + 85141/737280*n^4*l1^2*l2^4 + 
         325/5184*n^4*l1^2*l2^4*z6 - 27935/373248*n^4*l1^2*l2^4*z5 + 
         7321/138240*n^4*l1^2*l2^4*z4 + 17627/622080*n^4*l1^2*l2^4*z3
          - 13/2592*n^4*l1^2*l2^4*z3^2 - 85409/5971968*n^4*l1^3*l2^3 - 
         125/11664*n^4*l1^3*l2^3*z6 + 185/5184*n^4*l1^3*l2^3*z5 - 5777/
         248832*n^4*l1^3*l2^3*z4 - 241/7776*n^4*l1^3*l2^3*z3 + 5/5832*
         n^4*l1^3*l2^3*z3^2 + 19705979/39813120*n^4*l1^4*l2^2 + 3575/
         15552*n^4*l1^4*l2^2*z6 - 1073/3456*n^4*l1^4*l2^2*z5 + 14953/
         69120*n^4*l1^4*l2^2*z4 + 483067/3732480*n^4*l1^4*l2^2*z3 - 143/
         7776*n^4*l1^4*l2^2*z3^2 - 595711/3981312*n^4*l1^5*l2 - 125/
         1944*n^4*l1^5*l2*z6 + 925/7776*n^4*l1^5*l2*z5 - 6581/82944*n^4
         *l1^5*l2*z4 - 18719/248832*n^4*l1^5*l2*z3 + 5/972*n^4*l1^5*l2*
         z3^2 + 652153/2985984*n^4*l1^6 + 775/5832*n^4*l1^6*z6 - 1961/
         15552*n^4*l1^6*z5 + 5651/62208*n^4*l1^6*z4 + 15287/373248*n^4*
         l1^6*z3 - 31/2916*n^4*l1^6*z3^2 - 5693/95551488*n^5*l2^6 - 125/
         5971968*n^5*l2^6*z6 - 37/2985984*n^5*l2^6*z5 + 1/124416*n^5*
         l2^6*z4 + 187/2985984*n^5*l2^6*z3 + 5/2985984*n^5*l2^6*z3^2 + 
         3223/2488320*n^5*l1*l2^5 + 25/31104*n^5*l1*l2^5*z6 - 37/31104*
         n^5*l1*l2^5*z5 + 79/103680*n^5*l1*l2^5*z4 + 37/51840*n^5*l1*
         l2^5*z3 - 1/15552*n^5*l1*l2^5*z3^2 + 305/331776*n^5*l1^2*l2^4
          + 37/124416*n^5*l1^2*l2^4*z5 - 1/2048*n^5*l1^2*l2^4*z4 - 115/
         165888*n^5*l1^2*l2^4*z3 + 13571/2488320*n^5*l1^3*l2^3 + 25/
         5832*n^5*l1^3*l2^3*z6 - 37/2592*n^5*l1^3*l2^3*z5 + 12331/
         1244160*n^5*l1^3*l2^3*z4 + 22639/1866240*n^5*l1^3*l2^3*z3 - 1/
         2916*n^5*l1^3*l2^3*z3^2 + 1387637/119439360*n^5*l1^4*l2^2 + 37/
         10368*n^5*l1^4*l2^2*z5 - 2239/829440*n^5*l1^4*l2^2*z4 - 14597/
         2488320*n^5*l1^4*l2^2*z3 + 113503/1990656*n^5*l1^5*l2 + 25/972
         *n^5*l1^5*l2*z6 - 185/3888*n^5*l1^5*l2*z5 + 1333/41472*n^5*
         l1^5*l2*z4 + 1247/41472*n^5*l1^5*l2*z3 - 1/486*n^5*l1^5*l2*
         z3^2 - 336307/23887872*n^5*l1^6 - 25/3888*n^5*l1^6*z6 + 185/
         15552*n^5*l1^6*z5 - 1339/165888*n^5*l1^6*z4 - 11215/1492992*
         n^5*l1^6*z3 + 1/1944*n^5*l1^6*z3^2 + 191/95551488*n^6*l2^6 + 
         25/5971968*n^6*l2^6*z6 - 1/995328*n^6*l2^6*z4 - 1/497664*n^6*
         l2^6*z3 - 1/2985984*n^6*l2^6*z3^2 - 305/995328*n^6*l1^2*l2^4
          - 37/373248*n^6*l1^2*l2^4*z5 + 1/6144*n^6*l1^2*l2^4*z4 + 115/
         497664*n^6*l1^2*l2^4*z3 + 3983/14929920*n^6*l1^3*l2^3 - 259/
         414720*n^6*l1^3*l2^3*z4 + 497/1866240*n^6*l1^3*l2^3*z3 - 
         491339/119439360*n^6*l1^4*l2^2 - 37/31104*n^6*l1^4*l2^2*z5 + 
         127/92160*n^6*l1^4*l2^2*z4 + 13267/7464960*n^6*l1^4*l2^2*z3 + 
         5761/1990656*n^6*l1^5*l2 - 7/13824*n^6*l1^5*l2*z4 + 7/124416*
         n^6*l1^5*l2*z3 + 104015/23887872*n^6*l1^6 + 25/11664*n^6*l1^6*
         z6 - 185/46656*n^6*l1^6*z5 + 1381/497664*n^6*l1^6*z4 + 3715/
         1492992*n^6*l1^6*z3 - 1/5832*n^6*l1^6*z3^2 - 569/7464960*n^7*
         l1^3*l2^3 + 37/207360*n^7*l1^3*l2^3*z4 - 71/933120*n^7*l1^3*
         l2^3*z3 + 617/2985984*n^7*l1^4*l2^2 - 17/41472*n^7*l1^4*l2^2*
         z4 + 19/124416*n^7*l1^4*l2^2*z3 - 455/497664*n^7*l1^5*l2 + 1/
         3456*n^7*l1^5*l2*z4 - 1/15552*n^7*l1^5*l2*z3 + 3553/11943936*
         n^7*l1^6 - 7/82944*n^7*l1^6*z4 + 13/746496*n^7*l1^6*z3 - 617/
         11943936*n^8*l1^4*l2^2 + 17/165888*n^8*l1^4*l2^2*z4 - 19/
         497664*n^8*l1^4*l2^2*z3 + 29/442368*n^8*l1^5*l2 - 1/9216*n^8*
         l1^5*l2*z4 + 1/27648*n^8*l1^5*l2*z3 - 997/11943936*n^8*l1^6 + 
         1/27648*n^8*l1^6*z4 - 7/746496*n^8*l1^6*z3 - 29/1990656*n^9*
         l1^5*l2 + 1/41472*n^9*l1^5*l2*z4 - 1/124416*n^9*l1^5*l2*z3 + 
         145/23887872*n^9*l1^6 - 5/497664*n^9*l1^6*z4 + 5/1492992*n^9*
         l1^6*z3 - 29/23887872*n^10*l1^6 + 1/497664*n^10*l1^6*z4 - 1/
         1492992*n^10*l1^6*z3 ));
RG[tau] = ( + h * ( 1/6*l2 - 2/3*l1 - 1/3*n*l2 + 1/6*n*l1 - 1/6*n^2*l1
          )

       + h^2 * ( 5/36*l2^2 - 5/18*l1*l2 + 5/9*l1^2 - 5/144*n*l2^2 + 5/9
         *n*l1*l2 - 5/36*n*l1^2 + 5/144*n^2*l2^2 + 5/36*n^2*l1^2 )

       + h^3 * ( 37/288*l2^3 - 119/96*l1*l2^2 + 37/24*l1^2*l2 - 37/18*
         l1^3 - 17/64*n*l2^3 + 199/288*n*l1*l2^2 - 51/16*n*l1^2*l2 + 47/
         72*n*l1^3 + 5/192*n^2*l2^3 - 797/1152*n^2*l1*l2^2 + 5/16*n^2*
         l1^2*l2 - 11/16*n^2*l1^3 - 5/288*n^3*l2^3 + 1/576*n^3*l1*l2^2
          - 5/24*n^3*l1^2*l2 + 5/72*n^3*l1^3 - 1/1152*n^4*l1*l2^2 - 5/
         144*n^4*l1^3 )

       + h^4 * ( 24205/62208*l2^4 + 35/432*l2^4*z4 + 2/81*l2^4*z3 - 
         31213/15552*l1*l2^3 - 11/27*l1*l2^3*z4 - 115/648*l1*l2^3*z3 + 
         2807/324*l1^2*l2^2 + 16/9*l1^2*l2^2*z4 + 53/54*l1^2*l2^2*z3 - 
         7765/972*l1^3*l2 - 44/27*l1^3*l2*z4 - 68/81*l1^3*l2*z3 + 7765/
         972*l1^4 + 44/27*l1^4*z4 + 68/81*l1^4*z3 - 64499/248832*n*l2^4
          - 11/216*n*l2^4*z4 - 175/5184*n*l2^4*z3 + 66113/15552*n*l1*
         l2^3 + 31/36*n*l1*l2^3*z4 + 127/324*n*l1*l2^3*z3 - 69163/10368
         *n*l1^2*l2^2 - 4/3*n*l1^2*l2^2*z4 - 119/216*n*l1^2*l2^2*z3 + 
         65909/3888*n*l1^3*l2 + 31/9*n*l1^3*l2*z4 + 47/27*n*l1^3*l2*z3
          - 5777/1944*n*l1^4 - 16/27*n*l1^4*z4 - 22/81*n*l1^4*z3 + 1375/
         5184*n^2*l2^4 + 5/96*n^2*l2^4*z4 + 59/1728*n^2*l2^4*z3 - 22147/
         31104*n^2*l1*l2^3 - 5/36*n^2*l1*l2^3*z4 - 287/2592*n^2*l1*l2^3
         *z3 + 70081/10368*n^2*l1^2*l2^2 + 97/72*n^2*l1^2*l2^2*z4 + 16/
         27*n^2*l1^2*l2^2*z3 - 45467/15552*n^2*l1^3*l2 - 5/9*n^2*l1^3*
         l2*z4 - 7/36*n^2*l1^3*l2*z3 + 463/144*n^2*l1^4 + 23/36*n^2*
         l1^4*z4 + 8/27*n^2*l1^4*z3 - 1501/124416*n^3*l2^4 - 1/432*n^3*
         l2^4*z4 - 1/1296*n^3*l2^4*z3 + 116/243*n^3*l1*l2^3 + 5/54*n^3*
         l1*l2^3*z4 + 47/648*n^3*l1*l2^3*z3 - 17/96*n^3*l1^2*l2^2 - 1/
         36*n^3*l1^2*l2^2*z4 - 1/12*n^3*l1^2*l2^2*z3 + 7577/3888*n^3*
         l1^3*l2 + 10/27*n^3*l1^3*l2*z4 + 13/81*n^3*l1^3*l2*z3 - 3367/
         6912*n^3*l1^4 - 5/54*n^3*l1^4*z4 - 67/1296*n^3*l1^4*z3 + 1501/
         248832*n^4*l2^4 + 1/864*n^4*l2^4*z4 + 1/2592*n^4*l2^4*z3 - 125/
         31104*n^4*l1*l2^3 + 5/2592*n^4*l1*l2^3*z3 + 17/192*n^4*l1^2*
         l2^2 + 1/72*n^4*l1^2*l2^2*z4 + 1/24*n^4*l1^2*l2^2*z3 + 5/15552
         *n^4*l1^3*l2 - 5/108*n^4*l1^3*l2*z3 + 15149/62208*n^4*l1^4 + 5/
         108*n^4*l1^4*z4 + 41/1296*n^4*l1^4*z3 + 25/15552*n^5*l1*l2^3
          - 1/1296*n^5*l1*l2^3*z3 - 1/7776*n^5*l1^3*l2 + 1/54*n^5*l1^3*
         l2*z3 + 1/20736*n^5*l1^4 - 1/144*n^5*l1^4*z3 - 1/62208*n^6*
         l1^4 + 1/432*n^6*l1^4*z3 )

       + h^5 * ( 1616969/2985984*l2^5 + 6125/20736*l2^5*z6 + 13/864*
         l2^5*z5 + 1283/10368*l2^5*z4 + 4421/20736*l2^5*z3 - 755/10368*
         l2^5*z3^2 - 10540385/1492992*l1*l2^4 - 1225/288*l1*l2^4*z6 - 
         11/162*l1*l2^4*z5 - 19291/10368*l1*l2^4*z4 - 12233/3456*l1*
         l2^4*z3 + 497/432*l1*l2^4*z3^2 + 959477/46656*l1^2*l2^3 + 3775/
         324*l1^2*l2^3*z6 + 55/162*l1^2*l2^3*z5 + 1633/324*l1^2*l2^3*z4
          + 4159/432*l1^2*l2^3*z3 - 481/162*l1^2*l2^3*z3^2 - 2666501/
         46656*l1^3*l2^2 - 2675/81*l1^3*l2^2*z6 - 5/6*l1^3*l2^2*z5 - 
         9233/648*l1^3*l2^2*z4 - 6341/216*l1^3*l2^2*z3 + 694/81*l1^3*
         l2^2*z3^2 + 247385/5832*l1^4*l2 + 3875/162*l1^4*l2*z6 + 20/27*
         l1^4*l2*z5 + 3335/324*l1^4*l2*z4 + 6635/324*l1^4*l2*z3 - 485/
         81*l1^4*l2*z3^2 - 49477/1458*l1^5 - 1550/81*l1^5*z6 - 16/27*
         l1^5*z5 - 667/81*l1^5*z4 - 1327/81*l1^5*z3 + 388/81*l1^5*z3^2
          - 13293553/11943936*n*l2^5 - 9875/15552*n*l2^5*z6 - 145/7776*
         n*l2^5*z5 - 11693/41472*n*l2^5*z4 - 132901/248832*n*l2^5*z3 + 
         1241/7776*n*l2^5*z3^2 + 10019611/1492992*n*l1*l2^4 + 9025/2592
         *n*l1*l2^4*z6 + 1159/7776*n*l1*l2^4*z5 + 31253/20736*n*l1*l2^4
         *z4 + 178147/62208*n*l1*l2^4*z3 - 1021/1296*n*l1*l2^4*z3^2 - 
         7492573/165888*n*l1^2*l2^3 - 98275/3888*n*l1^2*l2^3*z6 - 715/
         972*n*l1^2*l2^3*z5 - 56749/5184*n*l1^2*l2^3*z4 - 652369/31104*
         n*l1^2*l2^3*z3 + 12301/1944*n*l1^2*l2^3*z3^2 + 244963/4608*n*
         l1^3*l2^2 + 27725/972*n*l1^3*l2^2*z6 + 1927/1944*n*l1^3*l2^2*
         z5 + 31999/2592*n*l1^3*l2^2*z4 + 43699/1944*n*l1^3*l2^2*z3 - 
         3269/486*n*l1^3*l2^2*z3^2 - 536845/5832*n*l1^4*l2 - 99875/1944
         *n*l1^4*l2*z6 - 755/486*n*l1^4*l2*z5 - 1795/81*n*l1^4*l2*z4 - 
         14125/324*n*l1^4*l2*z3 + 12365/972*n*l1^4*l2*z3^2 + 83137/5832
         *n*l1^5 + 1850/243*n*l1^5*z6 + 50/243*n*l1^5*z5 + 1075/324*n*
         l1^5*z4 + 2011/324*n*l1^5*z3 - 436/243*n*l1^5*z3^2 + 3415019/
         11943936*n^2*l2^5 + 3925/27648*n^2*l2^5*z6 - 5/1728*n^2*l2^5*
         z5 + 5125/82944*n^2*l2^5*z4 + 785/5184*n^2*l2^5*z3 - 137/4608*
         n^2*l2^5*z3^2 - 9257479/1327104*n^2*l1*l2^4 - 4675/1296*n^2*l1
         *l2^4*z6 - 353/2592*n^2*l1*l2^4*z5 - 10765/6912*n^2*l1*l2^4*z4
          - 250481/82944*n^2*l1*l2^4*z3 + 1049/1296*n^2*l1*l2^4*z3^2 + 
         754711/62208*n^2*l1^2*l2^3 + 11525/1944*n^2*l1^2*l2^3*z6 + 625/
         3888*n^2*l1^2*l2^3*z5 + 26951/10368*n^2*l1^2*l2^3*z4 + 161353/
         31104*n^2*l1^2*l2^3*z3 - 284/243*n^2*l1^2*l2^3*z3^2 - 82691453/
         1492992*n^2*l1^3*l2^2 - 114475/3888*n^2*l1^3*l2^2*z6 - 223/243
         *n^2*l1^3*l2^2*z5 - 22093/1728*n^2*l1^3*l2^2*z4 - 735301/31104
         *n^2*l1^3*l2^2*z3 + 13309/1944*n^2*l1^3*l2^2*z3^2 + 16269935/
         746496*n^2*l1^4*l2 + 10375/972*n^2*l1^4*l2*z6 + 395/1944*n^2*
         l1^4*l2*z5 + 24625/5184*n^2*l1^4*l2*z4 + 62735/7776*n^2*l1^4*
         l2*z3 - 545/243*n^2*l1^4*l2*z3^2 - 984097/62208*n^2*l1^5 - 
         5425/648*n^2*l1^5*z6 - 17/81*n^2*l1^5*z5 - 1579/432*n^2*l1^5*
         z4 - 13327/1944*n^2*l1^5*z3 + 631/324*n^2*l1^5*z3^2 - 137617/
         663552*n^3*l2^5 - 12025/124416*n^3*l2^5*z6 - 5/15552*n^3*l2^5*
         z5 - 1615/41472*n^3*l2^5*z4 - 695/7776*n^3*l2^5*z3 + 1183/
         62208*n^3*l2^5*z3^2 + 3163975/5971968*n^3*l1*l2^4 + 325/1296*
         n^3*l1*l2^4*z6 - 101/3888*n^3*l1*l2^4*z5 + 1393/13824*n^3*l1*
         l2^4*z4 + 19409/62208*n^3*l1*l2^4*z3 - 7/162*n^3*l1*l2^4*z3^2
          - 6092983/746496*n^3*l1^2*l2^3 - 2575/648*n^3*l1^2*l2^3*z6 - 
         25/324*n^3*l1^2*l2^3*z5 - 2243/1296*n^3*l1^2*l2^3*z4 - 6149/
         1728*n^3*l1^2*l2^3*z3 + 253/324*n^3*l1^2*l2^3*z3^2 + 6644077/
         1492992*n^3*l1^3*l2^2 + 3575/1944*n^3*l1^3*l2^2*z6 - 1165/7776
         *n^3*l1^3*l2^2*z5 + 2257/2592*n^3*l1^3*l2^2*z4 + 72839/31104*
         n^3*l1^3*l2^2*z3 - 233/972*n^3*l1^3*l2^2*z3^2 - 44895065/
         2985984*n^3*l1^4*l2 - 2375/324*n^3*l1^4*l2*z6 - 5/54*n^3*l1^4*
         l2*z5 - 33785/10368*n^3*l1^4*l2*z4 - 366005/62208*n^3*l1^4*l2*
         z3 + 245/162*n^3*l1^4*l2*z3^2 + 49123/15552*n^3*l1^5 + 2975/
         1944*n^3*l1^5*z6 + 11/1944*n^3*l1^5*z5 + 391/576*n^3*l1^5*z4
          + 20663/15552*n^3*l1^5*z3 - 299/972*n^3*l1^5*z3^2 + 4039/
         746496*n^4*l2^5 + 175/82944*n^4*l2^5*z6 + 1/5184*n^4*l2^5*z5
          + 71/82944*n^4*l2^5*z4 + 1/27648*n^4*l2^5*z3 - 1/41472*n^4*
         l2^5*z3^2 - 3181735/11943936*n^4*l1*l2^4 - 325/2592*n^4*l1*
         l2^4*z6 + 53/3888*n^4*l1*l2^4*z5 - 2117/41472*n^4*l1*l2^4*z4
          - 38633/248832*n^4*l1*l2^4*z3 + 7/324*n^4*l1*l2^4*z3^2 + 
         55295/497664*n^4*l1^2*l2^3 + 125/3888*n^4*l1^2*l2^3*z6 - 175/
         3888*n^4*l1^2*l2^3*z5 - 35/10368*n^4*l1^2*l2^3*z4 + 2335/15552
         *n^4*l1^2*l2^3*z3 - 5/1944*n^4*l1^2*l2^3*z3^2 - 1657513/746496
         *n^4*l1^3*l2^2 - 3575/3888*n^4*l1^3*l2^2*z6 + 635/7776*n^4*
         l1^3*l2^2*z5 - 2137/5184*n^4*l1^3*l2^2*z4 - 3161/2592*n^4*l1^3
         *l2^2*z3 + 233/1944*n^4*l1^3*l2^2*z3^2 + 2263225/2985984*n^4*
         l1^4*l2 + 625/1944*n^4*l1^4*l2*z6 - 125/1944*n^4*l1^4*l2*z5 + 
         1375/10368*n^4*l1^4*l2*z4 + 47425/62208*n^4*l1^4*l2*z3 - 25/
         972*n^4*l1^4*l2*z3^2 - 4942309/2985984*n^4*l1^5 - 775/972*n^4*
         l1^5*z6 + 7/1944*n^4*l1^5*z5 - 3631/10368*n^4*l1^5*z4 - 46213/
         62208*n^4*l1^5*z3 + 38/243*n^4*l1^5*z3^2 - 5/3888*n^5*l2^5 - 
         25/31104*n^5*l2^5*z6 + 1/15552*n^5*l2^5*z5 - 11/20736*n^5*l2^5
         *z4 - 49/62208*n^5*l2^5*z3 + 1/15552*n^5*l2^5*z3^2 + 37/20736*
         n^5*l1*l2^4 - 1/1296*n^5*l1*l2^4*z5 + 11/13824*n^5*l1*l2^4*z4
          - 37/41472*n^5*l1*l2^4*z3 - 11059/248832*n^5*l1^2*l2^3 - 25/
         1944*n^5*l1^2*l2^3*z6 + 35/1944*n^5*l1^2*l2^3*z5 + 7/5184*n^5*
         l1^2*l2^3*z4 - 467/7776*n^5*l1^2*l2^3*z3 + 1/972*n^5*l1^2*l2^3
         *z3^2 - 935/165888*n^5*l1^3*l2^2 - 7/864*n^5*l1^3*l2^2*z5 - 1/
         36*n^5*l1^3*l2^2*z4 + 605/10368*n^5*l1^3*l2^2*z3 - 906025/
         2985984*n^5*l1^4*l2 - 125/972*n^5*l1^4*l2*z6 + 25/972*n^5*l1^4
         *l2*z5 - 445/10368*n^5*l1^4*l2*z4 - 19565/62208*n^5*l1^4*l2*z3
          + 5/486*n^5*l1^4*l2*z3^2 + 22655/248832*n^5*l1^5 + 25/648*n^5
         *l1^5*z6 - 5/648*n^5*l1^5*z5 + 7/576*n^5*l1^5*z4 + 739/7776*
         n^5*l1^5*z3 - 1/324*n^5*l1^5*z3^2 - 37/62208*n^6*l1*l2^4 + 1/
         3888*n^6*l1*l2^4*z5 - 11/41472*n^6*l1*l2^4*z4 + 37/124416*n^6*
         l1*l2^4*z3 + 935/497664*n^6*l1^3*l2^2 + 7/2592*n^6*l1^3*l2^2*
         z5 + 1/108*n^6*l1^3*l2^2*z4 - 605/31104*n^6*l1^3*l2^2*z3 + 245/
         995328*n^6*l1^4*l2 - 35/3456*n^6*l1^4*l2*z4 + 595/62208*n^6*
         l1^4*l2*z3 - 45359/1492992*n^6*l1^5 - 25/1944*n^6*l1^5*z6 + 5/
         1944*n^6*l1^5*z5 - 7/2592*n^6*l1^5*z4 - 1025/31104*n^6*l1^5*z3
          + 1/972*n^6*l1^5*z3^2 - 35/497664*n^7*l1^4*l2 + 5/1728*n^7*
         l1^4*l2*z4 - 85/31104*n^7*l1^4*l2*z3 + 7/248832*n^7*l1^5 - 1/
         864*n^7*l1^5*z4 + 17/15552*n^7*l1^5*z3 - 7/995328*n^8*l1^5 + 1/
         3456*n^8*l1^5*z4 - 17/62208*n^8*l1^5*z3 )

       + h^6 * ( 10601921/6635520*l2^6 + 5815597/2073600*l2^6*z8 - 2819/
         14400*l2^6*z3z5 - 303601/276480*l2^6*z7 + 330793/248832*l2^6*
         z6 + 1770181/3732480*l2^6*z5 + 352261/1244160*l2^6*z4 + 
         5437351/3732480*l2^6*z3 - 7837/5184*l2^6*z3*z5 + 15241/51840*
         l2^6*z3*z4 + 271261/622080*l2^6*z3^2 - 141238663/9953280*l1*
         l2^5 - 4161071/172800*l1*l2^5*z8 + 2017/1200*l1*l2^5*z3z5 + 
         1022683/103680*l1*l2^5*z7 - 367267/31104*l1*l2^5*z6 - 239213/
         51840*l1*l2^5*z5 - 494393/207360*l1*l2^5*z4 - 7973651/622080*
         l1*l2^5*z3 + 2773/216*l1*l2^5*z3*z5 - 62983/25920*l1*l2^5*z3*
         z4 - 150287/38880*l1*l2^5*z3^2 + 1136609/12960*l1^2*l2^4 + 
         707609/4320*l1^2*l2^4*z8 - 343/30*l1^2*l2^4*z3z5 - 272113/3888
         *l1^2*l2^4*z7 + 157597/1944*l1^2*l2^4*z6 + 66799/1944*l1^2*
         l2^4*z5 + 1603561/103680*l1^2*l2^4*z4 + 344827/3888*l1^2*l2^4*
         z3 - 9679/108*l1^2*l2^4*z3*z5 + 3133/180*l1^2*l2^4*z3*z4 + 
         54181/1944*l1^2*l2^4*z3^2 - 170436749/933120*l1^3*l2^3 - 
         1029437/3240*l1^3*l2^3*z8 + 998/45*l1^3*l2^3*z3z5 + 646103/
         4860*l1^3*l2^3*z7 - 153917/972*l1^3*l2^3*z6 - 1816363/29160*
         l1^3*l2^3*z5 - 593369/19440*l1^3*l2^3*z4 - 10372217/58320*l1^3
         *l2^3*z3 + 13754/81*l1^3*l2^3*z3*z5 - 488/15*l1^3*l2^3*z3*z4
          - 50897/972*l1^3*l2^3*z3^2 + 86642971/233280*l1^4*l2^2 + 
         719987/1080*l1^4*l2^2*z8 - 698/15*l1^4*l2^2*z3z5 - 609163/2160
         *l1^4*l2^2*z7 + 215813/648*l1^4*l2^2*z6 + 1275001/9720*l1^4*
         l2^2*z5 + 67243/1080*l1^4*l2^2*z4 + 3757927/9720*l1^4*l2^2*z3
          - 9698/27*l1^4*l2^2*z3*z5 + 3149/45*l1^4*l2^2*z3*z4 + 36397/
         324*l1^4*l2^2*z3^2 - 9092683/38880*l1^5*l2 - 542569/1350*l1^5*
         l2*z8 + 2104/75*l1^5*l2*z3z5 + 135677/810*l1^5*l2*z7 - 16336/
         81*l1^5*l2*z6 - 18826/243*l1^5*l2*z5 - 30583/810*l1^5*l2*z4 - 
         562321/2430*l1^5*l2*z3 + 5744/27*l1^5*l2*z3*z5 - 5512/135*l1^5
         *l2*z3*z4 - 26672/405*l1^5*l2*z3^2 + 9092683/58320*l1^6 + 
         542569/2025*l1^6*z8 - 4208/225*l1^6*z3z5 - 135677/1215*l1^6*z7
          + 32672/243*l1^6*z6 + 37652/729*l1^6*z5 + 30583/1215*l1^6*z4
          + 562321/3645*l1^6*z3 - 11488/81*l1^6*z3*z5 + 11024/405*l1^6*
         z3*z4 + 53344/1215*l1^6*z3^2 - 1196314871/716636160*n*l2^6 - 
         10977223/4147200*n*l2^6*z8 + 5321/28800*n*l2^6*z3z5 + 701377/
         622080*n*l2^6*z7 - 341861/248832*n*l2^6*z6 - 394603/746496*n*
         l2^6*z5 - 1259893/4976640*n*l2^6*z4 - 4652177/2985984*n*l2^6*
         z3 + 1175/864*n*l2^6*z3*z5 - 15553/62208*n*l2^6*z3*z4 - 17953/
         41472*n*l2^6*z3^2 + 932086163/29859840*n*l1*l2^5 + 63953/1200*
         n*l1*l2^5*z8 - 93/25*n*l1*l2^5*z3z5 - 13643933/622080*n*l1*
         l2^5*z7 + 9865789/373248*n*l1*l2^5*z6 + 4507469/466560*n*l1*
         l2^5*z5 + 1639193/311040*n*l1*l2^5*z4 + 56254309/1866240*n*l1*
         l2^5*z3 - 1015/36*n*l1*l2^5*z3*z5 + 1681279/311040*n*l1*l2^5*
         z3*z4 + 503449/58320*n*l1*l2^5*z3^2 - 6203444503/59719680*n*
         l1^2*l2^4 - 1161469/7200*n*l1^2*l2^4*z8 + 563/50*n*l1^2*l2^4*
         z3z5 + 7565011/116640*n*l1^2*l2^4*z7 - 3797447/46656*n*l1^2*
         l2^4*z6 - 4931005/186624*n*l1^2*l2^4*z5 - 4033867/248832*n*
         l1^2*l2^4*z4 - 39454151/414720*n*l1^2*l2^4*z3 + 13321/162*n*
         l1^2*l2^4*z3*z5 - 1379/90*n*l1^2*l2^4*z3*z4 - 582643/23328*n*
         l1^2*l2^4*z3^2 + 103482455/248832*n*l1^3*l2^3 + 4581923/6480*n
         *l1^3*l2^3*z8 - 2221/45*n*l1^3*l2^3*z3z5 - 1717223/5832*n*l1^3
         *l2^3*z7 + 1378195/3888*n*l1^3*l2^3*z6 + 5230577/38880*n*l1^3*
         l2^3*z5 + 2118937/31104*n*l1^3*l2^3*z4 + 31202597/77760*n*l1^3
         *l2^3*z3 - 30302/81*n*l1^3*l2^3*z3*z5 + 38471/540*n*l1^3*l2^3*
         z3*z4 + 747253/6480*n*l1^3*l2^3*z3^2 - 2242102799/5598720*n*
         l1^4*l2^2 - 2758231/4320*n*l1^4*l2^2*z8 + 1337/30*n*l1^4*l2^2*
         z3z5 + 6763223/25920*n*l1^4*l2^2*z7 - 2514133/7776*n*l1^4*l2^2
         *z6 - 4482559/38880*n*l1^4*l2^2*z5 - 1214623/19440*n*l1^4*l2^2
         *z4 - 940435/2592*n*l1^4*l2^2*z3 + 17753/54*n*l1^4*l2^2*z3*z5
          - 1221/20*n*l1^4*l2^2*z3*z4 - 1945597/19440*n*l1^4*l2^2*z3^2
          + 40317031/77760*n*l1^5*l2 + 4730459/5400*n*l1^5*l2*z8 - 4586/
         75*n*l1^5*l2*z3z5 - 3540773/9720*n*l1^5*l2*z7 + 107237/243*n*
         l1^5*l2*z6 + 804967/4860*n*l1^5*l2*z5 + 134477/1620*n*l1^5*l2*
         z4 + 1229101/2430*n*l1^5*l2*z3 - 4148/9*n*l1^5*l2*z3*z5 + 
         35584/405*n*l1^5*l2*z3*z4 + 173104/1215*n*l1^5*l2*z3^2 - 
         16985281/233280*n*l1^6 - 233119/2025*n*l1^6*z8 + 1808/225*n*
         l1^6*z3z5 + 172889/3645*n*l1^6*z7 - 42946/729*n*l1^6*z6 - 
         146057/7290*n*l1^6*z5 - 6097/540*n*l1^6*z4 - 326719/4860*n*
         l1^6*z3 + 4784/81*n*l1^6*z3*z5 - 13292/1215*n*l1^6*z3*z4 - 
         66152/3645*n*l1^6*z3^2 + 62268479/35831808*n^2*l2^6 + 23169553/
         8294400*n^2*l2^6*z8 - 11231/57600*n^2*l2^6*z3z5 - 2370839/
         1990656*n^2*l2^6*z7 + 485705/331776*n^2*l2^6*z6 + 7763803/
         14929920*n^2*l2^6*z5 + 663121/2488320*n^2*l2^6*z4 + 25978583/
         14929920*n^2*l2^6*z3 - 3287/2304*n^2*l2^6*z3*z5 + 165347/
         622080*n^2*l2^6*z3*z4 + 1139219/2488320*n^2*l2^6*z3^2 - 
         1953597601/179159040*n^2*l1*l2^5 - 435293/27648*n^2*l1*l2^5*z8
          + 211/192*n^2*l1*l2^5*z3z5 + 308171/46080*n^2*l1*l2^5*z7 - 
         1630463/186624*n^2*l1*l2^5*z6 - 1214843/466560*n^2*l1*l2^5*z5
          - 28927/20736*n^2*l1*l2^5*z4 - 1497269/138240*n^2*l1*l2^5*z3
          + 2185/288*n^2*l1*l2^5*z3*z5 - 105799/77760*n^2*l1*l2^5*z3*z4
          - 1153283/466560*n^2*l1*l2^5*z3^2 + 439882181/3981312*n^2*
         l1^2*l2^4 + 9805439/57600*n^2*l1^2*l2^4*z8 - 4753/400*n^2*l1^2
         *l2^4*z3z5 - 7167019/103680*n^2*l1^2*l2^4*z7 + 1808335/20736*
         n^2*l1^2*l2^4*z6 + 194767/6912*n^2*l1^2*l2^4*z5 + 1153373/
         69120*n^2*l1^2*l2^4*z4 + 2356429/23040*n^2*l1^2*l2^4*z3 - 
         12413/144*n^2*l1^2*l2^4*z3*z5 + 34489/2160*n^2*l1^2*l2^4*z3*z4
          + 68471/2592*n^2*l1^2*l2^4*z3^2 - 6822823303/44789760*n^2*
         l1^3*l2^3 - 559073/2592*n^2*l1^3*l2^3*z8 + 271/18*n^2*l1^3*
         l2^3*z3z5 + 629753/7290*n^2*l1^3*l2^3*z7 - 444257/3888*n^2*
         l1^3*l2^3*z6 - 7053599/233280*n^2*l1^3*l2^3*z5 - 6566231/
         311040*n^2*l1^3*l2^3*z4 - 42881843/311040*n^2*l1^3*l2^3*z3 + 
         16813/162*n^2*l1^3*l2^3*z3*z5 - 22546/1215*n^2*l1^3*l2^3*z3*z4
          - 310733/9720*n^2*l1^3*l2^3*z3^2 + 9618624001/22394880*n^2*
         l1^4*l2^2 + 1165595/1728*n^2*l1^4*l2^2*z8 - 565/12*n^2*l1^4*
         l2^2*z3z5 - 2386861/8640*n^2*l1^4*l2^2*z7 + 149005/432*n^2*
         l1^4*l2^2*z6 + 2297873/19440*n^2*l1^4*l2^2*z5 + 4092085/62208*
         n^2*l1^4*l2^2*z4 + 18274919/46656*n^2*l1^4*l2^2*z3 - 689/2*n^2
         *l1^4*l2^2*z3*z5 + 10313/162*n^2*l1^4*l2^2*z3*z4 + 683089/6480
         *n^2*l1^4*l2^2*z3^2 - 3199991/20736*n^2*l1^5*l2 - 592081/2700*
         n^2*l1^5*l2*z8 + 1148/75*n^2*l1^5*l2*z3z5 + 173233/1944*n^2*
         l1^5*l2*z7 - 224893/1944*n^2*l1^5*l2*z6 - 125845/3888*n^2*l1^5
         *l2*z5 - 29285/1296*n^2*l1^5*l2*z4 - 1706267/12960*n^2*l1^5*l2
         *z3 + 322/3*n^2*l1^5*l2*z3*z5 - 15229/810*n^2*l1^5*l2*z3*z4 - 
         39757/1215*n^2*l1^5*l2*z3^2 + 19280569/233280*n^2*l1^6 + 2063/
         16*n^2*l1^6*z8 - 9*n^2*l1^6*z3z5 - 1033703/19440*n^2*l1^6*z7
          + 21535/324*n^2*l1^6*z6 + 80282/3645*n^2*l1^6*z5 + 15322/1215
         *n^2*l1^6*z4 + 4443233/58320*n^2*l1^6*z3 - 1774/27*n^2*l1^6*z3
         *z5 + 2941/243*n^2*l1^6*z3*z4 + 4918/243*n^2*l1^6*z3^2 - 
         32972635/143327232*n^3*l2^6 - 1668967/5529600*n^3*l2^6*z8 + 
         809/38400*n^3*l2^6*z3z5 + 65213/497664*n^3*l2^6*z7 - 62845/
         331776*n^3*l2^6*z6 - 29237/1244160*n^3*l2^6*z5 - 5537/311040*
         n^3*l2^6*z4 - 3924929/14929920*n^3*l2^6*z3 + 1385/10368*n^3*
         l2^6*z3*z5 - 5887/248832*n^3*l2^6*z3*z4 - 22457/497664*n^3*
         l2^6*z3^2 + 45665777/5971968*n^3*l1*l2^5 + 744743/69120*n^3*l1
         *l2^5*z8 - 361/480*n^3*l1*l2^5*z3z5 - 3819953/829440*n^3*l1*
         l2^5*z7 + 9039275/1492992*n^3*l1*l2^5*z6 + 872377/466560*n^3*
         l1*l2^5*z5 + 2264723/2488320*n^3*l1*l2^5*z4 + 10860409/1492992
         *n^3*l1*l2^5*z3 - 1115/216*n^3*l1*l2^5*z3*z5 + 224161/248832*
         n^3*l1*l2^5*z3*z4 + 38969/23328*n^3*l1*l2^5*z3^2 - 395546491/
         29859840*n^3*l1^2*l2^4 - 616837/34560*n^3*l1^2*l2^4*z8 + 299/
         240*n^3*l1^2*l2^4*z3z5 + 799027/93312*n^3*l1^2*l2^4*z7 - 
         2177647/186624*n^3*l1^2*l2^4*z6 - 654605/186624*n^3*l1^2*l2^4*
         z5 - 1162237/1244160*n^3*l1^2*l2^4*z4 - 1782359/124416*n^3*
         l1^2*l2^4*z3 + 10303/1296*n^3*l1^2*l2^4*z3*z5 - 3713/2880*n^3*
         l1^2*l2^4*z3*z4 - 269249/93312*n^3*l1^2*l2^4*z3^2 + 290139749/
         2799360*n^3*l1^3*l2^3 + 47449/324*n^3*l1^3*l2^3*z8 - 92/9*n^3*
         l1^3*l2^3*z3z5 - 13978423/233280*n^3*l1^3*l2^3*z7 + 102817/
         1296*n^3*l1^3*l2^3*z6 + 9996607/466560*n^3*l1^3*l2^3*z5 + 
         943909/69120*n^3*l1^3*l2^3*z4 + 17876627/186624*n^3*l1^3*l2^3*
         z3 - 5686/81*n^3*l1^3*l2^3*z3*z5 + 48469/3888*n^3*l1^3*l2^3*z3
         *z4 + 1708309/77760*n^3*l1^3*l2^3*z3^2 - 10401277321/179159040
         *n^3*l1^4*l2^2 - 249623/3456*n^3*l1^4*l2^2*z8 + 121/24*n^3*
         l1^4*l2^2*z3z5 + 3214429/103680*n^3*l1^4*l2^2*z7 - 1357643/
         31104*n^3*l1^4*l2^2*z6 - 647039/103680*n^3*l1^4*l2^2*z5 - 
         7940263/1244160*n^3*l1^4*l2^2*z4 - 43454975/746496*n^3*l1^4*
         l2^2*z3 + 6809/216*n^3*l1^4*l2^2*z3*z5 - 1409/270*n^3*l1^4*
         l2^2*z3*z4 - 835871/77760*n^3*l1^4*l2^2*z3^2 + 91051961/829440
         *n^3*l1^5*l2 + 418789/2700*n^3*l1^5*l2*z8 - 812/75*n^3*l1^5*l2
         *z3z5 - 5164/81*n^3*l1^5*l2*z7 + 215951/2592*n^3*l1^5*l2*z6 + 
         97939/4320*n^3*l1^5*l2*z5 + 797897/51840*n^3*l1^5*l2*z4 + 
         250861/2592*n^3*l1^5*l2*z3 - 2032/27*n^3*l1^5*l2*z3*z5 + 2135/
         162*n^3*l1^5*l2*z3*z4 + 37753/1620*n^3*l1^5*l2*z3^2 - 8301517/
         414720*n^3*l1^6 - 101087/3600*n^3*l1^6*z8 + 49/25*n^3*l1^6*
         z3z5 + 8543/729*n^3*l1^6*z7 - 90061/5832*n^3*l1^6*z6 - 473947/
         116640*n^3*l1^6*z5 - 68449/25920*n^3*l1^6*z4 - 1430071/77760*
         n^3*l1^6*z3 + 1091/81*n^3*l1^6*z3*z5 - 1273/540*n^3*l1^6*z3*z4
          - 3104/729*n^3*l1^6*z3^2 + 23389171/179159040*n^4*l2^6 + 
         2551931/16588800*n^4*l2^6*z8 - 1237/115200*n^4*l2^6*z3z5 - 
         133607/1990656*n^4*l2^6*z7 + 16205/165888*n^4*l2^6*z6 + 297499/
         14929920*n^4*l2^6*z5 + 36749/4976640*n^4*l2^6*z4 + 344335/
         2985984*n^4*l2^6*z3 - 155/2304*n^4*l2^6*z3*z5 + 13081/1244160*
         n^4*l2^6*z3*z4 + 2719/124416*n^4*l2^6*z3^2 - 60276809/
         179159040*n^4*l1*l2^5 - 270253/691200*n^4*l1*l2^5*z8 + 131/
         4800*n^4*l1*l2^5*z3z5 + 36265/165888*n^4*l1*l2^5*z7 - 482965/
         1492992*n^4*l1*l2^5*z6 - 16207/233280*n^4*l1*l2^5*z5 + 51409/
         2488320*n^4*l1*l2^5*z4 - 2652281/7464960*n^4*l1*l2^5*z3 + 5/32
         *n^4*l1*l2^5*z3*z5 - 24019/1244160*n^4*l1*l2^5*z3*z4 - 695/
         11664*n^4*l1*l2^5*z3^2 + 199668943/29859840*n^4*l1^2*l2^4 + 
         10315/1152*n^4*l1^2*l2^4*z8 - 5/8*n^4*l1^2*l2^4*z3z5 - 811079/
         186624*n^4*l1^2*l2^4*z7 + 553403/93312*n^4*l1^2*l2^4*z6 + 
         325295/186624*n^4*l1^2*l2^4*z5 + 66227/155520*n^4*l1^2*l2^4*z4
          + 201049/27648*n^4*l1^2*l2^4*z3 - 1291/324*n^4*l1^2*l2^4*z3*
         z5 + 5557/8640*n^4*l1^2*l2^4*z3*z4 + 135827/93312*n^4*l1^2*
         l2^4*z3^2 - 28164047/8957952*n^4*l1^3*l2^3 - 10315/2592*n^4*
         l1^3*l2^3*z8 + 5/18*n^4*l1^3*l2^3*z3z5 + 18151/5184*n^4*l1^3*
         l2^3*z7 - 6155/1296*n^4*l1^3*l2^3*z6 - 178169/93312*n^4*l1^3*
         l2^3*z5 + 26779/41472*n^4*l1^3*l2^3*z4 - 45337/7776*n^4*l1^3*
         l2^3*z3 + 245/162*n^4*l1^3*l2^3*z3*z5 - 557/3888*n^4*l1^3*l2^3
         *z3*z4 - 15329/15552*n^4*l1^3*l2^3*z3^2 + 577270619/19906560*
         n^4*l1^4*l2^2 + 125843/3456*n^4*l1^4*l2^2*z8 - 61/24*n^4*l1^4*
         l2^2*z3z5 - 1696087/103680*n^4*l1^4*l2^2*z7 + 1427611/62208*
         n^4*l1^4*l2^2*z6 + 432167/103680*n^4*l1^4*l2^2*z5 + 11417/4320
         *n^4*l1^4*l2^2*z4 + 56494831/1866240*n^4*l1^4*l2^2*z3 - 3427/
         216*n^4*l1^4*l2^2*z3*z5 + 4217/1620*n^4*l1^4*l2^2*z3*z4 + 
         108551/19440*n^4*l1^4*l2^2*z3^2 - 102601937/9953280*n^4*l1^5*
         l2 - 14441/1080*n^4*l1^5*l2*z8 + 14/15*n^4*l1^5*l2*z3z5 + 3215/
         486*n^4*l1^5*l2*z7 - 73205/7776*n^4*l1^5*l2*z6 - 6229/3456*n^4
         *l1^5*l2*z5 - 9277/23040*n^4*l1^5*l2*z4 - 8473549/622080*n^4*
         l1^5*l2*z3 + 50/9*n^4*l1^5*l2*z3*z5 - 26/27*n^4*l1^5*l2*z3*z4
          - 2191/972*n^4*l1^5*l2*z3^2 + 40511879/3732480*n^4*l1^6 + 
         245497/16200*n^4*l1^6*z8 - 238/225*n^4*l1^6*z3z5 - 75233/11664
         *n^4*l1^6*z7 + 399269/46656*n^4*l1^6*z6 + 87403/38880*n^4*l1^6
         *z5 + 205007/155520*n^4*l1^6*z4 + 9678709/933120*n^4*l1^6*z3
          - 583/81*n^4*l1^6*z3*z5 + 611/486*n^4*l1^6*z3*z4 + 67787/
         29160*n^4*l1^6*z3^2 - 2022167/716636160*n^5*l2^6 - 35071/
         16588800*n^5*l2^6*z8 + 17/115200*n^5*l2^6*z3z5 + 6491/4976640*
         n^5*l2^6*z7 - 2099/995328*n^5*l2^6*z6 - 22471/7464960*n^5*l2^6
         *z5 + 793/2488320*n^5*l2^6*z4 + 31829/14929920*n^5*l2^6*z3 + 1/
         1728*n^5*l2^6*z3*z5 + 59/248832*n^5*l2^6*z3*z4 + 11/276480*n^5
         *l2^6*z3^2 + 5651657/44789760*n^5*l1*l2^5 + 26819/172800*n^5*
         l1*l2^5*z8 - 13/1200*n^5*l1*l2^5*z3z5 - 72931/829440*n^5*l1*
         l2^5*z7 + 192737/1492992*n^5*l1*l2^5*z6 + 19871/933120*n^5*l1*
         l2^5*z5 - 6407/829440*n^5*l1*l2^5*z4 + 381281/2488320*n^5*l1*
         l2^5*z3 - 1/16*n^5*l1*l2^5*z3*z5 + 11231/1244160*n^5*l1*l2^5*
         z3*z4 + 2345/93312*n^5*l1*l2^5*z3^2 - 758279/9953280*n^5*l1^2*
         l2^4 - 2063/57600*n^5*l1^2*l2^4*z8 + 1/400*n^5*l1^2*l2^4*z3z5
          + 3013/38880*n^5*l1^2*l2^4*z7 - 7193/62208*n^5*l1^2*l2^4*z6
          + 803/62208*n^5*l1^2*l2^4*z5 + 20521/414720*n^5*l1^2*l2^4*z4
          - 13541/103680*n^5*l1^2*l2^4*z3 + 5/432*n^5*l1^2*l2^4*z3*z5
          + 1/576*n^5*l1^2*l2^4*z3*z4 - 481/31104*n^5*l1^2*l2^4*z3^2 + 
         28453609/22394880*n^5*l1^3*l2^3 + 2063/1296*n^5*l1^3*l2^3*z8
          - 1/9*n^5*l1^3*l2^3*z3z5 - 329231/233280*n^5*l1^3*l2^3*z7 + 
         7477/3888*n^5*l1^3*l2^3*z6 + 362603/466560*n^5*l1^3*l2^3*z5 - 
         184663/622080*n^5*l1^3*l2^3*z4 + 244301/103680*n^5*l1^3*l2^3*
         z3 - 49/81*n^5*l1^3*l2^3*z3*z5 + 1121/19440*n^5*l1^3*l2^3*z3*
         z4 + 30749/77760*n^5*l1^3*l2^3*z3^2 + 1183889/35831808*n^5*
         l1^4*l2^2 - 2063/5760*n^5*l1^4*l2^2*z8 + 1/40*n^5*l1^4*l2^2*
         z3z5 + 35549/34560*n^5*l1^4*l2^2*z7 - 14009/10368*n^5*l1^4*
         l2^2*z6 - 8731/6912*n^5*l1^4*l2^2*z5 + 828391/1244160*n^5*l1^4
         *l2^2*z4 - 5224453/3732480*n^5*l1^4*l2^2*z3 + 1/8*n^5*l1^4*
         l2^2*z3*z5 + 1/135*n^5*l1^4*l2^2*z3*z4 - 6499/25920*n^5*l1^4*
         l2^2*z3^2 + 6727543/1658880*n^5*l1^5*l2 + 14441/2700*n^5*l1^5*
         l2*z8 - 28/75*n^5*l1^5*l2*z3z5 - 2761/972*n^5*l1^5*l2*z7 + 
         31277/7776*n^5*l1^5*l2*z6 + 81541/77760*n^5*l1^5*l2*z5 - 335/
         20736*n^5*l1^5*l2*z4 + 65149/11520*n^5*l1^5*l2*z3 - 20/9*n^5*
         l1^5*l2*z3*z5 + 61/162*n^5*l1^5*l2*z3*z4 + 4571/4860*n^5*l1^5*
         l2*z3^2 - 60306373/59719680*n^5*l1^6 - 14441/10800*n^5*l1^6*z8
          + 7/75*n^5*l1^6*z3z5 + 1403/1944*n^5*l1^6*z7 - 49/48*n^5*l1^6
         *z6 - 263093/933120*n^5*l1^6*z5 + 18431/1244160*n^5*l1^6*z4 - 
         5322701/3732480*n^5*l1^6*z3 + 5/9*n^5*l1^6*z3*z5 - 91/972*n^5*
         l1^6*z3*z4 - 577/2430*n^5*l1^6*z3^2 - 227/716636160*n^6*l2^6
          + 2063/3317760*n^6*l2^6*z8 - 1/23040*n^6*l2^6*z3z5 - 991/
         2488320*n^6*l2^6*z7 + 613/995328*n^6*l2^6*z6 + 1117/1866240*
         n^6*l2^6*z5 - 7/414720*n^6*l2^6*z4 + 313/995328*n^6*l2^6*z3 - 
         1/5184*n^6*l2^6*z3*z5 + 1/1244160*n^6*l2^6*z3*z4 + 29/829440*
         n^6*l2^6*z3^2 - 6613/9953280*n^6*l1*l2^5 + 353/829440*n^6*l1*
         l2^5*z7 - 859/1492992*n^6*l1*l2^5*z6 + 313/466560*n^6*l1*l2^5*
         z5 - 1117/2488320*n^6*l1*l2^5*z4 + 1787/7464960*n^6*l1*l2^5*z3
          + 11/1244160*n^6*l1*l2^5*z3*z4 + 1/466560*n^6*l1*l2^5*z3^2 + 
         758279/29859840*n^6*l1^2*l2^4 + 2063/172800*n^6*l1^2*l2^4*z8
          - 1/1200*n^6*l1^2*l2^4*z3z5 - 3013/116640*n^6*l1^2*l2^4*z7 + 
         7193/186624*n^6*l1^2*l2^4*z6 - 803/186624*n^6*l1^2*l2^4*z5 - 
         20521/1244160*n^6*l1^2*l2^4*z4 + 13541/311040*n^6*l1^2*l2^4*z3
          - 5/1296*n^6*l1^2*l2^4*z3*z5 - 1/1728*n^6*l1^2*l2^4*z3*z4 + 
         481/93312*n^6*l1^2*l2^4*z3^2 - 144781/11197440*n^6*l1^3*l2^3
          + 2513/233280*n^6*l1^3*l2^3*z7 - 91/3888*n^6*l1^3*l2^3*z6 - 
         1253/93312*n^6*l1^3*l2^3*z5 + 23989/622080*n^6*l1^3*l2^3*z4 - 
         7511/311040*n^6*l1^3*l2^3*z3 - 7/19440*n^6*l1^3*l2^3*z3*z4 - 
         91/77760*n^6*l1^3*l2^3*z3^2 - 1432711/179159040*n^6*l1^4*l2^2
          + 2063/17280*n^6*l1^4*l2^2*z8 - 1/120*n^6*l1^4*l2^2*z3z5 - 
         35549/103680*n^6*l1^4*l2^2*z7 + 7043/15552*n^6*l1^4*l2^2*z6 + 
         8927/20736*n^6*l1^4*l2^2*z5 - 292711/1244160*n^6*l1^4*l2^2*z4
          + 1744457/3732480*n^6*l1^4*l2^2*z3 - 1/24*n^6*l1^4*l2^2*z3*z5
          - 1/405*n^6*l1^4*l2^2*z3*z4 + 6457/77760*n^6*l1^4*l2^2*z3^2
          + 337939/4976640*n^6*l1^5*l2 + 7/36*n^6*l1^5*l2*z7 - 665/2592
         *n^6*l1^5*l2*z6 - 25669/77760*n^6*l1^5*l2*z5 + 18571/103680*
         n^6*l1^5*l2*z4 - 64099/311040*n^6*l1^5*l2*z3 + 7/810*n^6*l1^5*
         l2*z3*z4 - 7/180*n^6*l1^5*l2*z3^2 + 19650937/59719680*n^6*l1^6
          + 14441/32400*n^6*l1^6*z8 - 7/225*n^6*l1^6*z3z5 - 1529/5832*
         n^6*l1^6*z7 + 8603/23328*n^6*l1^6*z6 + 1513/11520*n^6*l1^6*z5
          - 1169/46080*n^6*l1^6*z4 + 371797/746496*n^6*l1^6*z3 - 5/27*
         n^6*l1^6*z3*z5 + 49/1620*n^6*l1^6*z3*z4 + 1217/14580*n^6*l1^6*
         z3^2 + 743/8957952*n^7*l1*l2^5 - 67/622080*n^7*l1*l2^5*z7 + 29/
         186624*n^7*l1*l2^5*z6 - 179/933120*n^7*l1*l2^5*z5 + 13/82944*
         n^7*l1*l2^5*z4 + 1/77760*n^7*l1*l2^5*z3 - 1/155520*n^7*l1*l2^5
         *z3*z4 - 7/466560*n^7*l1*l2^5*z3^2 + 20683/5598720*n^7*l1^3*
         l2^3 - 359/116640*n^7*l1^3*l2^3*z7 + 13/1944*n^7*l1^3*l2^3*z6
          + 179/46656*n^7*l1^3*l2^3*z5 - 3427/311040*n^7*l1^3*l2^3*z4
          + 1073/155520*n^7*l1^3*l2^3*z3 + 1/9720*n^7*l1^3*l2^3*z3*z4
          + 13/38880*n^7*l1^3*l2^3*z3^2 - 3619/1399680*n^7*l1^4*l2^2 - 
         11/5184*n^7*l1^4*l2^2*z6 - 7/864*n^7*l1^4*l2^2*z5 + 3553/
         311040*n^7*l1^4*l2^2*z4 - 637/933120*n^7*l1^4*l2^2*z3 + 1/2160
         *n^7*l1^4*l2^2*z3^2 - 24203/1244160*n^7*l1^5*l2 - 1/18*n^7*
         l1^5*l2*z7 + 95/1296*n^7*l1^5*l2*z6 + 1901/19440*n^7*l1^5*l2*
         z5 - 1397/25920*n^7*l1^5*l2*z4 + 2251/38880*n^7*l1^5*l2*z3 - 1/
         405*n^7*l1^5*l2*z3*z4 + 1/90*n^7*l1^5*l2*z3^2 + 38699/5971968*
         n^7*l1^6 + 1/54*n^7*l1^6*z7 - 95/3888*n^7*l1^6*z6 - 15073/
         466560*n^7*l1^6*z5 + 2207/124416*n^7*l1^6*z4 - 36169/1866240*
         n^7*l1^6*z3 + 1/1215*n^7*l1^6*z3*z4 - 1/270*n^7*l1^6*z3^2 + 
         3619/5598720*n^8*l1^4*l2^2 + 11/20736*n^8*l1^4*l2^2*z6 + 7/
         3456*n^8*l1^4*l2^2*z5 - 3553/1244160*n^8*l1^4*l2^2*z4 + 637/
         3732480*n^8*l1^4*l2^2*z3 - 1/8640*n^8*l1^4*l2^2*z3^2 + 43/
         1105920*n^8*l1^5*l2 - 1/384*n^8*l1^5*l2*z5 + 47/23040*n^8*l1^5
         *l2*z4 + 17/23040*n^8*l1^5*l2*z3 - 9707/5971968*n^8*l1^6 - 1/
         216*n^8*l1^6*z7 + 95/15552*n^8*l1^6*z6 + 3937/466560*n^8*l1^6*
         z5 - 587/124416*n^8*l1^6*z4 + 8851/1866240*n^8*l1^6*z3 - 1/
         4860*n^8*l1^6*z3*z4 + 1/1080*n^8*l1^6*z3^2 - 43/4976640*n^9*
         l1^5*l2 + 1/1728*n^9*l1^5*l2*z5 - 47/103680*n^9*l1^5*l2*z4 - 
         17/103680*n^9*l1^5*l2*z3 + 43/11943936*n^9*l1^6 - 5/20736*n^9*
         l1^6*z5 + 47/248832*n^9*l1^6*z4 + 17/248832*n^9*l1^6*z3 - 43/
         59719680*n^10*l1^6 + 1/20736*n^10*l1^6*z5 - 47/1244160*n^10*
         l1^6*z4 - 17/1244160*n^10*l1^6*z3 ));


==> anc/RG_OnOm_6L.m <==
(* 
        6-loop RG functions for O(n) x O(m) model:

		see Kompaniets et al'19 for 6-loop results
		https://inspirehep.net/literature/1762939
	
        h = 1/(16 Pi)^2

        RG[l1], RG[l2] - beta-functions for the couplings entering the 
			 potential:

        V = l1/4! Tr[phi phi^T]^2 + l2/4! Tr[phi phi^T phi phi^T]
              where phi is a real (n x m) matrix, and
	            phi^T corresponds to transposed matrix   

        RG[phi] - field anomalous dimension
        RG[tau] - anomalous dimension of tau (mass)  
        RG[Q1], RG[Q2], RG[Q3], RG[Q4] - anomalous dimensions 
        for quadratic operators given in Pelissetto et al'07 (5-loop result)
	        https://inspirehep.net/literature/770523

        NB: - mass anomalous dimension is defined as (- beta[m^2]/m^2) 
	    - to compare with Kompaniets et al'19 susbitute
	       l1 = g1/h
	       l2 = g2/h
	       RG[g1] = h*RG[l1]
	       RG[g2] = h*RG[l2]
            - to compare with Pelissetto et al'07 substitute
               l1 = (u - v)/(2*h);
               l2 = v/(2*h);
               RG[u] = (2*h)*(RG[l1] + RG[l2])
               RG[v] = (2*h)*(RG[l2])

	z3,z4,z5,z6,z7,z8,z9 - particular values of Riemann zeta function
	z3z5 - double zeta value (see. Kompaniets et al'17) 
	       N[z3z5] = 0.037707672984847544 
*)

RG[l1] = ( + h * ( l2^2 + 2/3*l1*l2 + 8/3*l1^2 + 2/3*n*l1*l2 + 2/3*m*l1
         *l2 + 1/3*m*n*l1^2 )

       + h^2 * (  - l2^3 - 29/6*l1*l2^2 - 22/9*l1^2*l2 - 14/3*l1^3 - 1/
         3*n*l2^3 - 5/18*n*l1*l2^2 - 22/9*n*l1^2*l2 - 1/3*m*l2^3 - 5/18
         *m*l1*l2^2 - 22/9*m*l1^2*l2 - 5/18*m*n*l1*l2^2 - m*n*l1^3 )

       + h^3 * ( 1523/432*l2^4 + 53/18*l2^4*z3 + 907/72*l1*l2^3 + 8*l1*
         l2^3*z3 + 3043/108*l1^2*l2^2 + 20*l1^2*l2^2*z3 + 659/54*l1^3*
         l2 + 64/9*l1^3*l2*z3 + 370/27*l1^4 + 88/9*l1^4*z3 + 127/144*n*
         l2^4 + 1/2*n*l2^4*z3 + 149/24*n*l1*l2^3 + 8/3*n*l1*l2^3*z3 + 
         539/108*n*l1^2*l2^2 + 4/3*n*l1^2*l2^2*z3 + 659/54*n*l1^3*l2 + 
         64/9*n*l1^3*l2*z3 + 5/108*n^2*l2^4 + 5/36*n^2*l1*l2^3 + 115/
         108*n^2*l1^2*l2^2 + 127/144*m*l2^4 + 1/2*m*l2^4*z3 + 149/24*m*
         l1*l2^3 + 8/3*m*l1*l2^3*z3 + 539/108*m*l1^2*l2^2 + 4/3*m*l1^2*
         l2^2*z3 + 659/54*m*l1^3*l2 + 64/9*m*l1^3*l2*z3 + 17/48*m*n*
         l2^4 + 2/9*m*n*l2^4*z3 + 19/24*m*n*l1*l2^3 + 2423/432*m*n*l1^2
         *l2^2 + 4/3*m*n*l1^2*l2^2*z3 + 79/108*m*n*l1^3*l2 + 461/108*m*
         n*l1^4 + 20/9*m*n*l1^4*z3 + 5/36*m*n^2*l1*l2^3 + 1/144*m*n^2*
         l1^2*l2^2 + 79/108*m*n^2*l1^3*l2 + 5/108*m^2*l2^4 + 5/36*m^2*
         l1*l2^3 + 115/108*m^2*l1^2*l2^2 + 5/36*m^2*n*l1*l2^3 + 1/144*
         m^2*n*l1^2*l2^2 + 79/108*m^2*n*l1^3*l2 + 1/144*m^2*n^2*l1^2*
         l2^2 + 11/72*m^2*n^2*l1^4 )

       + h^4 * (  - 20299/1944*l2^5 - 1850/81*l2^5*z5 + 311/108*l2^5*z4
          - 2209/162*l2^5*z3 - 52465/864*l1*l2^4 - 9955/81*l1*l2^4*z5
          + 13*l1*l2^4*z4 - 11863/162*l1*l2^4*z3 - 114359/972*l1^2*l2^3
          - 5240/27*l1^2*l2^3*z5 + 70/3*l1^2*l2^3*z4 - 10228/81*l1^2*
         l2^3*z3 - 165821/972*l1^3*l2^2 - 24520/81*l1^3*l2^2*z5 + 1016/
         27*l1^3*l2^2*z4 - 188*l1^3*l2^2*z3 - 15967/243*l1^4*l2 - 2560/
         27*l1^4*l2*z5 + 340/27*l1^4*l2*z4 - 4856/81*l1^4*l2*z3 - 24581/
         486*l1^5 - 2480/27*l1^5*z5 + 352/27*l1^5*z4 - 4664/81*l1^5*z3
          - 9043/1944*n*l2^5 - 200/27*n*l2^5*z5 + 61/54*n*l2^5*z4 - 821/
         162*n*l2^5*z3 - 86317/3888*n*l1*l2^4 - 745/27*n*l1*l2^4*z5 + 
         61/18*n*l1*l2^4*z4 - 560/27*n*l1*l2^4*z3 - 11375/162*n*l1^2*
         l2^3 - 6920/81*n*l1^2*l2^3*z5 + 250/27*n*l1^2*l2^3*z4 - 4786/
         81*n*l1^2*l2^3*z3 - 46447/972*n*l1^3*l2^2 - 3320/81*n*l1^3*
         l2^2*z5 + 112/27*n*l1^3*l2^2*z4 - 284/9*n*l1^3*l2^2*z3 - 15967/
         243*n*l1^4*l2 - 2560/27*n*l1^4*l2*z5 + 340/27*n*l1^4*l2*z4 - 
         4856/81*n*l1^4*l2*z3 - 68/243*n^2*l2^5 - 5/27*n^2*l2^5*z5 + 1/
         12*n^2*l2^5*z4 - 10/27*n^2*l2^5*z3 - 3397/1296*n^2*l1*l2^4 - 
         100/81*n^2*l1*l2^4*z5 + 25/54*n^2*l1*l2^4*z4 - 25/9*n^2*l1*
         l2^4*z3 - 623/162*n^2*l1^2*l2^3 - 80/81*n^2*l1^2*l2^3*z5 - 8/
         27*n^2*l1^2*l2^3*z4 - 160/81*n^2*l1^2*l2^3*z3 - 3074/243*n^2*
         l1^3*l2^2 - 640/81*n^2*l1^3*l2^2*z5 + 32/27*n^2*l1^3*l2^2*z4
          - 248/27*n^2*l1^3*l2^2*z3 + 1/972*n^3*l2^5 + 1/7776*n^3*l1*
         l2^4 - 1/54*n^3*l1*l2^4*z3 + 43/972*n^3*l1^2*l2^3 - 10/81*n^3*
         l1^2*l2^3*z3 - 9043/1944*m*l2^5 - 200/27*m*l2^5*z5 + 61/54*m*
         l2^5*z4 - 821/162*m*l2^5*z3 - 86317/3888*m*l1*l2^4 - 745/27*m*
         l1*l2^4*z5 + 61/18*m*l1*l2^4*z4 - 560/27*m*l1*l2^4*z3 - 11375/
         162*m*l1^2*l2^3 - 6920/81*m*l1^2*l2^3*z5 + 250/27*m*l1^2*l2^3*
         z4 - 4786/81*m*l1^2*l2^3*z3 - 46447/972*m*l1^3*l2^2 - 3320/81*
         m*l1^3*l2^2*z5 + 112/27*m*l1^3*l2^2*z4 - 284/9*m*l1^3*l2^2*z3
          - 15967/243*m*l1^4*l2 - 2560/27*m*l1^4*l2*z5 + 340/27*m*l1^4*
         l2*z4 - 4856/81*m*l1^4*l2*z3 - 269/216*m*n*l2^5 - 145/81*m*n*
         l2^5*z5 + 31/108*m*n*l2^5*z4 - 209/162*m*n*l2^5*z3 - 23639/
         1944*m*n*l1*l2^4 - 320/27*m*n*l1*l2^4*z5 + 41/54*m*n*l1*l2^4*
         z4 - 1387/162*m*n*l1*l2^4*z3 - 1927/108*m*n*l1^2*l2^3 - 160/27
         *m*n*l1^2*l2^3*z5 - 4/9*m*n*l1^2*l2^3*z4 - 214/27*m*n*l1^2*
         l2^3*z3 - 108401/1944*m*n*l1^3*l2^2 - 3800/81*m*n*l1^3*l2^2*z5
          + 172/27*m*n*l1^3*l2^2*z4 - 340/9*m*n*l1^3*l2^2*z3 - 1319/162
         *m*n*l1^4*l2 - 400/81*m*n*l1^4*l2*z5 + 38/27*m*n*l1^4*l2*z4 - 
         184/27*m*n*l1^4*l2*z3 - 10057/486*m*n*l1^5 - 2200/81*m*n*l1^5*
         z5 + 124/27*m*n*l1^5*z4 - 1528/81*m*n*l1^5*z3 - 49/486*m*n^2*
         l2^5 - 5/54*m*n^2*l2^5*z5 + 1/27*m*n^2*l2^5*z4 - 25/162*m*n^2*
         l2^5*z3 - 5291/7776*m*n^2*l1*l2^4 - 7/54*m*n^2*l1*l2^4*z4 - 2/
         81*m*n^2*l1*l2^4*z3 - 7621/1944*m*n^2*l1^2*l2^3 - 80/81*m*n^2*
         l1^2*l2^3*z5 - 2/27*m*n^2*l1^2*l2^3*z4 - 397/162*m*n^2*l1^2*
         l2^3*z3 - 217/324*m*n^2*l1^3*l2^2 - 19/27*m*n^2*l1^3*l2^2*z3
          - 1319/162*m*n^2*l1^4*l2 - 400/81*m*n^2*l1^4*l2*z5 + 38/27*m*
         n^2*l1^4*l2*z4 - 184/27*m*n^2*l1^4*l2*z3 + 1/7776*m*n^3*l1*
         l2^4 - 1/54*m*n^3*l1*l2^4*z3 - 25/1944*m*n^3*l1^2*l2^3 + 1/162
         *m*n^3*l1^2*l2^3*z3 + 35/648*m*n^3*l1^3*l2^2 - 1/9*m*n^3*l1^3*
         l2^2*z3 - 68/243*m^2*l2^5 - 5/27*m^2*l2^5*z5 + 1/12*m^2*l2^5*
         z4 - 10/27*m^2*l2^5*z3 - 3397/1296*m^2*l1*l2^4 - 100/81*m^2*l1
         *l2^4*z5 + 25/54*m^2*l1*l2^4*z4 - 25/9*m^2*l1*l2^4*z3 - 623/
         162*m^2*l1^2*l2^3 - 80/81*m^2*l1^2*l2^3*z5 - 8/27*m^2*l1^2*
         l2^3*z4 - 160/81*m^2*l1^2*l2^3*z3 - 3074/243*m^2*l1^3*l2^2 - 
         640/81*m^2*l1^3*l2^2*z5 + 32/27*m^2*l1^3*l2^2*z4 - 248/27*m^2*
         l1^3*l2^2*z3 - 49/486*m^2*n*l2^5 - 5/54*m^2*n*l2^5*z5 + 1/27*
         m^2*n*l2^5*z4 - 25/162*m^2*n*l2^5*z3 - 5291/7776*m^2*n*l1*l2^4
          - 7/54*m^2*n*l1*l2^4*z4 - 2/81*m^2*n*l1*l2^4*z3 - 7621/1944*
         m^2*n*l1^2*l2^3 - 80/81*m^2*n*l1^2*l2^3*z5 - 2/27*m^2*n*l1^2*
         l2^3*z4 - 397/162*m^2*n*l1^2*l2^3*z3 - 217/324*m^2*n*l1^3*l2^2
          - 19/27*m^2*n*l1^3*l2^2*z3 - 1319/162*m^2*n*l1^4*l2 - 400/81*
         m^2*n*l1^4*l2*z5 + 38/27*m^2*n*l1^4*l2*z4 - 184/27*m^2*n*l1^4*
         l2*z3 - 167/864*m^2*n^2*l1*l2^4 - 1/27*m^2*n^2*l1*l2^4*z4 + 2/
         81*m^2*n^2*l1*l2^4*z3 - 25/324*m^2*n^2*l1^2*l2^3 + 1/27*m^2*
         n^2*l1^2*l2^3*z3 - 85/162*m^2*n^2*l1^3*l2^2 - 22/27*m^2*n^2*
         l1^3*l2^2*z3 + 7/243*m^2*n^2*l1^4*l2 - 1/27*m^2*n^2*l1^4*l2*z3
          - 395/243*m^2*n^2*l1^5 - 80/81*m^2*n^2*l1^5*z5 + 10/27*m^2*
         n^2*l1^5*z4 - 14/9*m^2*n^2*l1^5*z3 - 25/1944*m^2*n^3*l1^2*l2^3
          + 1/162*m^2*n^3*l1^2*l2^3*z3 + 7/243*m^2*n^3*l1^4*l2 - 1/27*
         m^2*n^3*l1^4*l2*z3 + 1/972*m^3*l2^5 + 1/7776*m^3*l1*l2^4 - 1/
         54*m^3*l1*l2^4*z3 + 43/972*m^3*l1^2*l2^3 - 10/81*m^3*l1^2*l2^3
         *z3 + 1/7776*m^3*n*l1*l2^4 - 1/54*m^3*n*l1*l2^4*z3 - 25/1944*
         m^3*n*l1^2*l2^3 + 1/162*m^3*n*l1^2*l2^3*z3 + 35/648*m^3*n*l1^3
         *l2^2 - 1/9*m^3*n*l1^3*l2^2*z3 - 25/1944*m^3*n^2*l1^2*l2^3 + 1/
         162*m^3*n^2*l1^2*l2^3*z3 + 7/243*m^3*n^2*l1^4*l2 - 1/27*m^3*
         n^2*l1^4*l2*z3 + 5/3888*m^3*n^3*l1^5 )

       + h^5 * ( 145907/3456*l2^6 + 7497/32*l2^6*z7 - 66625/1296*l2^6*
         z6 + 608059/3888*l2^6*z5 - 18457/864*l2^6*z4 + 291643/3888*
         l2^6*z3 + 93/8*l2^6*z3^2 + 12130313/46656*l1*l2^5 + 5243/4*l1*
         l2^5*z7 - 179825/648*l1*l2^5*z6 + 294959/324*l1*l2^5*z5 - 
         149633/1296*l1*l2^5*z4 + 1683247/3888*l1*l2^5*z3 + 20483/324*
         l1*l2^5*z3^2 + 537901/729*l1^2*l2^4 + 257789/72*l1^2*l2^4*z7
          - 347975/486*l1^2*l2^4*z6 + 784097/324*l1^2*l2^4*z5 - 10735/
         36*l1^2*l2^4*z4 + 2345947/1944*l1^2*l2^4*z3 + 43670/243*l1^2*
         l2^4*z3^2 + 1932767/1944*l1^3*l2^3 + 4116*l1^3*l2^3*z7 - 
         212375/243*l1^3*l2^3*z6 + 233098/81*l1^3*l2^3*z5 - 60997/162*
         l1^3*l2^3*z4 + 745459/486*l1^3*l2^3*z3 + 42442/243*l1^3*l2^3*
         z3^2 + 1544567/1458*l1^4*l2^2 + 27685/6*l1^4*l2^2*z7 - 27025/
         27*l1^4*l2^2*z6 + 257657/81*l1^4*l2^2*z5 - 67495/162*l1^4*l2^2
         *z4 + 397499/243*l1^4*l2^2*z3 + 16862/81*l1^4*l2^2*z3^2 + 
         537437/1458*l1^5*l2 + 11564/9*l1^5*l2*z7 - 24050/81*l1^5*l2*z6
          + 75236/81*l1^5*l2*z5 - 10177/81*l1^5*l2*z4 + 116759/243*l1^5
         *l2*z3 + 3148/81*l1^5*l2*z3^2 + 17158/81*l1^6 + 25774/27*l1^6*
         z7 - 6200/27*l1^6*z6 + 55028/81*l1^6*z5 - 880/9*l1^6*z4 + 
         27382/81*l1^6*z3 + 1088/27*l1^6*z3^2 + 483913/23328*n*l2^6 + 
         22883/288*n*l2^6*z7 - 27725/1296*n*l2^6*z6 + 15862/243*n*l2^6*
         z5 - 25705/2592*n*l2^6*z4 + 58913/1944*n*l2^6*z3 + 31/24*n*
         l2^6*z3^2 + 41905/288*n*l1*l2^5 + 1519/3*n*l1*l2^5*z7 - 242125/
         1944*n*l1*l2^5*z6 + 99745/243*n*l1*l2^5*z5 - 74057/1296*n*l1*
         l2^5*z4 + 797189/3888*n*l1*l2^5*z3 + 8947/972*n*l1*l2^5*z3^2
          + 8375945/23328*n*l1^2*l2^4 + 8477/8*n*l1^2*l2^4*z7 - 8525/36
         *n*l1^2*l2^4*z6 + 834751/972*n*l1^2*l2^4*z5 - 37229/324*n*l1^2
         *l2^4*z4 + 909211/1944*n*l1^2*l2^4*z3 + 3095/162*n*l1^2*l2^4*
         z3^2 + 8014391/11664*n*l1^3*l2^3 + 57232/27*n*l1^3*l2^3*z7 - 
         106775/243*n*l1^3*l2^3*z6 + 380668/243*n*l1^3*l2^3*z5 - 10847/
         54*n*l1^3*l2^3*z4 + 423221/486*n*l1^3*l2^3*z3 + 13066/243*n*
         l1^3*l2^3*z3^2 + 2314453/5832*n*l1^4*l2^2 + 16415/18*n*l1^4*
         l2^2*z7 - 15100/81*n*l1^4*l2^2*z6 + 57149/81*n*l1^4*l2^2*z5 - 
         4763/54*n*l1^4*l2^2*z4 + 204643/486*n*l1^4*l2^2*z3 + 244/27*n*
         l1^4*l2^2*z3^2 + 537437/1458*n*l1^5*l2 + 11564/9*n*l1^5*l2*z7
          - 24050/81*n*l1^5*l2*z6 + 75236/81*n*l1^5*l2*z5 - 10177/81*n*
         l1^5*l2*z4 + 116759/243*n*l1^5*l2*z3 + 3148/81*n*l1^5*l2*z3^2
          + 332669/124416*n^2*l2^6 + 49/8*n^2*l2^6*z7 - 1775/648*n^2*
         l2^6*z6 + 33527/3888*n^2*l2^6*z5 - 1459/864*n^2*l2^6*z4 + 
         32033/7776*n^2*l2^6*z3 - 19/81*n^2*l2^6*z3^2 + 2981225/186624*
         n^2*l1*l2^5 + 539/18*n^2*l1*l2^5*z7 - 10325/972*n^2*l1*l2^5*z6
          + 36391/972*n^2*l1*l2^5*z5 - 9841/1296*n^2*l1*l2^5*z4 + 23569/
         972*n^2*l1*l2^5*z3 - 451/486*n^2*l1*l2^5*z3^2 + 3100273/46656*
         n^2*l1^2*l2^4 + 980/9*n^2*l1^2*l2^4*z7 - 4025/108*n^2*l1^2*
         l2^4*z6 + 68089/486*n^2*l1^2*l2^4*z5 - 23*n^2*l1^2*l2^4*z4 + 
         26669/324*n^2*l1^2*l2^4*z3 - 565/162*n^2*l1^2*l2^4*z3^2 + 
         195785/2916*n^2*l1^3*l2^3 + 1960/27*n^2*l1^3*l2^3*z7 - 2750/
         243*n^2*l1^3*l2^3*z6 + 22918/243*n^2*l1^3*l2^3*z5 - 296/27*n^2
         *l1^3*l2^3*z4 + 14413/243*n^2*l1^3*l2^3*z3 - 620/243*n^2*l1^3*
         l2^3*z3^2 + 685415/5832*n^2*l1^4*l2^2 + 245*n^2*l1^4*l2^2*z7
          - 1600/27*n^2*l1^4*l2^2*z6 + 17504/81*n^2*l1^4*l2^2*z5 - 5473/
         162*n^2*l1^4*l2^2*z4 + 33110/243*n^2*l1^4*l2^2*z3 + 80/81*n^2*
         l1^4*l2^2*z3^2 + 13861/373248*n^3*l2^6 - 25/432*n^3*l2^6*z6 + 
         113/486*n^3*l2^6*z5 - 7/96*n^3*l2^6*z4 + 667/7776*n^3*l2^6*z3
          - 1/72*n^3*l2^6*z3^2 + 4979/10368*n^3*l1*l2^5 - 100/243*n^3*
         l1*l2^5*z6 + 919/486*n^3*l1*l2^5*z5 - 859/1296*n^3*l1*l2^5*z4
          + 1285/1296*n^3*l1*l2^5*z3 - 28/243*n^3*l1*l2^5*z3^2 + 22589/
         23328*n^3*l1^2*l2^4 + 905/486*n^3*l1^2*l2^4*z5 - 49/162*n^3*
         l1^2*l2^4*z4 + 392/243*n^3*l1^2*l2^4*z3 - 8/81*n^3*l1^2*l2^4*
         z3^2 + 15481/3888*n^3*l1^3*l2^3 - 800/243*n^3*l1^3*l2^3*z6 + 
         1280/81*n^3*l1^3*l2^3*z5 - 197/81*n^3*l1^3*l2^3*z4 + 1157/243*
         n^3*l1^3*l2^3*z3 - 224/243*n^3*l1^3*l2^3*z3^2 + 1/7776*n^4*
         l2^6 - 1/1296*n^4*l2^6*z3 + 7/62208*n^4*l1*l2^5 - 1/216*n^4*l1
         *l2^5*z4 + 17/3888*n^4*l1*l2^5*z3 + 451/46656*n^4*l1^2*l2^4 - 
         7/162*n^4*l1^2*l2^4*z4 + 11/972*n^4*l1^2*l2^4*z3 + 483913/
         23328*m*l2^6 + 22883/288*m*l2^6*z7 - 27725/1296*m*l2^6*z6 + 
         15862/243*m*l2^6*z5 - 25705/2592*m*l2^6*z4 + 58913/1944*m*l2^6
         *z3 + 31/24*m*l2^6*z3^2 + 41905/288*m*l1*l2^5 + 1519/3*m*l1*
         l2^5*z7 - 242125/1944*m*l1*l2^5*z6 + 99745/243*m*l1*l2^5*z5 - 
         74057/1296*m*l1*l2^5*z4 + 797189/3888*m*l1*l2^5*z3 + 8947/972*
         m*l1*l2^5*z3^2 + 8375945/23328*m*l1^2*l2^4 + 8477/8*m*l1^2*
         l2^4*z7 - 8525/36*m*l1^2*l2^4*z6 + 834751/972*m*l1^2*l2^4*z5
          - 37229/324*m*l1^2*l2^4*z4 + 909211/1944*m*l1^2*l2^4*z3 + 
         3095/162*m*l1^2*l2^4*z3^2 + 8014391/11664*m*l1^3*l2^3 + 57232/
         27*m*l1^3*l2^3*z7 - 106775/243*m*l1^3*l2^3*z6 + 380668/243*m*
         l1^3*l2^3*z5 - 10847/54*m*l1^3*l2^3*z4 + 423221/486*m*l1^3*
         l2^3*z3 + 13066/243*m*l1^3*l2^3*z3^2 + 2314453/5832*m*l1^4*
         l2^2 + 16415/18*m*l1^4*l2^2*z7 - 15100/81*m*l1^4*l2^2*z6 + 
         57149/81*m*l1^4*l2^2*z5 - 4763/54*m*l1^4*l2^2*z4 + 204643/486*
         m*l1^4*l2^2*z3 + 244/27*m*l1^4*l2^2*z3^2 + 537437/1458*m*l1^5*
         l2 + 11564/9*m*l1^5*l2*z7 - 24050/81*m*l1^5*l2*z6 + 75236/81*m
         *l1^5*l2*z5 - 10177/81*m*l1^5*l2*z4 + 116759/243*m*l1^5*l2*z3
          + 3148/81*m*l1^5*l2*z3^2 + 892333/93312*m*n*l2^6 + 27391/864*
         m*n*l2^6*z7 - 11525/1296*m*n*l2^6*z6 + 51383/1944*m*n*l2^6*z5
          - 11761/2592*m*n*l2^6*z4 + 50977/3888*m*n*l2^6*z3 - 1/216*m*n
         *l2^6*z3^2 + 2830891/46656*m*n*l1*l2^5 + 2597/18*m*n*l1*l2^5*
         z7 - 13525/432*m*n*l1*l2^5*z6 + 41333/324*m*n*l1*l2^5*z5 - 158/
         9*m*n*l1*l2^5*z4 + 66979/972*m*n*l1*l2^5*z3 - 205/216*m*n*l1*
         l2^5*z3^2 + 22788625/93312*m*n*l1^2*l2^4 + 1519/3*m*n*l1^2*
         l2^4*z7 - 141625/1296*m*n*l1^2*l2^4*z6 + 450185/972*m*n*l1^2*
         l2^4*z5 - 48443/864*m*n*l1^2*l2^4*z4 + 215453/864*m*n*l1^2*
         l2^4*z3 - 4025/648*m*n*l1^2*l2^4*z3^2 + 3113287/11664*m*n*l1^3
         *l2^3 + 3038/9*m*n*l1^3*l2^3*z7 - 5650/81*m*n*l1^3*l2^3*z6 + 
         30131/81*m*n*l1^3*l2^3*z5 - 551/12*m*n*l1^3*l2^3*z4 + 228407/
         972*m*n*l1^3*l2^3*z3 - 1348/81*m*n*l1^3*l2^3*z3^2 + 1877705/
         3888*m*n*l1^4*l2^2 + 10045/9*m*n*l1^4*l2^2*z7 - 22700/81*m*n*
         l1^4*l2^2*z6 + 151855/162*m*n*l1^4*l2^2*z5 - 14959/108*m*n*
         l1^4*l2^2*z4 + 86927/162*m*n*l1^4*l2^2*z3 - 8/9*m*n*l1^4*l2^2*
         z3^2 + 5723/81*m*n*l1^5*l2 + 1274/9*m*n*l1^5*l2*z7 - 4075/81*m
         *n*l1^5*l2*z6 + 4046/27*m*n*l1^5*l2*z5 - 2339/81*m*n*l1^5*l2*
         z4 + 21560/243*m*n*l1^5*l2*z3 - 190/81*m*n*l1^5*l2*z3^2 + 
         103849/972*m*n*l1^6 + 343*m*n*l1^6*z7 - 7825/81*m*n*l1^6*z6 + 
         66986/243*m*n*l1^6*z5 - 2383/54*m*n*l1^6*z4 + 69035/486*m*n*
         l1^6*z3 + 446/81*m*n*l1^6*z3^2 + 238279/373248*m*n^2*l2^6 + 49/
         24*m*n^2*l2^6*z7 - 875/1296*m*n^2*l2^6*z6 + 3815/1944*m*n^2*
         l2^6*z5 - 1307/2592*m*n^2*l2^6*z4 + 3289/2592*m*n^2*l2^6*z3 - 
         13/324*m*n^2*l2^6*z3^2 + 50833/5184*m*n^2*l1*l2^5 + 343/24*m*
         n^2*l1*l2^5*z7 - 4025/1296*m*n^2*l1*l2^5*z6 + 1330/81*m*n^2*l1
         *l2^5*z5 - 1805/648*m*n^2*l1*l2^5*z4 + 7415/648*m*n^2*l1*l2^5*
         z3 - 409/648*m*n^2*l1*l2^5*z3^2 + 1043177/46656*m*n^2*l1^2*
         l2^4 + 343/36*m*n^2*l1^2*l2^4*z7 + 10325/3888*m*n^2*l1^2*l2^4*
         z6 + 17387/972*m*n^2*l1^2*l2^4*z5 - 103/72*m*n^2*l1^2*l2^4*z4
          + 10751/648*m*n^2*l1^2*l2^4*z3 - 3731/1944*m*n^2*l1^2*l2^4*
         z3^2 + 1212311/15552*m*n^2*l1^3*l2^3 + 2254/27*m*n^2*l1^3*l2^3
         *z7 - 7325/243*m*n^2*l1^3*l2^3*z6 + 33145/243*m*n^2*l1^3*l2^3*
         z5 - 2305/108*m*n^2*l1^3*l2^3*z4 + 36595/486*m*n^2*l1^3*l2^3*
         z3 - 1586/243*m*n^2*l1^3*l2^3*z3^2 + 446959/23328*m*n^2*l1^4*
         l2^2 + 245/18*m*n^2*l1^4*l2^2*z7 - 1775/162*m*n^2*l1^4*l2^2*z6
          + 833/18*m*n^2*l1^4*l2^2*z5 - 733/81*m*n^2*l1^4*l2^2*z4 + 
         1735/81*m*n^2*l1^4*l2^2*z3 - 155/81*m*n^2*l1^4*l2^2*z3^2 + 
         5723/81*m*n^2*l1^5*l2 + 1274/9*m*n^2*l1^5*l2*z7 - 4075/81*m*
         n^2*l1^5*l2*z6 + 4046/27*m*n^2*l1^5*l2*z5 - 2339/81*m*n^2*l1^5
         *l2*z4 + 21560/243*m*n^2*l1^5*l2*z3 - 190/81*m*n^2*l1^5*l2*
         z3^2 + 5605/373248*m*n^3*l2^6 - 25/864*m*n^3*l2^6*z6 + 449/
         3888*m*n^3*l2^6*z5 - 7/216*m*n^3*l2^6*z4 + 197/7776*m*n^3*l2^6
         *z3 - 1/144*m*n^3*l2^6*z3^2 + 30307/186624*m*n^3*l1*l2^5 + 25/
         324*m*n^3*l1*l2^5*z6 - 1/81*m*n^3*l1*l2^5*z5 + 17/432*m*n^3*l1
         *l2^5*z4 + 71/486*m*n^3*l1*l2^5*z3 - 1/162*m*n^3*l1*l2^5*z3^2
          + 402737/373248*m*n^3*l1^2*l2^4 - 125/972*m*n^3*l1^2*l2^4*z6
          + 548/243*m*n^3*l1^2*l2^4*z5 - 1631/2592*m*n^3*l1^2*l2^4*z4
          + 1627/972*m*n^3*l1^2*l2^4*z3 - 55/486*m*n^3*l1^2*l2^4*z3^2
          + 11821/46656*m*n^3*l1^3*l2^3 + 50/81*m*n^3*l1^3*l2^3*z5 - 7/
         27*m*n^3*l1^3*l2^3*z4 + 823/972*m*n^3*l1^3*l2^3*z3 + 81671/
         23328*m*n^3*l1^4*l2^2 - 325/81*m*n^3*l1^4*l2^2*z6 + 454/27*m*
         n^3*l1^4*l2^2*z5 - 341/108*m*n^3*l1^4*l2^2*z4 + 1180/243*m*n^3
         *l1^4*l2^2*z3 - 26/27*m*n^3*l1^4*l2^2*z3^2 + 7/62208*m*n^4*l1*
         l2^5 - 1/216*m*n^4*l1*l2^5*z4 + 17/3888*m*n^4*l1*l2^5*z3 - 319/
         124416*m*n^4*l1^2*l2^4 + 1/324*m*n^4*l1^2*l2^4*z4 + 1/2592*m*
         n^4*l1^2*l2^4*z3 + 371/23328*m*n^4*l1^3*l2^3 - 1/18*m*n^4*l1^3
         *l2^3*z4 + 1/486*m*n^4*l1^3*l2^3*z3 + 332669/124416*m^2*l2^6
          + 49/8*m^2*l2^6*z7 - 1775/648*m^2*l2^6*z6 + 33527/3888*m^2*
         l2^6*z5 - 1459/864*m^2*l2^6*z4 + 32033/7776*m^2*l2^6*z3 - 19/
         81*m^2*l2^6*z3^2 + 2981225/186624*m^2*l1*l2^5 + 539/18*m^2*l1*
         l2^5*z7 - 10325/972*m^2*l1*l2^5*z6 + 36391/972*m^2*l1*l2^5*z5
          - 9841/1296*m^2*l1*l2^5*z4 + 23569/972*m^2*l1*l2^5*z3 - 451/
         486*m^2*l1*l2^5*z3^2 + 3100273/46656*m^2*l1^2*l2^4 + 980/9*m^2
         *l1^2*l2^4*z7 - 4025/108*m^2*l1^2*l2^4*z6 + 68089/486*m^2*l1^2
         *l2^4*z5 - 23*m^2*l1^2*l2^4*z4 + 26669/324*m^2*l1^2*l2^4*z3 - 
         565/162*m^2*l1^2*l2^4*z3^2 + 195785/2916*m^2*l1^3*l2^3 + 1960/
         27*m^2*l1^3*l2^3*z7 - 2750/243*m^2*l1^3*l2^3*z6 + 22918/243*
         m^2*l1^3*l2^3*z5 - 296/27*m^2*l1^3*l2^3*z4 + 14413/243*m^2*
         l1^3*l2^3*z3 - 620/243*m^2*l1^3*l2^3*z3^2 + 685415/5832*m^2*
         l1^4*l2^2 + 245*m^2*l1^4*l2^2*z7 - 1600/27*m^2*l1^4*l2^2*z6 + 
         17504/81*m^2*l1^4*l2^2*z5 - 5473/162*m^2*l1^4*l2^2*z4 + 33110/
         243*m^2*l1^4*l2^2*z3 + 80/81*m^2*l1^4*l2^2*z3^2 + 238279/
         373248*m^2*n*l2^6 + 49/24*m^2*n*l2^6*z7 - 875/1296*m^2*n*l2^6*
         z6 + 3815/1944*m^2*n*l2^6*z5 - 1307/2592*m^2*n*l2^6*z4 + 3289/
         2592*m^2*n*l2^6*z3 - 13/324*m^2*n*l2^6*z3^2 + 50833/5184*m^2*n
         *l1*l2^5 + 343/24*m^2*n*l1*l2^5*z7 - 4025/1296*m^2*n*l1*l2^5*
         z6 + 1330/81*m^2*n*l1*l2^5*z5 - 1805/648*m^2*n*l1*l2^5*z4 + 
         7415/648*m^2*n*l1*l2^5*z3 - 409/648*m^2*n*l1*l2^5*z3^2 + 
         1043177/46656*m^2*n*l1^2*l2^4 + 343/36*m^2*n*l1^2*l2^4*z7 + 
         10325/3888*m^2*n*l1^2*l2^4*z6 + 17387/972*m^2*n*l1^2*l2^4*z5
          - 103/72*m^2*n*l1^2*l2^4*z4 + 10751/648*m^2*n*l1^2*l2^4*z3 - 
         3731/1944*m^2*n*l1^2*l2^4*z3^2 + 1212311/15552*m^2*n*l1^3*l2^3
          + 2254/27*m^2*n*l1^3*l2^3*z7 - 7325/243*m^2*n*l1^3*l2^3*z6 + 
         33145/243*m^2*n*l1^3*l2^3*z5 - 2305/108*m^2*n*l1^3*l2^3*z4 + 
         36595/486*m^2*n*l1^3*l2^3*z3 - 1586/243*m^2*n*l1^3*l2^3*z3^2
          + 446959/23328*m^2*n*l1^4*l2^2 + 245/18*m^2*n*l1^4*l2^2*z7 - 
         1775/162*m^2*n*l1^4*l2^2*z6 + 833/18*m^2*n*l1^4*l2^2*z5 - 733/
         81*m^2*n*l1^4*l2^2*z4 + 1735/81*m^2*n*l1^4*l2^2*z3 - 155/81*
         m^2*n*l1^4*l2^2*z3^2 + 5723/81*m^2*n*l1^5*l2 + 1274/9*m^2*n*
         l1^5*l2*z7 - 4075/81*m^2*n*l1^5*l2*z6 + 4046/27*m^2*n*l1^5*l2*
         z5 - 2339/81*m^2*n*l1^5*l2*z4 + 21560/243*m^2*n*l1^5*l2*z3 - 
         190/81*m^2*n*l1^5*l2*z3^2 + 1421/62208*m^2*n^2*l2^6 + 245/864*
         m^2*n^2*l2^6*z7 - 25/648*m^2*n^2*l2^6*z6 + 71/972*m^2*n^2*l2^6
         *z5 - 103/1296*m^2*n^2*l2^6*z4 + 133/648*m^2*n^2*l2^6*z3 + 1/
         324*m^2*n^2*l2^6*z3^2 + 3397/3888*m^2*n^2*l1*l2^5 + 1775/3888*
         m^2*n^2*l1*l2^5*z6 - 1/243*m^2*n^2*l1*l2^5*z5 + 343/1296*m^2*
         n^2*l1*l2^5*z4 + 293/1296*m^2*n^2*l1*l2^5*z3 - 161/1944*m^2*
         n^2*l1*l2^5*z3^2 + 274981/46656*m^2*n^2*l1^2*l2^4 + 49/18*m^2*
         n^2*l1^2*l2^4*z7 + 175/243*m^2*n^2*l1^2*l2^4*z6 + 1165/243*m^2
         *n^2*l1^2*l2^4*z5 - 2375/2592*m^2*n^2*l1^2*l2^4*z4 + 44351/
         7776*m^2*n^2*l1^2*l2^4*z3 - 116/243*m^2*n^2*l1^2*l2^4*z3^2 + 
         11717/5184*m^2*n^2*l1^3*l2^3 + 28/9*m^2*n^2*l1^3*l2^3*z5 - 8/9
         *m^2*n^2*l1^3*l2^3*z4 + 397/162*m^2*n^2*l1^3*l2^3*z3 + 1770817/
         93312*m^2*n^2*l1^4*l2^2 + 245/18*m^2*n^2*l1^4*l2^2*z7 - 2075/
         162*m^2*n^2*l1^4*l2^2*z6 + 455/9*m^2*n^2*l1^4*l2^2*z5 - 3277/
         324*m^2*n^2*l1^4*l2^2*z4 + 44927/1944*m^2*n^2*l1^4*l2^2*z3 - 
         191/81*m^2*n^2*l1^4*l2^2*z3^2 + 59675/46656*m^2*n^2*l1^5*l2 - 
         50/27*m^2*n^2*l1^5*l2*z6 + 602/81*m^2*n^2*l1^5*l2*z5 - 19/12*
         m^2*n^2*l1^5*l2*z4 + 170/81*m^2*n^2*l1^5*l2*z3 - 4/9*m^2*n^2*
         l1^5*l2*z3^2 + 50531/3888*m^2*n^2*l1^6 + 686/27*m^2*n^2*l1^6*
         z7 - 1775/162*m^2*n^2*l1^6*z6 + 7466/243*m^2*n^2*l1^6*z5 - 347/
         54*m^2*n^2*l1^6*z4 + 8455/486*m^2*n^2*l1^6*z3 - 59/81*m^2*n^2*
         l1^6*z3^2 + 851/20736*m^2*n^3*l1*l2^5 + 25/972*m^2*n^3*l1*l2^5
         *z6 - 1/486*m^2*n^3*l1*l2^5*z5 + 7/324*m^2*n^3*l1*l2^5*z4 + 1/
         48*m^2*n^3*l1*l2^5*z3 - 1/486*m^2*n^3*l1*l2^5*z3^2 + 9671/
         124416*m^2*n^3*l1^2*l2^4 - 7/243*m^2*n^3*l1^2*l2^4*z5 + 53/
         2592*m^2*n^3*l1^2*l2^4*z4 - 67/1944*m^2*n^3*l1^2*l2^4*z3 + 425/
         1458*m^2*n^3*l1^3*l2^3 + 19/27*m^2*n^3*l1^3*l2^3*z5 - 43/108*
         m^2*n^3*l1^3*l2^3*z4 + 217/243*m^2*n^3*l1^3*l2^3*z3 - 719/
         31104*m^2*n^3*l1^4*l2^2 + 5/54*m^2*n^3*l1^4*l2^2*z5 - 7/72*m^2
         *n^3*l1^4*l2^2*z4 + 31/162*m^2*n^3*l1^4*l2^2*z3 + 59675/46656*
         m^2*n^3*l1^5*l2 - 50/27*m^2*n^3*l1^5*l2*z6 + 602/81*m^2*n^3*
         l1^5*l2*z5 - 19/12*m^2*n^3*l1^5*l2*z4 + 170/81*m^2*n^3*l1^5*l2
         *z3 - 4/9*m^2*n^3*l1^5*l2*z3^2 - 319/124416*m^2*n^4*l1^2*l2^4
          + 1/324*m^2*n^4*l1^2*l2^4*z4 + 1/2592*m^2*n^4*l1^2*l2^4*z3 + 
         161/10368*m^2*n^4*l1^4*l2^2 - 1/27*m^2*n^4*l1^4*l2^2*z4 - 19/
         1944*m^2*n^4*l1^4*l2^2*z3 + 13861/373248*m^3*l2^6 - 25/432*m^3
         *l2^6*z6 + 113/486*m^3*l2^6*z5 - 7/96*m^3*l2^6*z4 + 667/7776*
         m^3*l2^6*z3 - 1/72*m^3*l2^6*z3^2 + 4979/10368*m^3*l1*l2^5 - 
         100/243*m^3*l1*l2^5*z6 + 919/486*m^3*l1*l2^5*z5 - 859/1296*m^3
         *l1*l2^5*z4 + 1285/1296*m^3*l1*l2^5*z3 - 28/243*m^3*l1*l2^5*
         z3^2 + 22589/23328*m^3*l1^2*l2^4 + 905/486*m^3*l1^2*l2^4*z5 - 
         49/162*m^3*l1^2*l2^4*z4 + 392/243*m^3*l1^2*l2^4*z3 - 8/81*m^3*
         l1^2*l2^4*z3^2 + 15481/3888*m^3*l1^3*l2^3 - 800/243*m^3*l1^3*
         l2^3*z6 + 1280/81*m^3*l1^3*l2^3*z5 - 197/81*m^3*l1^3*l2^3*z4
          + 1157/243*m^3*l1^3*l2^3*z3 - 224/243*m^3*l1^3*l2^3*z3^2 + 
         5605/373248*m^3*n*l2^6 - 25/864*m^3*n*l2^6*z6 + 449/3888*m^3*n
         *l2^6*z5 - 7/216*m^3*n*l2^6*z4 + 197/7776*m^3*n*l2^6*z3 - 1/
         144*m^3*n*l2^6*z3^2 + 30307/186624*m^3*n*l1*l2^5 + 25/324*m^3*
         n*l1*l2^5*z6 - 1/81*m^3*n*l1*l2^5*z5 + 17/432*m^3*n*l1*l2^5*z4
          + 71/486*m^3*n*l1*l2^5*z3 - 1/162*m^3*n*l1*l2^5*z3^2 + 402737/
         373248*m^3*n*l1^2*l2^4 - 125/972*m^3*n*l1^2*l2^4*z6 + 548/243*
         m^3*n*l1^2*l2^4*z5 - 1631/2592*m^3*n*l1^2*l2^4*z4 + 1627/972*
         m^3*n*l1^2*l2^4*z3 - 55/486*m^3*n*l1^2*l2^4*z3^2 + 11821/46656
         *m^3*n*l1^3*l2^3 + 50/81*m^3*n*l1^3*l2^3*z5 - 7/27*m^3*n*l1^3*
         l2^3*z4 + 823/972*m^3*n*l1^3*l2^3*z3 + 81671/23328*m^3*n*l1^4*
         l2^2 - 325/81*m^3*n*l1^4*l2^2*z6 + 454/27*m^3*n*l1^4*l2^2*z5
          - 341/108*m^3*n*l1^4*l2^2*z4 + 1180/243*m^3*n*l1^4*l2^2*z3 - 
         26/27*m^3*n*l1^4*l2^2*z3^2 + 851/20736*m^3*n^2*l1*l2^5 + 25/
         972*m^3*n^2*l1*l2^5*z6 - 1/486*m^3*n^2*l1*l2^5*z5 + 7/324*m^3*
         n^2*l1*l2^5*z4 + 1/48*m^3*n^2*l1*l2^5*z3 - 1/486*m^3*n^2*l1*
         l2^5*z3^2 + 9671/124416*m^3*n^2*l1^2*l2^4 - 7/243*m^3*n^2*l1^2
         *l2^4*z5 + 53/2592*m^3*n^2*l1^2*l2^4*z4 - 67/1944*m^3*n^2*l1^2
         *l2^4*z3 + 425/1458*m^3*n^2*l1^3*l2^3 + 19/27*m^3*n^2*l1^3*
         l2^3*z5 - 43/108*m^3*n^2*l1^3*l2^3*z4 + 217/243*m^3*n^2*l1^3*
         l2^3*z3 - 719/31104*m^3*n^2*l1^4*l2^2 + 5/54*m^3*n^2*l1^4*l2^2
         *z5 - 7/72*m^3*n^2*l1^4*l2^2*z4 + 31/162*m^3*n^2*l1^4*l2^2*z3
          + 59675/46656*m^3*n^2*l1^5*l2 - 50/27*m^3*n^2*l1^5*l2*z6 + 
         602/81*m^3*n^2*l1^5*l2*z5 - 19/12*m^3*n^2*l1^5*l2*z4 + 170/81*
         m^3*n^2*l1^5*l2*z3 - 4/9*m^3*n^2*l1^5*l2*z3^2 + 167/6912*m^3*
         n^3*l1^2*l2^4 - 2/243*m^3*n^3*l1^2*l2^4*z5 + 1/432*m^3*n^3*
         l1^2*l2^4*z4 - 5/486*m^3*n^3*l1^2*l2^4*z3 - 91/62208*m^3*n^3*
         l1^4*l2^2 + 5/54*m^3*n^3*l1^4*l2^2*z5 - 1/8*m^3*n^3*l1^4*l2^2*
         z4 + 251/1296*m^3*n^3*l1^4*l2^2*z3 + 161/31104*m^3*n^3*l1^5*l2
          - 1/108*m^3*n^3*l1^5*l2*z4 - 17/1944*m^3*n^3*l1^5*l2*z3 + 
         6289/31104*m^3*n^3*l1^6 - 25/81*m^3*n^3*l1^6*z6 + 305/243*m^3*
         n^3*l1^6*z5 - 7/24*m^3*n^3*l1^6*z4 + 26/81*m^3*n^3*l1^6*z3 - 2/
         27*m^3*n^3*l1^6*z3^2 + 161/31104*m^3*n^4*l1^5*l2 - 1/108*m^3*
         n^4*l1^5*l2*z4 - 17/1944*m^3*n^4*l1^5*l2*z3 + 1/7776*m^4*l2^6
          - 1/1296*m^4*l2^6*z3 + 7/62208*m^4*l1*l2^5 - 1/216*m^4*l1*
         l2^5*z4 + 17/3888*m^4*l1*l2^5*z3 + 451/46656*m^4*l1^2*l2^4 - 7/
         162*m^4*l1^2*l2^4*z4 + 11/972*m^4*l1^2*l2^4*z3 + 7/62208*m^4*n
         *l1*l2^5 - 1/216*m^4*n*l1*l2^5*z4 + 17/3888*m^4*n*l1*l2^5*z3
          - 319/124416*m^4*n*l1^2*l2^4 + 1/324*m^4*n*l1^2*l2^4*z4 + 1/
         2592*m^4*n*l1^2*l2^4*z3 + 371/23328*m^4*n*l1^3*l2^3 - 1/18*m^4
         *n*l1^3*l2^3*z4 + 1/486*m^4*n*l1^3*l2^3*z3 - 319/124416*m^4*
         n^2*l1^2*l2^4 + 1/324*m^4*n^2*l1^2*l2^4*z4 + 1/2592*m^4*n^2*
         l1^2*l2^4*z3 + 161/10368*m^4*n^2*l1^4*l2^2 - 1/27*m^4*n^2*l1^4
         *l2^2*z4 - 19/1944*m^4*n^2*l1^4*l2^2*z3 + 161/31104*m^4*n^3*
         l1^5*l2 - 1/108*m^4*n^3*l1^5*l2*z4 - 17/1944*m^4*n^3*l1^5*l2*
         z3 + 13/62208*m^4*n^4*l1^6 - 1/432*m^4*n^4*l1^6*z3 )

       + h^6 * (  - 160424327/933120*l2^7 - 62234339/26244*l2^7*z9 + 
         196593919/129600*l2^7*z8 - 867539/2700*l2^7*z3z5 - 8879945/
         5184*l2^7*z7 + 9816209/23328*l2^7*z6 - 97364689/116640*l2^7*z5
          + 4775777/38880*l2^7*z4 - 46601693/116640*l2^7*z3 - 400105/
         486*l2^7*z3*z5 + 1354/45*l2^7*z3*z4 - 3194819/11664*l2^7*z3^2
          - 87418/729*l2^7*z3^3 - 2417321741/1866240*l1*l2^6 - 
         109862489/6561*l1*l2^6*z9 + 339254521/32400*l1*l2^6*z8 - 
         1525301/675*l1*l2^6*z3z5 - 701798627/58320*l1*l2^6*z7 + 
         33352741/11664*l1*l2^6*z6 - 345725899/58320*l1*l2^6*z5 + 
         32733281/38880*l1*l2^6*z4 - 335517323/116640*l1*l2^6*z3 - 
         1406570/243*l1*l2^6*z3*z5 + 33089/162*l1*l2^6*z3*z4 - 57521861/
         29160*l1*l2^6*z3^2 - 618280/729*l1*l2^6*z3^3 - 376546099/93312
         *l1^2*l2^5 - 105108835/2187*l1^2*l2^5*z9 + 323205517/10800*
         l1^2*l2^5*z8 - 1441177/225*l1^2*l2^5*z3z5 - 686461291/19440*
         l1^2*l2^5*z7 + 47332691/5832*l1^2*l2^5*z6 - 101886491/5832*
         l1^2*l2^5*z5 + 201866/81*l1^2*l2^5*z4 - 126685667/14580*l1^2*
         l2^5*z3 - 1300114/81*l1^2*l2^5*z3*z5 + 702758/1215*l1^2*l2^5*
         z3*z4 - 84650251/14580*l1^2*l2^5*z3^2 - 589352/243*l1^2*l2^5*
         z3^3 - 10649756171/1399680*l1^3*l2^4 - 192089048/2187*l1^3*
         l2^4*z9 + 29263819/540*l1^3*l2^4*z8 - 175412/15*l1^3*l2^4*z3z5
          - 308059079/4860*l1^3*l2^4*z7 + 41668765/2916*l1^3*l2^4*z6 - 
         459794707/14580*l1^3*l2^4*z5 + 43992353/9720*l1^3*l2^4*z4 - 
         473872699/29160*l1^3*l2^4*z3 - 7123616/243*l1^3*l2^4*z3*z5 + 
         1249894/1215*l1^3*l2^4*z3*z4 - 78499331/7290*l1^3*l2^4*z3^2 - 
         1078528/243*l1^3*l2^4*z3^3 - 694069781/87480*l1^4*l2^3 - 
         174594748/2187*l1^4*l2^3*z9 + 135623299/2700*l1^4*l2^3*z8 - 
         2386076/225*l1^4*l2^3*z3z5 - 867679757/14580*l1^4*l2^3*z7 + 
         20161273/1458*l1^4*l2^3*z6 - 219451993/7290*l1^4*l2^3*z5 + 
         2196115/486*l1^4*l2^3*z4 - 23837369/1458*l1^4*l2^3*z3 - 
         6167944/243*l1^4*l2^3*z3*z5 + 343372/405*l1^4*l2^3*z3*z4 - 
         35950967/3645*l1^4*l2^3*z3^2 - 976928/243*l1^4*l2^3*z3^3 - 
         2332289741/349920*l1^5*l2^2 - 152561056/2187*l1^5*l2^2*z9 + 
         29904761/675*l1^5*l2^2*z8 - 2098256/225*l1^5*l2^2*z3z5 - 
         37733050/729*l1^5*l2^2*z7 + 8856965/729*l1^5*l2^2*z6 - 
         18787187/729*l1^5*l2^2*z5 + 9335567/2430*l1^5*l2^2*z4 - 
         99346133/7290*l1^5*l2^2*z3 - 614080/27*l1^5*l2^2*z3*z5 + 
         107488/135*l1^5*l2^2*z3*z4 - 30664922/3645*l1^5*l2^2*z3^2 - 
         854528/243*l1^5*l2^2*z3^3 - 61822279/29160*l1^6*l2 - 114820784/
         6561*l1^6*l2*z9 + 7688357/675*l1^6*l2*z8 - 1568816/675*l1^6*l2
         *z3z5 - 16642943/1215*l1^6*l2*z7 + 817018/243*l1^6*l2*z6 - 
         1698490/243*l1^6*l2*z5 + 432464/405*l1^6*l2*z4 - 13705936/3645
         *l1^6*l2*z3 - 1272608/243*l1^6*l2*z3*z5 + 59696/405*l1^6*l2*z3
         *z4 - 2421844/1215*l1^6*l2*z3^2 - 636544/729*l1^6*l2*z3^3 - 
         3117059/3240*l1^7 - 68824768/6561*l1^7*z9 + 14174864/2025*l1^7
         *z8 - 959744/675*l1^7*z3z5 - 3306904/405*l1^7*z7 + 166564/81*
         l1^7*z6 - 2940908/729*l1^7*z5 + 28874/45*l1^7*z4 - 7366714/
         3645*l1^7*z3 - 276736/81*l1^7*z3*z5 + 17408/135*l1^7*z3*z4 - 
         490552/405*l1^7*z3^2 - 384512/729*l1^7*z3^3 - 149950543/
         1399680*n*l2^7 - 8806823/8748*n*l2^7*z9 + 91191791/129600*n*
         l2^7*z8 - 368371/2700*n*l2^7*z3z5 - 206153537/233280*n*l2^7*z7
          + 5579981/23328*n*l2^7*z6 - 51246463/116640*n*l2^7*z5 + 86416/
         1215*n*l2^7*z4 - 12431011/58320*n*l2^7*z3 - 142753/486*n*l2^7*
         z3*z5 + 25597/3240*n*l2^7*z3*z4 - 3154637/29160*n*l2^7*z3^2 - 
         12130/243*n*l2^7*z3^3 - 4340841031/5598720*n*l1*l2^6 - 
         87250253/13122*n*l1*l2^6*z9 + 14697809/3240*n*l1*l2^6*z8 - 
         40166/45*n*l1*l2^6*z3z5 - 56785327/9720*n*l1*l2^6*z7 + 
         17862527/11664*n*l1*l2^6*z6 - 175241029/58320*n*l1*l2^6*z5 + 
         18209687/38880*n*l1*l2^6*z4 - 174788959/116640*n*l1*l2^6*z3 - 
         151489/81*n*l1*l2^6*z3*z5 + 241837/4860*n*l1*l2^6*z3*z4 - 
         550828/729*n*l1*l2^6*z3^2 - 240860/729*n*l1*l2^6*z3^3 - 
         3773288279/1399680*n*l1^2*l2^5 - 47651837/2187*n*l1^2*l2^5*z9
          + 2126623/150*n*l1^2*l2^5*z8 - 214912/75*n*l1^2*l2^5*z3z5 - 
         59197927/3240*n*l1^2*l2^5*z7 + 1108601/243*n*l1^2*l2^5*z6 - 
         34918982/3645*n*l1^2*l2^5*z5 + 2819705/1944*n*l1^2*l2^5*z4 - 
         36863357/7290*n*l1^2*l2^5*z3 - 164182/27*n*l1^2*l2^5*z3*z5 + 
         383407/2430*n*l1^2*l2^5*z3*z4 - 3144626/1215*n*l1^2*l2^5*z3^2
          - 263128/243*n*l1^2*l2^5*z3^3 - 212266409/46656*n*l1^3*l2^4
          - 210544774/6561*n*l1^3*l2^4*z9 + 328101631/16200*n*l1^3*l2^4
         *z8 - 102786/25*n*l1^3*l2^4*z3z5 - 779729633/29160*n*l1^3*l2^4
         *z7 + 18705499/2916*n*l1^3*l2^4*z6 - 208135153/14580*n*l1^3*
         l2^4*z5 + 592921/270*n*l1^3*l2^4*z4 - 118420309/14580*n*l1^3*
         l2^4*z3 - 2055544/243*n*l1^3*l2^4*z3*z5 + 215297/1215*n*l1^3*
         l2^4*z3*z4 - 5784409/1458*n*l1^3*l2^4*z3^2 - 1158032/729*n*
         l1^3*l2^4*z3^3 - 134568437/21870*n*l1^4*l2^3 - 299992780/6561*
         n*l1^4*l2^3*z9 + 76747759/2700*n*l1^4*l2^3*z8 - 3997348/675*n*
         l1^4*l2^3*z3z5 - 129846169/3645*n*l1^4*l2^3*z7 + 6051188/729*n
         *l1^4*l2^3*z6 - 68716579/3645*n*l1^4*l2^3*z5 + 6890711/2430*n*
         l1^4*l2^3*z4 - 13107661/1215*n*l1^4*l2^3*z3 - 3121240/243*n*
         l1^4*l2^3*z3*z5 + 24152/81*n*l1^4*l2^3*z3*z4 - 20267771/3645*n
         *l1^4*l2^3*z3^2 - 1658528/729*n*l1^4*l2^3*z3^3 - 119474587/
         38880*n*l1^5*l2^2 - 38133920/2187*n*l1^5*l2^2*z9 + 7213247/675
         *n*l1^5*l2^2*z8 - 491312/225*n*l1^5*l2^2*z3z5 - 20527183/1458*
         n*l1^5*l2^2*z7 + 2392666/729*n*l1^5*l2^2*z6 - 27872078/3645*n*
         l1^5*l2^2*z5 + 562213/486*n*l1^5*l2^2*z4 - 11527313/2430*n*
         l1^5*l2^2*z3 - 346256/81*n*l1^5*l2^2*z3*z5 + 16408/405*n*l1^5*
         l2^2*z3*z4 - 7679758/3645*n*l1^5*l2^2*z3^2 - 208384/243*n*l1^5
         *l2^2*z3^3 - 61822279/29160*n*l1^6*l2 - 114820784/6561*n*l1^6*
         l2*z9 + 7688357/675*n*l1^6*l2*z8 - 1568816/675*n*l1^6*l2*z3z5
          - 16642943/1215*n*l1^6*l2*z7 + 817018/243*n*l1^6*l2*z6 - 
         1698490/243*n*l1^6*l2*z5 + 432464/405*n*l1^6*l2*z4 - 13705936/
         3645*n*l1^6*l2*z3 - 1272608/243*n*l1^6*l2*z3*z5 + 59696/405*n*
         l1^6*l2*z3*z4 - 2421844/1215*n*l1^6*l2*z3^2 - 636544/729*n*
         l1^6*l2*z3^3 - 6004213/349920*n^2*l2^7 - 1346489/13122*n^2*
         l2^7*z9 + 230147/2592*n^2*l2^7*z8 - 751/54*n^2*l2^7*z3z5 - 
         16225919/116640*n^2*l2^7*z7 + 337553/7776*n^2*l2^7*z6 - 902749/
         12960*n^2*l2^7*z5 + 545053/38880*n^2*l2^7*z4 - 3983293/116640*
         n^2*l2^7*z3 - 18815/972*n^2*l2^7*z3*z5 - 13/180*n^2*l2^7*z3*z4
          - 205729/19440*n^2*l2^7*z3^2 - 3596/729*n^2*l2^7*z3^3 - 
         131019079/933120*n^2*l1*l2^6 - 3319421/4374*n^2*l1*l2^6*z9 + 
         20156141/32400*n^2*l1*l2^6*z8 - 7369/75*n^2*l1*l2^6*z3z5 - 
         19352927/19440*n^2*l1*l2^6*z7 + 3457285/11664*n^2*l1*l2^6*z6
          - 420661/810*n^2*l1*l2^6*z5 + 24427/240*n^2*l1*l2^6*z4 - 
         32707697/116640*n^2*l1*l2^6*z3 - 61385/486*n^2*l1*l2^6*z3*z5
          - 457/4860*n^2*l1*l2^6*z3*z4 - 2752931/29160*n^2*l1*l2^6*z3^2
          - 8876/243*n^2*l1*l2^6*z3^3 - 1705219/3888*n^2*l1^2*l2^5 - 
         4373188/2187*n^2*l1^2*l2^5*z9 + 5229307/3600*n^2*l1^2*l2^5*z8
          - 55301/225*n^2*l1^2*l2^5*z3z5 - 5225129/2160*n^2*l1^2*l2^5*
         z7 + 1358803/1944*n^2*l1^2*l2^5*z6 - 13026857/9720*n^2*l1^2*
         l2^5*z5 + 2461249/9720*n^2*l1^2*l2^5*z4 - 11895091/14580*n^2*
         l1^2*l2^5*z3 - 8680/27*n^2*l1^2*l2^5*z3*z5 - 2003/405*n^2*l1^2
         *l2^5*z3*z4 - 48989/180*n^2*l1^2*l2^5*z3^2 - 23456/243*n^2*
         l1^2*l2^5*z3^3 - 27962647/25920*n^2*l1^3*l2^4 - 3545918/729*
         n^2*l1^3*l2^4*z9 + 17720393/5400*n^2*l1^3*l2^4*z8 - 380398/675
         *n^2*l1^3*l2^4*z3z5 - 157202893/29160*n^2*l1^3*l2^4*z7 + 
         352565/243*n^2*l1^3*l2^4*z6 - 21559283/7290*n^2*l1^3*l2^4*z5
          + 23174/45*n^2*l1^3*l2^4*z4 - 53162009/29160*n^2*l1^3*l2^4*z3
          - 194308/243*n^2*l1^3*l2^4*z3*z5 + 50/27*n^2*l1^3*l2^4*z3*z4
          - 264556/405*n^2*l1^3*l2^4*z3^2 - 18832/81*n^2*l1^3*l2^4*z3^3
          - 149918107/174960*n^2*l1^4*l2^3 - 18401056/6561*n^2*l1^4*
         l2^3*z9 + 420113/270*n^2*l1^4*l2^3*z8 - 38072/135*n^2*l1^4*
         l2^3*z3z5 - 43801999/14580*n^2*l1^4*l2^3*z7 + 1029331/1458*n^2
         *l1^4*l2^3*z6 - 2550937/1458*n^2*l1^4*l2^3*z5 + 347734/1215*
         n^2*l1^4*l2^3*z4 - 2938721/2430*n^2*l1^4*l2^3*z3 - 81664/243*
         n^2*l1^4*l2^3*z3*z5 - 8132/405*n^2*l1^4*l2^3*z3*z4 - 1450934/
         3645*n^2*l1^4*l2^3*z3^2 - 95744/729*n^2*l1^4*l2^3*z3^3 - 
         85770287/87480*n^2*l1^5*l2^2 - 11638768/2187*n^2*l1^5*l2^2*z9
          + 2324693/675*n^2*l1^5*l2^2*z8 - 147728/225*n^2*l1^5*l2^2*
         z3z5 - 34659169/7290*n^2*l1^5*l2^2*z7 + 881249/729*n^2*l1^5*
         l2^2*z6 - 9449611/3645*n^2*l1^5*l2^2*z5 + 545944/1215*n^2*l1^5
         *l2^2*z4 - 5843134/3645*n^2*l1^5*l2^2*z3 - 32336/27*n^2*l1^5*
         l2^2*z3*z5 + 2552/135*n^2*l1^5*l2^2*z3*z4 - 2444948/3645*n^2*
         l1^5*l2^2*z3^2 - 63104/243*n^2*l1^5*l2^2*z3^3 - 1656791/
         2799360*n^3*l2^7 - 22891/13122*n^3*l2^7*z9 + 2063/600*n^3*l2^7
         *z8 - 6/25*n^3*l2^7*z3z5 - 131401/14580*n^3*l2^7*z7 + 27215/
         7776*n^3*l2^7*z6 - 556523/116640*n^3*l2^7*z5 + 4517/3888*n^3*
         l2^7*z4 - 34471/19440*n^3*l2^7*z3 + 239/972*n^3*l2^7*z3*z5 - 
         443/3240*n^3*l2^7*z3*z4 + 133/972*n^3*l2^7*z3^2 - 52/729*n^3*
         l2^7*z3^3 - 28579519/5598720*n^3*l1*l2^6 - 24206/2187*n^3*l1*
         l2^6*z9 + 63953/3600*n^3*l1*l2^6*z8 - 31/25*n^3*l1*l2^6*z3z5
          - 2792461/58320*n^3*l1*l2^6*z7 + 65191/3888*n^3*l1*l2^6*z6 - 
         722911/29160*n^3*l1*l2^6*z5 + 294037/38880*n^3*l1*l2^6*z4 - 
         1662179/116640*n^3*l1*l2^6*z3 + 1117/486*n^3*l1*l2^6*z3*z5 - 
         254/405*n^3*l1*l2^6*z3*z4 - 1379/1215*n^3*l1*l2^6*z3^2 - 112/
         243*n^3*l1*l2^6*z3^3 - 34282033/1399680*n^3*l1^2*l2^5 - 35372/
         729*n^3*l1^2*l2^5*z9 + 187733/2700*n^3*l1^2*l2^5*z8 - 364/75*
         n^3*l1^2*l2^5*z3z5 - 189017/972*n^3*l1^2*l2^5*z7 + 104201/1458
         *n^3*l1^2*l2^5*z6 - 813181/7290*n^3*l1^2*l2^5*z5 + 268853/9720
         *n^3*l1^2*l2^5*z4 - 892981/14580*n^3*l1^2*l2^5*z3 + 736/81*n^3
         *l1^2*l2^5*z3*z5 - 6599/2430*n^3*l1^2*l2^5*z3*z4 - 18133/3645*
         n^3*l1^2*l2^5*z3^2 - 160/81*n^3*l1^2*l2^5*z3^3 - 5658557/
         155520*n^3*l1^3*l2^4 - 291040/6561*n^3*l1^3*l2^4*z9 + 35071/
         1620*n^3*l1^3*l2^4*z8 - 68/45*n^3*l1^3*l2^4*z3z5 - 2030851/
         14580*n^3*l1^3*l2^4*z7 + 77213/1458*n^3*l1^3*l2^4*z6 - 406333/
         3645*n^3*l1^3*l2^4*z5 + 29473/1620*n^3*l1^3*l2^4*z4 - 952723/
         14580*n^3*l1^3*l2^4*z3 + 1676/243*n^3*l1^3*l2^4*z3*z5 - 3919/
         1215*n^3*l1^3*l2^4*z3*z4 - 24367/3645*n^3*l1^3*l2^4*z3^2 - 
         1280/729*n^3*l1^3*l2^4*z3^3 - 14956771/174960*n^3*l1^4*l2^3 - 
         145520/729*n^3*l1^4*l2^3*z9 + 8252/45*n^3*l1^4*l2^3*z8 - 64/5*
         n^3*l1^4*l2^3*z3z5 - 1879688/3645*n^3*l1^4*l2^3*z7 + 119870/
         729*n^3*l1^4*l2^3*z6 - 998822/3645*n^3*l1^4*l2^3*z5 + 64069/
         1215*n^3*l1^4*l2^3*z4 - 553001/3645*n^3*l1^4*l2^3*z3 + 3632/
         243*n^3*l1^4*l2^3*z3*z5 - 1472/405*n^3*l1^4*l2^3*z3*z4 - 16516/
         729*n^3*l1^4*l2^3*z3^2 - 640/81*n^3*l1^4*l2^3*z3^3 + 2369/
         1399680*n^4*l2^7 - 11/486*n^4*l2^7*z7 + 877/11664*n^4*l2^7*z6
          - 1693/14580*n^4*l2^7*z5 + 359/19440*n^4*l2^7*z4 + 31/11664*
         n^4*l2^7*z3 - 1/180*n^4*l2^7*z3*z4 + 281/14580*n^4*l2^7*z3^2
          + 23731/311040*n^4*l1*l2^6 - 127/729*n^4*l1*l2^6*z7 + 3901/
         5832*n^4*l1*l2^6*z6 - 9323/7290*n^4*l1*l2^6*z5 + 5203/19440*
         n^4*l1*l2^6*z4 - 637/12960*n^4*l1*l2^6*z3 - 61/1215*n^4*l1*
         l2^6*z3*z4 + 652/3645*n^4*l1*l2^6*z3^2 + 58793/349920*n^4*l1^2
         *l2^5 + 8/81*n^4*l1^2*l2^5*z7 + 1085/2916*n^4*l1^2*l2^5*z6 - 
         14789/7290*n^4*l1^2*l2^5*z5 + 616/1215*n^4*l1^2*l2^5*z4 - 8369/
         29160*n^4*l1^2*l2^5*z3 - 4/243*n^4*l1^2*l2^5*z3*z4 + 329/7290*
         n^4*l1^2*l2^5*z3^2 + 144269/174960*n^4*l1^3*l2^4 - 5084/3645*
         n^4*l1^3*l2^4*z7 + 5125/729*n^4*l1^3*l2^4*z6 - 49097/3645*n^4*
         l1^3*l2^4*z5 + 16601/9720*n^4*l1^3*l2^4*z4 - 1639/7290*n^4*
         l1^3*l2^4*z3 - 64/135*n^4*l1^3*l2^4*z3*z4 + 5918/3645*n^4*l1^3
         *l2^4*z3^2 + 1/58320*n^5*l2^7 - 1/6480*n^5*l2^7*z4 + 1/5832*
         n^5*l2^7*z3 + 43/1866240*n^5*l1*l2^6 - 1/648*n^5*l1*l2^6*z5 + 
         47/38880*n^5*l1*l2^6*z4 + 17/38880*n^5*l1*l2^6*z3 + 61/31104*
         n^5*l1^2*l2^5 - 1/54*n^5*l1^2*l2^5*z5 + 11/1944*n^5*l1^2*l2^5*
         z4 + 79/5832*n^5*l1^2*l2^5*z3 - 149950543/1399680*m*l2^7 - 
         8806823/8748*m*l2^7*z9 + 91191791/129600*m*l2^7*z8 - 368371/
         2700*m*l2^7*z3z5 - 206153537/233280*m*l2^7*z7 + 5579981/23328*
         m*l2^7*z6 - 51246463/116640*m*l2^7*z5 + 86416/1215*m*l2^7*z4
          - 12431011/58320*m*l2^7*z3 - 142753/486*m*l2^7*z3*z5 + 25597/
         3240*m*l2^7*z3*z4 - 3154637/29160*m*l2^7*z3^2 - 12130/243*m*
         l2^7*z3^3 - 4340841031/5598720*m*l1*l2^6 - 87250253/13122*m*l1
         *l2^6*z9 + 14697809/3240*m*l1*l2^6*z8 - 40166/45*m*l1*l2^6*
         z3z5 - 56785327/9720*m*l1*l2^6*z7 + 17862527/11664*m*l1*l2^6*
         z6 - 175241029/58320*m*l1*l2^6*z5 + 18209687/38880*m*l1*l2^6*
         z4 - 174788959/116640*m*l1*l2^6*z3 - 151489/81*m*l1*l2^6*z3*z5
          + 241837/4860*m*l1*l2^6*z3*z4 - 550828/729*m*l1*l2^6*z3^2 - 
         240860/729*m*l1*l2^6*z3^3 - 3773288279/1399680*m*l1^2*l2^5 - 
         47651837/2187*m*l1^2*l2^5*z9 + 2126623/150*m*l1^2*l2^5*z8 - 
         214912/75*m*l1^2*l2^5*z3z5 - 59197927/3240*m*l1^2*l2^5*z7 + 
         1108601/243*m*l1^2*l2^5*z6 - 34918982/3645*m*l1^2*l2^5*z5 + 
         2819705/1944*m*l1^2*l2^5*z4 - 36863357/7290*m*l1^2*l2^5*z3 - 
         164182/27*m*l1^2*l2^5*z3*z5 + 383407/2430*m*l1^2*l2^5*z3*z4 - 
         3144626/1215*m*l1^2*l2^5*z3^2 - 263128/243*m*l1^2*l2^5*z3^3 - 
         212266409/46656*m*l1^3*l2^4 - 210544774/6561*m*l1^3*l2^4*z9 + 
         328101631/16200*m*l1^3*l2^4*z8 - 102786/25*m*l1^3*l2^4*z3z5 - 
         779729633/29160*m*l1^3*l2^4*z7 + 18705499/2916*m*l1^3*l2^4*z6
          - 208135153/14580*m*l1^3*l2^4*z5 + 592921/270*m*l1^3*l2^4*z4
          - 118420309/14580*m*l1^3*l2^4*z3 - 2055544/243*m*l1^3*l2^4*z3
         *z5 + 215297/1215*m*l1^3*l2^4*z3*z4 - 5784409/1458*m*l1^3*l2^4
         *z3^2 - 1158032/729*m*l1^3*l2^4*z3^3 - 134568437/21870*m*l1^4*
         l2^3 - 299992780/6561*m*l1^4*l2^3*z9 + 76747759/2700*m*l1^4*
         l2^3*z8 - 3997348/675*m*l1^4*l2^3*z3z5 - 129846169/3645*m*l1^4
         *l2^3*z7 + 6051188/729*m*l1^4*l2^3*z6 - 68716579/3645*m*l1^4*
         l2^3*z5 + 6890711/2430*m*l1^4*l2^3*z4 - 13107661/1215*m*l1^4*
         l2^3*z3 - 3121240/243*m*l1^4*l2^3*z3*z5 + 24152/81*m*l1^4*l2^3
         *z3*z4 - 20267771/3645*m*l1^4*l2^3*z3^2 - 1658528/729*m*l1^4*
         l2^3*z3^3 - 119474587/38880*m*l1^5*l2^2 - 38133920/2187*m*l1^5
         *l2^2*z9 + 7213247/675*m*l1^5*l2^2*z8 - 491312/225*m*l1^5*l2^2
         *z3z5 - 20527183/1458*m*l1^5*l2^2*z7 + 2392666/729*m*l1^5*l2^2
         *z6 - 27872078/3645*m*l1^5*l2^2*z5 + 562213/486*m*l1^5*l2^2*z4
          - 11527313/2430*m*l1^5*l2^2*z3 - 346256/81*m*l1^5*l2^2*z3*z5
          + 16408/405*m*l1^5*l2^2*z3*z4 - 7679758/3645*m*l1^5*l2^2*z3^2
          - 208384/243*m*l1^5*l2^2*z3^3 - 61822279/29160*m*l1^6*l2 - 
         114820784/6561*m*l1^6*l2*z9 + 7688357/675*m*l1^6*l2*z8 - 
         1568816/675*m*l1^6*l2*z3z5 - 16642943/1215*m*l1^6*l2*z7 + 
         817018/243*m*l1^6*l2*z6 - 1698490/243*m*l1^6*l2*z5 + 432464/
         405*m*l1^6*l2*z4 - 13705936/3645*m*l1^6*l2*z3 - 1272608/243*m*
         l1^6*l2*z3*z5 + 59696/405*m*l1^6*l2*z3*z4 - 2421844/1215*m*
         l1^6*l2*z3^2 - 636544/729*m*l1^6*l2*z3^3 - 12756209/233280*m*n
         *l2^7 - 886421/2187*m*n*l2^7*z9 + 7773839/25920*m*n*l2^7*z8 - 
         10033/180*m*n*l2^7*z3z5 - 90165307/233280*m*n*l2^7*z7 + 
         2723035/23328*m*n*l2^7*z6 - 394655/1944*m*n*l2^7*z5 + 69047/
         1944*m*n*l2^7*z4 - 11518913/116640*m*n*l2^7*z3 - 49891/486*m*n
         *l2^7*z3*z5 + 67/144*m*n*l2^7*z3*z4 - 1094281/29160*m*n*l2^7*
         z3^2 - 4840/243*m*n*l2^7*z3^3 - 2663163661/5598720*m*n*l1*l2^6
          - 38731603/13122*m*n*l1*l2^6*z9 + 261055559/129600*m*n*l1*
         l2^6*z8 - 352393/900*m*n*l1*l2^6*z3z5 - 3594997/1296*m*n*l1*
         l2^6*z7 + 18123907/23328*m*n*l1*l2^6*z6 - 88138669/58320*m*n*
         l1*l2^6*z5 + 295096/1215*m*n*l1*l2^6*z4 - 3417013/4320*m*n*l1*
         l2^6*z3 - 171016/243*m*n*l1*l2^6*z3*z5 - 26609/9720*m*n*l1*
         l2^6*z3*z4 - 18217703/58320*m*n*l1*l2^6*z3^2 - 105892/729*m*n*
         l1*l2^6*z3^3 - 521047697/349920*m*n*l1^2*l2^5 - 32398637/4374*
         m*n*l1^2*l2^5*z9 + 51703261/10800*m*n*l1^2*l2^5*z8 - 210541/
         225*m*n*l1^2*l2^5*z3z5 - 56140943/7776*m*n*l1^2*l2^5*z7 + 
         7214761/3888*m*n*l1^2*l2^5*z6 - 78951679/19440*m*n*l1^2*l2^5*
         z5 + 4088057/6480*m*n*l1^2*l2^5*z4 - 33735101/14580*m*n*l1^2*
         l2^5*z3 - 119522/81*m*n*l1^2*l2^5*z3*z5 - 114/5*m*n*l1^2*l2^5*
         z3*z4 - 2832707/3240*m*n*l1^2*l2^5*z3^2 - 87788/243*m*n*l1^2*
         l2^5*z3^3 - 10086681971/2799360*m*n*l1^3*l2^4 - 13004899/729*m
         *n*l1^3*l2^4*z9 + 369011779/32400*m*n*l1^3*l2^4*z8 - 165511/75
         *m*n*l1^3*l2^4*z3z5 - 326648119/19440*m*n*l1^3*l2^4*z7 + 
         8111989/1944*m*n*l1^3*l2^4*z6 - 34045048/3645*m*n*l1^3*l2^4*z5
          + 27628817/19440*m*n*l1^3*l2^4*z4 - 35463103/6480*m*n*l1^3*
         l2^4*z3 - 866468/243*m*n*l1^3*l2^4*z3*z5 - 15422/1215*m*n*l1^3
         *l2^4*z3*z4 - 3440017/1620*m*n*l1^3*l2^4*z3^2 - 70184/81*m*n*
         l1^3*l2^4*z3^3 - 1103299357/349920*m*n*l1^4*l2^3 - 312572/27*m
         *n*l1^4*l2^3*z9 + 1652561/225*m*n*l1^4*l2^3*z8 - 300368/225*m*
         n*l1^4*l2^3*z3z5 - 351510499/29160*m*n*l1^4*l2^3*z7 + 2918311/
         972*m*n*l1^4*l2^3*z6 - 100289303/14580*m*n*l1^4*l2^3*z5 + 
         609937/540*m*n*l1^4*l2^3*z4 - 16444861/3645*m*n*l1^4*l2^3*z3
          - 126284/81*m*n*l1^4*l2^3*z3*z5 - 5732/81*m*n*l1^4*l2^3*z3*z4
          - 3563189/2430*m*n*l1^4*l2^3*z3^2 - 4960/9*m*n*l1^4*l2^3*z3^3
          - 136221857/34992*m*n*l1^5*l2^2 - 16405348/729*m*n*l1^5*l2^2*
         z9 + 1525921/100*m*n*l1^5*l2^2*z8 - 654908/225*m*n*l1^5*l2^2*
         z3z5 - 19604819/972*m*n*l1^5*l2^2*z7 + 3829423/729*m*n*l1^5*
         l2^2*z6 - 79216409/7290*m*n*l1^5*l2^2*z5 + 2207513/1215*m*n*
         l1^5*l2^2*z4 - 22907594/3645*m*n*l1^5*l2^2*z3 - 142280/27*m*n*
         l1^5*l2^2*z3*z5 + 31972/405*m*n*l1^5*l2^2*z3*z4 - 9407512/3645
         *m*n*l1^5*l2^2*z3^2 - 89312/81*m*n*l1^5*l2^2*z3^3 - 16208887/
         29160*m*n*l1^6*l2 - 6313016/2187*m*n*l1^6*l2*z9 + 9022603/4050
         *m*n*l1^6*l2*z8 - 250744/675*m*n*l1^6*l2*z3z5 - 2301524/729*m*
         n*l1^6*l2*z7 + 681436/729*m*n*l1^6*l2*z6 - 677648/405*m*n*l1^6
         *l2*z5 + 26888/81*m*n*l1^6*l2*z4 - 390242/405*m*n*l1^6*l2*z3
          - 137312/243*m*n*l1^6*l2*z3*z5 + 1208/135*m*n*l1^6*l2*z3*z4
          - 1210168/3645*m*n*l1^6*l2*z3^2 - 33856/243*m*n*l1^6*l2*z3^3
          - 6710257/11664*m*n*l1^7 - 28833632/6561*m*n*l1^7*z9 + 
         6403754/2025*m*n*l1^7*z8 - 44576/75*m*n*l1^7*z3z5 - 14313152/
         3645*m*n*l1^7*z7 + 790396/729*m*n*l1^7*z6 - 2442926/1215*m*n*
         l1^7*z5 + 424631/1215*m*n*l1^7*z4 - 762715/729*m*n*l1^7*z3 - 
         97600/81*m*n*l1^7*z3*z5 + 13664/405*m*n*l1^7*z3*z4 - 1725208/
         3645*m*n*l1^7*z3^2 - 158464/729*m*n*l1^7*z3^3 - 22032301/
         2799360*m*n^2*l2^7 - 312887/6561*m*n^2*l2^7*z9 + 1294403/32400
         *m*n^2*l2^7*z8 - 4343/675*m*n^2*l2^7*z3z5 - 27146269/466560*m*
         n^2*l2^7*z7 + 226745/11664*m*n^2*l2^7*z6 - 889399/29160*m*n^2*
         l2^7*z5 + 267307/38880*m*n^2*l2^7*z4 - 315647/19440*m*n^2*l2^7
         *z3 - 5479/648*m*n^2*l2^7*z3*z5 - 511/1620*m*n^2*l2^7*z3*z4 - 
         47113/11664*m*n^2*l2^7*z3^2 - 1672/729*m*n^2*l2^7*z3^3 - 
         126418177/1866240*m*n^2*l1*l2^6 - 3376369/13122*m*n^2*l1*l2^6*
         z9 + 7617763/43200*m*n^2*l1*l2^6*z8 - 28103/900*m*n^2*l1*l2^6*
         z3z5 - 1202387/3888*m*n^2*l1*l2^6*z7 + 173851/1944*m*n^2*l1*
         l2^6*z6 - 20790841/116640*m*n^2*l1*l2^6*z5 + 233113/6480*m*n^2
         *l1*l2^6*z4 - 6473483/58320*m*n^2*l1*l2^6*z3 - 30275/972*m*n^2
         *l1*l2^6*z3*z5 - 8491/2430*m*n^2*l1*l2^6*z3*z4 - 37609/1215*m*
         n^2*l1*l2^6*z3^2 - 9004/729*m*n^2*l1*l2^6*z3^3 - 50898353/
         155520*m*n^2*l1^2*l2^5 - 4485425/4374*m*n^2*l1^2*l2^5*z9 + 
         7393181/10800*m*n^2*l1^2*l2^5*z8 - 3029/25*m*n^2*l1^2*l2^5*
         z3z5 - 4262707/3240*m*n^2*l1^2*l2^5*z7 + 4479089/11664*m*n^2*
         l1^2*l2^5*z6 - 2563691/3240*m*n^2*l1^2*l2^5*z5 + 1347407/9720*
         m*n^2*l1^2*l2^5*z4 - 5752651/11664*m*n^2*l1^2*l2^5*z3 - 7771/
         81*m*n^2*l1^2*l2^5*z3*z5 - 173513/9720*m*n^2*l1^2*l2^5*z3*z4
          - 1944059/14580*m*n^2*l1^2*l2^5*z3^2 - 11900/243*m*n^2*l1^2*
         l2^5*z3^3 - 75685601/155520*m*n^2*l1^3*l2^4 - 5868955/6561*m*
         n^2*l1^3*l2^4*z9 + 203369/400*m*n^2*l1^3*l2^4*z8 - 56509/675*m
         *n^2*l1^3*l2^4*z3z5 - 9392261/6480*m*n^2*l1^3*l2^4*z7 + 
         1174231/2916*m*n^2*l1^3*l2^4*z6 - 9109669/9720*m*n^2*l1^3*l2^4
         *z5 + 195656/1215*m*n^2*l1^3*l2^4*z4 - 2394479/3645*m*n^2*l1^3
         *l2^4*z3 + 15322/243*m*n^2*l1^3*l2^4*z3*z5 - 148847/4860*m*n^2
         *l1^3*l2^4*z3*z4 - 1989703/14580*m*n^2*l1^3*l2^4*z3^2 - 29672/
         729*m*n^2*l1^3*l2^4*z3^3 - 126667613/116640*m*n^2*l1^4*l2^3 - 
         23834384/6561*m*n^2*l1^4*l2^3*z9 + 21920041/8100*m*n^2*l1^4*
         l2^3*z8 - 272884/675*m*n^2*l1^4*l2^3*z3z5 - 2011708/405*m*n^2*
         l1^4*l2^3*z7 + 233093/162*m*n^2*l1^4*l2^3*z6 - 1097699/405*m*
         n^2*l1^4*l2^3*z5 + 1230569/2430*m*n^2*l1^4*l2^3*z4 - 4819241/
         2916*m*n^2*l1^4*l2^3*z3 - 26216/81*m*n^2*l1^4*l2^3*z3*z5 - 
         3322/135*m*n^2*l1^4*l2^3*z3*z4 - 1070081/2430*m*n^2*l1^4*l2^3*
         z3^2 - 122752/729*m*n^2*l1^4*l2^3*z3^3 - 24523919/87480*m*n^2*
         l1^5*l2^2 - 1748588/2187*m*n^2*l1^5*l2^2*z9 + 1985543/2700*m*
         n^2*l1^5*l2^2*z8 - 6244/75*m*n^2*l1^5*l2^2*z3z5 - 11222447/
         7290*m*n^2*l1^5*l2^2*z7 + 719935/1458*m*n^2*l1^5*l2^2*z6 - 
         2960456/3645*m*n^2*l1^5*l2^2*z5 + 429311/2430*m*n^2*l1^5*l2^2*
         z4 - 3452507/7290*m*n^2*l1^5*l2^2*z3 - 1984/81*m*n^2*l1^5*l2^2
         *z3*z5 - 2516/405*m*n^2*l1^5*l2^2*z3*z4 - 67138/729*m*n^2*l1^5
         *l2^2*z3^2 - 8608/243*m*n^2*l1^5*l2^2*z3^3 - 16208887/29160*m*
         n^2*l1^6*l2 - 6313016/2187*m*n^2*l1^6*l2*z9 + 9022603/4050*m*
         n^2*l1^6*l2*z8 - 250744/675*m*n^2*l1^6*l2*z3z5 - 2301524/729*m
         *n^2*l1^6*l2*z7 + 681436/729*m*n^2*l1^6*l2*z6 - 677648/405*m*
         n^2*l1^6*l2*z5 + 26888/81*m*n^2*l1^6*l2*z4 - 390242/405*m*n^2*
         l1^6*l2*z3 - 137312/243*m*n^2*l1^6*l2*z3*z5 + 1208/135*m*n^2*
         l1^6*l2*z3*z4 - 1210168/3645*m*n^2*l1^6*l2*z3^2 - 33856/243*m*
         n^2*l1^6*l2*z3^3 - 7339/62208*m*n^3*l2^7 - 19253/26244*m*n^3*
         l2^7*z9 + 2063/1800*m*n^3*l2^7*z8 - 2/25*m*n^3*l2^7*z3z5 - 
         1282979/466560*m*n^3*l2^7*z7 + 4955/5832*m*n^3*l2^7*z6 - 
         143701/116640*m*n^3*l2^7*z5 + 15257/38880*m*n^3*l2^7*z4 - 
         18407/38880*m*n^3*l2^7*z3 + 47/648*m*n^3*l2^7*z3*z5 - 197/6480
         *m*n^3*l2^7*z3*z4 + 397/11664*m*n^3*l2^7*z3^2 - 22/729*m*n^3*
         l2^7*z3^3 - 18364981/5598720*m*n^3*l1*l2^6 - 12355/2187*m*n^3*
         l1*l2^6*z9 + 447671/64800*m*n^3*l1*l2^6*z8 - 217/450*m*n^3*l1*
         l2^6*z3z5 - 314437/14580*m*n^3*l1*l2^6*z7 + 146159/23328*m*n^3
         *l1*l2^6*z6 - 483989/38880*m*n^3*l1*l2^6*z5 + 67243/19440*m*
         n^3*l1*l2^6*z4 - 57115/7776*m*n^3*l1*l2^6*z3 + 557/324*m*n^3*
         l1*l2^6*z3*z5 - 3419/9720*m*n^3*l1*l2^6*z3*z4 - 8933/11664*m*
         n^3*l1*l2^6*z3^2 - 56/243*m*n^3*l1*l2^6*z3^3 - 1109011/93312*m
         *n^3*l1^2*l2^5 - 3638/729*m*n^3*l1^2*l2^5*z9 - 2063/600*m*n^3*
         l1^2*l2^5*z8 + 6/25*m*n^3*l1^2*l2^5*z3z5 - 853889/38880*m*n^3*
         l1^2*l2^5*z7 + 16243/2916*m*n^3*l1^2*l2^5*z6 - 238999/11664*m*
         n^3*l1^2*l2^5*z5 + 31087/6480*m*n^3*l1^2*l2^5*z4 - 1043887/
         58320*m*n^3*l1^2*l2^5*z3 + 397/81*m*n^3*l1^2*l2^5*z3*z5 - 
         11251/9720*m*n^3*l1^2*l2^5*z3*z4 - 12265/5832*m*n^3*l1^2*l2^5*
         z3^2 - 16/81*m*n^3*l1^2*l2^5*z3^3 - 18510571/466560*m*n^3*l1^3
         *l2^4 - 36380/729*m*n^3*l1^3*l2^4*z9 + 951043/16200*m*n^3*l1^3
         *l2^4*z8 - 922/225*m*n^3*l1^3*l2^4*z3z5 - 1622531/7290*m*n^3*
         l1^3*l2^4*z7 + 190043/1944*m*n^3*l1^3*l2^4*z6 - 4575607/29160*
         m*n^3*l1^3*l2^4*z5 + 14141/432*m*n^3*l1^3*l2^4*z4 - 4594283/
         58320*m*n^3*l1^3*l2^4*z3 + 2998/243*m*n^3*l1^3*l2^4*z3*z5 - 
         28307/4860*m*n^3*l1^3*l2^4*z3*z4 - 3011/2430*m*n^3*l1^3*l2^4*
         z3^2 - 160/81*m*n^3*l1^3*l2^4*z3^3 - 3746221/349920*m*n^3*l1^4
         *l2^3 - 72760/6561*m*n^3*l1^4*l2^3*z9 + 8252/405*m*n^3*l1^4*
         l2^3*z8 - 64/45*m*n^3*l1^4*l2^3*z3z5 - 2577601/29160*m*n^3*
         l1^4*l2^3*z7 + 150805/2916*m*n^3*l1^4*l2^3*z6 - 1219781/14580*
         m*n^3*l1^4*l2^3*z5 + 12653/810*m*n^3*l1^4*l2^3*z4 - 457753/
         14580*m*n^3*l1^4*l2^3*z3 - 20/243*m*n^3*l1^4*l2^3*z3*z5 - 766/
         405*m*n^3*l1^4*l2^3*z3*z4 + 10406/3645*m*n^3*l1^4*l2^3*z3^2 - 
         320/729*m*n^3*l1^4*l2^3*z3^3 - 25204709/349920*m*n^3*l1^5*l2^2
          - 378352/2187*m*n^3*l1^5*l2^2*z9 + 146473/675*m*n^3*l1^5*l2^2
         *z8 - 1136/75*m*n^3*l1^5*l2^2*z3z5 - 7983911/14580*m*n^3*l1^5*
         l2^2*z7 + 3455/18*m*n^3*l1^5*l2^2*z6 - 2029339/7290*m*n^3*l1^5
         *l2^2*z5 + 76159/1215*m*n^3*l1^5*l2^2*z4 - 105220/729*m*n^3*
         l1^5*l2^2*z3 + 1352/81*m*n^3*l1^5*l2^2*z3*z5 - 592/135*m*n^3*
         l1^5*l2^2*z3*z4 - 328/27*m*n^3*l1^5*l2^2*z3^2 - 1664/243*m*n^3
         *l1^5*l2^2*z3^3 + 857/1399680*m*n^4*l2^7 - 11/972*m*n^4*l2^7*
         z7 + 437/11664*m*n^4*l2^7*z6 - 1681/29160*m*n^4*l2^7*z5 + 133/
         19440*m*n^4*l2^7*z4 + 301/58320*m*n^4*l2^7*z3 - 1/360*m*n^4*
         l2^7*z3*z4 + 55/5832*m*n^4*l2^7*z3^2 + 90571/5598720*m*n^4*l1*
         l2^6 + 1/18*m*n^4*l1*l2^6*z7 - 47/648*m*n^4*l1*l2^6*z6 - 217/
         2430*m*n^4*l1*l2^6*z5 + 811/19440*m*n^4*l1*l2^6*z4 - 2533/
         58320*m*n^4*l1*l2^6*z3 + 1/405*m*n^4*l1*l2^6*z3*z4 - 4/405*m*
         n^4*l1*l2^6*z3^2 + 572521/2799360*m*n^4*l1^2*l2^5 - 437/9720*m
         *n^4*l1^2*l2^5*z7 + 506/729*m*n^4*l1^2*l2^5*z6 - 6037/2430*m*
         n^4*l1^2*l2^5*z5 + 367/648*m*n^4*l1^2*l2^5*z4 - 865/3888*m*n^4
         *l1^2*l2^5*z3 - 17/486*m*n^4*l1^2*l2^5*z3*z4 + 1933/14580*m*
         n^4*l1^2*l2^5*z3^2 - 15401/1399680*m*n^4*l1^3*l2^4 - 557/14580
         *m*n^4*l1^3*l2^4*z7 + 745/2916*m*n^4*l1^3*l2^4*z6 - 337/270*m*
         n^4*l1^3*l2^4*z5 + 443/1296*m*n^4*l1^3*l2^4*z4 - 7513/58320*m*
         n^4*l1^3*l2^4*z3 + 7/1215*m*n^4*l1^3*l2^4*z3*z4 - 136/3645*m*
         n^4*l1^3*l2^4*z3^2 + 423779/349920*m*n^4*l1^4*l2^3 - 9923/3645
         *m*n^4*l1^4*l2^3*z7 + 101/9*m*n^4*l1^4*l2^3*z6 - 70688/3645*m*
         n^4*l1^4*l2^3*z5 + 3859/1620*m*n^4*l1^4*l2^3*z4 + 88/729*m*n^4
         *l1^4*l2^3*z3 - 304/405*m*n^4*l1^4*l2^3*z3*z4 + 1042/405*m*n^4
         *l1^4*l2^3*z3^2 + 43/1866240*m*n^5*l1*l2^6 - 1/648*m*n^5*l1*
         l2^6*z5 + 47/38880*m*n^5*l1*l2^6*z4 + 17/38880*m*n^5*l1*l2^6*
         z3 - 473/933120*m*n^5*l1^2*l2^5 + 1/648*m*n^5*l1^2*l2^5*z5 - 1/
         9720*m*n^5*l1^2*l2^5*z4 - 17/19440*m*n^5*l1^2*l2^5*z3 + 755/
         186624*m*n^5*l1^3*l2^4 - 5/162*m*n^5*l1^3*l2^4*z5 + 7/1296*m*
         n^5*l1^3*l2^4*z4 + 311/11664*m*n^5*l1^3*l2^4*z3 - 6004213/
         349920*m^2*l2^7 - 1346489/13122*m^2*l2^7*z9 + 230147/2592*m^2*
         l2^7*z8 - 751/54*m^2*l2^7*z3z5 - 16225919/116640*m^2*l2^7*z7
          + 337553/7776*m^2*l2^7*z6 - 902749/12960*m^2*l2^7*z5 + 545053/
         38880*m^2*l2^7*z4 - 3983293/116640*m^2*l2^7*z3 - 18815/972*m^2
         *l2^7*z3*z5 - 13/180*m^2*l2^7*z3*z4 - 205729/19440*m^2*l2^7*
         z3^2 - 3596/729*m^2*l2^7*z3^3 - 131019079/933120*m^2*l1*l2^6
          - 3319421/4374*m^2*l1*l2^6*z9 + 20156141/32400*m^2*l1*l2^6*z8
          - 7369/75*m^2*l1*l2^6*z3z5 - 19352927/19440*m^2*l1*l2^6*z7 + 
         3457285/11664*m^2*l1*l2^6*z6 - 420661/810*m^2*l1*l2^6*z5 + 
         24427/240*m^2*l1*l2^6*z4 - 32707697/116640*m^2*l1*l2^6*z3 - 
         61385/486*m^2*l1*l2^6*z3*z5 - 457/4860*m^2*l1*l2^6*z3*z4 - 
         2752931/29160*m^2*l1*l2^6*z3^2 - 8876/243*m^2*l1*l2^6*z3^3 - 
         1705219/3888*m^2*l1^2*l2^5 - 4373188/2187*m^2*l1^2*l2^5*z9 + 
         5229307/3600*m^2*l1^2*l2^5*z8 - 55301/225*m^2*l1^2*l2^5*z3z5
          - 5225129/2160*m^2*l1^2*l2^5*z7 + 1358803/1944*m^2*l1^2*l2^5*
         z6 - 13026857/9720*m^2*l1^2*l2^5*z5 + 2461249/9720*m^2*l1^2*
         l2^5*z4 - 11895091/14580*m^2*l1^2*l2^5*z3 - 8680/27*m^2*l1^2*
         l2^5*z3*z5 - 2003/405*m^2*l1^2*l2^5*z3*z4 - 48989/180*m^2*l1^2
         *l2^5*z3^2 - 23456/243*m^2*l1^2*l2^5*z3^3 - 27962647/25920*m^2
         *l1^3*l2^4 - 3545918/729*m^2*l1^3*l2^4*z9 + 17720393/5400*m^2*
         l1^3*l2^4*z8 - 380398/675*m^2*l1^3*l2^4*z3z5 - 157202893/29160
         *m^2*l1^3*l2^4*z7 + 352565/243*m^2*l1^3*l2^4*z6 - 21559283/
         7290*m^2*l1^3*l2^4*z5 + 23174/45*m^2*l1^3*l2^4*z4 - 53162009/
         29160*m^2*l1^3*l2^4*z3 - 194308/243*m^2*l1^3*l2^4*z3*z5 + 50/
         27*m^2*l1^3*l2^4*z3*z4 - 264556/405*m^2*l1^3*l2^4*z3^2 - 18832/
         81*m^2*l1^3*l2^4*z3^3 - 149918107/174960*m^2*l1^4*l2^3 - 
         18401056/6561*m^2*l1^4*l2^3*z9 + 420113/270*m^2*l1^4*l2^3*z8
          - 38072/135*m^2*l1^4*l2^3*z3z5 - 43801999/14580*m^2*l1^4*l2^3
         *z7 + 1029331/1458*m^2*l1^4*l2^3*z6 - 2550937/1458*m^2*l1^4*
         l2^3*z5 + 347734/1215*m^2*l1^4*l2^3*z4 - 2938721/2430*m^2*l1^4
         *l2^3*z3 - 81664/243*m^2*l1^4*l2^3*z3*z5 - 8132/405*m^2*l1^4*
         l2^3*z3*z4 - 1450934/3645*m^2*l1^4*l2^3*z3^2 - 95744/729*m^2*
         l1^4*l2^3*z3^3 - 85770287/87480*m^2*l1^5*l2^2 - 11638768/2187*
         m^2*l1^5*l2^2*z9 + 2324693/675*m^2*l1^5*l2^2*z8 - 147728/225*
         m^2*l1^5*l2^2*z3z5 - 34659169/7290*m^2*l1^5*l2^2*z7 + 881249/
         729*m^2*l1^5*l2^2*z6 - 9449611/3645*m^2*l1^5*l2^2*z5 + 545944/
         1215*m^2*l1^5*l2^2*z4 - 5843134/3645*m^2*l1^5*l2^2*z3 - 32336/
         27*m^2*l1^5*l2^2*z3*z5 + 2552/135*m^2*l1^5*l2^2*z3*z4 - 
         2444948/3645*m^2*l1^5*l2^2*z3^2 - 63104/243*m^2*l1^5*l2^2*z3^3
          - 22032301/2799360*m^2*n*l2^7 - 312887/6561*m^2*n*l2^7*z9 + 
         1294403/32400*m^2*n*l2^7*z8 - 4343/675*m^2*n*l2^7*z3z5 - 
         27146269/466560*m^2*n*l2^7*z7 + 226745/11664*m^2*n*l2^7*z6 - 
         889399/29160*m^2*n*l2^7*z5 + 267307/38880*m^2*n*l2^7*z4 - 
         315647/19440*m^2*n*l2^7*z3 - 5479/648*m^2*n*l2^7*z3*z5 - 511/
         1620*m^2*n*l2^7*z3*z4 - 47113/11664*m^2*n*l2^7*z3^2 - 1672/729
         *m^2*n*l2^7*z3^3 - 126418177/1866240*m^2*n*l1*l2^6 - 3376369/
         13122*m^2*n*l1*l2^6*z9 + 7617763/43200*m^2*n*l1*l2^6*z8 - 
         28103/900*m^2*n*l1*l2^6*z3z5 - 1202387/3888*m^2*n*l1*l2^6*z7
          + 173851/1944*m^2*n*l1*l2^6*z6 - 20790841/116640*m^2*n*l1*
         l2^6*z5 + 233113/6480*m^2*n*l1*l2^6*z4 - 6473483/58320*m^2*n*
         l1*l2^6*z3 - 30275/972*m^2*n*l1*l2^6*z3*z5 - 8491/2430*m^2*n*
         l1*l2^6*z3*z4 - 37609/1215*m^2*n*l1*l2^6*z3^2 - 9004/729*m^2*n
         *l1*l2^6*z3^3 - 50898353/155520*m^2*n*l1^2*l2^5 - 4485425/4374
         *m^2*n*l1^2*l2^5*z9 + 7393181/10800*m^2*n*l1^2*l2^5*z8 - 3029/
         25*m^2*n*l1^2*l2^5*z3z5 - 4262707/3240*m^2*n*l1^2*l2^5*z7 + 
         4479089/11664*m^2*n*l1^2*l2^5*z6 - 2563691/3240*m^2*n*l1^2*
         l2^5*z5 + 1347407/9720*m^2*n*l1^2*l2^5*z4 - 5752651/11664*m^2*
         n*l1^2*l2^5*z3 - 7771/81*m^2*n*l1^2*l2^5*z3*z5 - 173513/9720*
         m^2*n*l1^2*l2^5*z3*z4 - 1944059/14580*m^2*n*l1^2*l2^5*z3^2 - 
         11900/243*m^2*n*l1^2*l2^5*z3^3 - 75685601/155520*m^2*n*l1^3*
         l2^4 - 5868955/6561*m^2*n*l1^3*l2^4*z9 + 203369/400*m^2*n*l1^3
         *l2^4*z8 - 56509/675*m^2*n*l1^3*l2^4*z3z5 - 9392261/6480*m^2*n
         *l1^3*l2^4*z7 + 1174231/2916*m^2*n*l1^3*l2^4*z6 - 9109669/9720
         *m^2*n*l1^3*l2^4*z5 + 195656/1215*m^2*n*l1^3*l2^4*z4 - 2394479/
         3645*m^2*n*l1^3*l2^4*z3 + 15322/243*m^2*n*l1^3*l2^4*z3*z5 - 
         148847/4860*m^2*n*l1^3*l2^4*z3*z4 - 1989703/14580*m^2*n*l1^3*
         l2^4*z3^2 - 29672/729*m^2*n*l1^3*l2^4*z3^3 - 126667613/116640*
         m^2*n*l1^4*l2^3 - 23834384/6561*m^2*n*l1^4*l2^3*z9 + 21920041/
         8100*m^2*n*l1^4*l2^3*z8 - 272884/675*m^2*n*l1^4*l2^3*z3z5 - 
         2011708/405*m^2*n*l1^4*l2^3*z7 + 233093/162*m^2*n*l1^4*l2^3*z6
          - 1097699/405*m^2*n*l1^4*l2^3*z5 + 1230569/2430*m^2*n*l1^4*
         l2^3*z4 - 4819241/2916*m^2*n*l1^4*l2^3*z3 - 26216/81*m^2*n*
         l1^4*l2^3*z3*z5 - 3322/135*m^2*n*l1^4*l2^3*z3*z4 - 1070081/
         2430*m^2*n*l1^4*l2^3*z3^2 - 122752/729*m^2*n*l1^4*l2^3*z3^3 - 
         24523919/87480*m^2*n*l1^5*l2^2 - 1748588/2187*m^2*n*l1^5*l2^2*
         z9 + 1985543/2700*m^2*n*l1^5*l2^2*z8 - 6244/75*m^2*n*l1^5*l2^2
         *z3z5 - 11222447/7290*m^2*n*l1^5*l2^2*z7 + 719935/1458*m^2*n*
         l1^5*l2^2*z6 - 2960456/3645*m^2*n*l1^5*l2^2*z5 + 429311/2430*
         m^2*n*l1^5*l2^2*z4 - 3452507/7290*m^2*n*l1^5*l2^2*z3 - 1984/81
         *m^2*n*l1^5*l2^2*z3*z5 - 2516/405*m^2*n*l1^5*l2^2*z3*z4 - 
         67138/729*m^2*n*l1^5*l2^2*z3^2 - 8608/243*m^2*n*l1^5*l2^2*z3^3
          - 16208887/29160*m^2*n*l1^6*l2 - 6313016/2187*m^2*n*l1^6*l2*
         z9 + 9022603/4050*m^2*n*l1^6*l2*z8 - 250744/675*m^2*n*l1^6*l2*
         z3z5 - 2301524/729*m^2*n*l1^6*l2*z7 + 681436/729*m^2*n*l1^6*l2
         *z6 - 677648/405*m^2*n*l1^6*l2*z5 + 26888/81*m^2*n*l1^6*l2*z4
          - 390242/405*m^2*n*l1^6*l2*z3 - 137312/243*m^2*n*l1^6*l2*z3*
         z5 + 1208/135*m^2*n*l1^6*l2*z3*z4 - 1210168/3645*m^2*n*l1^6*l2
         *z3^2 - 33856/243*m^2*n*l1^6*l2*z3^3 - 232559/559872*m^2*n^2*
         l2^7 - 121777/26244*m^2*n^2*l2^7*z9 + 239287/64800*m^2*n^2*
         l2^7*z8 - 83/150*m^2*n^2*l2^7*z3z5 - 238043/46656*m^2*n^2*l2^7
         *z7 + 18485/11664*m^2*n^2*l2^7*z6 - 295961/116640*m^2*n^2*l2^7
         *z5 + 34819/38880*m^2*n^2*l2^7*z4 - 20819/11664*m^2*n^2*l2^7*
         z3 - 589/972*m^2*n^2*l2^7*z3*z5 - 53/1296*m^2*n^2*l2^7*z3*z4
          - 17447/58320*m^2*n^2*l2^7*z3^2 - 158/729*m^2*n^2*l2^7*z3^3
          - 78859511/5598720*m^2*n^2*l1*l2^6 - 478957/13122*m^2*n^2*l1*
         l2^6*z9 + 1151993/64800*m^2*n^2*l1*l2^6*z8 - 5333/1350*m^2*n^2
         *l1*l2^6*z3z5 - 4499809/116640*m^2*n^2*l1*l2^6*z7 + 44587/3888
         *m^2*n^2*l1*l2^6*z6 - 491213/19440*m^2*n^2*l1*l2^6*z5 + 244429/
         38880*m^2*n^2*l1*l2^6*z4 - 2517173/116640*m^2*n^2*l1*l2^6*z3
          - 1019/486*m^2*n^2*l1*l2^6*z3*z5 - 9851/9720*m^2*n^2*l1*l2^6*
         z3*z4 - 23963/4860*m^2*n^2*l1*l2^6*z3^2 - 1276/729*m^2*n^2*l1*
         l2^6*z3^3 - 59371939/1399680*m^2*n^2*l1^2*l2^5 - 117809/4374*
         m^2*n^2*l1^2*l2^5*z9 - 103421/10800*m^2*n^2*l1^2*l2^5*z8 - 11/
         25*m^2*n^2*l1^2*l2^5*z3z5 - 222829/3888*m^2*n^2*l1^2*l2^5*z7
          + 133439/23328*m^2*n^2*l1^2*l2^5*z6 - 2892047/58320*m^2*n^2*
         l1^2*l2^5*z5 + 65071/7776*m^2*n^2*l1^2*l2^5*z4 - 360857/7776*
         m^2*n^2*l1^2*l2^5*z3 + 182/9*m^2*n^2*l1^2*l2^5*z3*z5 - 58129/
         19440*m^2*n^2*l1^2*l2^5*z3*z4 - 291227/29160*m^2*n^2*l1^2*l2^5
         *z3^2 - 284/243*m^2*n^2*l1^2*l2^5*z3^3 - 41818975/279936*m^2*
         n^2*l1^3*l2^4 - 587176/2187*m^2*n^2*l1^3*l2^4*z9 + 1599977/
         8100*m^2*n^2*l1^3*l2^4*z8 - 19748/675*m^2*n^2*l1^3*l2^4*z3z5
          - 32239249/58320*m^2*n^2*l1^3*l2^4*z7 + 2347319/11664*m^2*n^2
         *l1^3*l2^4*z6 - 2170007/5832*m^2*n^2*l1^3*l2^4*z5 + 117701/
         1620*m^2*n^2*l1^3*l2^4*z4 - 13338937/58320*m^2*n^2*l1^3*l2^4*
         z3 + 1132/81*m^2*n^2*l1^3*l2^4*z3*z5 - 1441/120*m^2*n^2*l1^3*
         l2^4*z3*z4 - 532619/14580*m^2*n^2*l1^3*l2^4*z3^2 - 3008/243*
         m^2*n^2*l1^3*l2^4*z3^3 - 4966711/77760*m^2*n^2*l1^4*l2^3 - 
         145520/2187*m^2*n^2*l1^4*l2^3*z9 + 249623/2700*m^2*n^2*l1^4*
         l2^3*z8 - 484/75*m^2*n^2*l1^4*l2^3*z3z5 - 1132769/3240*m^2*n^2
         *l1^4*l2^3*z7 + 24779/162*m^2*n^2*l1^4*l2^3*z6 - 1143221/4860*
         m^2*n^2*l1^4*l2^3*z5 + 96929/1944*m^2*n^2*l1^4*l2^3*z4 - 
         1135093/9720*m^2*n^2*l1^4*l2^3*z3 + 956/81*m^2*n^2*l1^4*l2^3*
         z3*z5 - 155/27*m^2*n^2*l1^4*l2^3*z3*z4 - 1249/810*m^2*n^2*l1^4
         *l2^3*z3^2 - 640/243*m^2*n^2*l1^4*l2^3*z3^3 - 102134431/349920
         *m^2*n^2*l1^5*l2^2 - 1835900/2187*m^2*n^2*l1^5*l2^2*z9 + 
         225167/270*m^2*n^2*l1^5*l2^2*z8 - 1352/15*m^2*n^2*l1^5*l2^2*
         z3z5 - 3398219/1944*m^2*n^2*l1^5*l2^2*z7 + 1708925/2916*m^2*
         n^2*l1^5*l2^2*z6 - 3283847/3645*m^2*n^2*l1^5*l2^2*z5 + 978503/
         4860*m^2*n^2*l1^5*l2^2*z4 - 14914831/29160*m^2*n^2*l1^5*l2^2*
         z3 - 820/81*m^2*n^2*l1^5*l2^2*z3*z5 - 4907/405*m^2*n^2*l1^5*
         l2^2*z3*z4 - 650131/7290*m^2*n^2*l1^5*l2^2*z3^2 - 8992/243*m^2
         *n^2*l1^5*l2^2*z3^3 - 1457371/58320*m^2*n^2*l1^6*l2 - 407456/
         6561*m^2*n^2*l1^6*l2*z9 + 373403/4050*m^2*n^2*l1^6*l2*z8 - 
         1448/225*m^2*n^2*l1^6*l2*z3z5 - 660767/2916*m^2*n^2*l1^6*l2*z7
          + 41509/486*m^2*n^2*l1^6*l2*z6 - 277237/2430*m^2*n^2*l1^6*l2*
         z5 + 2272/81*m^2*n^2*l1^6*l2*z4 - 203771/3645*m^2*n^2*l1^6*l2*
         z3 + 584/81*m^2*n^2*l1^6*l2*z3*z5 - 1136/405*m^2*n^2*l1^6*l2*
         z3*z4 - 2471/1215*m^2*n^2*l1^6*l2*z3^2 - 1792/729*m^2*n^2*l1^6
         *l2*z3^3 - 345386/3645*m^2*n^2*l1^7 - 3130336/6561*m^2*n^2*
         l1^7*z9 + 820483/2025*m^2*n^2*l1^7*z8 - 41968/675*m^2*n^2*l1^7
         *z3z5 - 145444/243*m^2*n^2*l1^7*z7 + 46319/243*m^2*n^2*l1^7*z6
          - 375151/1215*m^2*n^2*l1^7*z5 + 16048/243*m^2*n^2*l1^7*z4 - 
         1260521/7290*m^2*n^2*l1^7*z3 - 20320/243*m^2*n^2*l1^7*z3*z5 - 
         52/405*m^2*n^2*l1^7*z3*z4 - 62242/1215*m^2*n^2*l1^7*z3^2 - 
         16640/729*m^2*n^2*l1^7*z3^3 + 13271/1399680*m^2*n^3*l2^7 - 
         1819/13122*m^2*n^3*l2^7*z9 + 2063/12960*m^2*n^3*l2^7*z8 - 1/90
         *m^2*n^3*l2^7*z3z5 - 149807/466560*m^2*n^3*l2^7*z7 + 1127/
         23328*m^2*n^3*l2^7*z6 - 841/7290*m^2*n^3*l2^7*z5 + 2753/38880*
         m^2*n^3*l2^7*z4 - 7007/116640*m^2*n^3*l2^7*z3 + 5/648*m^2*n^3*
         l2^7*z3*z5 - 1/1296*m^2*n^3*l2^7*z3*z4 + 299/58320*m^2*n^3*
         l2^7*z3^2 - 4/729*m^2*n^3*l2^7*z3^3 - 401035/1119744*m^2*n^3*
         l1*l2^6 - 88709/129600*m^2*n^3*l1*l2^6*z8 + 43/900*m^2*n^3*l1*
         l2^6*z3z5 + 21509/77760*m^2*n^3*l1*l2^6*z7 - 839/1944*m^2*n^3*
         l1*l2^6*z6 - 1019/7776*m^2*n^3*l1*l2^6*z5 - 1243/12960*m^2*n^3
         *l1*l2^6*z4 - 52499/116640*m^2*n^3*l1*l2^6*z3 + 7/27*m^2*n^3*
         l1*l2^6*z3*z5 - 37/1080*m^2*n^3*l1*l2^6*z3*z4 - 631/9720*m^2*
         n^3*l1*l2^6*z3^2 - 11074223/2799360*m^2*n^3*l1^2*l2^5 - 3638/
         2187*m^2*n^3*l1^2*l2^5*z9 - 14441/21600*m^2*n^3*l1^2*l2^5*z8
          + 7/150*m^2*n^3*l1^2*l2^5*z3z5 - 33419/4320*m^2*n^3*l1^2*l2^5
         *z7 + 47101/23328*m^2*n^3*l1^2*l2^5*z6 - 91073/14580*m^2*n^3*
         l1^2*l2^5*z5 + 7787/3888*m^2*n^3*l1^2*l2^5*z4 - 645793/116640*
         m^2*n^3*l1^2*l2^5*z3 + 131/81*m^2*n^3*l1^2*l2^5*z3*z5 - 5221/
         19440*m^2*n^3*l1^2*l2^5*z3*z4 - 3383/3645*m^2*n^3*l1^2*l2^5*
         z3^2 - 16/243*m^2*n^3*l1^2*l2^5*z3^3 - 4044707/1399680*m^2*n^3
         *l1^3*l2^4 - 75161/11664*m^2*n^3*l1^3*l2^4*z7 + 27083/11664*
         m^2*n^3*l1^3*l2^4*z6 - 61163/9720*m^2*n^3*l1^3*l2^4*z5 + 1255/
         648*m^2*n^3*l1^3*l2^4*z4 - 18847/5832*m^2*n^3*l1^3*l2^4*z3 + 
         65/648*m^2*n^3*l1^3*l2^4*z3*z4 - 8309/14580*m^2*n^3*l1^3*l2^4*
         z3^2 - 7511933/699840*m^2*n^3*l1^4*l2^3 - 72760/6561*m^2*n^3*
         l1^4*l2^3*z9 + 101087/4050*m^2*n^3*l1^4*l2^3*z8 - 392/225*m^2*
         n^3*l1^4*l2^3*z3z5 - 1013849/9720*m^2*n^3*l1^4*l2^3*z7 + 62305/
         972*m^2*n^3*l1^4*l2^3*z6 - 455813/4860*m^2*n^3*l1^4*l2^3*z5 + 
         31373/1620*m^2*n^3*l1^4*l2^3*z4 - 972101/29160*m^2*n^3*l1^4*
         l2^3*z3 + 268/243*m^2*n^3*l1^4*l2^3*z3*z5 - 1393/405*m^2*n^3*
         l1^4*l2^3*z3*z4 + 5474/1215*m^2*n^3*l1^4*l2^3*z3^2 - 320/729*
         m^2*n^3*l1^4*l2^3*z3^3 + 36833/699840*m^2*n^3*l1^5*l2^2 + 2063/
         540*m^2*n^3*l1^5*l2^2*z8 - 4/15*m^2*n^3*l1^5*l2^2*z3z5 - 
         577979/29160*m^2*n^3*l1^5*l2^2*z7 + 58081/2916*m^2*n^3*l1^5*
         l2^2*z6 - 217921/7290*m^2*n^3*l1^5*l2^2*z5 + 49333/9720*m^2*
         n^3*l1^5*l2^2*z4 - 135493/29160*m^2*n^3*l1^5*l2^2*z3 - 28/81*
         m^2*n^3*l1^5*l2^2*z3*z5 - 473/405*m^2*n^3*l1^5*l2^2*z3*z4 + 
         22183/7290*m^2*n^3*l1^5*l2^2*z3^2 - 1457371/58320*m^2*n^3*l1^6
         *l2 - 407456/6561*m^2*n^3*l1^6*l2*z9 + 373403/4050*m^2*n^3*
         l1^6*l2*z8 - 1448/225*m^2*n^3*l1^6*l2*z3z5 - 660767/2916*m^2*
         n^3*l1^6*l2*z7 + 41509/486*m^2*n^3*l1^6*l2*z6 - 277237/2430*
         m^2*n^3*l1^6*l2*z5 + 2272/81*m^2*n^3*l1^6*l2*z4 - 203771/3645*
         m^2*n^3*l1^6*l2*z3 + 584/81*m^2*n^3*l1^6*l2*z3*z5 - 1136/405*
         m^2*n^3*l1^6*l2*z3*z4 - 2471/1215*m^2*n^3*l1^6*l2*z3^2 - 1792/
         729*m^2*n^3*l1^6*l2*z3^3 + 18091/5598720*m^2*n^4*l1*l2^6 + 1/
         54*m^2*n^4*l1*l2^6*z7 - 23/972*m^2*n^4*l1*l2^6*z6 - 187/7290*
         m^2*n^4*l1*l2^6*z5 + 17/2430*m^2*n^4*l1*l2^6*z4 - 19/4320*m^2*
         n^4*l1*l2^6*z3 + 1/1215*m^2*n^4*l1*l2^6*z3*z4 - 1/405*m^2*n^4*
         l1*l2^6*z3^2 - 1999/349920*m^2*n^4*l1^2*l2^5 + 67/6480*m^2*n^4
         *l1^2*l2^5*z7 - 11/648*m^2*n^4*l1^2*l2^5*z6 + 26/1215*m^2*n^4*
         l1^2*l2^5*z5 - 29/1440*m^2*n^4*l1^2*l2^5*z4 - 187/29160*m^2*
         n^4*l1^2*l2^5*z3 + 1/1620*m^2*n^4*l1^2*l2^5*z3*z4 + 4/1215*m^2
         *n^4*l1^2*l2^5*z3^2 + 26887/1399680*m^2*n^4*l1^3*l2^4 - 2867/
         29160*m^2*n^4*l1^3*l2^4*z7 + 265/729*m^2*n^4*l1^3*l2^4*z6 - 
         1783/1215*m^2*n^4*l1^3*l2^4*z5 + 637/1620*m^2*n^4*l1^3*l2^4*z4
          - 2173/19440*m^2*n^4*l1^3*l2^4*z3 + 7/2430*m^2*n^4*l1^3*l2^4*
         z3*z4 - 97/3645*m^2*n^4*l1^3*l2^4*z3^2 - 11077/116640*m^2*n^4*
         l1^4*l2^3 - 56/729*m^2*n^4*l1^4*l2^3*z7 + 275/2916*m^2*n^4*
         l1^4*l2^3*z6 - 613/1458*m^2*n^4*l1^4*l2^3*z5 + 97/648*m^2*n^4*
         l1^4*l2^3*z4 - 41/4860*m^2*n^4*l1^4*l2^3*z3 - 143/3645*m^2*n^4
         *l1^4*l2^3*z3^2 + 444557/699840*m^2*n^4*l1^5*l2^2 - 1672/729*
         m^2*n^4*l1^5*l2^2*z7 + 1942/243*m^2*n^4*l1^5*l2^2*z6 - 31561/
         2430*m^2*n^4*l1^5*l2^2*z5 + 15293/9720*m^2*n^4*l1^5*l2^2*z4 + 
         2449/7290*m^2*n^4*l1^5*l2^2*z3 - 76/135*m^2*n^4*l1^5*l2^2*z3*
         z4 + 2279/1215*m^2*n^4*l1^5*l2^2*z3^2 - 473/933120*m^2*n^5*
         l1^2*l2^5 + 1/648*m^2*n^5*l1^2*l2^5*z5 - 1/9720*m^2*n^5*l1^2*
         l2^5*z4 - 17/19440*m^2*n^5*l1^2*l2^5*z3 + 37/6480*m^2*n^5*l1^4
         *l2^3 - 5/162*m^2*n^5*l1^4*l2^3*z5 + 1/972*m^2*n^5*l1^4*l2^3*
         z4 + 71/2430*m^2*n^5*l1^4*l2^3*z3 - 1656791/2799360*m^3*l2^7
          - 22891/13122*m^3*l2^7*z9 + 2063/600*m^3*l2^7*z8 - 6/25*m^3*
         l2^7*z3z5 - 131401/14580*m^3*l2^7*z7 + 27215/7776*m^3*l2^7*z6
          - 556523/116640*m^3*l2^7*z5 + 4517/3888*m^3*l2^7*z4 - 34471/
         19440*m^3*l2^7*z3 + 239/972*m^3*l2^7*z3*z5 - 443/3240*m^3*l2^7
         *z3*z4 + 133/972*m^3*l2^7*z3^2 - 52/729*m^3*l2^7*z3^3 - 
         28579519/5598720*m^3*l1*l2^6 - 24206/2187*m^3*l1*l2^6*z9 + 
         63953/3600*m^3*l1*l2^6*z8 - 31/25*m^3*l1*l2^6*z3z5 - 2792461/
         58320*m^3*l1*l2^6*z7 + 65191/3888*m^3*l1*l2^6*z6 - 722911/
         29160*m^3*l1*l2^6*z5 + 294037/38880*m^3*l1*l2^6*z4 - 1662179/
         116640*m^3*l1*l2^6*z3 + 1117/486*m^3*l1*l2^6*z3*z5 - 254/405*
         m^3*l1*l2^6*z3*z4 - 1379/1215*m^3*l1*l2^6*z3^2 - 112/243*m^3*
         l1*l2^6*z3^3 - 34282033/1399680*m^3*l1^2*l2^5 - 35372/729*m^3*
         l1^2*l2^5*z9 + 187733/2700*m^3*l1^2*l2^5*z8 - 364/75*m^3*l1^2*
         l2^5*z3z5 - 189017/972*m^3*l1^2*l2^5*z7 + 104201/1458*m^3*l1^2
         *l2^5*z6 - 813181/7290*m^3*l1^2*l2^5*z5 + 268853/9720*m^3*l1^2
         *l2^5*z4 - 892981/14580*m^3*l1^2*l2^5*z3 + 736/81*m^3*l1^2*
         l2^5*z3*z5 - 6599/2430*m^3*l1^2*l2^5*z3*z4 - 18133/3645*m^3*
         l1^2*l2^5*z3^2 - 160/81*m^3*l1^2*l2^5*z3^3 - 5658557/155520*
         m^3*l1^3*l2^4 - 291040/6561*m^3*l1^3*l2^4*z9 + 35071/1620*m^3*
         l1^3*l2^4*z8 - 68/45*m^3*l1^3*l2^4*z3z5 - 2030851/14580*m^3*
         l1^3*l2^4*z7 + 77213/1458*m^3*l1^3*l2^4*z6 - 406333/3645*m^3*
         l1^3*l2^4*z5 + 29473/1620*m^3*l1^3*l2^4*z4 - 952723/14580*m^3*
         l1^3*l2^4*z3 + 1676/243*m^3*l1^3*l2^4*z3*z5 - 3919/1215*m^3*
         l1^3*l2^4*z3*z4 - 24367/3645*m^3*l1^3*l2^4*z3^2 - 1280/729*m^3
         *l1^3*l2^4*z3^3 - 14956771/174960*m^3*l1^4*l2^3 - 145520/729*
         m^3*l1^4*l2^3*z9 + 8252/45*m^3*l1^4*l2^3*z8 - 64/5*m^3*l1^4*
         l2^3*z3z5 - 1879688/3645*m^3*l1^4*l2^3*z7 + 119870/729*m^3*
         l1^4*l2^3*z6 - 998822/3645*m^3*l1^4*l2^3*z5 + 64069/1215*m^3*
         l1^4*l2^3*z4 - 553001/3645*m^3*l1^4*l2^3*z3 + 3632/243*m^3*
         l1^4*l2^3*z3*z5 - 1472/405*m^3*l1^4*l2^3*z3*z4 - 16516/729*m^3
         *l1^4*l2^3*z3^2 - 640/81*m^3*l1^4*l2^3*z3^3 - 7339/62208*m^3*n
         *l2^7 - 19253/26244*m^3*n*l2^7*z9 + 2063/1800*m^3*n*l2^7*z8 - 
         2/25*m^3*n*l2^7*z3z5 - 1282979/466560*m^3*n*l2^7*z7 + 4955/
         5832*m^3*n*l2^7*z6 - 143701/116640*m^3*n*l2^7*z5 + 15257/38880
         *m^3*n*l2^7*z4 - 18407/38880*m^3*n*l2^7*z3 + 47/648*m^3*n*l2^7
         *z3*z5 - 197/6480*m^3*n*l2^7*z3*z4 + 397/11664*m^3*n*l2^7*z3^2
          - 22/729*m^3*n*l2^7*z3^3 - 18364981/5598720*m^3*n*l1*l2^6 - 
         12355/2187*m^3*n*l1*l2^6*z9 + 447671/64800*m^3*n*l1*l2^6*z8 - 
         217/450*m^3*n*l1*l2^6*z3z5 - 314437/14580*m^3*n*l1*l2^6*z7 + 
         146159/23328*m^3*n*l1*l2^6*z6 - 483989/38880*m^3*n*l1*l2^6*z5
          + 67243/19440*m^3*n*l1*l2^6*z4 - 57115/7776*m^3*n*l1*l2^6*z3
          + 557/324*m^3*n*l1*l2^6*z3*z5 - 3419/9720*m^3*n*l1*l2^6*z3*z4
          - 8933/11664*m^3*n*l1*l2^6*z3^2 - 56/243*m^3*n*l1*l2^6*z3^3
          - 1109011/93312*m^3*n*l1^2*l2^5 - 3638/729*m^3*n*l1^2*l2^5*z9
          - 2063/600*m^3*n*l1^2*l2^5*z8 + 6/25*m^3*n*l1^2*l2^5*z3z5 - 
         853889/38880*m^3*n*l1^2*l2^5*z7 + 16243/2916*m^3*n*l1^2*l2^5*
         z6 - 238999/11664*m^3*n*l1^2*l2^5*z5 + 31087/6480*m^3*n*l1^2*
         l2^5*z4 - 1043887/58320*m^3*n*l1^2*l2^5*z3 + 397/81*m^3*n*l1^2
         *l2^5*z3*z5 - 11251/9720*m^3*n*l1^2*l2^5*z3*z4 - 12265/5832*
         m^3*n*l1^2*l2^5*z3^2 - 16/81*m^3*n*l1^2*l2^5*z3^3 - 18510571/
         466560*m^3*n*l1^3*l2^4 - 36380/729*m^3*n*l1^3*l2^4*z9 + 951043/
         16200*m^3*n*l1^3*l2^4*z8 - 922/225*m^3*n*l1^3*l2^4*z3z5 - 
         1622531/7290*m^3*n*l1^3*l2^4*z7 + 190043/1944*m^3*n*l1^3*l2^4*
         z6 - 4575607/29160*m^3*n*l1^3*l2^4*z5 + 14141/432*m^3*n*l1^3*
         l2^4*z4 - 4594283/58320*m^3*n*l1^3*l2^4*z3 + 2998/243*m^3*n*
         l1^3*l2^4*z3*z5 - 28307/4860*m^3*n*l1^3*l2^4*z3*z4 - 3011/2430
         *m^3*n*l1^3*l2^4*z3^2 - 160/81*m^3*n*l1^3*l2^4*z3^3 - 3746221/
         349920*m^3*n*l1^4*l2^3 - 72760/6561*m^3*n*l1^4*l2^3*z9 + 8252/
         405*m^3*n*l1^4*l2^3*z8 - 64/45*m^3*n*l1^4*l2^3*z3z5 - 2577601/
         29160*m^3*n*l1^4*l2^3*z7 + 150805/2916*m^3*n*l1^4*l2^3*z6 - 
         1219781/14580*m^3*n*l1^4*l2^3*z5 + 12653/810*m^3*n*l1^4*l2^3*
         z4 - 457753/14580*m^3*n*l1^4*l2^3*z3 - 20/243*m^3*n*l1^4*l2^3*
         z3*z5 - 766/405*m^3*n*l1^4*l2^3*z3*z4 + 10406/3645*m^3*n*l1^4*
         l2^3*z3^2 - 320/729*m^3*n*l1^4*l2^3*z3^3 - 25204709/349920*m^3
         *n*l1^5*l2^2 - 378352/2187*m^3*n*l1^5*l2^2*z9 + 146473/675*m^3
         *n*l1^5*l2^2*z8 - 1136/75*m^3*n*l1^5*l2^2*z3z5 - 7983911/14580
         *m^3*n*l1^5*l2^2*z7 + 3455/18*m^3*n*l1^5*l2^2*z6 - 2029339/
         7290*m^3*n*l1^5*l2^2*z5 + 76159/1215*m^3*n*l1^5*l2^2*z4 - 
         105220/729*m^3*n*l1^5*l2^2*z3 + 1352/81*m^3*n*l1^5*l2^2*z3*z5
          - 592/135*m^3*n*l1^5*l2^2*z3*z4 - 328/27*m^3*n*l1^5*l2^2*z3^2
          - 1664/243*m^3*n*l1^5*l2^2*z3^3 + 13271/1399680*m^3*n^2*l2^7
          - 1819/13122*m^3*n^2*l2^7*z9 + 2063/12960*m^3*n^2*l2^7*z8 - 1/
         90*m^3*n^2*l2^7*z3z5 - 149807/466560*m^3*n^2*l2^7*z7 + 1127/
         23328*m^3*n^2*l2^7*z6 - 841/7290*m^3*n^2*l2^7*z5 + 2753/38880*
         m^3*n^2*l2^7*z4 - 7007/116640*m^3*n^2*l2^7*z3 + 5/648*m^3*n^2*
         l2^7*z3*z5 - 1/1296*m^3*n^2*l2^7*z3*z4 + 299/58320*m^3*n^2*
         l2^7*z3^2 - 4/729*m^3*n^2*l2^7*z3^3 - 401035/1119744*m^3*n^2*
         l1*l2^6 - 88709/129600*m^3*n^2*l1*l2^6*z8 + 43/900*m^3*n^2*l1*
         l2^6*z3z5 + 21509/77760*m^3*n^2*l1*l2^6*z7 - 839/1944*m^3*n^2*
         l1*l2^6*z6 - 1019/7776*m^3*n^2*l1*l2^6*z5 - 1243/12960*m^3*n^2
         *l1*l2^6*z4 - 52499/116640*m^3*n^2*l1*l2^6*z3 + 7/27*m^3*n^2*
         l1*l2^6*z3*z5 - 37/1080*m^3*n^2*l1*l2^6*z3*z4 - 631/9720*m^3*
         n^2*l1*l2^6*z3^2 - 11074223/2799360*m^3*n^2*l1^2*l2^5 - 3638/
         2187*m^3*n^2*l1^2*l2^5*z9 - 14441/21600*m^3*n^2*l1^2*l2^5*z8
          + 7/150*m^3*n^2*l1^2*l2^5*z3z5 - 33419/4320*m^3*n^2*l1^2*l2^5
         *z7 + 47101/23328*m^3*n^2*l1^2*l2^5*z6 - 91073/14580*m^3*n^2*
         l1^2*l2^5*z5 + 7787/3888*m^3*n^2*l1^2*l2^5*z4 - 645793/116640*
         m^3*n^2*l1^2*l2^5*z3 + 131/81*m^3*n^2*l1^2*l2^5*z3*z5 - 5221/
         19440*m^3*n^2*l1^2*l2^5*z3*z4 - 3383/3645*m^3*n^2*l1^2*l2^5*
         z3^2 - 16/243*m^3*n^2*l1^2*l2^5*z3^3 - 4044707/1399680*m^3*n^2
         *l1^3*l2^4 - 75161/11664*m^3*n^2*l1^3*l2^4*z7 + 27083/11664*
         m^3*n^2*l1^3*l2^4*z6 - 61163/9720*m^3*n^2*l1^3*l2^4*z5 + 1255/
         648*m^3*n^2*l1^3*l2^4*z4 - 18847/5832*m^3*n^2*l1^3*l2^4*z3 + 
         65/648*m^3*n^2*l1^3*l2^4*z3*z4 - 8309/14580*m^3*n^2*l1^3*l2^4*
         z3^2 - 7511933/699840*m^3*n^2*l1^4*l2^3 - 72760/6561*m^3*n^2*
         l1^4*l2^3*z9 + 101087/4050*m^3*n^2*l1^4*l2^3*z8 - 392/225*m^3*
         n^2*l1^4*l2^3*z3z5 - 1013849/9720*m^3*n^2*l1^4*l2^3*z7 + 62305/
         972*m^3*n^2*l1^4*l2^3*z6 - 455813/4860*m^3*n^2*l1^4*l2^3*z5 + 
         31373/1620*m^3*n^2*l1^4*l2^3*z4 - 972101/29160*m^3*n^2*l1^4*
         l2^3*z3 + 268/243*m^3*n^2*l1^4*l2^3*z3*z5 - 1393/405*m^3*n^2*
         l1^4*l2^3*z3*z4 + 5474/1215*m^3*n^2*l1^4*l2^3*z3^2 - 320/729*
         m^3*n^2*l1^4*l2^3*z3^3 + 36833/699840*m^3*n^2*l1^5*l2^2 + 2063/
         540*m^3*n^2*l1^5*l2^2*z8 - 4/15*m^3*n^2*l1^5*l2^2*z3z5 - 
         577979/29160*m^3*n^2*l1^5*l2^2*z7 + 58081/2916*m^3*n^2*l1^5*
         l2^2*z6 - 217921/7290*m^3*n^2*l1^5*l2^2*z5 + 49333/9720*m^3*
         n^2*l1^5*l2^2*z4 - 135493/29160*m^3*n^2*l1^5*l2^2*z3 - 28/81*
         m^3*n^2*l1^5*l2^2*z3*z5 - 473/405*m^3*n^2*l1^5*l2^2*z3*z4 + 
         22183/7290*m^3*n^2*l1^5*l2^2*z3^2 - 1457371/58320*m^3*n^2*l1^6
         *l2 - 407456/6561*m^3*n^2*l1^6*l2*z9 + 373403/4050*m^3*n^2*
         l1^6*l2*z8 - 1448/225*m^3*n^2*l1^6*l2*z3z5 - 660767/2916*m^3*
         n^2*l1^6*l2*z7 + 41509/486*m^3*n^2*l1^6*l2*z6 - 277237/2430*
         m^3*n^2*l1^6*l2*z5 + 2272/81*m^3*n^2*l1^6*l2*z4 - 203771/3645*
         m^3*n^2*l1^6*l2*z3 + 584/81*m^3*n^2*l1^6*l2*z3*z5 - 1136/405*
         m^3*n^2*l1^6*l2*z3*z4 - 2471/1215*m^3*n^2*l1^6*l2*z3^2 - 1792/
         729*m^3*n^2*l1^6*l2*z3^3 - 12071/1866240*m^3*n^3*l1*l2^6 - 
         2063/25920*m^3*n^3*l1*l2^6*z8 + 1/180*m^3*n^3*l1*l2^6*z3z5 + 
         271/19440*m^3*n^3*l1*l2^6*z7 - 245/7776*m^3*n^3*l1*l2^6*z6 - 1/
         45*m^3*n^3*l1*l2^6*z5 - 277/19440*m^3*n^3*l1*l2^6*z4 - 419/
         12960*m^3*n^3*l1*l2^6*z3 + 2/81*m^3*n^3*l1*l2^6*z3*z5 - 17/
         9720*m^3*n^3*l1*l2^6*z3*z4 + 1/2160*m^3*n^3*l1*l2^6*z3^2 - 
         152129/1399680*m^3*n^3*l1^2*l2^5 + 647/12960*m^3*n^3*l1^2*l2^5
         *z7 - 1201/23328*m^3*n^3*l1^2*l2^5*z6 + 353/3645*m^3*n^3*l1^2*
         l2^5*z5 - 2011/38880*m^3*n^3*l1^2*l2^5*z4 + 23/1440*m^3*n^3*
         l1^2*l2^5*z3 + 161/19440*m^3*n^3*l1^2*l2^5*z3*z4 - 16/3645*m^3
         *n^3*l1^2*l2^5*z3^2 - 163577/155520*m^3*n^3*l1^3*l2^4 - 31777/
         14580*m^3*n^3*l1^3*l2^4*z7 + 1105/1458*m^3*n^3*l1^3*l2^4*z6 - 
         8477/4860*m^3*n^3*l1^3*l2^4*z5 + 5773/6480*m^3*n^3*l1^3*l2^4*
         z4 - 15973/14580*m^3*n^3*l1^3*l2^4*z3 + 7/1215*m^3*n^3*l1^3*
         l2^4*z3*z4 - 1079/3645*m^3*n^3*l1^3*l2^4*z3^2 - 155291/466560*
         m^3*n^3*l1^4*l2^3 - 112/243*m^3*n^3*l1^4*l2^3*z7 + 433/972*m^3
         *n^3*l1^4*l2^3*z6 - 7553/4860*m^3*n^3*l1^4*l2^3*z5 + 841/1620*
         m^3*n^3*l1^4*l2^3*z4 - 26/243*m^3*n^3*l1^4*l2^3*z3 - 73/486*
         m^3*n^3*l1^4*l2^3*z3^2 + 523943/2799360*m^3*n^3*l1^5*l2^2 + 
         2063/540*m^3*n^3*l1^5*l2^2*z8 - 4/15*m^3*n^3*l1^5*l2^2*z3z5 - 
         599099/29160*m^3*n^3*l1^5*l2^2*z7 + 15481/729*m^3*n^3*l1^5*
         l2^2*z6 - 225463/7290*m^3*n^3*l1^5*l2^2*z5 + 2963/540*m^3*n^3*
         l1^5*l2^2*z4 - 5957/1215*m^3*n^3*l1^5*l2^2*z3 - 28/81*m^3*n^3*
         l1^5*l2^2*z3*z5 - 109/81*m^3*n^3*l1^5*l2^2*z3*z4 + 12176/3645*
         m^3*n^3*l1^5*l2^2*z3^2 + 15317/77760*m^3*n^3*l1^6*l2 - 616/729
         *m^3*n^3*l1^6*l2*z7 + 4135/1458*m^3*n^3*l1^6*l2*z6 - 10907/
         2430*m^3*n^3*l1^6*l2*z5 + 611/1215*m^3*n^3*l1^6*l2*z4 + 523/
         2430*m^3*n^3*l1^6*l2*z3 - 28/135*m^3*n^3*l1^6*l2*z3*z4 + 2512/
         3645*m^3*n^3*l1^6*l2*z3^2 - 806473/233280*m^3*n^3*l1^7 - 58208/
         6561*m^3*n^3*l1^7*z9 + 28882/2025*m^3*n^3*l1^7*z8 - 224/225*
         m^3*n^3*l1^7*z3z5 - 25339/729*m^3*n^3*l1^7*z7 + 1127/81*m^3*
         n^3*l1^7*z6 - 131827/7290*m^3*n^3*l1^7*z5 + 22241/4860*m^3*n^3
         *l1^7*z4 - 23887/2916*m^3*n^3*l1^7*z3 + 256/243*m^3*n^3*l1^7*
         z3*z5 - 214/405*m^3*n^3*l1^7*z3*z4 + 88/1215*m^3*n^3*l1^7*z3^2
          - 256/729*m^3*n^3*l1^7*z3^3 - 6011/2799360*m^3*n^4*l1^2*l2^5
          + 67/19440*m^3*n^4*l1^2*l2^5*z7 - 29/5832*m^3*n^4*l1^2*l2^5*
         z6 + 67/14580*m^3*n^4*l1^2*l2^5*z5 - 191/38880*m^3*n^4*l1^2*
         l2^5*z4 + 1/2160*m^3*n^4*l1^2*l2^5*z3 + 1/4860*m^3*n^4*l1^2*
         l2^5*z3*z4 + 7/14580*m^3*n^4*l1^2*l2^5*z3^2 - 36559/466560*m^3
         *n^4*l1^4*l2^3 - 56/729*m^3*n^4*l1^4*l2^3*z7 + 329/2916*m^3*
         n^4*l1^4*l2^3*z6 - 3497/7290*m^3*n^4*l1^4*l2^3*z5 + 269/1620*
         m^3*n^4*l1^4*l2^3*z4 - 1/810*m^3*n^4*l1^4*l2^3*z3 - 59/1458*
         m^3*n^4*l1^4*l2^3*z3^2 + 1897/1399680*m^3*n^4*l1^5*l2^2 + 5/
         324*m^3*n^4*l1^5*l2^2*z6 - 143/1620*m^3*n^4*l1^5*l2^2*z5 + 361/
         19440*m^3*n^4*l1^5*l2^2*z4 + 109/11664*m^3*n^4*l1^5*l2^2*z3 - 
         1/162*m^3*n^4*l1^5*l2^2*z3^2 + 15317/77760*m^3*n^4*l1^6*l2 - 
         616/729*m^3*n^4*l1^6*l2*z7 + 4135/1458*m^3*n^4*l1^6*l2*z6 - 
         10907/2430*m^3*n^4*l1^6*l2*z5 + 611/1215*m^3*n^4*l1^6*l2*z4 + 
         523/2430*m^3*n^4*l1^6*l2*z3 - 28/135*m^3*n^4*l1^6*l2*z3*z4 + 
         2512/3645*m^3*n^4*l1^6*l2*z3^2 + 41/11520*m^3*n^5*l1^5*l2^2 - 
         5/324*m^3*n^5*l1^5*l2^2*z5 - 47/19440*m^3*n^5*l1^5*l2^2*z4 + 
         1001/58320*m^3*n^5*l1^5*l2^2*z3 + 2369/1399680*m^4*l2^7 - 11/
         486*m^4*l2^7*z7 + 877/11664*m^4*l2^7*z6 - 1693/14580*m^4*l2^7*
         z5 + 359/19440*m^4*l2^7*z4 + 31/11664*m^4*l2^7*z3 - 1/180*m^4*
         l2^7*z3*z4 + 281/14580*m^4*l2^7*z3^2 + 23731/311040*m^4*l1*
         l2^6 - 127/729*m^4*l1*l2^6*z7 + 3901/5832*m^4*l1*l2^6*z6 - 
         9323/7290*m^4*l1*l2^6*z5 + 5203/19440*m^4*l1*l2^6*z4 - 637/
         12960*m^4*l1*l2^6*z3 - 61/1215*m^4*l1*l2^6*z3*z4 + 652/3645*
         m^4*l1*l2^6*z3^2 + 58793/349920*m^4*l1^2*l2^5 + 8/81*m^4*l1^2*
         l2^5*z7 + 1085/2916*m^4*l1^2*l2^5*z6 - 14789/7290*m^4*l1^2*
         l2^5*z5 + 616/1215*m^4*l1^2*l2^5*z4 - 8369/29160*m^4*l1^2*l2^5
         *z3 - 4/243*m^4*l1^2*l2^5*z3*z4 + 329/7290*m^4*l1^2*l2^5*z3^2
          + 144269/174960*m^4*l1^3*l2^4 - 5084/3645*m^4*l1^3*l2^4*z7 + 
         5125/729*m^4*l1^3*l2^4*z6 - 49097/3645*m^4*l1^3*l2^4*z5 + 
         16601/9720*m^4*l1^3*l2^4*z4 - 1639/7290*m^4*l1^3*l2^4*z3 - 64/
         135*m^4*l1^3*l2^4*z3*z4 + 5918/3645*m^4*l1^3*l2^4*z3^2 + 857/
         1399680*m^4*n*l2^7 - 11/972*m^4*n*l2^7*z7 + 437/11664*m^4*n*
         l2^7*z6 - 1681/29160*m^4*n*l2^7*z5 + 133/19440*m^4*n*l2^7*z4
          + 301/58320*m^4*n*l2^7*z3 - 1/360*m^4*n*l2^7*z3*z4 + 55/5832*
         m^4*n*l2^7*z3^2 + 90571/5598720*m^4*n*l1*l2^6 + 1/18*m^4*n*l1*
         l2^6*z7 - 47/648*m^4*n*l1*l2^6*z6 - 217/2430*m^4*n*l1*l2^6*z5
          + 811/19440*m^4*n*l1*l2^6*z4 - 2533/58320*m^4*n*l1*l2^6*z3 + 
         1/405*m^4*n*l1*l2^6*z3*z4 - 4/405*m^4*n*l1*l2^6*z3^2 + 572521/
         2799360*m^4*n*l1^2*l2^5 - 437/9720*m^4*n*l1^2*l2^5*z7 + 506/
         729*m^4*n*l1^2*l2^5*z6 - 6037/2430*m^4*n*l1^2*l2^5*z5 + 367/
         648*m^4*n*l1^2*l2^5*z4 - 865/3888*m^4*n*l1^2*l2^5*z3 - 17/486*
         m^4*n*l1^2*l2^5*z3*z4 + 1933/14580*m^4*n*l1^2*l2^5*z3^2 - 
         15401/1399680*m^4*n*l1^3*l2^4 - 557/14580*m^4*n*l1^3*l2^4*z7
          + 745/2916*m^4*n*l1^3*l2^4*z6 - 337/270*m^4*n*l1^3*l2^4*z5 + 
         443/1296*m^4*n*l1^3*l2^4*z4 - 7513/58320*m^4*n*l1^3*l2^4*z3 + 
         7/1215*m^4*n*l1^3*l2^4*z3*z4 - 136/3645*m^4*n*l1^3*l2^4*z3^2
          + 423779/349920*m^4*n*l1^4*l2^3 - 9923/3645*m^4*n*l1^4*l2^3*
         z7 + 101/9*m^4*n*l1^4*l2^3*z6 - 70688/3645*m^4*n*l1^4*l2^3*z5
          + 3859/1620*m^4*n*l1^4*l2^3*z4 + 88/729*m^4*n*l1^4*l2^3*z3 - 
         304/405*m^4*n*l1^4*l2^3*z3*z4 + 1042/405*m^4*n*l1^4*l2^3*z3^2
          + 18091/5598720*m^4*n^2*l1*l2^6 + 1/54*m^4*n^2*l1*l2^6*z7 - 
         23/972*m^4*n^2*l1*l2^6*z6 - 187/7290*m^4*n^2*l1*l2^6*z5 + 17/
         2430*m^4*n^2*l1*l2^6*z4 - 19/4320*m^4*n^2*l1*l2^6*z3 + 1/1215*
         m^4*n^2*l1*l2^6*z3*z4 - 1/405*m^4*n^2*l1*l2^6*z3^2 - 1999/
         349920*m^4*n^2*l1^2*l2^5 + 67/6480*m^4*n^2*l1^2*l2^5*z7 - 11/
         648*m^4*n^2*l1^2*l2^5*z6 + 26/1215*m^4*n^2*l1^2*l2^5*z5 - 29/
         1440*m^4*n^2*l1^2*l2^5*z4 - 187/29160*m^4*n^2*l1^2*l2^5*z3 + 1/
         1620*m^4*n^2*l1^2*l2^5*z3*z4 + 4/1215*m^4*n^2*l1^2*l2^5*z3^2
          + 26887/1399680*m^4*n^2*l1^3*l2^4 - 2867/29160*m^4*n^2*l1^3*
         l2^4*z7 + 265/729*m^4*n^2*l1^3*l2^4*z6 - 1783/1215*m^4*n^2*
         l1^3*l2^4*z5 + 637/1620*m^4*n^2*l1^3*l2^4*z4 - 2173/19440*m^4*
         n^2*l1^3*l2^4*z3 + 7/2430*m^4*n^2*l1^3*l2^4*z3*z4 - 97/3645*
         m^4*n^2*l1^3*l2^4*z3^2 - 11077/116640*m^4*n^2*l1^4*l2^3 - 56/
         729*m^4*n^2*l1^4*l2^3*z7 + 275/2916*m^4*n^2*l1^4*l2^3*z6 - 613/
         1458*m^4*n^2*l1^4*l2^3*z5 + 97/648*m^4*n^2*l1^4*l2^3*z4 - 41/
         4860*m^4*n^2*l1^4*l2^3*z3 - 143/3645*m^4*n^2*l1^4*l2^3*z3^2 + 
         444557/699840*m^4*n^2*l1^5*l2^2 - 1672/729*m^4*n^2*l1^5*l2^2*
         z7 + 1942/243*m^4*n^2*l1^5*l2^2*z6 - 31561/2430*m^4*n^2*l1^5*
         l2^2*z5 + 15293/9720*m^4*n^2*l1^5*l2^2*z4 + 2449/7290*m^4*n^2*
         l1^5*l2^2*z3 - 76/135*m^4*n^2*l1^5*l2^2*z3*z4 + 2279/1215*m^4*
         n^2*l1^5*l2^2*z3^2 - 6011/2799360*m^4*n^3*l1^2*l2^5 + 67/19440
         *m^4*n^3*l1^2*l2^5*z7 - 29/5832*m^4*n^3*l1^2*l2^5*z6 + 67/
         14580*m^4*n^3*l1^2*l2^5*z5 - 191/38880*m^4*n^3*l1^2*l2^5*z4 + 
         1/2160*m^4*n^3*l1^2*l2^5*z3 + 1/4860*m^4*n^3*l1^2*l2^5*z3*z4
          + 7/14580*m^4*n^3*l1^2*l2^5*z3^2 - 36559/466560*m^4*n^3*l1^4*
         l2^3 - 56/729*m^4*n^3*l1^4*l2^3*z7 + 329/2916*m^4*n^3*l1^4*
         l2^3*z6 - 3497/7290*m^4*n^3*l1^4*l2^3*z5 + 269/1620*m^4*n^3*
         l1^4*l2^3*z4 - 1/810*m^4*n^3*l1^4*l2^3*z3 - 59/1458*m^4*n^3*
         l1^4*l2^3*z3^2 + 1897/1399680*m^4*n^3*l1^5*l2^2 + 5/324*m^4*
         n^3*l1^5*l2^2*z6 - 143/1620*m^4*n^3*l1^5*l2^2*z5 + 361/19440*
         m^4*n^3*l1^5*l2^2*z4 + 109/11664*m^4*n^3*l1^5*l2^2*z3 - 1/162*
         m^4*n^3*l1^5*l2^2*z3^2 + 15317/77760*m^4*n^3*l1^6*l2 - 616/729
         *m^4*n^3*l1^6*l2*z7 + 4135/1458*m^4*n^3*l1^6*l2*z6 - 10907/
         2430*m^4*n^3*l1^6*l2*z5 + 611/1215*m^4*n^3*l1^6*l2*z4 + 523/
         2430*m^4*n^3*l1^6*l2*z3 - 28/135*m^4*n^3*l1^6*l2*z3*z4 + 2512/
         3645*m^4*n^3*l1^6*l2*z3^2 + 821/174960*m^4*n^4*l1^5*l2^2 + 5/
         324*m^4*n^4*l1^5*l2^2*z6 - 79/810*m^4*n^4*l1^5*l2^2*z5 + 77/
         3888*m^4*n^4*l1^5*l2^2*z4 + 791/58320*m^4*n^4*l1^5*l2^2*z3 - 1/
         162*m^4*n^4*l1^5*l2^2*z3^2 + 23/25920*m^4*n^4*l1^6*l2 - 1/324*
         m^4*n^4*l1^6*l2*z5 - 19/9720*m^4*n^4*l1^6*l2*z4 + 37/7290*m^4*
         n^4*l1^6*l2*z3 + 629/25920*m^4*n^4*l1^7 - 88/729*m^4*n^4*l1^7*
         z7 + 595/1458*m^4*n^4*l1^7*z6 - 29/45*m^4*n^4*l1^7*z5 + 49/810
         *m^4*n^4*l1^7*z4 + 11/216*m^4*n^4*l1^7*z3 - 4/135*m^4*n^4*l1^7
         *z3*z4 + 376/3645*m^4*n^4*l1^7*z3^2 + 23/25920*m^4*n^5*l1^6*l2
          - 1/324*m^4*n^5*l1^6*l2*z5 - 19/9720*m^4*n^5*l1^6*l2*z4 + 37/
         7290*m^4*n^5*l1^6*l2*z3 + 1/58320*m^5*l2^7 - 1/6480*m^5*l2^7*
         z4 + 1/5832*m^5*l2^7*z3 + 43/1866240*m^5*l1*l2^6 - 1/648*m^5*
         l1*l2^6*z5 + 47/38880*m^5*l1*l2^6*z4 + 17/38880*m^5*l1*l2^6*z3
          + 61/31104*m^5*l1^2*l2^5 - 1/54*m^5*l1^2*l2^5*z5 + 11/1944*
         m^5*l1^2*l2^5*z4 + 79/5832*m^5*l1^2*l2^5*z3 + 43/1866240*m^5*n
         *l1*l2^6 - 1/648*m^5*n*l1*l2^6*z5 + 47/38880*m^5*n*l1*l2^6*z4
          + 17/38880*m^5*n*l1*l2^6*z3 - 473/933120*m^5*n*l1^2*l2^5 + 1/
         648*m^5*n*l1^2*l2^5*z5 - 1/9720*m^5*n*l1^2*l2^5*z4 - 17/19440*
         m^5*n*l1^2*l2^5*z3 + 755/186624*m^5*n*l1^3*l2^4 - 5/162*m^5*n*
         l1^3*l2^4*z5 + 7/1296*m^5*n*l1^3*l2^4*z4 + 311/11664*m^5*n*
         l1^3*l2^4*z3 - 473/933120*m^5*n^2*l1^2*l2^5 + 1/648*m^5*n^2*
         l1^2*l2^5*z5 - 1/9720*m^5*n^2*l1^2*l2^5*z4 - 17/19440*m^5*n^2*
         l1^2*l2^5*z3 + 37/6480*m^5*n^2*l1^4*l2^3 - 5/162*m^5*n^2*l1^4*
         l2^3*z5 + 1/972*m^5*n^2*l1^4*l2^3*z4 + 71/2430*m^5*n^2*l1^4*
         l2^3*z3 + 41/11520*m^5*n^3*l1^5*l2^2 - 5/324*m^5*n^3*l1^5*l2^2
         *z5 - 47/19440*m^5*n^3*l1^5*l2^2*z4 + 1001/58320*m^5*n^3*l1^5*
         l2^2*z3 + 23/25920*m^5*n^4*l1^6*l2 - 1/324*m^5*n^4*l1^6*l2*z5
          - 19/9720*m^5*n^4*l1^6*l2*z4 + 37/7290*m^5*n^4*l1^6*l2*z3 + 
         29/933120*m^5*n^5*l1^7 - 1/2160*m^5*n^5*l1^7*z4 + 11/19440*m^5
         *n^5*l1^7*z3 ));
RG[l2] = ( + h * ( 4/3*l2^2 + 4*l1*l2 + 1/3*n*l2^2 + 1/3*m*l2^2 )

       + h^2 * (  - 17/6*l2^3 - 58/9*l1*l2^2 - 82/9*l1^2*l2 - 1/2*n*
         l2^3 - 22/9*n*l1*l2^2 - 1/2*m*l2^3 - 22/9*m*l1*l2^2 - 1/6*m*n*
         l2^3 - 5/9*m*n*l1^2*l2 )

       + h^3 * ( 182/27*l2^4 + 46/9*l2^4*z3 + 1019/36*l1*l2^3 + 24*l1*
         l2^3*z3 + 898/27*l1^2*l2^2 + 80/3*l1^2*l2^2*z3 + 821/27*l1^3*
         l2 + 224/9*l1^3*l2*z3 + 1051/432*n*l2^4 + 11/9*n*l2^4*z3 + 781/
         108*n*l1*l2^3 + 40/9*n*l1*l2^3*z3 + 1591/108*n*l1^2*l2^2 + 32/
         3*n*l1^2*l2^2*z3 + 11/144*n^2*l2^4 + 1/3*n^2*l1*l2^3 + 1051/
         432*m*l2^4 + 11/9*m*l2^4*z3 + 781/108*m*l1*l2^3 + 40/9*m*l1*
         l2^3*z3 + 1591/108*m*l1^2*l2^2 + 32/3*m*l1^2*l2^2*z3 + 41/72*m
         *n*l2^4 + 5/18*m*n*l2^4*z3 + 73/27*m*n*l1*l2^3 + 16/9*m*n*l1*
         l2^3*z3 + 47/108*m*n*l1^2*l2^2 + 92/27*m*n*l1^3*l2 + 16/9*m*n*
         l1^3*l2*z3 + 13/432*m*n^2*l2^4 - 35/216*m*n^2*l1^2*l2^2 + 11/
         144*m^2*l2^4 + 1/3*m^2*l1*l2^3 + 13/432*m^2*n*l2^4 - 35/216*
         m^2*n*l1^2*l2^2 - 13/108*m^2*n^2*l1^3*l2 )

       + h^4 * (  - 187393/7776*l2^5 - 3865/81*l2^5*z5 + 349/54*l2^5*z4
          - 1535/54*l2^5*z3 - 36517/324*l1*l2^4 - 18580/81*l1*l2^4*z5
          + 98/3*l1*l2^4*z4 - 11036/81*l1*l2^4*z3 - 222677/972*l1^2*
         l2^3 - 40840/81*l1^2*l2^3*z5 + 644/9*l1^2*l2^3*z4 - 23996/81*
         l1^2*l2^3*z3 - 44377/243*l1^3*l2^2 - 31840/81*l1^3*l2^2*z5 + 
         1600/27*l1^3*l2^2*z4 - 19696/81*l1^3*l2^2*z3 - 19679/162*l1^4*
         l2 - 7280/27*l1^4*l2*z5 + 40*l1^4*l2*z4 - 168*l1^4*l2*z3 - 
         39425/3888*n*l2^5 - 1070/81*n*l2^5*z5 + 41/18*n*l2^5*z4 - 745/
         81*n*l2^5*z3 - 464/9*n*l1*l2^4 - 6130/81*n*l1*l2^4*z5 + 131/9*
         n*l1*l2^4*z4 - 4142/81*n*l1*l2^4*z3 - 74003/972*n*l1^2*l2^3 - 
         3400/27*n*l1^2*l2^3*z5 + 620/27*n*l1^2*l2^3*z4 - 736/9*n*l1^2*
         l2^3*z3 - 22387/243*n*l1^3*l2^2 - 14080/81*n*l1^3*l2^2*z5 + 
         760/27*n*l1^3*l2^2*z4 - 8416/81*n*l1^3*l2^2*z3 - 3761/3888*n^2
         *l2^5 - 40/81*n^2*l2^5*z5 + 11/54*n^2*l2^5*z4 - 143/162*n^2*
         l2^5*z3 - 1001/324*n^2*l1*l2^4 - 200/81*n^2*l1*l2^4*z5 + 10/9*
         n^2*l1*l2^4*z4 - 307/81*n^2*l1*l2^4*z3 - 2159/243*n^2*l1^2*
         l2^3 - 640/81*n^2*l1^2*l2^3*z5 + 32/9*n^2*l1^2*l2^3*z4 - 836/
         81*n^2*l1^2*l2^3*z3 + 5/7776*n^3*l2^5 + 1/162*n^3*l1*l2^4 + 1/
         27*n^3*l1*l2^4*z3 - 39425/3888*m*l2^5 - 1070/81*m*l2^5*z5 + 41/
         18*m*l2^5*z4 - 745/81*m*l2^5*z3 - 464/9*m*l1*l2^4 - 6130/81*m*
         l1*l2^4*z5 + 131/9*m*l1*l2^4*z4 - 4142/81*m*l1*l2^4*z3 - 74003/
         972*m*l1^2*l2^3 - 3400/27*m*l1^2*l2^3*z5 + 620/27*m*l1^2*l2^3*
         z4 - 736/9*m*l1^2*l2^3*z3 - 22387/243*m*l1^3*l2^2 - 14080/81*m
         *l1^3*l2^2*z5 + 760/27*m*l1^3*l2^2*z4 - 8416/81*m*l1^3*l2^2*z3
          - 697/162*m*n*l2^5 - 725/162*m*n*l2^5*z5 + 22/27*m*n*l2^5*z4
          - 485/162*m*n*l2^5*z3 - 2483/162*m*n*l1*l2^4 - 175/9*m*n*l1*
         l2^4*z5 + 71/18*m*n*l1*l2^4*z4 - 341/27*m*n*l1*l2^4*z3 - 25331/
         648*m*n*l1^2*l2^3 - 160/3*m*n*l1^2*l2^3*z5 + 374/27*m*n*l1^2*
         l2^3*z4 - 994/27*m*n*l1^2*l2^3*z3 - 3971/486*m*n*l1^3*l2^2 - 
         640/81*m*n*l1^3*l2^2*z5 + 128/27*m*n*l1^3*l2^2*z4 - 260/27*m*n
         *l1^3*l2^2*z3 - 3479/162*m*n*l1^4*l2 - 280/9*m*n*l1^4*l2*z5 + 
         68/9*m*n*l1^4*l2*z4 - 560/27*m*n*l1^4*l2*z3 - 1963/7776*m*n^2*
         l2^5 - 5/27*m*n^2*l2^5*z5 + 5/108*m*n^2*l2^5*z4 - 13/81*m*n^2*
         l2^5*z3 - 125/81*m*n^2*l1*l2^4 - 100/81*m*n^2*l1*l2^4*z5 + 4/9
         *m*n^2*l1*l2^4*z4 - 98/81*m*n^2*l1*l2^4*z3 + 281/972*m*n^2*
         l1^2*l2^3 + 10/27*m*n^2*l1^2*l2^3*z4 - 19/27*m*n^2*l1^2*l2^3*
         z3 - 601/243*m*n^2*l1^3*l2^2 - 160/81*m*n^2*l1^3*l2^2*z5 + 68/
         27*m*n^2*l1^3*l2^2*z4 - 134/27*m*n^2*l1^3*l2^2*z3 - 1/2592*m*
         n^3*l2^5 - 11/1944*m*n^3*l1^2*l2^3 + 1/9*m*n^3*l1^2*l2^3*z3 - 
         3761/3888*m^2*l2^5 - 40/81*m^2*l2^5*z5 + 11/54*m^2*l2^5*z4 - 
         143/162*m^2*l2^5*z3 - 1001/324*m^2*l1*l2^4 - 200/81*m^2*l1*
         l2^4*z5 + 10/9*m^2*l1*l2^4*z4 - 307/81*m^2*l1*l2^4*z3 - 2159/
         243*m^2*l1^2*l2^3 - 640/81*m^2*l1^2*l2^3*z5 + 32/9*m^2*l1^2*
         l2^3*z4 - 836/81*m^2*l1^2*l2^3*z3 - 1963/7776*m^2*n*l2^5 - 5/
         27*m^2*n*l2^5*z5 + 5/108*m^2*n*l2^5*z4 - 13/81*m^2*n*l2^5*z3
          - 125/81*m^2*n*l1*l2^4 - 100/81*m^2*n*l1*l2^4*z5 + 4/9*m^2*n*
         l1*l2^4*z4 - 98/81*m^2*n*l1*l2^4*z3 + 281/972*m^2*n*l1^2*l2^3
          + 10/27*m^2*n*l1^2*l2^3*z4 - 19/27*m^2*n*l1^2*l2^3*z3 - 601/
         243*m^2*n*l1^3*l2^2 - 160/81*m^2*n*l1^3*l2^2*z5 + 68/27*m^2*n*
         l1^3*l2^2*z4 - 134/27*m^2*n*l1^3*l2^2*z3 - 65/2592*m^2*n^2*
         l2^5 - 5/162*m^2*n^2*l2^5*z5 + 1/81*m^2*n^2*l2^5*z3 + 191/972*
         m^2*n^2*l1^2*l2^3 + 4/27*m^2*n^2*l1^2*l2^3*z4 - 4/27*m^2*n^2*
         l1^2*l2^3*z3 + 101/972*m^2*n^2*l1^3*l2^2 - 7/162*m^2*n^2*l1^4*
         l2 + 4/9*m^2*n^2*l1^4*l2*z4 - 8/9*m^2*n^2*l1^4*l2*z3 - 10/243*
         m^2*n^3*l1^3*l2^2 + 1/9*m^2*n^3*l1^3*l2^2*z3 + 5/7776*m^3*l2^5
          + 1/162*m^3*l1*l2^4 + 1/27*m^3*l1*l2^4*z3 - 1/2592*m^3*n*l2^5
          - 11/1944*m^3*n*l1^2*l2^3 + 1/9*m^3*n*l1^2*l2^3*z3 - 10/243*
         m^3*n^2*l1^3*l2^2 + 1/9*m^3*n^2*l1^3*l2^2*z3 - 29/1296*m^3*n^3
         *l1^4*l2 + 1/27*m^3*n^3*l1^4*l2*z3 )

       + h^5 * ( 524941/5832*l2^6 + 32879/72*l2^6*z7 - 925/9*l2^6*z6 + 
         147037/486*l2^6*z5 - 13451/324*l2^6*z4 + 296969/1944*l2^6*z3
          + 1951/81*l2^6*z3^2 + 4206193/7776*l1*l2^5 + 101773/36*l1*
         l2^5*z7 - 621125/972*l1*l2^5*z6 + 449248/243*l1*l2^5*z5 - 
         167899/648*l1*l2^5*z4 + 1795987/1944*l1*l2^5*z3 + 73139/486*l1
         *l2^5*z3^2 + 1843921/1458*l1^2*l2^4 + 120491/18*l1^2*l2^4*z7
          - 388175/243*l1^2*l2^4*z6 + 1106197/243*l1^2*l2^4*z5 - 52544/
         81*l1^2*l2^4*z4 + 1059727/486*l1^2*l2^4*z3 + 81370/243*l1^2*
         l2^4*z3^2 + 4948963/2916*l1^3*l2^3 + 28714/3*l1^3*l2^3*z7 - 
         560150/243*l1^3*l2^3*z6 + 1592704/243*l1^3*l2^3*z5 - 76069/81*
         l1^3*l2^3*z4 + 745921/243*l1^3*l2^3*z3 + 119956/243*l1^3*l2^3*
         z3^2 + 1501811/1458*l1^4*l2^2 + 52430/9*l1^4*l2^2*z7 - 118900/
         81*l1^4*l2^2*z6 + 111140/27*l1^4*l2^2*z5 - 50584/81*l1^4*l2^2*
         z4 + 159224/81*l1^4*l2^2*z3 + 23176/81*l1^4*l2^2*z3^2 + 389095/
         729*l1^5*l2 + 28420/9*l1^5*l2*z7 - 63500/81*l1^5*l2*z6 + 
         179696/81*l1^5*l2*z5 - 27166/81*l1^5*l2*z4 + 259358/243*l1^5*
         l2*z3 + 13288/81*l1^5*l2*z3^2 + 4627771/93312*n*l2^6 + 17983/
         108*n*l2^6*z7 - 59375/1296*n*l2^6*z6 + 21179/162*n*l2^6*z5 - 
         51907/2592*n*l2^6*z4 + 522769/7776*n*l2^6*z3 + 847/216*n*l2^6*
         z3^2 + 6342881/23328*n*l1*l2^5 + 8771/9*n*l1*l2^5*z7 - 69175/
         243*n*l1*l2^5*z6 + 370117/486*n*l1*l2^5*z5 - 40261/324*n*l1*
         l2^5*z4 + 188663/486*n*l1*l2^5*z3 + 5408/243*n*l1*l2^5*z3^2 + 
         2648795/3888*n*l1^2*l2^4 + 32389/12*n*l1^2*l2^4*z7 - 187250/
         243*n*l1^2*l2^4*z6 + 108323/54*n*l1^2*l2^4*z5 - 108241/324*n*
         l1^2*l2^4*z4 + 55307/54*n*l1^2*l2^4*z3 + 18688/243*n*l1^2*l2^4
         *z3^2 + 1319413/1944*n*l1^3*l2^3 + 25970/9*n*l1^3*l2^3*z7 - 
         7450/9*n*l1^3*l2^3*z6 + 529748/243*n*l1^3*l2^3*z5 - 9695/27*n*
         l1^3*l2^3*z4 + 254623/243*n*l1^3*l2^3*z3 + 2308/27*n*l1^3*l2^3
         *z3^2 + 836315/1458*n*l1^4*l2^2 + 24500/9*n*l1^4*l2^2*z7 - 
         59125/81*n*l1^4*l2^2*z6 + 53230/27*n*l1^4*l2^2*z5 - 49175/162*
         n*l1^4*l2^2*z4 + 147725/162*n*l1^4*l2^2*z3 + 8110/81*n*l1^4*
         l2^2*z3^2 + 300185/46656*n^2*l2^6 + 833/72*n^2*l2^6*z7 - 3425/
         648*n^2*l2^6*z6 + 29009/1944*n^2*l2^6*z5 - 82/27*n^2*l2^6*z4
          + 4043/486*n^2*l2^6*z3 - 37/108*n^2*l2^6*z3^2 + 1114309/31104
         *n^2*l1*l2^5 + 1421/18*n^2*l1*l2^5*z7 - 6475/162*n^2*l1*l2^5*
         z6 + 8252/81*n^2*l1*l2^5*z5 - 13957/648*n^2*l1*l2^5*z4 + 157/3
         *n^2*l1*l2^5*z3 - 173/81*n^2*l1*l2^5*z3^2 + 514135/7776*n^2*
         l1^2*l2^4 + 3185/18*n^2*l1^2*l2^4*z7 - 13325/162*n^2*l1^2*l2^4
         *z6 + 5338/27*n^2*l1^2*l2^4*z5 - 14393/324*n^2*l1^2*l2^4*z4 + 
         34313/324*n^2*l1^2*l2^4*z3 - 137/81*n^2*l1^2*l2^4*z3^2 + 
         631067/5832*n^2*l1^3*l2^3 + 980/3*n^2*l1^3*l2^3*z7 - 32000/243
         *n^2*l1^3*l2^3*z6 + 72508/243*n^2*l1^3*l2^3*z5 - 5392/81*n^2*
         l1^3*l2^3*z4 + 42466/243*n^2*l1^3*l2^3*z3 + 448/243*n^2*l1^3*
         l2^3*z3^2 + 42757/373248*n^3*l2^6 - 25/162*n^3*l2^6*z6 + 613/
         972*n^3*l2^6*z5 - 137/864*n^3*l2^6*z4 + 143/648*n^3*l2^6*z3 - 
         1/27*n^3*l2^6*z3^2 + 33953/93312*n^3*l1*l2^5 - 250/243*n^3*l1*
         l2^5*z6 + 920/243*n^3*l1*l2^5*z5 - 295/324*n^3*l1*l2^5*z4 + 
         1385/1944*n^3*l1*l2^5*z3 - 52/243*n^3*l1*l2^5*z3^2 + 22921/
         23328*n^3*l1^2*l2^4 - 1000/243*n^3*l1^2*l2^4*z6 + 3310/243*n^3
         *l1^2*l2^4*z5 - 491/162*n^3*l1^2*l2^4*z4 + 419/243*n^3*l1^2*
         l2^4*z3 - 208/243*n^3*l1^2*l2^4*z3^2 + 13/124416*n^4*l2^6 - 1/
         864*n^4*l2^6*z3 + 1/972*n^4*l1*l2^5 + 1/108*n^4*l1*l2^5*z4 - 
         11/486*n^4*l1*l2^5*z3 + 4627771/93312*m*l2^6 + 17983/108*m*
         l2^6*z7 - 59375/1296*m*l2^6*z6 + 21179/162*m*l2^6*z5 - 51907/
         2592*m*l2^6*z4 + 522769/7776*m*l2^6*z3 + 847/216*m*l2^6*z3^2
          + 6342881/23328*m*l1*l2^5 + 8771/9*m*l1*l2^5*z7 - 69175/243*m
         *l1*l2^5*z6 + 370117/486*m*l1*l2^5*z5 - 40261/324*m*l1*l2^5*z4
          + 188663/486*m*l1*l2^5*z3 + 5408/243*m*l1*l2^5*z3^2 + 2648795/
         3888*m*l1^2*l2^4 + 32389/12*m*l1^2*l2^4*z7 - 187250/243*m*l1^2
         *l2^4*z6 + 108323/54*m*l1^2*l2^4*z5 - 108241/324*m*l1^2*l2^4*
         z4 + 55307/54*m*l1^2*l2^4*z3 + 18688/243*m*l1^2*l2^4*z3^2 + 
         1319413/1944*m*l1^3*l2^3 + 25970/9*m*l1^3*l2^3*z7 - 7450/9*m*
         l1^3*l2^3*z6 + 529748/243*m*l1^3*l2^3*z5 - 9695/27*m*l1^3*l2^3
         *z4 + 254623/243*m*l1^3*l2^3*z3 + 2308/27*m*l1^3*l2^3*z3^2 + 
         836315/1458*m*l1^4*l2^2 + 24500/9*m*l1^4*l2^2*z7 - 59125/81*m*
         l1^4*l2^2*z6 + 53230/27*m*l1^4*l2^2*z5 - 49175/162*m*l1^4*l2^2
         *z4 + 147725/162*m*l1^4*l2^2*z3 + 8110/81*m*l1^4*l2^2*z3^2 + 
         180887/7776*m*n*l2^6 + 12593/216*m*n*l2^6*z7 - 22925/1296*m*n*
         l2^6*z6 + 59737/1296*m*n*l2^6*z5 - 5201/648*m*n*l2^6*z4 + 
         208415/7776*m*n*l2^6*z3 + 295/648*m*n*l2^6*z3^2 + 1628821/
         11664*m*n*l1*l2^5 + 28273/72*m*n*l1*l2^5*z7 - 241475/1944*m*n*
         l1*l2^5*z6 + 75149/243*m*n*l1*l2^5*z5 - 18341/324*m*n*l1*l2^5*
         z4 + 159485/972*m*n*l1*l2^5*z3 + 3737/972*m*n*l1*l2^5*z3^2 + 
         1513375/5832*m*n*l1^2*l2^4 + 56693/72*m*n*l1^2*l2^4*z7 - 
         140275/486*m*n*l1^2*l2^4*z6 + 223469/324*m*n*l1^2*l2^4*z5 - 
         20947/162*m*n*l1^2*l2^4*z4 + 625967/1944*m*n*l1^2*l2^4*z3 - 
         551/243*m*n*l1^2*l2^4*z3^2 + 2461807/5832*m*n*l1^3*l2^3 + 
         12740/9*m*n*l1^3*l2^3*z7 - 128725/243*m*n*l1^3*l2^3*z6 + 
         289478/243*m*n*l1^3*l2^3*z5 - 18910/81*m*n*l1^3*l2^3*z4 + 
         142547/243*m*n*l1^3*l2^3*z3 + 62/243*m*n*l1^3*l2^3*z3^2 + 
         27971/324*m*n*l1^4*l2^2 + 2450/9*m*n*l1^4*l2^2*z7 - 4300/27*m*
         n*l1^4*l2^2*z6 + 8566/27*m*n*l1^4*l2^2*z5 - 6416/81*m*n*l1^4*
         l2^2*z4 + 12572/81*m*n*l1^4*l2^2*z3 - 1288/81*m*n*l1^4*l2^2*
         z3^2 + 95588/729*m*n*l1^5*l2 + 490*m*n*l1^5*l2*z7 - 14750/81*m
         *n*l1^5*l2*z6 + 34460/81*m*n*l1^5*l2*z5 - 6592/81*m*n*l1^5*l2*
         z4 + 15742/81*m*n*l1^5*l2*z3 - 92/81*m*n*l1^5*l2*z3^2 + 
         1116613/373248*m*n^2*l2^6 + 539/108*m*n^2*l2^6*z7 - 1775/864*m
         *n^2*l2^6*z6 + 2339/486*m*n^2*l2^6*z5 - 1369/1296*m*n^2*l2^6*
         z4 + 4279/1296*m*n^2*l2^6*z3 - 125/1296*m*n^2*l2^6*z3^2 + 
         1230317/93312*m*n^2*l1*l2^5 + 931/36*m*n^2*l1*l2^5*z7 - 1225/
         108*m*n^2*l1*l2^5*z6 + 2899/108*m*n^2*l1*l2^5*z5 - 4031/648*m*
         n^2*l1*l2^5*z4 + 28021/1944*m*n^2*l1*l2^5*z3 - 31/54*m*n^2*l1*
         l2^5*z3^2 + 820775/23328*m*n^2*l1^2*l2^4 + 2989/36*m*n^2*l1^2*
         l2^4*z7 - 89525/1944*m*n^2*l1^2*l2^4*z6 + 23416/243*m*n^2*l1^2
         *l2^4*z5 - 151/6*m*n^2*l1^2*l2^4*z4 + 47861/972*m*n^2*l1^2*
         l2^4*z3 - 2797/972*m*n^2*l1^2*l2^4*z3^2 + 34775/7776*m*n^2*
         l1^3*l2^3 + 490/27*m*n^2*l1^3*l2^3*z7 - 875/27*m*n^2*l1^3*l2^3
         *z6 + 14248/243*m*n^2*l1^3*l2^3*z5 - 1525/81*m*n^2*l1^3*l2^3*
         z4 + 11821/486*m*n^2*l1^3*l2^3*z3 - 458/81*m*n^2*l1^3*l2^3*
         z3^2 + 3257/81*m*n^2*l1^4*l2^2 + 980/9*m*n^2*l1^4*l2^2*z7 - 
         4225/54*m*n^2*l1^4*l2^2*z6 + 3785/27*m*n^2*l1^4*l2^2*z5 - 6523/
         162*m*n^2*l1^4*l2^2*z4 + 6454/81*m*n^2*l1^4*l2^2*z3 - 559/81*m
         *n^2*l1^4*l2^2*z3^2 + 497/15552*m*n^3*l2^6 - 25/432*m*n^3*l2^6
         *z6 + 115/486*m*n^3*l2^6*z5 - 13/432*m*n^3*l2^6*z4 + 35/7776*m
         *n^3*l2^6*z3 - 1/72*m*n^3*l2^6*z3^2 + 15455/93312*m*n^3*l1*
         l2^5 - 125/243*m*n^3*l1*l2^5*z6 + 454/243*m*n^3*l1*l2^5*z5 - 
         77/324*m*n^3*l1*l2^5*z4 + 107/1944*m*n^3*l1*l2^5*z3 - 26/243*m
         *n^3*l1*l2^5*z3^2 - 4693/93312*m*n^3*l1^2*l2^4 - 125/486*m*n^3
         *l1^2*l2^4*z6 + 190/243*m*n^3*l1^2*l2^4*z5 - 263/648*m*n^3*
         l1^2*l2^4*z4 - 19/972*m*n^3*l1^2*l2^4*z3 - 7/243*m*n^3*l1^2*
         l2^4*z3^2 - 17093/23328*m*n^3*l1^3*l2^3 - 700/243*m*n^3*l1^3*
         l2^3*z6 + 70/9*m*n^3*l1^3*l2^3*z5 - 226/81*m*n^3*l1^3*l2^3*z4
          + 107/486*m*n^3*l1^3*l2^3*z3 - 136/243*m*n^3*l1^3*l2^3*z3^2
          - 1/41472*m*n^4*l2^6 - 1/2592*m*n^4*l2^6*z3 - 131/93312*m*n^4
         *l1^2*l2^4 + 1/27*m*n^4*l1^2*l2^4*z4 - 91/1944*m*n^4*l1^2*l2^4
         *z3 + 300185/46656*m^2*l2^6 + 833/72*m^2*l2^6*z7 - 3425/648*
         m^2*l2^6*z6 + 29009/1944*m^2*l2^6*z5 - 82/27*m^2*l2^6*z4 + 
         4043/486*m^2*l2^6*z3 - 37/108*m^2*l2^6*z3^2 + 1114309/31104*
         m^2*l1*l2^5 + 1421/18*m^2*l1*l2^5*z7 - 6475/162*m^2*l1*l2^5*z6
          + 8252/81*m^2*l1*l2^5*z5 - 13957/648*m^2*l1*l2^5*z4 + 157/3*
         m^2*l1*l2^5*z3 - 173/81*m^2*l1*l2^5*z3^2 + 514135/7776*m^2*
         l1^2*l2^4 + 3185/18*m^2*l1^2*l2^4*z7 - 13325/162*m^2*l1^2*l2^4
         *z6 + 5338/27*m^2*l1^2*l2^4*z5 - 14393/324*m^2*l1^2*l2^4*z4 + 
         34313/324*m^2*l1^2*l2^4*z3 - 137/81*m^2*l1^2*l2^4*z3^2 + 
         631067/5832*m^2*l1^3*l2^3 + 980/3*m^2*l1^3*l2^3*z7 - 32000/243
         *m^2*l1^3*l2^3*z6 + 72508/243*m^2*l1^3*l2^3*z5 - 5392/81*m^2*
         l1^3*l2^3*z4 + 42466/243*m^2*l1^3*l2^3*z3 + 448/243*m^2*l1^3*
         l2^3*z3^2 + 1116613/373248*m^2*n*l2^6 + 539/108*m^2*n*l2^6*z7
          - 1775/864*m^2*n*l2^6*z6 + 2339/486*m^2*n*l2^6*z5 - 1369/1296
         *m^2*n*l2^6*z4 + 4279/1296*m^2*n*l2^6*z3 - 125/1296*m^2*n*l2^6
         *z3^2 + 1230317/93312*m^2*n*l1*l2^5 + 931/36*m^2*n*l1*l2^5*z7
          - 1225/108*m^2*n*l1*l2^5*z6 + 2899/108*m^2*n*l1*l2^5*z5 - 
         4031/648*m^2*n*l1*l2^5*z4 + 28021/1944*m^2*n*l1*l2^5*z3 - 31/
         54*m^2*n*l1*l2^5*z3^2 + 820775/23328*m^2*n*l1^2*l2^4 + 2989/36
         *m^2*n*l1^2*l2^4*z7 - 89525/1944*m^2*n*l1^2*l2^4*z6 + 23416/
         243*m^2*n*l1^2*l2^4*z5 - 151/6*m^2*n*l1^2*l2^4*z4 + 47861/972*
         m^2*n*l1^2*l2^4*z3 - 2797/972*m^2*n*l1^2*l2^4*z3^2 + 34775/
         7776*m^2*n*l1^3*l2^3 + 490/27*m^2*n*l1^3*l2^3*z7 - 875/27*m^2*
         n*l1^3*l2^3*z6 + 14248/243*m^2*n*l1^3*l2^3*z5 - 1525/81*m^2*n*
         l1^3*l2^3*z4 + 11821/486*m^2*n*l1^3*l2^3*z3 - 458/81*m^2*n*
         l1^3*l2^3*z3^2 + 3257/81*m^2*n*l1^4*l2^2 + 980/9*m^2*n*l1^4*
         l2^2*z7 - 4225/54*m^2*n*l1^4*l2^2*z6 + 3785/27*m^2*n*l1^4*l2^2
         *z5 - 6523/162*m^2*n*l1^4*l2^2*z4 + 6454/81*m^2*n*l1^4*l2^2*z3
          - 559/81*m^2*n*l1^4*l2^2*z3^2 + 14459/62208*m^2*n^2*l2^6 + 
         343/864*m^2*n^2*l2^6*z7 - 25/162*m^2*n^2*l2^6*z6 + 565/1944*
         m^2*n^2*l2^6*z5 - 1/16*m^2*n^2*l2^6*z4 + 1541/7776*m^2*n^2*
         l2^6*z3 - 5/324*m^2*n^2*l2^6*z3^2 + 737/324*m^2*n^2*l1*l2^5 + 
         245/72*m^2*n^2*l1*l2^5*z7 - 575/486*m^2*n^2*l1*l2^5*z6 + 431/
         243*m^2*n^2*l1*l2^5*z5 - 19/27*m^2*n^2*l1*l2^5*z4 + 275/162*
         m^2*n^2*l1*l2^5*z3 - 4/243*m^2*n^2*l1*l2^5*z3^2 - 16817/15552*
         m^2*n^2*l1^2*l2^4 - 875/432*m^2*n^2*l1^2*l2^4*z6 + 1199/324*
         m^2*n^2*l1^2*l2^4*z5 - 625/432*m^2*n^2*l1^2*l2^4*z4 + 593/432*
         m^2*n^2*l1^2*l2^4*z3 - 11/24*m^2*n^2*l1^2*l2^4*z3^2 - 12233/
         23328*m^2*n^2*l1^3*l2^3 + 196/27*m^2*n^2*l1^3*l2^3*z7 - 1100/
         81*m^2*n^2*l1^3*l2^3*z6 + 5539/243*m^2*n^2*l1^3*l2^3*z5 - 3091/
         324*m^2*n^2*l1^3*l2^3*z4 + 133/12*m^2*n^2*l1^3*l2^3*z3 - 136/
         81*m^2*n^2*l1^3*l2^3*z3^2 - 11099/23328*m^2*n^2*l1^4*l2^2 - 
         200/81*m^2*n^2*l1^4*l2^2*z6 + 472/81*m^2*n^2*l1^4*l2^2*z5 - 2*
         m^2*n^2*l1^4*l2^2*z4 + 335/486*m^2*n^2*l1^4*l2^2*z3 - 16/27*
         m^2*n^2*l1^4*l2^2*z3^2 + 111217/23328*m^2*n^2*l1^5*l2 + 98/9*
         m^2*n^2*l1^5*l2*z7 - 950/81*m^2*n^2*l1^5*l2*z6 + 530/27*m^2*
         n^2*l1^5*l2*z5 - 1055/162*m^2*n^2*l1^5*l2*z4 + 2785/243*m^2*
         n^2*l1^5*l2*z3 - 92/81*m^2*n^2*l1^5*l2*z3^2 + 439/124416*m^2*
         n^3*l2^6 - 25/2592*m^2*n^3*l2^6*z6 + 155/3888*m^2*n^3*l2^6*z5
          + 1/432*m^2*n^3*l2^6*z4 - 119/7776*m^2*n^3*l2^6*z3 - 1/432*
         m^2*n^3*l2^6*z3^2 - 2267/46656*m^2*n^3*l1^2*l2^4 - 125/972*m^2
         *n^3*l1^2*l2^4*z6 + 167/486*m^2*n^3*l1^2*l2^4*z5 - 19/648*m^2*
         n^3*l1^2*l2^4*z4 - 257/1944*m^2*n^3*l1^2*l2^4*z3 - 7/486*m^2*
         n^3*l1^2*l2^4*z3^2 + 6721/46656*m^2*n^3*l1^3*l2^3 + 35/243*m^2
         *n^3*l1^3*l2^3*z5 - 5/108*m^2*n^3*l1^3*l2^3*z4 - 31/243*m^2*
         n^3*l1^3*l2^3*z3 - 41093/93312*m^2*n^3*l1^4*l2^2 - 50/81*m^2*
         n^3*l1^4*l2^2*z6 + 148/81*m^2*n^3*l1^4*l2^2*z5 - 25/24*m^2*n^3
         *l1^4*l2^2*z4 - 92/243*m^2*n^3*l1^4*l2^2*z3 - 4/27*m^2*n^3*
         l1^4*l2^2*z3^2 - 547/46656*m^2*n^4*l1^3*l2^3 + 1/18*m^2*n^4*
         l1^3*l2^3*z4 - 47/972*m^2*n^4*l1^3*l2^3*z3 + 42757/373248*m^3*
         l2^6 - 25/162*m^3*l2^6*z6 + 613/972*m^3*l2^6*z5 - 137/864*m^3*
         l2^6*z4 + 143/648*m^3*l2^6*z3 - 1/27*m^3*l2^6*z3^2 + 33953/
         93312*m^3*l1*l2^5 - 250/243*m^3*l1*l2^5*z6 + 920/243*m^3*l1*
         l2^5*z5 - 295/324*m^3*l1*l2^5*z4 + 1385/1944*m^3*l1*l2^5*z3 - 
         52/243*m^3*l1*l2^5*z3^2 + 22921/23328*m^3*l1^2*l2^4 - 1000/243
         *m^3*l1^2*l2^4*z6 + 3310/243*m^3*l1^2*l2^4*z5 - 491/162*m^3*
         l1^2*l2^4*z4 + 419/243*m^3*l1^2*l2^4*z3 - 208/243*m^3*l1^2*
         l2^4*z3^2 + 497/15552*m^3*n*l2^6 - 25/432*m^3*n*l2^6*z6 + 115/
         486*m^3*n*l2^6*z5 - 13/432*m^3*n*l2^6*z4 + 35/7776*m^3*n*l2^6*
         z3 - 1/72*m^3*n*l2^6*z3^2 + 15455/93312*m^3*n*l1*l2^5 - 125/
         243*m^3*n*l1*l2^5*z6 + 454/243*m^3*n*l1*l2^5*z5 - 77/324*m^3*n
         *l1*l2^5*z4 + 107/1944*m^3*n*l1*l2^5*z3 - 26/243*m^3*n*l1*l2^5
         *z3^2 - 4693/93312*m^3*n*l1^2*l2^4 - 125/486*m^3*n*l1^2*l2^4*
         z6 + 190/243*m^3*n*l1^2*l2^4*z5 - 263/648*m^3*n*l1^2*l2^4*z4
          - 19/972*m^3*n*l1^2*l2^4*z3 - 7/243*m^3*n*l1^2*l2^4*z3^2 - 
         17093/23328*m^3*n*l1^3*l2^3 - 700/243*m^3*n*l1^3*l2^3*z6 + 70/
         9*m^3*n*l1^3*l2^3*z5 - 226/81*m^3*n*l1^3*l2^3*z4 + 107/486*m^3
         *n*l1^3*l2^3*z3 - 136/243*m^3*n*l1^3*l2^3*z3^2 + 439/124416*
         m^3*n^2*l2^6 - 25/2592*m^3*n^2*l2^6*z6 + 155/3888*m^3*n^2*l2^6
         *z5 + 1/432*m^3*n^2*l2^6*z4 - 119/7776*m^3*n^2*l2^6*z3 - 1/432
         *m^3*n^2*l2^6*z3^2 - 2267/46656*m^3*n^2*l1^2*l2^4 - 125/972*
         m^3*n^2*l1^2*l2^4*z6 + 167/486*m^3*n^2*l1^2*l2^4*z5 - 19/648*
         m^3*n^2*l1^2*l2^4*z4 - 257/1944*m^3*n^2*l1^2*l2^4*z3 - 7/486*
         m^3*n^2*l1^2*l2^4*z3^2 + 6721/46656*m^3*n^2*l1^3*l2^3 + 35/243
         *m^3*n^2*l1^3*l2^3*z5 - 5/108*m^3*n^2*l1^3*l2^3*z4 - 31/243*
         m^3*n^2*l1^3*l2^3*z3 - 41093/93312*m^3*n^2*l1^4*l2^2 - 50/81*
         m^3*n^2*l1^4*l2^2*z6 + 148/81*m^3*n^2*l1^4*l2^2*z5 - 25/24*m^3
         *n^2*l1^4*l2^2*z4 - 92/243*m^3*n^2*l1^4*l2^2*z3 - 4/27*m^3*n^2
         *l1^4*l2^2*z3^2 + 2471/23328*m^3*n^3*l1^3*l2^3 + 14/243*m^3*
         n^3*l1^3*l2^3*z5 + 5/54*m^3*n^3*l1^3*l2^3*z4 - 169/972*m^3*n^3
         *l1^3*l2^3*z3 + 1/108*m^3*n^3*l1^4*l2^2 + 1/108*m^3*n^3*l1^4*
         l2^2*z4 - 11/486*m^3*n^3*l1^4*l2^2*z3 - 3557/46656*m^3*n^3*
         l1^5*l2 + 8/81*m^3*n^3*l1^5*l2*z5 - 4/27*m^3*n^3*l1^5*l2*z4 - 
         151/972*m^3*n^3*l1^5*l2*z3 - 257/20736*m^3*n^4*l1^4*l2^2 + 1/
         27*m^3*n^4*l1^4*l2^2*z4 - 97/3888*m^3*n^4*l1^4*l2^2*z3 + 13/
         124416*m^4*l2^6 - 1/864*m^4*l2^6*z3 + 1/972*m^4*l1*l2^5 + 1/
         108*m^4*l1*l2^5*z4 - 11/486*m^4*l1*l2^5*z3 - 1/41472*m^4*n*
         l2^6 - 1/2592*m^4*n*l2^6*z3 - 131/93312*m^4*n*l1^2*l2^4 + 1/27
         *m^4*n*l1^2*l2^4*z4 - 91/1944*m^4*n*l1^2*l2^4*z3 - 547/46656*
         m^4*n^2*l1^3*l2^3 + 1/18*m^4*n^2*l1^3*l2^3*z4 - 47/972*m^4*n^2
         *l1^3*l2^3*z3 - 257/20736*m^4*n^3*l1^4*l2^2 + 1/27*m^4*n^3*
         l1^4*l2^2*z4 - 97/3888*m^4*n^3*l1^4*l2^2*z3 - 61/15552*m^4*n^4
         *l1^5*l2 + 1/108*m^4*n^4*l1^5*l2*z4 - 5/972*m^4*n^4*l1^5*l2*z3
          )

       + h^6 * (  - 2116989307/5598720*l2^7 - 63016481/13122*l2^7*z9 + 
         200282143/64800*l2^7*z8 - 880883/1350*l2^7*z3z5 - 397644181/
         116640*l2^7*z7 + 1179923/1458*l2^7*z6 - 48873217/29160*l2^7*z5
          + 1103203/4320*l2^7*z4 - 19559657/23328*l2^7*z3 - 405157/243*
         l2^7*z3*z5 + 28243/405*l2^7*z3*z4 - 2072563/3645*l2^7*z3^2 - 
         177452/729*l2^7*z3^3 - 3650012803/1399680*l1*l2^6 - 73003418/
         2187*l1*l2^6*z9 + 1947259/90*l1*l2^6*z8 - 204296/45*l1*l2^6*
         z3z5 - 87167392/3645*l1*l2^6*z7 + 16730959/2916*l1*l2^6*z6 - 
         33866299/2916*l1*l2^6*z5 + 643333/360*l1*l2^6*z4 - 168248317/
         29160*l1*l2^6*z3 - 2827424/243*l1*l2^6*z3*z5 + 583513/1215*l1*
         l2^6*z3*z4 - 14232499/3645*l1*l2^6*z3^2 - 410608/243*l1*l2^6*
         z3^3 - 3587918261/466560*l1^2*l2^5 - 222417598/2187*l1^2*l2^5*
         z9 + 2663101/40*l1^2*l2^5*z8 - 627494/45*l1^2*l2^5*z3z5 - 
         237787667/3240*l1^2*l2^5*z7 + 2898125/162*l1^2*l2^5*z6 - 
         42985663/1215*l1^2*l2^5*z5 + 53124959/9720*l1^2*l2^5*z4 - 
         503622733/29160*l1^2*l2^5*z3 - 966548/27*l1^2*l2^5*z3*z5 + 
         1789948/1215*l1^2*l2^5*z3*z4 - 4761232/405*l1^2*l2^5*z3^2 - 
         1252688/243*l1^2*l2^5*z3^3 - 46658855/3888*l1^3*l2^4 - 
         352646488/2187*l1^3*l2^4*z9 + 145453343/1350*l1^3*l2^4*z8 - 
         4987864/225*l1^3*l2^4*z3z5 - 293238973/2430*l1^3*l2^4*z7 + 
         7333979/243*l1^3*l2^4*z6 - 210749503/3645*l1^3*l2^4*z5 + 
         10971278/1215*l1^3*l2^4*z4 - 19993271/729*l1^3*l2^4*z3 - 
         4554368/81*l1^3*l2^4*z3*z5 + 2877916/1215*l1^3*l2^4*z3*z4 - 
         22342274/1215*l1^3*l2^4*z3^2 - 1982528/243*l1^3*l2^4*z3^3 - 
         93394477/7776*l1^4*l2^3 - 1124459672/6561*l1^4*l2^3*z9 + 
         466513333/4050*l1^4*l2^3*z8 - 15944584/675*l1^4*l2^3*z3z5 - 
         943540841/7290*l1^4*l2^3*z7 + 2642710/81*l1^4*l2^3*z6 - 
         74976496/1215*l1^4*l2^3*z5 + 7851391/810*l1^4*l2^3*z4 - 
         41692279/1458*l1^4*l2^3*z3 - 14647312/243*l1^4*l2^3*z3*z5 + 
         7784/3*l1^4*l2^3*z3*z4 - 23714732/1215*l1^4*l2^3*z3^2 - 
         6325312/729*l1^4*l2^3*z3^3 - 517591159/87480*l1^5*l2^2 - 
         20877376/243*l1^5*l2^2*z9 + 39834916/675*l1^5*l2^2*z8 - 
         2671936/225*l1^5*l2^2*z3z5 - 244525682/3645*l1^5*l2^2*z7 + 
         12717464/729*l1^5*l2^2*z6 - 117552736/3645*l1^5*l2^2*z5 + 
         2155534/405*l1^5*l2^2*z4 - 54454826/3645*l1^5*l2^2*z3 - 
         2407232/81*l1^5*l2^2*z3*z5 + 530848/405*l1^5*l2^2*z3*z4 - 
         35887544/3645*l1^5*l2^2*z3^2 - 117248/27*l1^5*l2^2*z3^3 - 
         72730159/29160*l1^6*l2 - 84043936/2187*l1^6*l2*z9 + 53093906/
         2025*l1^6*l2*z8 - 3580576/675*l1^6*l2*z3z5 - 36159098/1215*
         l1^6*l2*z7 + 1863808/243*l1^6*l2*z6 - 10395416/729*l1^6*l2*z5
          + 954134/405*l1^6*l2*z4 - 24155126/3645*l1^6*l2*z3 - 3266240/
         243*l1^6*l2*z3*z5 + 246176/405*l1^6*l2*z3*z4 - 5457904/1215*
         l1^6*l2*z3^2 - 472832/243*l1^6*l2*z3^3 - 1350051227/5598720*n*
         l2^7 - 26036449/13122*n*l2^7*z9 + 30291461/21600*n*l2^7*z8 - 
         362323/1350*n*l2^7*z3z5 - 199677203/116640*n*l2^7*z7 + 651671/
         1458*n*l2^7*z6 - 25079239/29160*n*l2^7*z5 + 5659417/38880*n*
         l2^7*z4 - 10500833/23328*n*l2^7*z3 - 139393/243*n*l2^7*z3*z5
          + 11359/540*n*l2^7*z3*z4 - 6549323/29160*n*l2^7*z3^2 - 71884/
         729*n*l2^7*z3^3 - 2287269529/1399680*n*l1*l2^6 - 10456604/729*
         n*l1*l2^6*z9 + 4125267/400*n*l1*l2^6*z8 - 440029/225*n*l1*l2^6
         *z3z5 - 714747143/58320*n*l1*l2^6*z7 + 6358925/1944*n*l1*l2^6*
         z6 - 178373761/29160*n*l1*l2^6*z5 + 10307689/9720*n*l1*l2^6*z4
          - 92010619/29160*n*l1*l2^6*z3 - 340976/81*n*l1*l2^6*z3*z5 + 
         133673/810*n*l1*l2^6*z3*z4 - 3859387/2430*n*l1*l2^6*z3^2 - 
         57760/81*n*l1*l2^6*z3^3 - 1051758961/233280*n*l1^2*l2^5 - 
         30311216/729*n*l1^2*l2^5*z9 + 54339349/1800*n*l1^2*l2^5*z8 - 
         1285814/225*n*l1^2*l2^5*z3z5 - 344376887/9720*n*l1^2*l2^5*z7
          + 28497227/2916*n*l1^2*l2^5*z6 - 85882229/4860*n*l1^2*l2^5*z5
          + 3746704/1215*n*l1^2*l2^5*z4 - 129655063/14580*n*l1^2*l2^5*
         z3 - 1010864/81*n*l1^2*l2^5*z3*z5 + 573281/1215*n*l1^2*l2^5*z3
         *z4 - 6523835/1458*n*l1^2*l2^5*z3^2 - 167680/81*n*l1^2*l2^5*
         z3^3 - 161135491/21870*n*l1^3*l2^4 - 161665100/2187*n*l1^3*
         l2^4*z9 + 143668039/2700*n*l1^3*l2^4*z8 - 2309836/225*n*l1^3*
         l2^4*z3z5 - 296246113/4860*n*l1^3*l2^4*z7 + 24520331/1458*n*
         l1^3*l2^4*z6 - 4910213/162*n*l1^3*l2^4*z5 + 4246189/810*n*l1^3
         *l2^4*z4 - 54351457/3645*n*l1^3*l2^4*z3 - 5633360/243*n*l1^3*
         l2^4*z3*z5 + 1077178/1215*n*l1^3*l2^4*z3*z4 - 5750381/729*n*
         l1^3*l2^4*z3^2 - 898336/243*n*l1^3*l2^4*z3^3 - 1946551687/
         349920*n*l1^4*l2^3 - 385344968/6561*n*l1^4*l2^3*z9 + 11489377/
         270*n*l1^4*l2^3*z8 - 40744/5*n*l1^4*l2^3*z3z5 - 180099952/3645
         *n*l1^4*l2^3*z7 + 10029865/729*n*l1^4*l2^3*z6 - 88714031/3645*
         n*l1^4*l2^3*z5 + 10215091/2430*n*l1^4*l2^3*z4 - 83455873/7290*
         n*l1^4*l2^3*z3 - 1499536/81*n*l1^4*l2^3*z3*z5 + 286928/405*n*
         l1^4*l2^3*z3*z4 - 22317652/3645*n*l1^4*l2^3*z3^2 - 2137792/729
         *n*l1^4*l2^3*z3^3 - 312120751/87480*n*l1^5*l2^2 - 10171472/243
         *n*l1^5*l2^2*z9 + 19946431/675*n*l1^5*l2^2*z8 - 1308976/225*n*
         l1^5*l2^2*z3z5 - 123166382/3645*n*l1^5*l2^2*z7 + 6632252/729*n
         *l1^5*l2^2*z6 - 11996996/729*n*l1^5*l2^2*z5 + 1095232/405*n*
         l1^5*l2^2*z4 - 27438998/3645*n*l1^5*l2^2*z3 - 1118720/81*n*
         l1^5*l2^2*z3*z5 + 219328/405*n*l1^5*l2^2*z3*z4 - 16037156/3645
         *n*l1^5*l2^2*z3^2 - 56704/27*n*l1^5*l2^2*z3^3 - 24752633/
         559872*n^2*l2^7 - 475067/2187*n^2*l2^7*z9 + 1518617/8100*n^2*
         l2^7*z8 - 6436/225*n^2*l2^7*z3z5 - 16503277/58320*n^2*l2^7*z7
          + 1006447/11664*n^2*l2^7*z6 - 411031/2916*n^2*l2^7*z5 + 57127/
         1944*n^2*l2^7*z4 - 3096133/38880*n^2*l2^7*z3 - 19411/486*n^2*
         l2^7*z3*z5 + 119/180*n^2*l2^7*z3*z4 - 744197/29160*n^2*l2^7*
         z3^2 - 2536/243*n^2*l2^7*z3^3 - 93063871/349920*n^2*l1*l2^6 - 
         367171/243*n^2*l1*l2^6*z9 + 7277627/5400*n^2*l1*l2^6*z8 - 
         45374/225*n^2*l1*l2^6*z3z5 - 14117849/7290*n^2*l1*l2^6*z7 + 
         3637043/5832*n^2*l1*l2^6*z6 - 9364387/9720*n^2*l1*l2^6*z5 + 
         2021119/9720*n^2*l1*l2^6*z4 - 7653923/14580*n^2*l1*l2^6*z3 - 
         23501/81*n^2*l1*l2^6*z3*z5 + 15019/2430*n^2*l1*l2^6*z3*z4 - 
         597694/3645*n^2*l1*l2^6*z3^2 - 1960/27*n^2*l1*l2^6*z3^3 - 
         20467171/25920*n^2*l1^2*l2^5 - 1221442/243*n^2*l1^2*l2^5*z9 + 
         24070519/5400*n^2*l1^2*l2^5*z8 - 150278/225*n^2*l1^2*l2^5*z3z5
          - 59556901/9720*n^2*l1^2*l2^5*z7 + 2820751/1458*n^2*l1^2*l2^5
         *z6 - 3643996/1215*n^2*l1^2*l2^5*z5 + 3210661/4860*n^2*l1^2*
         l2^5*z4 - 46525763/29160*n^2*l1^2*l2^5*z3 - 83276/81*n^2*l1^2*
         l2^5*z3*z5 + 15389/405*n^2*l1^2*l2^5*z3*z4 - 1960547/3645*n^2*
         l1^2*l2^5*z3^2 - 6512/27*n^2*l1^2*l2^5*z3^3 - 34443967/34992*
         n^2*l1^3*l2^4 - 15202072/2187*n^2*l1^3*l2^4*z9 + 268852/45*n^2
         *l1^3*l2^4*z8 - 42176/45*n^2*l1^3*l2^4*z3z5 - 28619308/3645*
         n^2*l1^3*l2^4*z7 + 1848433/729*n^2*l1^3*l2^4*z6 - 14220281/
         3645*n^2*l1^3*l2^4*z5 + 690377/810*n^2*l1^3*l2^4*z4 - 7356874/
         3645*n^2*l1^3*l2^4*z3 - 390832/243*n^2*l1^3*l2^4*z3*z5 + 67976/
         1215*n^2*l1^3*l2^4*z3*z4 - 2613802/3645*n^2*l1^3*l2^4*z3^2 - 
         81728/243*n^2*l1^3*l2^4*z3^3 - 31171333/29160*n^2*l1^4*l2^3 - 
         55574480/6561*n^2*l1^4*l2^3*z9 + 2778553/405*n^2*l1^4*l2^3*z8
          - 158288/135*n^2*l1^4*l2^3*z3z5 - 60416183/7290*n^2*l1^4*l2^3
         *z7 + 629015/243*n^2*l1^4*l2^3*z6 - 5065547/1215*n^2*l1^4*l2^3
         *z5 + 351284/405*n^2*l1^4*l2^3*z4 - 7998868/3645*n^2*l1^4*l2^3
         *z3 - 544144/243*n^2*l1^4*l2^3*z3*z5 + 11848/135*n^2*l1^4*l2^3
         *z3*z4 - 220652/243*n^2*l1^4*l2^3*z3^2 - 304000/729*n^2*l1^4*
         l2^3*z3^3 - 10066343/5598720*n^3*l2^7 - 24710/6561*n^3*l2^7*z9
          + 35071/5400*n^3*l2^7*z8 - 34/75*n^3*l2^7*z3z5 - 158173/9720*
         n^3*l2^7*z7 + 77507/11664*n^3*l2^7*z6 - 118819/14580*n^3*l2^7*
         z5 + 82861/38880*n^3*l2^7*z4 - 6073/1440*n^3*l2^7*z3 + 241/486
         *n^3*l2^7*z3*z5 - 79/324*n^3*l2^7*z3*z4 - 761/14580*n^3*l2^7*
         z3^2 - 112/729*n^3*l2^7*z3^3 - 14763241/1399680*n^3*l1*l2^6 - 
         200704/6561*n^3*l1*l2^6*z9 + 59827/1080*n^3*l1*l2^6*z8 - 58/15
         *n^3*l1*l2^6*z3z5 - 3795037/29160*n^3*l1*l2^6*z7 + 4523/81*n^3
         *l1*l2^6*z6 - 62495/972*n^3*l1*l2^6*z5 + 156203/9720*n^3*l1*
         l2^6*z4 - 403153/14580*n^3*l1*l2^6*z3 + 190/81*n^3*l1*l2^6*z3*
         z5 - 955/486*n^3*l1*l2^6*z3*z4 + 3401/2430*n^3*l1*l2^6*z3^2 - 
         896/729*n^3*l1*l2^6*z3^3 - 9751631/466560*n^3*l1^2*l2^5 - 
         189176/2187*n^3*l1^2*l2^5*z9 + 26819/180*n^3*l1^2*l2^5*z8 - 52/
         5*n^3*l1^2*l2^5*z3z5 - 1567703/4860*n^3*l1^2*l2^5*z7 + 95254/
         729*n^3*l1^2*l2^5*z6 - 126229/810*n^3*l1^2*l2^5*z5 + 9793/243*
         n^3*l1^2*l2^5*z4 - 888211/14580*n^3*l1^2*l2^5*z3 + 292/81*n^3*
         l1^2*l2^5*z3*z5 - 3793/1215*n^3*l1^2*l2^5*z3*z4 + 1369/729*n^3
         *l1^2*l2^5*z3^2 - 832/243*n^3*l1^2*l2^5*z3^3 - 150023/3240*n^3
         *l1^3*l2^4 - 145520/729*n^3*l1^3*l2^4*z9 + 14441/45*n^3*l1^3*
         l2^4*z8 - 112/5*n^3*l1^3*l2^4*z3z5 - 2338736/3645*n^3*l1^3*
         l2^4*z7 + 54044/243*n^3*l1^3*l2^4*z6 - 991787/3645*n^3*l1^3*
         l2^4*z5 + 185473/2430*n^3*l1^3*l2^4*z4 - 436888/3645*n^3*l1^3*
         l2^4*z3 + 1808/243*n^3*l1^3*l2^4*z3*z5 - 832/405*n^3*l1^3*l2^4
         *z3*z4 - 1414/243*n^3*l1^3*l2^4*z3^2 - 640/81*n^3*l1^3*l2^4*
         z3^3 + 467/34992*n^4*l2^7 - 44/729*n^4*l2^7*z7 + 1193/5832*n^4
         *l2^7*z6 - 1571/4860*n^4*l2^7*z5 + 41/1080*n^4*l2^7*z4 + 277/
         23328*n^4*l2^7*z3 - 2/135*n^4*l2^7*z3*z4 + 191/3645*n^4*l2^7*
         z3^2 + 27547/466560*n^4*l1*l2^6 - 362/729*n^4*l1*l2^6*z7 + 
         2225/1458*n^4*l1*l2^6*z6 - 3103/1458*n^4*l1*l2^6*z5 + 461/3240
         *n^4*l1*l2^6*z4 + 3737/14580*n^4*l1*l2^6*z3 - 26/243*n^4*l1*
         l2^6*z3*z4 + 274/729*n^4*l1*l2^6*z3^2 + 58537/349920*n^4*l1^2*
         l2^5 - 2588/1215*n^4*l1^2*l2^5*z7 + 1595/243*n^4*l1^2*l2^5*z6
          - 29498/3645*n^4*l1^2*l2^5*z5 + 3301/9720*n^4*l1^2*l2^5*z4 + 
         8993/7290*n^4*l1^2*l2^5*z3 - 208/405*n^4*l1^2*l2^5*z3*z4 + 
         2162/1215*n^4*l1^2*l2^5*z3^2 + 29/1866240*n^5*l2^7 - 1/4320*
         n^5*l2^7*z4 + 11/38880*n^5*l2^7*z3 + 1/5832*n^5*l1*l2^6 + 1/
         324*n^5*l1*l2^6*z5 - 11/1944*n^5*l1*l2^6*z4 + 1/324*n^5*l1*
         l2^6*z3 - 1350051227/5598720*m*l2^7 - 26036449/13122*m*l2^7*z9
          + 30291461/21600*m*l2^7*z8 - 362323/1350*m*l2^7*z3z5 - 
         199677203/116640*m*l2^7*z7 + 651671/1458*m*l2^7*z6 - 25079239/
         29160*m*l2^7*z5 + 5659417/38880*m*l2^7*z4 - 10500833/23328*m*
         l2^7*z3 - 139393/243*m*l2^7*z3*z5 + 11359/540*m*l2^7*z3*z4 - 
         6549323/29160*m*l2^7*z3^2 - 71884/729*m*l2^7*z3^3 - 2287269529/
         1399680*m*l1*l2^6 - 10456604/729*m*l1*l2^6*z9 + 4125267/400*m*
         l1*l2^6*z8 - 440029/225*m*l1*l2^6*z3z5 - 714747143/58320*m*l1*
         l2^6*z7 + 6358925/1944*m*l1*l2^6*z6 - 178373761/29160*m*l1*
         l2^6*z5 + 10307689/9720*m*l1*l2^6*z4 - 92010619/29160*m*l1*
         l2^6*z3 - 340976/81*m*l1*l2^6*z3*z5 + 133673/810*m*l1*l2^6*z3*
         z4 - 3859387/2430*m*l1*l2^6*z3^2 - 57760/81*m*l1*l2^6*z3^3 - 
         1051758961/233280*m*l1^2*l2^5 - 30311216/729*m*l1^2*l2^5*z9 + 
         54339349/1800*m*l1^2*l2^5*z8 - 1285814/225*m*l1^2*l2^5*z3z5 - 
         344376887/9720*m*l1^2*l2^5*z7 + 28497227/2916*m*l1^2*l2^5*z6
          - 85882229/4860*m*l1^2*l2^5*z5 + 3746704/1215*m*l1^2*l2^5*z4
          - 129655063/14580*m*l1^2*l2^5*z3 - 1010864/81*m*l1^2*l2^5*z3*
         z5 + 573281/1215*m*l1^2*l2^5*z3*z4 - 6523835/1458*m*l1^2*l2^5*
         z3^2 - 167680/81*m*l1^2*l2^5*z3^3 - 161135491/21870*m*l1^3*
         l2^4 - 161665100/2187*m*l1^3*l2^4*z9 + 143668039/2700*m*l1^3*
         l2^4*z8 - 2309836/225*m*l1^3*l2^4*z3z5 - 296246113/4860*m*l1^3
         *l2^4*z7 + 24520331/1458*m*l1^3*l2^4*z6 - 4910213/162*m*l1^3*
         l2^4*z5 + 4246189/810*m*l1^3*l2^4*z4 - 54351457/3645*m*l1^3*
         l2^4*z3 - 5633360/243*m*l1^3*l2^4*z3*z5 + 1077178/1215*m*l1^3*
         l2^4*z3*z4 - 5750381/729*m*l1^3*l2^4*z3^2 - 898336/243*m*l1^3*
         l2^4*z3^3 - 1946551687/349920*m*l1^4*l2^3 - 385344968/6561*m*
         l1^4*l2^3*z9 + 11489377/270*m*l1^4*l2^3*z8 - 40744/5*m*l1^4*
         l2^3*z3z5 - 180099952/3645*m*l1^4*l2^3*z7 + 10029865/729*m*
         l1^4*l2^3*z6 - 88714031/3645*m*l1^4*l2^3*z5 + 10215091/2430*m*
         l1^4*l2^3*z4 - 83455873/7290*m*l1^4*l2^3*z3 - 1499536/81*m*
         l1^4*l2^3*z3*z5 + 286928/405*m*l1^4*l2^3*z3*z4 - 22317652/3645
         *m*l1^4*l2^3*z3^2 - 2137792/729*m*l1^4*l2^3*z3^3 - 312120751/
         87480*m*l1^5*l2^2 - 10171472/243*m*l1^5*l2^2*z9 + 19946431/675
         *m*l1^5*l2^2*z8 - 1308976/225*m*l1^5*l2^2*z3z5 - 123166382/
         3645*m*l1^5*l2^2*z7 + 6632252/729*m*l1^5*l2^2*z6 - 11996996/
         729*m*l1^5*l2^2*z5 + 1095232/405*m*l1^5*l2^2*z4 - 27438998/
         3645*m*l1^5*l2^2*z3 - 1118720/81*m*l1^5*l2^2*z3*z5 + 219328/
         405*m*l1^5*l2^2*z3*z4 - 16037156/3645*m*l1^5*l2^2*z3^2 - 56704/
         27*m*l1^5*l2^2*z3^3 - 792194771/5598720*m*n*l2^7 - 11228357/
         13122*m*n*l2^7*z9 + 76399/120*m*n*l2^7*z8 - 578/5*m*n*l2^7*
         z3z5 - 1884119/2430*m*n*l2^7*z7 + 5210501/23328*m*n*l2^7*z6 - 
         506174/1215*m*n*l2^7*z5 + 1483693/19440*m*n*l2^7*z4 - 13400917/
         58320*m*n*l2^7*z3 - 17204/81*m*n*l2^7*z3*z5 + 16279/3240*m*n*
         l2^7*z3*z4 - 1040669/11664*m*n*l2^7*z3^2 - 30716/729*m*n*l2^7*
         z3^3 - 639257353/699840*m*n*l1*l2^6 - 76618067/13122*m*n*l1*
         l2^6*z9 + 3009784/675*m*n*l1*l2^6*z8 - 19896/25*m*n*l1*l2^6*
         z3z5 - 631599691/116640*m*n*l1*l2^6*z7 + 18841279/11664*m*n*l1
         *l2^6*z6 - 163235371/58320*m*n*l1*l2^6*z5 + 3449771/6480*m*n*
         l1*l2^6*z4 - 21988999/14580*m*n*l1*l2^6*z3 - 121157/81*m*n*l1*
         l2^6*z3*z5 + 48839/1620*m*n*l1*l2^6*z3*z4 - 16490663/29160*m*n
         *l1*l2^6*z3^2 - 208820/729*m*n*l1*l2^6*z3^3 - 840222527/311040
         *m*n*l1^2*l2^5 - 40984372/2187*m*n*l1^2*l2^5*z9 + 160344101/
         10800*m*n*l1^2*l2^5*z8 - 585881/225*m*n*l1^2*l2^5*z3z5 - 
         8637223/486*m*n*l1^2*l2^5*z7 + 7713973/1458*m*n*l1^2*l2^5*z6
          - 259381253/29160*m*n*l1^2*l2^5*z5 + 33861359/19440*m*n*l1^2*
         l2^5*z4 - 268081537/58320*m*n*l1^2*l2^5*z3 - 131726/27*m*n*
         l1^2*l2^5*z3*z5 + 162601/1215*m*n*l1^2*l2^5*z3*z4 - 1282882/
         729*m*n*l1^2*l2^5*z3^2 - 223424/243*m*n*l1^2*l2^5*z3^3 - 
         1212508393/349920*m*n*l1^3*l2^4 - 166464686/6561*m*n*l1^3*l2^4
         *z9 + 344793619/16200*m*n*l1^3*l2^4*z8 - 2422078/675*m*n*l1^3*
         l2^4*z3z5 - 756886187/29160*m*n*l1^3*l2^4*z7 + 23751677/2916*m
         *n*l1^3*l2^4*z6 - 187764773/14580*m*n*l1^3*l2^4*z5 + 12276103/
         4860*m*n*l1^3*l2^4*z4 - 44603137/7290*m*n*l1^3*l2^4*z3 - 
         520408/81*m*n*l1^3*l2^4*z3*z5 + 213838/1215*m*n*l1^3*l2^4*z3*
         z4 - 15966307/7290*m*n*l1^3*l2^4*z3^2 - 903760/729*m*n*l1^3*
         l2^4*z3^3 - 349853069/87480*m*n*l1^4*l2^3 - 215530168/6561*m*n
         *l1^4*l2^3*z9 + 18507643/675*m*n*l1^4*l2^3*z8 - 1071728/225*m*
         n*l1^4*l2^3*z3z5 - 467090371/14580*m*n*l1^4*l2^3*z7 + 7348151/
         729*m*n*l1^4*l2^3*z6 - 39020717/2430*m*n*l1^4*l2^3*z5 + 
         3772294/1215*m*n*l1^4*l2^3*z4 - 6125593/810*m*n*l1^4*l2^3*z3
          - 2167016/243*m*n*l1^4*l2^3*z3*z5 + 119944/405*m*n*l1^4*l2^3*
         z3*z4 - 10771574/3645*m*n*l1^4*l2^3*z3^2 - 1182272/729*m*n*
         l1^4*l2^3*z3^3 - 67109059/87480*m*n*l1^5*l2^2 - 1585744/243*m*
         n*l1^5*l2^2*z9 + 4526851/675*m*n*l1^5*l2^2*z8 - 227696/225*m*n
         *l1^5*l2^2*z3z5 - 10052152/1215*m*n*l1^5*l2^2*z7 + 716762/243*
         m*n*l1^5*l2^2*z6 - 15196028/3645*m*n*l1^5*l2^2*z5 + 1133252/
         1215*m*n*l1^5*l2^2*z4 - 6631762/3645*m*n*l1^5*l2^2*z3 - 37504/
         27*m*n*l1^5*l2^2*z3*z5 + 3776/81*m*n*l1^5*l2^2*z3*z4 - 611176/
         1215*m*n*l1^5*l2^2*z3^2 - 8576/27*m*n*l1^5*l2^2*z3^3 - 
         46378889/58320*m*n*l1^6*l2 - 202208/27*m*n*l1^6*l2*z9 + 
         12738604/2025*m*n*l1^6*l2*z8 - 737984/675*m*n*l1^6*l2*z3z5 - 
         67279/9*m*n*l1^6*l2*z7 + 1718846/729*m*n*l1^6*l2*z6 - 1514048/
         405*m*n*l1^6*l2*z5 + 173677/243*m*n*l1^6*l2*z4 - 5964733/3645*
         m*n*l1^6*l2*z3 - 167456/81*m*n*l1^6*l2*z3*z5 + 9568/135*m*n*
         l1^6*l2*z3*z4 - 2390588/3645*m*n*l1^6*l2*z3^2 - 3328/9*m*n*
         l1^6*l2*z3^3 - 122956811/5598720*m*n^2*l2^7 - 605128/6561*m*
         n^2*l2^7*z9 + 2457587/32400*m*n^2*l2^7*z8 - 7747/675*m*n^2*
         l2^7*z3z5 - 7941703/77760*m*n^2*l2^7*z7 + 10075/288*m*n^2*l2^7
         *z6 - 659681/11664*m*n^2*l2^7*z5 + 501541/38880*m*n^2*l2^7*z4
          - 12973/360*m*n^2*l2^7*z3 - 4651/324*m*n^2*l2^7*z3*z5 - 7/30*
         m*n^2*l2^7*z3*z4 - 37771/3888*m*n^2*l2^7*z3^2 - 3200/729*m*n^2
         *l2^7*z3^3 - 3580175/23328*m*n^2*l1*l2^6 - 4619087/6561*m*n^2*
         l1*l2^6*z9 + 13224731/21600*m*n^2*l1*l2^6*z8 - 41311/450*m*n^2
         *l1*l2^6*z3z5 - 24211313/29160*m*n^2*l1*l2^6*z7 + 3282749/
         11664*m*n^2*l1*l2^6*z6 - 2777287/6480*m*n^2*l1*l2^6*z5 + 
         955849/9720*m*n^2*l1*l2^6*z4 - 14322167/58320*m*n^2*l1*l2^6*z3
          - 61459/486*m*n^2*l1*l2^6*z3*z5 - 1819/1215*m*n^2*l1*l2^6*z3*
         z4 - 443029/7290*m*n^2*l1*l2^6*z3^2 - 24328/729*m*n^2*l1*l2^6*
         z3^3 - 156339683/466560*m*n^2*l1^2*l2^5 - 3715010/2187*m*n^2*
         l1^2*l2^5*z9 + 17789377/10800*m*n^2*l1^2*l2^5*z8 - 52837/225*m
         *n^2*l1^2*l2^5*z3z5 - 7316059/3240*m*n^2*l1^2*l2^5*z7 + 
         1592501/1944*m*n^2*l1^2*l2^5*z6 - 16320319/14580*m*n^2*l1^2*
         l2^5*z5 + 2606333/9720*m*n^2*l1^2*l2^5*z4 - 697018/1215*m*n^2*
         l1^2*l2^5*z3 - 8104/27*m*n^2*l1^2*l2^5*z3*z5 - 46673/4860*m*
         n^2*l1^2*l2^5*z3*z4 - 27809/243*m*n^2*l1^2*l2^5*z3^2 - 19504/
         243*m*n^2*l1^2*l2^5*z3^3 - 219470141/349920*m*n^2*l1^3*l2^4 - 
         23859134/6561*m*n^2*l1^3*l2^4*z9 + 63360869/16200*m*n^2*l1^3*
         l2^4*z8 - 362578/675*m*n^2*l1^3*l2^4*z3z5 - 150769567/29160*m*
         n^2*l1^3*l2^4*z7 + 1323197/729*m*n^2*l1^3*l2^4*z6 - 35106731/
         14580*m*n^2*l1^3*l2^4*z5 + 3067511/4860*m*n^2*l1^3*l2^4*z4 - 
         18169409/14580*m*n^2*l1^3*l2^4*z3 - 151624/243*m*n^2*l1^3*l2^4
         *z3*z5 - 10247/2430*m*n^2*l1^3*l2^4*z3*z4 - 1985479/7290*m*n^2
         *l1^3*l2^4*z3^2 - 126352/729*m*n^2*l1^3*l2^4*z3^3 - 464995/
         2916*m*n^2*l1^4*l2^3 - 7864984/6561*m*n^2*l1^4*l2^3*z9 + 
         791386/405*m*n^2*l1^4*l2^3*z8 - 28256/135*m*n^2*l1^4*l2^3*z3z5
          - 20304977/7290*m*n^2*l1^4*l2^3*z7 + 1640141/1458*m*n^2*l1^4*
         l2^3*z6 - 4616828/3645*m*n^2*l1^4*l2^3*z5 + 296527/810*m*n^2*
         l1^4*l2^3*z4 - 267641/486*m*n^2*l1^4*l2^3*z3 - 8024/243*m*n^2*
         l1^4*l2^3*z3*z5 - 7064/405*m*n^2*l1^4*l2^3*z3*z4 - 138286/3645
         *m*n^2*l1^4*l2^3*z3^2 - 40256/729*m*n^2*l1^4*l2^3*z3^3 - 
         9359527/21870*m*n^2*l1^5*l2^2 - 727064/243*m*n^2*l1^5*l2^2*z9
          + 4393847/1350*m*n^2*l1^5*l2^2*z8 - 103256/225*m*n^2*l1^5*
         l2^2*z3z5 - 4936708/1215*m*n^2*l1^5*l2^2*z7 + 364598/243*m*n^2
         *l1^5*l2^2*z6 - 7267922/3645*m*n^2*l1^5*l2^2*z5 + 594443/1215*
         m*n^2*l1^5*l2^2*z4 - 3563398/3645*m*n^2*l1^5*l2^2*z3 - 4960/9*
         m*n^2*l1^5*l2^2*z3*z5 + 4648/405*m*n^2*l1^5*l2^2*z3*z4 - 
         297148/1215*m*n^2*l1^5*l2^2*z3^2 - 3904/27*m*n^2*l1^5*l2^2*
         z3^3 - 5085749/5598720*m*n^3*l2^7 - 9347/4374*m*n^3*l2^7*z9 + 
         22693/8100*m*n^3*l2^7*z8 - 44/225*m*n^3*l2^7*z3z5 - 1445401/
         233280*m*n^3*l2^7*z7 + 30175/11664*m*n^3*l2^7*z6 - 183029/
         58320*m*n^3*l2^7*z5 + 6151/7776*m*n^3*l2^7*z4 - 49609/29160*m*
         n^3*l2^7*z3 + 209/972*m*n^3*l2^7*z3*z5 - 161/1620*m*n^3*l2^7*
         z3*z4 - 2507/29160*m*n^3*l2^7*z3^2 - 20/243*m*n^3*l2^7*z3^3 - 
         1131787/279936*m*n^3*l1*l2^6 - 27230/2187*m*n^3*l1*l2^6*z9 + 
         39197/2160*m*n^3*l1*l2^6*z8 - 19/15*m*n^3*l1*l2^6*z3z5 - 
         513731/12960*m*n^3*l1*l2^6*z7 + 33019/1944*m*n^3*l1*l2^6*z6 - 
         21343/972*m*n^3*l1*l2^6*z5 + 89171/19440*m*n^3*l1*l2^6*z4 - 
         134663/19440*m*n^3*l1*l2^6*z3 + 325/486*m*n^3*l1*l2^6*z3*z5 - 
         86/135*m*n^3*l1*l2^6*z3*z4 + 8581/9720*m*n^3*l1*l2^6*z3^2 - 
         112/243*m*n^3*l1*l2^6*z3^3 - 5791187/466560*m*n^3*l1^2*l2^5 - 
         97612/2187*m*n^3*l1^2*l2^5*z9 + 109339/1350*m*n^3*l1^2*l2^5*z8
          - 424/75*m*n^3*l1^2*l2^5*z3z5 - 211492/1215*m*n^3*l1^2*l2^5*
         z7 + 450215/5832*m*n^3*l1^2*l2^5*z6 - 2376251/29160*m*n^3*l1^2
         *l2^5*z5 + 26329/1296*m*n^3*l1^2*l2^5*z4 - 515959/19440*m*n^3*
         l1^2*l2^5*z3 + 196/81*m*n^3*l1^2*l2^5*z3*z5 - 16793/4860*m*n^3
         *l1^2*l2^5*z3*z4 + 5023/729*m*n^3*l1^2*l2^5*z3^2 - 416/243*m*
         n^3*l1^2*l2^5*z3^3 + 1404119/349920*m*n^3*l1^3*l2^4 - 72760/
         6561*m*n^3*l1^3*l2^4*z9 + 109339/1620*m*n^3*l1^3*l2^4*z8 - 212/
         45*m*n^3*l1^3*l2^4*z3z5 - 502327/3645*m*n^3*l1^3*l2^4*z7 + 
         109115/1458*m*n^3*l1^3*l2^4*z6 - 71966/1215*m*n^3*l1^3*l2^4*z5
          + 52501/2430*m*n^3*l1^3*l2^4*z4 - 105239/7290*m*n^3*l1^3*l2^4
         *z3 + 1900/243*m*n^3*l1^3*l2^4*z3*z5 - 6082/1215*m*n^3*l1^3*
         l2^4*z3*z4 + 41288/3645*m*n^3*l1^3*l2^4*z3^2 - 320/729*m*n^3*
         l1^3*l2^4*z3^3 - 4286857/349920*m*n^3*l1^4*l2^3 - 582080/6561*
         m*n^3*l1^4*l2^3*z9 + 35071/135*m*n^3*l1^4*l2^3*z8 - 272/15*m*
         n^3*l1^4*l2^3*z3z5 - 761249/1620*m*n^3*l1^4*l2^3*z7 + 262103/
         1458*m*n^3*l1^4*l2^3*z6 - 1202933/7290*m*n^3*l1^4*l2^3*z5 + 
         82583/1215*m*n^3*l1^4*l2^3*z4 - 268819/3645*m*n^3*l1^4*l2^3*z3
          + 4408/243*m*n^3*l1^4*l2^3*z3*z5 - 2632/405*m*n^3*l1^4*l2^3*
         z3*z4 + 43124/3645*m*n^3*l1^4*l2^3*z3^2 - 2560/729*m*n^3*l1^4*
         l2^3*z3^3 + 4231/622080*m*n^4*l2^7 - 11/486*m*n^4*l2^7*z7 + 
         905/11664*m*n^4*l2^7*z6 - 1823/14580*m*n^4*l2^7*z5 + 7/19440*m
         *n^4*l2^7*z4 + 271/11664*m*n^4*l2^7*z3 - 1/180*m*n^4*l2^7*z3*
         z4 + 277/14580*m*n^4*l2^7*z3^2 + 10583/699840*m*n^4*l1*l2^6 - 
         181/729*m*n^4*l1*l2^6*z7 + 1105/1458*m*n^4*l1*l2^6*z6 - 721/
         729*m*n^4*l1*l2^6*z5 - 19/540*m*n^4*l1*l2^6*z4 + 5749/29160*m*
         n^4*l1*l2^6*z3 - 13/243*m*n^4*l1*l2^6*z3*z4 + 131/729*m*n^4*l1
         *l2^6*z3^2 + 7189/699840*m*n^4*l1^2*l2^5 - 1531/4860*m*n^4*
         l1^2*l2^5*z7 + 955/1458*m*n^4*l1^2*l2^5*z6 - 5287/7290*m*n^4*
         l1^2*l2^5*z5 - 217/19440*m*n^4*l1^2*l2^5*z4 + 1417/6480*m*n^4*
         l1^2*l2^5*z3 - 47/1215*m*n^4*l1^2*l2^5*z3*z4 + 104/729*m*n^4*
         l1^2*l2^5*z3^2 - 815/17496*m*n^4*l1^3*l2^4 - 9161/3645*m*n^4*
         l1^3*l2^4*z7 + 4640/729*m*n^4*l1^3*l2^4*z6 - 44177/7290*m*n^4*
         l1^3*l2^4*z5 - 59/486*m*n^4*l1^3*l2^4*z4 + 7939/3645*m*n^4*
         l1^3*l2^4*z3 - 76/135*m*n^4*l1^3*l2^4*z3*z4 + 7369/3645*m*n^4*
         l1^3*l2^4*z3^2 - 1/622080*m*n^5*l2^7 - 1/12960*m*n^5*l2^7*z4
          + 13/116640*m*n^5*l2^7*z3 - 55/186624*m*n^5*l1^2*l2^5 + 5/324
         *m*n^5*l1^2*l2^5*z5 - 59/3888*m*n^5*l1^2*l2^5*z4 + 1/11664*m*
         n^5*l1^2*l2^5*z3 - 24752633/559872*m^2*l2^7 - 475067/2187*m^2*
         l2^7*z9 + 1518617/8100*m^2*l2^7*z8 - 6436/225*m^2*l2^7*z3z5 - 
         16503277/58320*m^2*l2^7*z7 + 1006447/11664*m^2*l2^7*z6 - 
         411031/2916*m^2*l2^7*z5 + 57127/1944*m^2*l2^7*z4 - 3096133/
         38880*m^2*l2^7*z3 - 19411/486*m^2*l2^7*z3*z5 + 119/180*m^2*
         l2^7*z3*z4 - 744197/29160*m^2*l2^7*z3^2 - 2536/243*m^2*l2^7*
         z3^3 - 93063871/349920*m^2*l1*l2^6 - 367171/243*m^2*l1*l2^6*z9
          + 7277627/5400*m^2*l1*l2^6*z8 - 45374/225*m^2*l1*l2^6*z3z5 - 
         14117849/7290*m^2*l1*l2^6*z7 + 3637043/5832*m^2*l1*l2^6*z6 - 
         9364387/9720*m^2*l1*l2^6*z5 + 2021119/9720*m^2*l1*l2^6*z4 - 
         7653923/14580*m^2*l1*l2^6*z3 - 23501/81*m^2*l1*l2^6*z3*z5 + 
         15019/2430*m^2*l1*l2^6*z3*z4 - 597694/3645*m^2*l1*l2^6*z3^2 - 
         1960/27*m^2*l1*l2^6*z3^3 - 20467171/25920*m^2*l1^2*l2^5 - 
         1221442/243*m^2*l1^2*l2^5*z9 + 24070519/5400*m^2*l1^2*l2^5*z8
          - 150278/225*m^2*l1^2*l2^5*z3z5 - 59556901/9720*m^2*l1^2*l2^5
         *z7 + 2820751/1458*m^2*l1^2*l2^5*z6 - 3643996/1215*m^2*l1^2*
         l2^5*z5 + 3210661/4860*m^2*l1^2*l2^5*z4 - 46525763/29160*m^2*
         l1^2*l2^5*z3 - 83276/81*m^2*l1^2*l2^5*z3*z5 + 15389/405*m^2*
         l1^2*l2^5*z3*z4 - 1960547/3645*m^2*l1^2*l2^5*z3^2 - 6512/27*
         m^2*l1^2*l2^5*z3^3 - 34443967/34992*m^2*l1^3*l2^4 - 15202072/
         2187*m^2*l1^3*l2^4*z9 + 268852/45*m^2*l1^3*l2^4*z8 - 42176/45*
         m^2*l1^3*l2^4*z3z5 - 28619308/3645*m^2*l1^3*l2^4*z7 + 1848433/
         729*m^2*l1^3*l2^4*z6 - 14220281/3645*m^2*l1^3*l2^4*z5 + 690377/
         810*m^2*l1^3*l2^4*z4 - 7356874/3645*m^2*l1^3*l2^4*z3 - 390832/
         243*m^2*l1^3*l2^4*z3*z5 + 67976/1215*m^2*l1^3*l2^4*z3*z4 - 
         2613802/3645*m^2*l1^3*l2^4*z3^2 - 81728/243*m^2*l1^3*l2^4*z3^3
          - 31171333/29160*m^2*l1^4*l2^3 - 55574480/6561*m^2*l1^4*l2^3*
         z9 + 2778553/405*m^2*l1^4*l2^3*z8 - 158288/135*m^2*l1^4*l2^3*
         z3z5 - 60416183/7290*m^2*l1^4*l2^3*z7 + 629015/243*m^2*l1^4*
         l2^3*z6 - 5065547/1215*m^2*l1^4*l2^3*z5 + 351284/405*m^2*l1^4*
         l2^3*z4 - 7998868/3645*m^2*l1^4*l2^3*z3 - 544144/243*m^2*l1^4*
         l2^3*z3*z5 + 11848/135*m^2*l1^4*l2^3*z3*z4 - 220652/243*m^2*
         l1^4*l2^3*z3^2 - 304000/729*m^2*l1^4*l2^3*z3^3 - 122956811/
         5598720*m^2*n*l2^7 - 605128/6561*m^2*n*l2^7*z9 + 2457587/32400
         *m^2*n*l2^7*z8 - 7747/675*m^2*n*l2^7*z3z5 - 7941703/77760*m^2*
         n*l2^7*z7 + 10075/288*m^2*n*l2^7*z6 - 659681/11664*m^2*n*l2^7*
         z5 + 501541/38880*m^2*n*l2^7*z4 - 12973/360*m^2*n*l2^7*z3 - 
         4651/324*m^2*n*l2^7*z3*z5 - 7/30*m^2*n*l2^7*z3*z4 - 37771/3888
         *m^2*n*l2^7*z3^2 - 3200/729*m^2*n*l2^7*z3^3 - 3580175/23328*
         m^2*n*l1*l2^6 - 4619087/6561*m^2*n*l1*l2^6*z9 + 13224731/21600
         *m^2*n*l1*l2^6*z8 - 41311/450*m^2*n*l1*l2^6*z3z5 - 24211313/
         29160*m^2*n*l1*l2^6*z7 + 3282749/11664*m^2*n*l1*l2^6*z6 - 
         2777287/6480*m^2*n*l1*l2^6*z5 + 955849/9720*m^2*n*l1*l2^6*z4
          - 14322167/58320*m^2*n*l1*l2^6*z3 - 61459/486*m^2*n*l1*l2^6*
         z3*z5 - 1819/1215*m^2*n*l1*l2^6*z3*z4 - 443029/7290*m^2*n*l1*
         l2^6*z3^2 - 24328/729*m^2*n*l1*l2^6*z3^3 - 156339683/466560*
         m^2*n*l1^2*l2^5 - 3715010/2187*m^2*n*l1^2*l2^5*z9 + 17789377/
         10800*m^2*n*l1^2*l2^5*z8 - 52837/225*m^2*n*l1^2*l2^5*z3z5 - 
         7316059/3240*m^2*n*l1^2*l2^5*z7 + 1592501/1944*m^2*n*l1^2*l2^5
         *z6 - 16320319/14580*m^2*n*l1^2*l2^5*z5 + 2606333/9720*m^2*n*
         l1^2*l2^5*z4 - 697018/1215*m^2*n*l1^2*l2^5*z3 - 8104/27*m^2*n*
         l1^2*l2^5*z3*z5 - 46673/4860*m^2*n*l1^2*l2^5*z3*z4 - 27809/243
         *m^2*n*l1^2*l2^5*z3^2 - 19504/243*m^2*n*l1^2*l2^5*z3^3 - 
         219470141/349920*m^2*n*l1^3*l2^4 - 23859134/6561*m^2*n*l1^3*
         l2^4*z9 + 63360869/16200*m^2*n*l1^3*l2^4*z8 - 362578/675*m^2*n
         *l1^3*l2^4*z3z5 - 150769567/29160*m^2*n*l1^3*l2^4*z7 + 1323197/
         729*m^2*n*l1^3*l2^4*z6 - 35106731/14580*m^2*n*l1^3*l2^4*z5 + 
         3067511/4860*m^2*n*l1^3*l2^4*z4 - 18169409/14580*m^2*n*l1^3*
         l2^4*z3 - 151624/243*m^2*n*l1^3*l2^4*z3*z5 - 10247/2430*m^2*n*
         l1^3*l2^4*z3*z4 - 1985479/7290*m^2*n*l1^3*l2^4*z3^2 - 126352/
         729*m^2*n*l1^3*l2^4*z3^3 - 464995/2916*m^2*n*l1^4*l2^3 - 
         7864984/6561*m^2*n*l1^4*l2^3*z9 + 791386/405*m^2*n*l1^4*l2^3*
         z8 - 28256/135*m^2*n*l1^4*l2^3*z3z5 - 20304977/7290*m^2*n*l1^4
         *l2^3*z7 + 1640141/1458*m^2*n*l1^4*l2^3*z6 - 4616828/3645*m^2*
         n*l1^4*l2^3*z5 + 296527/810*m^2*n*l1^4*l2^3*z4 - 267641/486*
         m^2*n*l1^4*l2^3*z3 - 8024/243*m^2*n*l1^4*l2^3*z3*z5 - 7064/405
         *m^2*n*l1^4*l2^3*z3*z4 - 138286/3645*m^2*n*l1^4*l2^3*z3^2 - 
         40256/729*m^2*n*l1^4*l2^3*z3^3 - 9359527/21870*m^2*n*l1^5*l2^2
          - 727064/243*m^2*n*l1^5*l2^2*z9 + 4393847/1350*m^2*n*l1^5*
         l2^2*z8 - 103256/225*m^2*n*l1^5*l2^2*z3z5 - 4936708/1215*m^2*n
         *l1^5*l2^2*z7 + 364598/243*m^2*n*l1^5*l2^2*z6 - 7267922/3645*
         m^2*n*l1^5*l2^2*z5 + 594443/1215*m^2*n*l1^5*l2^2*z4 - 3563398/
         3645*m^2*n*l1^5*l2^2*z3 - 4960/9*m^2*n*l1^5*l2^2*z3*z5 + 4648/
         405*m^2*n*l1^5*l2^2*z3*z4 - 297148/1215*m^2*n*l1^5*l2^2*z3^2
          - 3904/27*m^2*n*l1^5*l2^2*z3^3 - 17343383/5598720*m^2*n^2*
         l2^7 - 17867/1458*m^2*n^2*l2^7*z9 + 292411/32400*m^2*n^2*l2^7*
         z8 - 791/675*m^2*n^2*l2^7*z3z5 - 1219187/116640*m^2*n^2*l2^7*
         z7 + 53587/11664*m^2*n^2*l2^7*z6 - 457901/58320*m^2*n^2*l2^7*
         z5 + 72389/38880*m^2*n^2*l2^7*z4 - 584999/116640*m^2*n^2*l2^7*
         z3 - 151/162*m^2*n^2*l2^7*z3*z5 - 179/1620*m^2*n^2*l2^7*z3*z4
          - 32261/29160*m^2*n^2*l2^7*z3^2 - 44/81*m^2*n^2*l2^7*z3^3 - 
         4762411/233280*m^2*n^2*l1*l2^6 - 33887/486*m^2*n^2*l1*l2^6*z9
          + 252079/4320*m^2*n^2*l1*l2^6*z8 - 739/90*m^2*n^2*l1*l2^6*
         z3z5 - 4398511/58320*m^2*n^2*l1*l2^6*z7 + 4919/162*m^2*n^2*l1*
         l2^6*z6 - 2531753/58320*m^2*n^2*l1*l2^6*z5 + 225481/19440*m^2*
         n^2*l1*l2^6*z4 - 1498901/58320*m^2*n^2*l1*l2^6*z3 - 2314/243*
         m^2*n^2*l1*l2^6*z3*z5 - 8411/9720*m^2*n^2*l1*l2^6*z3*z4 - 2383/
         648*m^2*n^2*l1*l2^6*z3^2 - 28/9*m^2*n^2*l1*l2^6*z3^3 - 
         75211607/1399680*m^2*n^2*l1^2*l2^5 - 175307/729*m^2*n^2*l1^2*
         l2^5*z9 + 1969349/7200*m^2*n^2*l1^2*l2^5*z8 - 15907/450*m^2*
         n^2*l1^2*l2^5*z3z5 - 913459/2430*m^2*n^2*l1^2*l2^5*z7 + 
         1786903/11664*m^2*n^2*l1^2*l2^5*z6 - 1271371/7290*m^2*n^2*l1^2
         *l2^5*z5 + 266639/4860*m^2*n^2*l1^2*l2^5*z4 - 1963259/19440*
         m^2*n^2*l1^2*l2^5*z3 - 2648/81*m^2*n^2*l1^2*l2^5*z3*z5 - 5021/
         1080*m^2*n^2*l1^2*l2^5*z3*z4 - 11407/1458*m^2*n^2*l1^2*l2^5*
         z3^2 - 904/81*m^2*n^2*l1^2*l2^5*z3^3 + 281167/25920*m^2*n^2*
         l1^3*l2^4 - 57365/729*m^2*n^2*l1^3*l2^4*z9 + 999337/3600*m^2*
         n^2*l1^3*l2^4*z8 - 5191/225*m^2*n^2*l1^3*l2^4*z3z5 - 26892329/
         58320*m^2*n^2*l1^3*l2^4*z7 + 12313/54*m^2*n^2*l1^3*l2^4*z6 - 
         214061/1080*m^2*n^2*l1^3*l2^4*z5 + 55343/810*m^2*n^2*l1^3*l2^4
         *z4 - 689693/9720*m^2*n^2*l1^3*l2^4*z3 + 6268/243*m^2*n^2*l1^3
         *l2^4*z3*z5 - 12775/972*m^2*n^2*l1^3*l2^4*z3*z4 + 85111/4860*
         m^2*n^2*l1^3*l2^4*z3^2 - 280/81*m^2*n^2*l1^3*l2^4*z3^3 - 
         24351503/349920*m^2*n^2*l1^4*l2^3 - 3377536/6561*m^2*n^2*l1^4*
         l2^3*z9 + 1983119/2025*m^2*n^2*l1^4*l2^3*z8 - 67024/675*m^2*
         n^2*l1^4*l2^3*z3z5 - 10371959/7290*m^2*n^2*l1^4*l2^3*z7 + 
         418633/729*m^2*n^2*l1^4*l2^3*z6 - 8287183/14580*m^2*n^2*l1^4*
         l2^3*z5 + 1035371/4860*m^2*n^2*l1^4*l2^3*z4 - 2889991/9720*m^2
         *n^2*l1^4*l2^3*z3 - 2336/243*m^2*n^2*l1^4*l2^3*z3*z5 - 7441/
         405*m^2*n^2*l1^4*l2^3*z3*z4 - 60787/3645*m^2*n^2*l1^4*l2^3*
         z3^2 - 17408/729*m^2*n^2*l1^4*l2^3*z3^3 - 1614449/174960*m^2*
         n^2*l1^5*l2^2 - 116416/2187*m^2*n^2*l1^5*l2^2*z9 + 109339/675*
         m^2*n^2*l1^5*l2^2*z8 - 848/75*m^2*n^2*l1^5*l2^2*z3z5 - 146477/
         486*m^2*n^2*l1^5*l2^2*z7 + 94171/729*m^2*n^2*l1^5*l2^2*z6 - 
         41644/405*m^2*n^2*l1^5*l2^2*z5 + 16387/405*m^2*n^2*l1^5*l2^2*
         z4 - 303787/7290*m^2*n^2*l1^5*l2^2*z3 + 1744/81*m^2*n^2*l1^5*
         l2^2*z3*z5 - 3692/405*m^2*n^2*l1^5*l2^2*z3*z4 + 34754/3645*m^2
         *n^2*l1^5*l2^2*z3^2 - 512/243*m^2*n^2*l1^5*l2^2*z3^3 - 837679/
         14580*m^2*n^2*l1^6*l2 - 719464/2187*m^2*n^2*l1^6*l2*z9 + 
         190817/450*m^2*n^2*l1^6*l2*z8 - 1272/25*m^2*n^2*l1^6*l2*z3z5
          - 281611/486*m^2*n^2*l1^6*l2*z7 + 166736/729*m^2*n^2*l1^6*l2*
         z6 - 105292/405*m^2*n^2*l1^6*l2*z5 + 18040/243*m^2*n^2*l1^6*l2
         *z4 - 328069/2430*m^2*n^2*l1^6*l2*z3 - 8432/243*m^2*n^2*l1^6*
         l2*z3*z5 - 572/135*m^2*n^2*l1^6*l2*z3*z4 - 82088/3645*m^2*n^2*
         l1^6*l2*z3^2 - 3776/243*m^2*n^2*l1^6*l2*z3^3 - 97339/1866240*
         m^2*n^3*l2^7 - 2827/8748*m^2*n^3*l2^7*z9 + 14441/64800*m^2*n^3
         *l2^7*z8 - 7/450*m^2*n^3*l2^7*z3z5 - 29339/116640*m^2*n^3*l2^7
         *z7 + 1975/7776*m^2*n^3*l2^7*z6 - 33139/58320*m^2*n^3*l2^7*z5
          + 35/972*m^2*n^3*l2^7*z4 - 247/116640*m^2*n^3*l2^7*z3 + 4/243
         *m^2*n^3*l2^7*z3*z5 - 5/324*m^2*n^3*l2^7*z3*z4 + 529/19440*m^2
         *n^3*l2^7*z3^2 - 2/243*m^2*n^3*l2^7*z3^3 - 601609/699840*m^2*
         n^3*l1*l2^6 - 15379/6561*m^2*n^3*l1*l2^6*z9 + 2063/864*m^2*n^3
         *l1*l2^6*z8 - 1/6*m^2*n^3*l1*l2^6*z3z5 - 1018849/233280*m^2*
         n^3*l1*l2^6*z7 + 23339/11664*m^2*n^3*l1*l2^6*z6 - 793/270*m^2*
         n^3*l1*l2^6*z5 + 3017/6480*m^2*n^3*l1*l2^6*z4 - 4999/7290*m^2*
         n^3*l1*l2^6*z3 + 19/324*m^2*n^3*l1*l2^6*z3*z5 - 53/648*m^2*n^3
         *l1*l2^6*z3*z4 + 5537/29160*m^2*n^3*l1*l2^6*z3^2 - 56/729*m^2*
         n^3*l1*l2^6*z3^3 + 119263/139968*m^2*n^3*l1^2*l2^5 + 39197/
         10800*m^2*n^3*l1^2*l2^5*z8 - 19/75*m^2*n^3*l1^2*l2^5*z3z5 - 
         63319/7776*m^2*n^3*l1^2*l2^5*z7 + 4673/972*m^2*n^3*l1^2*l2^5*
         z6 - 70753/19440*m^2*n^3*l1^2*l2^5*z5 + 2479/2160*m^2*n^3*l1^2
         *l2^5*z4 - 23/360*m^2*n^3*l1^2*l2^5*z3 + 38/81*m^2*n^3*l1^2*
         l2^5*z3*z5 - 1189/3240*m^2*n^3*l1^2*l2^5*z3*z4 + 251/360*m^2*
         n^3*l1^2*l2^5*z3^2 + 1336619/699840*m^2*n^3*l1^3*l2^4 - 36380/
         6561*m^2*n^3*l1^3*l2^4*z9 + 493057/16200*m^2*n^3*l1^3*l2^4*z8
          - 478/225*m^2*n^3*l1^3*l2^4*z3z5 - 1912637/29160*m^2*n^3*l1^3
         *l2^4*z7 + 204673/5832*m^2*n^3*l1^3*l2^4*z6 - 361103/14580*m^2
         *n^3*l1^3*l2^4*z5 + 42403/4860*m^2*n^3*l1^3*l2^4*z4 - 126313/
         29160*m^2*n^3*l1^3*l2^4*z3 + 578/243*m^2*n^3*l1^3*l2^4*z3*z5
          - 11641/4860*m^2*n^3*l1^3*l2^4*z3*z4 + 41969/7290*m^2*n^3*
         l1^3*l2^4*z3^2 - 160/729*m^2*n^3*l1^3*l2^4*z3^3 - 402127/
         699840*m^2*n^3*l1^4*l2^3 + 2063/270*m^2*n^3*l1^4*l2^3*z8 - 8/
         15*m^2*n^3*l1^4*l2^3*z3z5 - 383653/14580*m^2*n^3*l1^4*l2^3*z7
          + 341/18*m^2*n^3*l1^4*l2^3*z6 - 159827/14580*m^2*n^3*l1^4*
         l2^3*z5 + 11183/3240*m^2*n^3*l1^4*l2^3*z4 + 29753/29160*m^2*
         n^3*l1^4*l2^3*z3 + 160/81*m^2*n^3*l1^4*l2^3*z3*z5 - 103/45*m^2
         *n^3*l1^4*l2^3*z3*z4 + 4919/1215*m^2*n^3*l1^4*l2^3*z3^2 - 
         123143/174960*m^2*n^3*l1^5*l2^2 - 29104/2187*m^2*n^3*l1^5*l2^2
         *z9 + 101087/1350*m^2*n^3*l1^5*l2^2*z8 - 392/75*m^2*n^3*l1^5*
         l2^2*z3z5 - 68411/486*m^2*n^3*l1^5*l2^2*z7 + 41338/729*m^2*n^3
         *l1^5*l2^2*z6 - 15731/405*m^2*n^3*l1^5*l2^2*z5 + 3751/162*m^2*
         n^3*l1^5*l2^2*z4 - 141451/7290*m^2*n^3*l1^5*l2^2*z3 + 496/81*
         m^2*n^3*l1^5*l2^2*z3*z5 - 316/81*m^2*n^3*l1^5*l2^2*z3*z4 + 
         23219/3645*m^2*n^3*l1^5*l2^2*z3^2 - 128/243*m^2*n^3*l1^5*l2^2*
         z3^3 + 1129/622080*m^2*n^4*l2^7 - 11/2916*m^2*n^4*l2^7*z7 + 
         155/11664*m^2*n^4*l2^7*z6 - 653/29160*m^2*n^4*l2^7*z5 - 61/
         19440*m^2*n^4*l2^7*z4 + 311/38880*m^2*n^4*l2^7*z3 - 1/1080*m^2
         *n^4*l2^7*z3*z4 + 89/29160*m^2*n^4*l2^7*z3^2 - 45671/1399680*
         m^2*n^4*l1^2*l2^5 - 1531/9720*m^2*n^4*l1^2*l2^5*z7 + 895/2916*
         m^2*n^4*l1^2*l2^5*z6 - 3329/14580*m^2*n^4*l1^2*l2^5*z5 - 517/
         4860*m^2*n^4*l1^2*l2^5*z4 + 7733/58320*m^2*n^4*l1^2*l2^5*z3 - 
         47/2430*m^2*n^4*l1^2*l2^5*z3*z4 + 457/7290*m^2*n^4*l1^2*l2^5*
         z3^2 + 6533/139968*m^2*n^4*l1^3*l2^4 - 1753/14580*m^2*n^4*l1^3
         *l2^4*z7 + 275/1458*m^2*n^4*l1^3*l2^4*z6 - 143/540*m^2*n^4*
         l1^3*l2^4*z5 - 743/9720*m^2*n^4*l1^3*l2^4*z4 + 211/4860*m^2*
         n^4*l1^3*l2^4*z3 - 7/1215*m^2*n^4*l1^3*l2^4*z3*z4 + 29/1458*
         m^2*n^4*l1^3*l2^4*z3^2 - 225091/699840*m^2*n^4*l1^4*l2^3 - 
         1639/1215*m^2*n^4*l1^4*l2^3*z7 + 683/243*m^2*n^4*l1^4*l2^3*z6
          - 16159/7290*m^2*n^4*l1^4*l2^3*z5 - 4727/9720*m^2*n^4*l1^4*
         l2^3*z4 + 421/243*m^2*n^4*l1^4*l2^3*z3 - 116/405*m^2*n^4*l1^4*
         l2^3*z3*z4 + 1361/1215*m^2*n^4*l1^4*l2^3*z3^2 - 23/7776*m^2*
         n^5*l1^3*l2^4 + 5/162*m^2*n^5*l1^3*l2^4*z5 - 7/324*m^2*n^5*
         l1^3*l2^4*z4 - 5/729*m^2*n^5*l1^3*l2^4*z3 - 10066343/5598720*
         m^3*l2^7 - 24710/6561*m^3*l2^7*z9 + 35071/5400*m^3*l2^7*z8 - 
         34/75*m^3*l2^7*z3z5 - 158173/9720*m^3*l2^7*z7 + 77507/11664*
         m^3*l2^7*z6 - 118819/14580*m^3*l2^7*z5 + 82861/38880*m^3*l2^7*
         z4 - 6073/1440*m^3*l2^7*z3 + 241/486*m^3*l2^7*z3*z5 - 79/324*
         m^3*l2^7*z3*z4 - 761/14580*m^3*l2^7*z3^2 - 112/729*m^3*l2^7*
         z3^3 - 14763241/1399680*m^3*l1*l2^6 - 200704/6561*m^3*l1*l2^6*
         z9 + 59827/1080*m^3*l1*l2^6*z8 - 58/15*m^3*l1*l2^6*z3z5 - 
         3795037/29160*m^3*l1*l2^6*z7 + 4523/81*m^3*l1*l2^6*z6 - 62495/
         972*m^3*l1*l2^6*z5 + 156203/9720*m^3*l1*l2^6*z4 - 403153/14580
         *m^3*l1*l2^6*z3 + 190/81*m^3*l1*l2^6*z3*z5 - 955/486*m^3*l1*
         l2^6*z3*z4 + 3401/2430*m^3*l1*l2^6*z3^2 - 896/729*m^3*l1*l2^6*
         z3^3 - 9751631/466560*m^3*l1^2*l2^5 - 189176/2187*m^3*l1^2*
         l2^5*z9 + 26819/180*m^3*l1^2*l2^5*z8 - 52/5*m^3*l1^2*l2^5*z3z5
          - 1567703/4860*m^3*l1^2*l2^5*z7 + 95254/729*m^3*l1^2*l2^5*z6
          - 126229/810*m^3*l1^2*l2^5*z5 + 9793/243*m^3*l1^2*l2^5*z4 - 
         888211/14580*m^3*l1^2*l2^5*z3 + 292/81*m^3*l1^2*l2^5*z3*z5 - 
         3793/1215*m^3*l1^2*l2^5*z3*z4 + 1369/729*m^3*l1^2*l2^5*z3^2 - 
         832/243*m^3*l1^2*l2^5*z3^3 - 150023/3240*m^3*l1^3*l2^4 - 
         145520/729*m^3*l1^3*l2^4*z9 + 14441/45*m^3*l1^3*l2^4*z8 - 112/
         5*m^3*l1^3*l2^4*z3z5 - 2338736/3645*m^3*l1^3*l2^4*z7 + 54044/
         243*m^3*l1^3*l2^4*z6 - 991787/3645*m^3*l1^3*l2^4*z5 + 185473/
         2430*m^3*l1^3*l2^4*z4 - 436888/3645*m^3*l1^3*l2^4*z3 + 1808/
         243*m^3*l1^3*l2^4*z3*z5 - 832/405*m^3*l1^3*l2^4*z3*z4 - 1414/
         243*m^3*l1^3*l2^4*z3^2 - 640/81*m^3*l1^3*l2^4*z3^3 - 5085749/
         5598720*m^3*n*l2^7 - 9347/4374*m^3*n*l2^7*z9 + 22693/8100*m^3*
         n*l2^7*z8 - 44/225*m^3*n*l2^7*z3z5 - 1445401/233280*m^3*n*l2^7
         *z7 + 30175/11664*m^3*n*l2^7*z6 - 183029/58320*m^3*n*l2^7*z5
          + 6151/7776*m^3*n*l2^7*z4 - 49609/29160*m^3*n*l2^7*z3 + 209/
         972*m^3*n*l2^7*z3*z5 - 161/1620*m^3*n*l2^7*z3*z4 - 2507/29160*
         m^3*n*l2^7*z3^2 - 20/243*m^3*n*l2^7*z3^3 - 1131787/279936*m^3*
         n*l1*l2^6 - 27230/2187*m^3*n*l1*l2^6*z9 + 39197/2160*m^3*n*l1*
         l2^6*z8 - 19/15*m^3*n*l1*l2^6*z3z5 - 513731/12960*m^3*n*l1*
         l2^6*z7 + 33019/1944*m^3*n*l1*l2^6*z6 - 21343/972*m^3*n*l1*
         l2^6*z5 + 89171/19440*m^3*n*l1*l2^6*z4 - 134663/19440*m^3*n*l1
         *l2^6*z3 + 325/486*m^3*n*l1*l2^6*z3*z5 - 86/135*m^3*n*l1*l2^6*
         z3*z4 + 8581/9720*m^3*n*l1*l2^6*z3^2 - 112/243*m^3*n*l1*l2^6*
         z3^3 - 5791187/466560*m^3*n*l1^2*l2^5 - 97612/2187*m^3*n*l1^2*
         l2^5*z9 + 109339/1350*m^3*n*l1^2*l2^5*z8 - 424/75*m^3*n*l1^2*
         l2^5*z3z5 - 211492/1215*m^3*n*l1^2*l2^5*z7 + 450215/5832*m^3*n
         *l1^2*l2^5*z6 - 2376251/29160*m^3*n*l1^2*l2^5*z5 + 26329/1296*
         m^3*n*l1^2*l2^5*z4 - 515959/19440*m^3*n*l1^2*l2^5*z3 + 196/81*
         m^3*n*l1^2*l2^5*z3*z5 - 16793/4860*m^3*n*l1^2*l2^5*z3*z4 + 
         5023/729*m^3*n*l1^2*l2^5*z3^2 - 416/243*m^3*n*l1^2*l2^5*z3^3
          + 1404119/349920*m^3*n*l1^3*l2^4 - 72760/6561*m^3*n*l1^3*l2^4
         *z9 + 109339/1620*m^3*n*l1^3*l2^4*z8 - 212/45*m^3*n*l1^3*l2^4*
         z3z5 - 502327/3645*m^3*n*l1^3*l2^4*z7 + 109115/1458*m^3*n*l1^3
         *l2^4*z6 - 71966/1215*m^3*n*l1^3*l2^4*z5 + 52501/2430*m^3*n*
         l1^3*l2^4*z4 - 105239/7290*m^3*n*l1^3*l2^4*z3 + 1900/243*m^3*n
         *l1^3*l2^4*z3*z5 - 6082/1215*m^3*n*l1^3*l2^4*z3*z4 + 41288/
         3645*m^3*n*l1^3*l2^4*z3^2 - 320/729*m^3*n*l1^3*l2^4*z3^3 - 
         4286857/349920*m^3*n*l1^4*l2^3 - 582080/6561*m^3*n*l1^4*l2^3*
         z9 + 35071/135*m^3*n*l1^4*l2^3*z8 - 272/15*m^3*n*l1^4*l2^3*
         z3z5 - 761249/1620*m^3*n*l1^4*l2^3*z7 + 262103/1458*m^3*n*l1^4
         *l2^3*z6 - 1202933/7290*m^3*n*l1^4*l2^3*z5 + 82583/1215*m^3*n*
         l1^4*l2^3*z4 - 268819/3645*m^3*n*l1^4*l2^3*z3 + 4408/243*m^3*n
         *l1^4*l2^3*z3*z5 - 2632/405*m^3*n*l1^4*l2^3*z3*z4 + 43124/3645
         *m^3*n*l1^4*l2^3*z3^2 - 2560/729*m^3*n*l1^4*l2^3*z3^3 - 97339/
         1866240*m^3*n^2*l2^7 - 2827/8748*m^3*n^2*l2^7*z9 + 14441/64800
         *m^3*n^2*l2^7*z8 - 7/450*m^3*n^2*l2^7*z3z5 - 29339/116640*m^3*
         n^2*l2^7*z7 + 1975/7776*m^3*n^2*l2^7*z6 - 33139/58320*m^3*n^2*
         l2^7*z5 + 35/972*m^3*n^2*l2^7*z4 - 247/116640*m^3*n^2*l2^7*z3
          + 4/243*m^3*n^2*l2^7*z3*z5 - 5/324*m^3*n^2*l2^7*z3*z4 + 529/
         19440*m^3*n^2*l2^7*z3^2 - 2/243*m^3*n^2*l2^7*z3^3 - 601609/
         699840*m^3*n^2*l1*l2^6 - 15379/6561*m^3*n^2*l1*l2^6*z9 + 2063/
         864*m^3*n^2*l1*l2^6*z8 - 1/6*m^3*n^2*l1*l2^6*z3z5 - 1018849/
         233280*m^3*n^2*l1*l2^6*z7 + 23339/11664*m^3*n^2*l1*l2^6*z6 - 
         793/270*m^3*n^2*l1*l2^6*z5 + 3017/6480*m^3*n^2*l1*l2^6*z4 - 
         4999/7290*m^3*n^2*l1*l2^6*z3 + 19/324*m^3*n^2*l1*l2^6*z3*z5 - 
         53/648*m^3*n^2*l1*l2^6*z3*z4 + 5537/29160*m^3*n^2*l1*l2^6*z3^2
          - 56/729*m^3*n^2*l1*l2^6*z3^3 + 119263/139968*m^3*n^2*l1^2*
         l2^5 + 39197/10800*m^3*n^2*l1^2*l2^5*z8 - 19/75*m^3*n^2*l1^2*
         l2^5*z3z5 - 63319/7776*m^3*n^2*l1^2*l2^5*z7 + 4673/972*m^3*n^2
         *l1^2*l2^5*z6 - 70753/19440*m^3*n^2*l1^2*l2^5*z5 + 2479/2160*
         m^3*n^2*l1^2*l2^5*z4 - 23/360*m^3*n^2*l1^2*l2^5*z3 + 38/81*m^3
         *n^2*l1^2*l2^5*z3*z5 - 1189/3240*m^3*n^2*l1^2*l2^5*z3*z4 + 251/
         360*m^3*n^2*l1^2*l2^5*z3^2 + 1336619/699840*m^3*n^2*l1^3*l2^4
          - 36380/6561*m^3*n^2*l1^3*l2^4*z9 + 493057/16200*m^3*n^2*l1^3
         *l2^4*z8 - 478/225*m^3*n^2*l1^3*l2^4*z3z5 - 1912637/29160*m^3*
         n^2*l1^3*l2^4*z7 + 204673/5832*m^3*n^2*l1^3*l2^4*z6 - 361103/
         14580*m^3*n^2*l1^3*l2^4*z5 + 42403/4860*m^3*n^2*l1^3*l2^4*z4
          - 126313/29160*m^3*n^2*l1^3*l2^4*z3 + 578/243*m^3*n^2*l1^3*
         l2^4*z3*z5 - 11641/4860*m^3*n^2*l1^3*l2^4*z3*z4 + 41969/7290*
         m^3*n^2*l1^3*l2^4*z3^2 - 160/729*m^3*n^2*l1^3*l2^4*z3^3 - 
         402127/699840*m^3*n^2*l1^4*l2^3 + 2063/270*m^3*n^2*l1^4*l2^3*
         z8 - 8/15*m^3*n^2*l1^4*l2^3*z3z5 - 383653/14580*m^3*n^2*l1^4*
         l2^3*z7 + 341/18*m^3*n^2*l1^4*l2^3*z6 - 159827/14580*m^3*n^2*
         l1^4*l2^3*z5 + 11183/3240*m^3*n^2*l1^4*l2^3*z4 + 29753/29160*
         m^3*n^2*l1^4*l2^3*z3 + 160/81*m^3*n^2*l1^4*l2^3*z3*z5 - 103/45
         *m^3*n^2*l1^4*l2^3*z3*z4 + 4919/1215*m^3*n^2*l1^4*l2^3*z3^2 - 
         123143/174960*m^3*n^2*l1^5*l2^2 - 29104/2187*m^3*n^2*l1^5*l2^2
         *z9 + 101087/1350*m^3*n^2*l1^5*l2^2*z8 - 392/75*m^3*n^2*l1^5*
         l2^2*z3z5 - 68411/486*m^3*n^2*l1^5*l2^2*z7 + 41338/729*m^3*n^2
         *l1^5*l2^2*z6 - 15731/405*m^3*n^2*l1^5*l2^2*z5 + 3751/162*m^3*
         n^2*l1^5*l2^2*z4 - 141451/7290*m^3*n^2*l1^5*l2^2*z3 + 496/81*
         m^3*n^2*l1^5*l2^2*z3*z5 - 316/81*m^3*n^2*l1^5*l2^2*z3*z4 + 
         23219/3645*m^3*n^2*l1^5*l2^2*z3^2 - 128/243*m^3*n^2*l1^5*l2^2*
         z3^3 + 217/124416*m^3*n^3*l2^7 - 7/243*m^3*n^3*l2^7*z9 + 11/
         243*m^3*n^3*l2^7*z7 + 695/23328*m^3*n^3*l2^7*z6 - 1583/14580*
         m^3*n^3*l2^7*z5 - 67/9720*m^3*n^3*l2^7*z4 + 139/3888*m^3*n^3*
         l2^7*z3 - 1/540*m^3*n^3*l2^7*z3*z4 + 431/58320*m^3*n^3*l2^7*
         z3^2 + 42967/139968*m^3*n^3*l1^2*l2^5 + 2063/4320*m^3*n^3*l1^2
         *l2^5*z8 - 1/30*m^3*n^3*l1^2*l2^5*z3z5 - 3371/3240*m^3*n^3*
         l1^2*l2^5*z7 + 1001/1944*m^3*n^3*l1^2*l2^5*z6 - 8717/14580*m^3
         *n^3*l1^2*l2^5*z5 - 1243/19440*m^3*n^3*l1^2*l2^5*z4 + 1207/
         7290*m^3*n^3*l1^2*l2^5*z3 + 2/81*m^3*n^3*l1^2*l2^5*z3*z5 - 23/
         1215*m^3*n^3*l1^2*l2^5*z3*z4 + 53/810*m^3*n^3*l1^2*l2^5*z3^2
          - 73877/116640*m^3*n^3*l1^3*l2^4 - 18949/19440*m^3*n^3*l1^3*
         l2^4*z7 + 2959/3888*m^3*n^3*l1^3*l2^4*z6 - 1691/4860*m^3*n^3*
         l1^3*l2^4*z5 - 241/2160*m^3*n^3*l1^3*l2^4*z4 + 49/144*m^3*n^3*
         l1^3*l2^4*z3 - 11/120*m^3*n^3*l1^3*l2^4*z3*z4 + 49/972*m^3*n^3
         *l1^3*l2^4*z3^2 - 507029/559872*m^3*n^3*l1^4*l2^3 + 2063/675*
         m^3*n^3*l1^4*l2^3*z8 - 16/75*m^3*n^3*l1^4*l2^3*z3z5 - 8312/729
         *m^3*n^3*l1^4*l2^3*z7 + 401/54*m^3*n^3*l1^4*l2^3*z6 - 49721/
         14580*m^3*n^3*l1^4*l2^3*z5 + 3917/9720*m^3*n^3*l1^4*l2^3*z4 + 
         76181/29160*m^3*n^3*l1^4*l2^3*z3 + 64/81*m^3*n^3*l1^4*l2^3*z3*
         z5 - 20/27*m^3*n^3*l1^4*l2^3*z3*z4 + 5209/2430*m^3*n^3*l1^4*
         l2^3*z3^2 + 1483/77760*m^3*n^3*l1^5*l2^2 - 704/729*m^3*n^3*
         l1^5*l2^2*z7 + 442/243*m^3*n^3*l1^5*l2^2*z6 - 1492/1215*m^3*
         n^3*l1^5*l2^2*z5 + 77/4860*m^3*n^3*l1^5*l2^2*z4 + 3779/7290*
         m^3*n^3*l1^5*l2^2*z3 - 32/135*m^3*n^3*l1^5*l2^2*z3*z4 + 752/
         1215*m^3*n^3*l1^5*l2^2*z3^2 + 30757/77760*m^3*n^3*l1^6*l2 + 
         2063/270*m^3*n^3*l1^6*l2*z8 - 8/15*m^3*n^3*l1^6*l2*z3z5 - 
         14599/972*m^3*n^3*l1^6*l2*z7 + 9205/1458*m^3*n^3*l1^6*l2*z6 - 
         12818/3645*m^3*n^3*l1^6*l2*z5 + 14479/4860*m^3*n^3*l1^6*l2*z4
          - 9079/4860*m^3*n^3*l1^6*l2*z3 + 40/243*m^3*n^3*l1^6*l2*z3*z5
          - 194/405*m^3*n^3*l1^6*l2*z3*z4 + 4237/3645*m^3*n^3*l1^6*l2*
         z3^2 + 11521/699840*m^3*n^4*l1^3*l2^4 - 1753/29160*m^3*n^4*
         l1^3*l2^4*z7 + 235/2916*m^3*n^4*l1^3*l2^4*z6 - 221/4860*m^3*
         n^4*l1^3*l2^4*z5 - 497/3888*m^3*n^4*l1^3*l2^4*z4 + 769/29160*
         m^3*n^4*l1^3*l2^4*z3 - 7/2430*m^3*n^4*l1^3*l2^4*z3*z4 + 67/
         7290*m^3*n^4*l1^3*l2^4*z3^2 + 17477/233280*m^3*n^4*l1^4*l2^3
          + 5/162*m^3*n^4*l1^4*l2^3*z6 - 17/324*m^3*n^4*l1^4*l2^3*z5 - 
         757/19440*m^3*n^4*l1^4*l2^3*z4 - 1573/58320*m^3*n^4*l1^4*l2^3*
         z3 - 1/486*m^3*n^4*l1^4*l2^3*z3^2 - 5023/38880*m^3*n^4*l1^5*
         l2^2 - 176/729*m^3*n^4*l1^5*l2^2*z7 + 133/243*m^3*n^4*l1^5*
         l2^2*z6 - 463/1215*m^3*n^4*l1^5*l2^2*z5 - 797/2430*m^3*n^4*
         l1^5*l2^2*z4 + 10453/14580*m^3*n^4*l1^5*l2^2*z3 - 8/135*m^3*
         n^4*l1^5*l2^2*z3*z4 + 368/1215*m^3*n^4*l1^5*l2^2*z3^2 - 4313/
         933120*m^3*n^5*l1^4*l2^3 + 5/162*m^3*n^5*l1^4*l2^3*z5 - 67/
         3888*m^3*n^5*l1^4*l2^3*z4 - 61/6480*m^3*n^5*l1^4*l2^3*z3 + 467/
         34992*m^4*l2^7 - 44/729*m^4*l2^7*z7 + 1193/5832*m^4*l2^7*z6 - 
         1571/4860*m^4*l2^7*z5 + 41/1080*m^4*l2^7*z4 + 277/23328*m^4*
         l2^7*z3 - 2/135*m^4*l2^7*z3*z4 + 191/3645*m^4*l2^7*z3^2 + 
         27547/466560*m^4*l1*l2^6 - 362/729*m^4*l1*l2^6*z7 + 2225/1458*
         m^4*l1*l2^6*z6 - 3103/1458*m^4*l1*l2^6*z5 + 461/3240*m^4*l1*
         l2^6*z4 + 3737/14580*m^4*l1*l2^6*z3 - 26/243*m^4*l1*l2^6*z3*z4
          + 274/729*m^4*l1*l2^6*z3^2 + 58537/349920*m^4*l1^2*l2^5 - 
         2588/1215*m^4*l1^2*l2^5*z7 + 1595/243*m^4*l1^2*l2^5*z6 - 29498/
         3645*m^4*l1^2*l2^5*z5 + 3301/9720*m^4*l1^2*l2^5*z4 + 8993/7290
         *m^4*l1^2*l2^5*z3 - 208/405*m^4*l1^2*l2^5*z3*z4 + 2162/1215*
         m^4*l1^2*l2^5*z3^2 + 4231/622080*m^4*n*l2^7 - 11/486*m^4*n*
         l2^7*z7 + 905/11664*m^4*n*l2^7*z6 - 1823/14580*m^4*n*l2^7*z5
          + 7/19440*m^4*n*l2^7*z4 + 271/11664*m^4*n*l2^7*z3 - 1/180*m^4
         *n*l2^7*z3*z4 + 277/14580*m^4*n*l2^7*z3^2 + 10583/699840*m^4*n
         *l1*l2^6 - 181/729*m^4*n*l1*l2^6*z7 + 1105/1458*m^4*n*l1*l2^6*
         z6 - 721/729*m^4*n*l1*l2^6*z5 - 19/540*m^4*n*l1*l2^6*z4 + 5749/
         29160*m^4*n*l1*l2^6*z3 - 13/243*m^4*n*l1*l2^6*z3*z4 + 131/729*
         m^4*n*l1*l2^6*z3^2 + 7189/699840*m^4*n*l1^2*l2^5 - 1531/4860*
         m^4*n*l1^2*l2^5*z7 + 955/1458*m^4*n*l1^2*l2^5*z6 - 5287/7290*
         m^4*n*l1^2*l2^5*z5 - 217/19440*m^4*n*l1^2*l2^5*z4 + 1417/6480*
         m^4*n*l1^2*l2^5*z3 - 47/1215*m^4*n*l1^2*l2^5*z3*z4 + 104/729*
         m^4*n*l1^2*l2^5*z3^2 - 815/17496*m^4*n*l1^3*l2^4 - 9161/3645*
         m^4*n*l1^3*l2^4*z7 + 4640/729*m^4*n*l1^3*l2^4*z6 - 44177/7290*
         m^4*n*l1^3*l2^4*z5 - 59/486*m^4*n*l1^3*l2^4*z4 + 7939/3645*m^4
         *n*l1^3*l2^4*z3 - 76/135*m^4*n*l1^3*l2^4*z3*z4 + 7369/3645*m^4
         *n*l1^3*l2^4*z3^2 + 1129/622080*m^4*n^2*l2^7 - 11/2916*m^4*n^2
         *l2^7*z7 + 155/11664*m^4*n^2*l2^7*z6 - 653/29160*m^4*n^2*l2^7*
         z5 - 61/19440*m^4*n^2*l2^7*z4 + 311/38880*m^4*n^2*l2^7*z3 - 1/
         1080*m^4*n^2*l2^7*z3*z4 + 89/29160*m^4*n^2*l2^7*z3^2 - 45671/
         1399680*m^4*n^2*l1^2*l2^5 - 1531/9720*m^4*n^2*l1^2*l2^5*z7 + 
         895/2916*m^4*n^2*l1^2*l2^5*z6 - 3329/14580*m^4*n^2*l1^2*l2^5*
         z5 - 517/4860*m^4*n^2*l1^2*l2^5*z4 + 7733/58320*m^4*n^2*l1^2*
         l2^5*z3 - 47/2430*m^4*n^2*l1^2*l2^5*z3*z4 + 457/7290*m^4*n^2*
         l1^2*l2^5*z3^2 + 6533/139968*m^4*n^2*l1^3*l2^4 - 1753/14580*
         m^4*n^2*l1^3*l2^4*z7 + 275/1458*m^4*n^2*l1^3*l2^4*z6 - 143/540
         *m^4*n^2*l1^3*l2^4*z5 - 743/9720*m^4*n^2*l1^3*l2^4*z4 + 211/
         4860*m^4*n^2*l1^3*l2^4*z3 - 7/1215*m^4*n^2*l1^3*l2^4*z3*z4 + 
         29/1458*m^4*n^2*l1^3*l2^4*z3^2 - 225091/699840*m^4*n^2*l1^4*
         l2^3 - 1639/1215*m^4*n^2*l1^4*l2^3*z7 + 683/243*m^4*n^2*l1^4*
         l2^3*z6 - 16159/7290*m^4*n^2*l1^4*l2^3*z5 - 4727/9720*m^4*n^2*
         l1^4*l2^3*z4 + 421/243*m^4*n^2*l1^4*l2^3*z3 - 116/405*m^4*n^2*
         l1^4*l2^3*z3*z4 + 1361/1215*m^4*n^2*l1^4*l2^3*z3^2 + 11521/
         699840*m^4*n^3*l1^3*l2^4 - 1753/29160*m^4*n^3*l1^3*l2^4*z7 + 
         235/2916*m^4*n^3*l1^3*l2^4*z6 - 221/4860*m^4*n^3*l1^3*l2^4*z5
          - 497/3888*m^4*n^3*l1^3*l2^4*z4 + 769/29160*m^4*n^3*l1^3*l2^4
         *z3 - 7/2430*m^4*n^3*l1^3*l2^4*z3*z4 + 67/7290*m^4*n^3*l1^3*
         l2^4*z3^2 + 17477/233280*m^4*n^3*l1^4*l2^3 + 5/162*m^4*n^3*
         l1^4*l2^3*z6 - 17/324*m^4*n^3*l1^4*l2^3*z5 - 757/19440*m^4*n^3
         *l1^4*l2^3*z4 - 1573/58320*m^4*n^3*l1^4*l2^3*z3 - 1/486*m^4*
         n^3*l1^4*l2^3*z3^2 - 5023/38880*m^4*n^3*l1^5*l2^2 - 176/729*
         m^4*n^3*l1^5*l2^2*z7 + 133/243*m^4*n^3*l1^5*l2^2*z6 - 463/1215
         *m^4*n^3*l1^5*l2^2*z5 - 797/2430*m^4*n^3*l1^5*l2^2*z4 + 10453/
         14580*m^4*n^3*l1^5*l2^2*z3 - 8/135*m^4*n^3*l1^5*l2^2*z3*z4 + 
         368/1215*m^4*n^3*l1^5*l2^2*z3^2 + 5441/93312*m^4*n^4*l1^4*l2^3
          + 1/81*m^4*n^4*l1^4*l2^3*z6 + 11/1620*m^4*n^4*l1^4*l2^3*z5 - 
         215/3888*m^4*n^4*l1^4*l2^3*z4 - 1993/58320*m^4*n^4*l1^4*l2^3*
         z3 - 1/1215*m^4*n^4*l1^4*l2^3*z3^2 + 67/155520*m^4*n^4*l1^5*
         l2^2 + 1/162*m^4*n^4*l1^5*l2^2*z5 - 59/9720*m^4*n^4*l1^5*l2^2*
         z4 - 31/29160*m^4*n^4*l1^5*l2^2*z3 - 1123/38880*m^4*n^4*l1^6*
         l2 + 5/243*m^4*n^4*l1^6*l2*z6 - 4/243*m^4*n^4*l1^6*l2*z5 - 367/
         4860*m^4*n^4*l1^6*l2*z4 + 3823/29160*m^4*n^4*l1^6*l2*z3 + 8/
         243*m^4*n^4*l1^6*l2*z3^2 - 113/38880*m^4*n^5*l1^5*l2^2 + 5/324
         *m^4*n^5*l1^5*l2^2*z5 - 71/9720*m^4*n^5*l1^5*l2^2*z4 - 77/
         14580*m^4*n^5*l1^5*l2^2*z3 + 29/1866240*m^5*l2^7 - 1/4320*m^5*
         l2^7*z4 + 11/38880*m^5*l2^7*z3 + 1/5832*m^5*l1*l2^6 + 1/324*
         m^5*l1*l2^6*z5 - 11/1944*m^5*l1*l2^6*z4 + 1/324*m^5*l1*l2^6*z3
          - 1/622080*m^5*n*l2^7 - 1/12960*m^5*n*l2^7*z4 + 13/116640*m^5
         *n*l2^7*z3 - 55/186624*m^5*n*l1^2*l2^5 + 5/324*m^5*n*l1^2*l2^5
         *z5 - 59/3888*m^5*n*l1^2*l2^5*z4 + 1/11664*m^5*n*l1^2*l2^5*z3
          - 23/7776*m^5*n^2*l1^3*l2^4 + 5/162*m^5*n^2*l1^3*l2^4*z5 - 7/
         324*m^5*n^2*l1^3*l2^4*z4 - 5/729*m^5*n^2*l1^3*l2^4*z3 - 4313/
         933120*m^5*n^3*l1^4*l2^3 + 5/162*m^5*n^3*l1^4*l2^3*z5 - 67/
         3888*m^5*n^3*l1^4*l2^3*z4 - 61/6480*m^5*n^3*l1^4*l2^3*z3 - 113/
         38880*m^5*n^4*l1^5*l2^2 + 5/324*m^5*n^4*l1^5*l2^2*z5 - 71/9720
         *m^5*n^4*l1^5*l2^2*z4 - 77/14580*m^5*n^4*l1^5*l2^2*z3 - 125/
         186624*m^5*n^5*l1^6*l2 + 1/324*m^5*n^5*l1^6*l2*z5 - 5/3888*m^5
         *n^5*l1^6*l2*z4 - 13/11664*m^5*n^5*l1^6*l2*z3 ));
RG[phi] = ( + h^2 * ( 1/24*l2^2 + 1/18*l1*l2 + 1/18*l1^2 + 1/72*n*l2^2
          + 1/18*n*l1*l2 + 1/72*m*l2^2 + 1/18*m*l1*l2 + 1/72*m*n*l2^2
          + 1/36*m*n*l1^2 )

       + h^3 * (  - 1/48*l2^3 - 5/72*l1*l2^2 - 1/18*l1^2*l2 - 1/27*l1^3
          - 13/864*n*l2^3 - 5/144*n*l1*l2^2 - 1/18*n*l1^2*l2 - 1/864*
         n^2*l2^3 - 1/144*n^2*l1*l2^2 - 13/864*m*l2^3 - 5/144*m*l1*l2^2
          - 1/18*m*l1^2*l2 - 1/144*m*n*l2^3 - 5/144*m*n*l1*l2^2 - 1/144
         *m*n*l1^2*l2 - 5/216*m*n*l1^3 - 1/864*m*n^2*l2^3 - 1/144*m*n^2
         *l1^2*l2 - 1/864*m^2*l2^3 - 1/144*m^2*l1*l2^2 - 1/864*m^2*n*
         l2^3 - 1/144*m^2*n*l1^2*l2 - 1/432*m^2*n^2*l1^3 )

       + h^4 * ( 395/3456*l2^4 + 535/1296*l1*l2^3 + 295/432*l1^2*l2^2
          + 125/324*l1^3*l2 + 125/648*l1^4 + 365/5184*n*l2^4 + 215/648*
         n*l1*l2^3 + 55/144*n*l1^2*l2^2 + 125/324*n*l1^3*l2 + 5/576*n^2
         *l2^4 + 5/162*n^2*l1*l2^3 + 5/54*n^2*l1^2*l2^2 - 5/10368*n^3*
         l2^4 - 5/1296*n^3*l1*l2^3 + 365/5184*m*l2^4 + 215/648*m*l1*
         l2^3 + 55/144*m*l1^2*l2^2 + 125/324*m*l1^3*l2 + 145/2592*m*n*
         l2^4 + 35/216*m*n*l1*l2^3 + 355/864*m*n*l1^2*l2^2 + 5/72*m*n*
         l1^3*l2 + 85/648*m*n*l1^4 + 55/10368*m*n^2*l2^4 + 5/162*m*n^2*
         l1*l2^3 + 5/72*m*n^2*l1^3*l2 - 5/10368*m*n^3*l2^4 - 5/864*m*
         n^3*l1^2*l2^2 + 5/576*m^2*l2^4 + 5/162*m^2*l1*l2^3 + 5/54*m^2*
         l1^2*l2^2 + 55/10368*m^2*n*l2^4 + 5/162*m^2*n*l1*l2^3 + 5/72*
         m^2*n*l1^3*l2 + 5/3456*m^2*n^2*l2^4 - 5/1296*m^2*n^2*l1^3*l2
          + 5/324*m^2*n^2*l1^4 - 5/1296*m^2*n^3*l1^3*l2 - 5/10368*m^3*
         l2^4 - 5/1296*m^3*l1*l2^3 - 5/10368*m^3*n*l2^4 - 5/864*m^3*n*
         l1^2*l2^2 - 5/1296*m^3*n^2*l1^3*l2 - 5/5184*m^3*n^3*l1^4 )

       + h^5 * (  - 611/1458*l2^5 - 191/1296*l2^5*z4 + 377/7776*l2^5*z3
          - 919/432*l1*l2^4 - 55/72*l1*l2^4*z4 + 953/3888*l1*l2^4*z3 - 
         46781/11664*l1^2*l2^3 - 25/18*l1^2*l2^3*z4 + 106/243*l1^2*l2^3
         *z3 - 8701/1944*l1^3*l2^2 - 125/81*l1^3*l2^2*z4 + 116/243*l1^3
         *l2^2*z3 - 1505/729*l1^4*l2 - 55/81*l1^4*l2*z4 + 115/486*l1^4*
         l2*z3 - 602/729*l1^5 - 22/81*l1^5*z4 + 23/243*l1^5*z3 - 1333/
         3888*n*l2^5 - 47/432*n*l2^5*z4 + 79/1944*n*l2^5*z3 - 9553/5832
         *n*l1*l2^4 - 55/108*n*l1*l2^4*z4 + 761/3888*n*l1*l2^4*z3 - 
         84637/23328*n*l1^2*l2^3 - 95/81*n*l1^2*l2^3*z4 + 97/216*n*l1^2
         *l2^3*z3 - 34097/11664*n*l1^3*l2^2 - 25/27*n*l1^3*l2^2*z4 + 
         343/972*n*l1^3*l2^2*z3 - 1505/729*n*l1^4*l2 - 55/81*n*l1^4*l2*
         z4 + 115/486*n*l1^4*l2*z3 - 11653/186624*n^2*l2^5 - 5/324*n^2*
         l2^5*z4 + 23/3888*n^2*l2^5*z3 - 3707/10368*n^2*l1*l2^4 - 55/
         648*n^2*l1*l2^4*z4 + 131/3888*n^2*l1*l2^4*z3 - 6965/11664*n^2*
         l1^2*l2^3 - 25/162*n^2*l1^2*l2^3*z4 + 5/72*n^2*l1^2*l2^3*z3 - 
         371/432*n^2*l1^3*l2^2 - 20/81*n^2*l1^3*l2^2*z4 + 113/972*n^2*
         l1^3*l2^2*z3 - 55/41472*n^3*l2^5 - 1/1944*n^3*l2^5*z3 - 935/
         186624*n^3*l1*l2^4 - 5/1944*n^3*l1*l2^4*z3 - 511/23328*n^3*
         l1^2*l2^3 - 2/243*n^3*l1^2*l2^3*z3 - 13/124416*n^4*l2^5 + 1/
         7776*n^4*l2^5*z3 - 65/62208*n^4*l1*l2^4 + 5/3888*n^4*l1*l2^4*
         z3 - 1333/3888*m*l2^5 - 47/432*m*l2^5*z4 + 79/1944*m*l2^5*z3
          - 9553/5832*m*l1*l2^4 - 55/108*m*l1*l2^4*z4 + 761/3888*m*l1*
         l2^4*z3 - 84637/23328*m*l1^2*l2^3 - 95/81*m*l1^2*l2^3*z4 + 97/
         216*m*l1^2*l2^3*z3 - 34097/11664*m*l1^3*l2^2 - 25/27*m*l1^3*
         l2^2*z4 + 343/972*m*l1^3*l2^2*z3 - 1505/729*m*l1^4*l2 - 55/81*
         m*l1^4*l2*z4 + 115/486*m*l1^4*l2*z3 - 48257/186624*m*n*l2^5 - 
         65/864*m*n*l2^5*z4 + 173/5184*m*n*l2^5*z3 - 133291/93312*m*n*
         l1*l2^4 - 275/648*m*n*l1*l2^4*z4 + 89/486*m*n*l1*l2^4*z3 - 
         11905/5184*m*n*l1^2*l2^3 - 35/54*m*n*l1^2*l2^3*z4 + 1105/3888*
         m*n*l1^2*l2^3*z3 - 8867/2592*m*n*l1^3*l2^2 - 55/54*m*n*l1^3*
         l2^2*z4 + 877/1944*m*n*l1^3*l2^2*z3 - 395/648*m*n*l1^4*l2 - 25/
         162*m*n*l1^4*l2*z4 + 20/243*m*n*l1^4*l2*z3 - 1915/2916*m*n*
         l1^5 - 16/81*m*n*l1^5*z4 + 13/162*m*n*l1^5*z3 - 6793/124416*m*
         n^2*l2^5 - 35/2592*m*n^2*l2^5*z4 + 101/15552*m*n^2*l2^5*z3 - 
         39587/186624*m*n^2*l1*l2^4 - 35/648*m*n^2*l1*l2^4*z4 + 97/3888
         *m*n^2*l1*l2^4*z3 - 29927/46656*m*n^2*l1^2*l2^3 - 25/162*m*n^2
         *l1^2*l2^3*z4 + 263/3888*m*n^2*l1^2*l2^3*z3 - 4703/23328*m*n^2
         *l1^3*l2^2 - 5/162*m*n^2*l1^3*l2^2*z4 + 11/972*m*n^2*l1^3*l2^2
         *z3 - 395/648*m*n^2*l1^4*l2 - 25/162*m*n^2*l1^4*l2*z4 + 20/243
         *m*n^2*l1^4*l2*z3 - 55/93312*m*n^3*l2^5 - 1/2592*m*n^3*l2^5*z3
          - 935/186624*m*n^3*l1*l2^4 - 5/1944*m*n^3*l1*l2^4*z3 + 29/
         31104*m*n^3*l1^2*l2^3 - 1/972*m*n^3*l1^2*l2^3*z3 - 125/5832*m*
         n^3*l1^3*l2^2 - 25/1944*m*n^3*l1^3*l2^2*z3 - 13/124416*m*n^4*
         l2^5 + 1/7776*m*n^4*l2^5*z3 - 65/31104*m*n^4*l1^2*l2^3 + 5/
         1944*m*n^4*l1^2*l2^3*z3 - 11653/186624*m^2*l2^5 - 5/324*m^2*
         l2^5*z4 + 23/3888*m^2*l2^5*z3 - 3707/10368*m^2*l1*l2^4 - 55/
         648*m^2*l1*l2^4*z4 + 131/3888*m^2*l1*l2^4*z3 - 6965/11664*m^2*
         l1^2*l2^3 - 25/162*m^2*l1^2*l2^3*z4 + 5/72*m^2*l1^2*l2^3*z3 - 
         371/432*m^2*l1^3*l2^2 - 20/81*m^2*l1^3*l2^2*z4 + 113/972*m^2*
         l1^3*l2^2*z3 - 6793/124416*m^2*n*l2^5 - 35/2592*m^2*n*l2^5*z4
          + 101/15552*m^2*n*l2^5*z3 - 39587/186624*m^2*n*l1*l2^4 - 35/
         648*m^2*n*l1*l2^4*z4 + 97/3888*m^2*n*l1*l2^4*z3 - 29927/46656*
         m^2*n*l1^2*l2^3 - 25/162*m^2*n*l1^2*l2^3*z4 + 263/3888*m^2*n*
         l1^2*l2^3*z3 - 4703/23328*m^2*n*l1^3*l2^2 - 5/162*m^2*n*l1^3*
         l2^2*z4 + 11/972*m^2*n*l1^3*l2^2*z3 - 395/648*m^2*n*l1^4*l2 - 
         25/162*m^2*n*l1^4*l2*z4 + 20/243*m^2*n*l1^4*l2*z3 - 55/6912*
         m^2*n^2*l2^5 - 5/2592*m^2*n^2*l2^5*z4 + 17/15552*m^2*n^2*l2^5*
         z3 - 3469/62208*m^2*n^2*l1*l2^4 - 5/324*m^2*n^2*l1*l2^4*z4 + 2/
         243*m^2*n^2*l1*l2^4*z3 - 137/10368*m^2*n^2*l1^2*l2^3 - 1/432*
         m^2*n^2*l1^2*l2^3*z3 - 8821/46656*m^2*n^2*l1^3*l2^2 - 5/162*
         m^2*n^2*l1^3*l2^2*z4 + 1/432*m^2*n^2*l1^3*l2^2*z3 - 185/23328*
         m^2*n^2*l1^4*l2 - 5/648*m^2*n^2*l1^4*l2*z3 - 1459/11664*m^2*
         n^2*l1^5 - 5/162*m^2*n^2*l1^5*z4 + 13/972*m^2*n^2*l1^5*z3 - 11/
         124416*m^2*n^3*l2^5 - 1/7776*m^2*n^3*l2^5*z3 + 29/31104*m^2*
         n^3*l1^2*l2^3 - 1/972*m^2*n^3*l1^2*l2^3*z3 + 65/93312*m^2*n^3*
         l1^3*l2^2 + 5/3888*m^2*n^3*l1^3*l2^2*z3 - 185/23328*m^2*n^3*
         l1^4*l2 - 5/648*m^2*n^3*l1^4*l2*z3 - 65/31104*m^2*n^4*l1^3*
         l2^2 + 5/1944*m^2*n^4*l1^3*l2^2*z3 - 55/41472*m^3*l2^5 - 1/
         1944*m^3*l2^5*z3 - 935/186624*m^3*l1*l2^4 - 5/1944*m^3*l1*l2^4
         *z3 - 511/23328*m^3*l1^2*l2^3 - 2/243*m^3*l1^2*l2^3*z3 - 55/
         93312*m^3*n*l2^5 - 1/2592*m^3*n*l2^5*z3 - 935/186624*m^3*n*l1*
         l2^4 - 5/1944*m^3*n*l1*l2^4*z3 + 29/31104*m^3*n*l1^2*l2^3 - 1/
         972*m^3*n*l1^2*l2^3*z3 - 125/5832*m^3*n*l1^3*l2^2 - 25/1944*
         m^3*n*l1^3*l2^2*z3 - 11/124416*m^3*n^2*l2^5 - 1/7776*m^3*n^2*
         l2^5*z3 + 29/31104*m^3*n^2*l1^2*l2^3 - 1/972*m^3*n^2*l1^2*l2^3
         *z3 + 65/93312*m^3*n^2*l1^3*l2^2 + 5/3888*m^3*n^2*l1^3*l2^2*z3
          - 185/23328*m^3*n^2*l1^4*l2 - 5/648*m^3*n^2*l1^4*l2*z3 + 65/
         93312*m^3*n^3*l1^3*l2^2 + 5/3888*m^3*n^3*l1^3*l2^2*z3 - 65/
         62208*m^3*n^3*l1^4*l2 + 5/3888*m^3*n^3*l1^4*l2*z3 - 187/93312*
         m^3*n^3*l1^5 - 1/972*m^3*n^3*l1^5*z3 - 65/62208*m^3*n^4*l1^4*
         l2 + 5/3888*m^3*n^4*l1^4*l2*z3 - 13/124416*m^4*l2^5 + 1/7776*
         m^4*l2^5*z3 - 65/62208*m^4*l1*l2^4 + 5/3888*m^4*l1*l2^4*z3 - 
         13/124416*m^4*n*l2^5 + 1/7776*m^4*n*l2^5*z3 - 65/31104*m^4*n*
         l1^2*l2^3 + 5/1944*m^4*n*l1^2*l2^3*z3 - 65/31104*m^4*n^2*l1^3*
         l2^2 + 5/1944*m^4*n^2*l1^3*l2^2*z3 - 65/62208*m^4*n^3*l1^4*l2
          + 5/3888*m^4*n^3*l1^4*l2*z3 - 13/62208*m^4*n^4*l1^5 + 1/3888*
         m^4*n^4*l1^5*z3 )

       + h^6 * ( 13270397/7464960*l2^6 + 76475/46656*l2^6*z6 - 25123/
         23328*l2^6*z5 + 124793/155520*l2^6*z4 + 32159/77760*l2^6*z3 - 
         3059/23328*l2^6*z3^2 + 1310203/124416*l1*l2^5 + 37825/3888*l1*
         l2^5*z6 - 6179/972*l1*l2^5*z5 + 4097/864*l1*l2^5*z4 + 343/144*
         l1*l2^5*z3 - 1513/1944*l1*l2^5*z3^2 + 49597081/1866240*l1^2*
         l2^4 + 32075/1296*l1^2*l2^4*z6 - 2627/162*l1^2*l2^4*z5 + 52321/
         4320*l1^2*l2^4*z4 + 120997/19440*l1^2*l2^4*z3 - 1283/648*l1^2*
         l2^4*z3^2 + 8017949/233280*l1^3*l2^3 + 45175/1458*l1^3*l2^3*z6
          - 15281/729*l1^3*l2^3*z5 + 25327/1620*l1^3*l2^3*z4 + 59939/
         7290*l1^3*l2^3*z3 - 1807/729*l1^3*l2^3*z3^2 + 13559359/466560*
         l1^4*l2^2 + 8425/324*l1^4*l2^2*z6 - 8621/486*l1^4*l2^2*z5 + 
         42817/3240*l1^4*l2^2*z4 + 101899/14580*l1^4*l2^2*z3 - 337/162*
         l1^4*l2^2*z3^2 + 88159/7776*l1^5*l2 + 775/81*l1^5*l2*z6 - 1628/
         243*l1^5*l2*z5 + 269/54*l1^5*l2*z4 + 581/243*l1^5*l2*z3 - 62/
         81*l1^5*l2*z3^2 + 88159/23328*l1^6 + 775/243*l1^6*z6 - 1628/
         729*l1^6*z5 + 269/162*l1^6*z4 + 581/729*l1^6*z3 - 62/243*l1^6*
         z3^2 + 1313761/829440*n*l2^6 + 59875/46656*n*l2^6*z6 - 42587/
         46656*n*l2^6*z5 + 35237/51840*n*l2^6*z4 + 3/10*n*l2^6*z3 - 
         2395/23328*n*l2^6*z3^2 + 6044393/622080*n*l1*l2^5 + 10225/1296
         *n*l1*l2^5*z6 - 10915/1944*n*l1*l2^5*z5 + 54097/12960*n*l1*
         l2^5*z4 + 36713/19440*n*l1*l2^5*z3 - 409/648*n*l1*l2^5*z3^2 + 
         21759757/933120*n*l1^2*l2^4 + 36475/1944*n*l1^2*l2^4*z6 - 
         78329/5832*n*l1^2*l2^4*z5 + 64721/6480*n*l1^2*l2^4*z4 + 21707/
         4860*n*l1^2*l2^4*z3 - 1459/972*n*l1^2*l2^4*z3^2 + 3909361/
         116640*n*l1^3*l2^3 + 20275/729*n*l1^3*l2^3*z6 - 3145/162*n*
         l1^3*l2^3*z5 + 5854/405*n*l1^3*l2^3*z4 + 5213/810*n*l1^3*l2^3*
         z3 - 1622/729*n*l1^3*l2^3*z3^2 + 9750133/466560*n*l1^4*l2^2 + 
         1825/108*n*l1^4*l2^2*z6 - 11729/972*n*l1^4*l2^2*z5 + 29029/
         3240*n*l1^4*l2^2*z4 + 14497/3645*n*l1^4*l2^2*z3 - 73/54*n*l1^4
         *l2^2*z3^2 + 88159/7776*n*l1^5*l2 + 775/81*n*l1^5*l2*z6 - 1628/
         243*n*l1^5*l2*z5 + 269/54*n*l1^5*l2*z4 + 581/243*n*l1^5*l2*z3
          - 62/81*n*l1^5*l2*z3^2 + 1494947/3732480*n^2*l2^6 + 3025/
         11664*n^2*l2^6*z6 - 10619/46656*n^2*l2^6*z5 + 6499/38880*n^2*
         l2^6*z4 + 1871/25920*n^2*l2^6*z3 - 121/5832*n^2*l2^6*z3^2 + 
         717703/311040*n^2*l1*l2^5 + 475/324*n^2*l1*l2^5*z6 - 5143/3888
         *n^2*l1*l2^5*z5 + 2099/2160*n^2*l1*l2^5*z4 + 1441/3240*n^2*l1*
         l2^5*z3 - 19/162*n^2*l1*l2^5*z3^2 + 2028467/311040*n^2*l1^2*
         l2^4 + 16325/3888*n^2*l1^2*l2^4*z6 - 5291/1458*n^2*l1^2*l2^4*
         z5 + 8599/3240*n^2*l1^2*l2^4*z4 + 10987/9720*n^2*l1^2*l2^4*z3
          - 653/1944*n^2*l1^2*l2^4*z3^2 + 824023/116640*n^2*l1^3*l2^3
          + 6875/1458*n^2*l1^3*l2^3*z6 - 629/162*n^2*l1^3*l2^3*z5 + 
         4603/1620*n^2*l1^3*l2^3*z4 + 581/540*n^2*l1^3*l2^3*z3 - 275/
         729*n^2*l1^3*l2^3*z3^2 + 98069/14580*n^2*l1^4*l2^2 + 400/81*
         n^2*l1^4*l2^2*z6 - 3589/972*n^2*l1^4*l2^2*z5 + 4427/1620*n^2*
         l1^4*l2^2*z4 + 14413/14580*n^2*l1^4*l2^2*z3 - 32/81*n^2*l1^4*
         l2^2*z3^2 + 2941/165888*n^3*l2^6 + 175/23328*n^3*l2^6*z6 - 185/
         11664*n^3*l2^6*z5 + 341/31104*n^3*l2^6*z4 + 175/15552*n^3*l2^6
         *z3 - 7/11664*n^3*l2^6*z3^2 + 76901/622080*n^3*l1*l2^5 + 25/
         486*n^3*l1*l2^5*z6 - 407/3888*n^3*l1*l2^5*z5 + 959/12960*n^3*
         l1*l2^5*z4 + 1301/19440*n^3*l1*l2^5*z3 - 1/243*n^3*l1*l2^5*
         z3^2 + 528491/1866240*n^3*l1^2*l2^4 + 125/972*n^3*l1^2*l2^4*z6
          - 1295/5832*n^3*l1^2*l2^4*z5 + 989/6480*n^3*l1^2*l2^4*z4 + 
         2597/19440*n^3*l1^2*l2^4*z3 - 5/486*n^3*l1^2*l2^4*z3^2 + 
         147083/233280*n^3*l1^3*l2^3 + 200/729*n^3*l1^3*l2^3*z6 - 296/
         729*n^3*l1^3*l2^3*z5 + 227/810*n^3*l1^3*l2^3*z4 + 3001/14580*
         n^3*l1^3*l2^3*z3 - 16/729*n^3*l1^3*l2^3*z3^2 - 91/124416*n^4*
         l2^6 + 1/5184*n^4*l2^6*z4 - 1/93312*n^4*l2^6*z3 - 71/20736*n^4
         *l1*l2^5 + 1/1296*n^4*l1*l2^5*z4 - 1/7776*n^4*l1*l2^5*z3 - 49/
         3645*n^4*l1^2*l2^4 + 7/4320*n^4*l1^2*l2^4*z4 + 1/4860*n^4*l1^2
         *l2^4*z3 - 29/1492992*n^5*l2^6 + 1/31104*n^5*l2^6*z4 - 1/93312
         *n^5*l2^6*z3 - 29/124416*n^5*l1*l2^5 + 1/2592*n^5*l1*l2^5*z4
          - 1/7776*n^5*l1*l2^5*z3 + 1313761/829440*m*l2^6 + 59875/46656
         *m*l2^6*z6 - 42587/46656*m*l2^6*z5 + 35237/51840*m*l2^6*z4 + 3/
         10*m*l2^6*z3 - 2395/23328*m*l2^6*z3^2 + 6044393/622080*m*l1*
         l2^5 + 10225/1296*m*l1*l2^5*z6 - 10915/1944*m*l1*l2^5*z5 + 
         54097/12960*m*l1*l2^5*z4 + 36713/19440*m*l1*l2^5*z3 - 409/648*
         m*l1*l2^5*z3^2 + 21759757/933120*m*l1^2*l2^4 + 36475/1944*m*
         l1^2*l2^4*z6 - 78329/5832*m*l1^2*l2^4*z5 + 64721/6480*m*l1^2*
         l2^4*z4 + 21707/4860*m*l1^2*l2^4*z3 - 1459/972*m*l1^2*l2^4*
         z3^2 + 3909361/116640*m*l1^3*l2^3 + 20275/729*m*l1^3*l2^3*z6
          - 3145/162*m*l1^3*l2^3*z5 + 5854/405*m*l1^3*l2^3*z4 + 5213/
         810*m*l1^3*l2^3*z3 - 1622/729*m*l1^3*l2^3*z3^2 + 9750133/
         466560*m*l1^4*l2^2 + 1825/108*m*l1^4*l2^2*z6 - 11729/972*m*
         l1^4*l2^2*z5 + 29029/3240*m*l1^4*l2^2*z4 + 14497/3645*m*l1^4*
         l2^2*z3 - 73/54*m*l1^4*l2^2*z3^2 + 88159/7776*m*l1^5*l2 + 775/
         81*m*l1^5*l2*z6 - 1628/243*m*l1^5*l2*z5 + 269/54*m*l1^5*l2*z4
          + 581/243*m*l1^5*l2*z3 - 62/81*m*l1^5*l2*z3^2 + 10687283/
         7464960*m*n*l2^6 + 97825/93312*m*n*l2^6*z6 - 6179/7776*m*n*
         l2^6*z5 + 15227/25920*m*n*l2^6*z4 + 827/3645*m*n*l2^6*z3 - 
         3913/46656*m*n*l2^6*z3^2 + 2551781/311040*m*n*l1*l2^5 + 15475/
         2592*m*n*l1*l2^5*z6 - 11803/2592*m*n*l1*l2^5*z5 + 911/270*m*n*
         l1*l2^5*z4 + 49699/38880*m*n*l1*l2^5*z3 - 619/1296*m*n*l1*l2^5
         *z3^2 + 16720633/746496*m*n*l1^2*l2^4 + 21425/1296*m*n*l1^2*
         l2^4*z6 - 32227/2592*m*n*l1^2*l2^4*z5 + 47711/5184*m*n*l1^2*
         l2^4*z4 + 13709/3888*m*n*l1^2*l2^4*z3 - 857/648*m*n*l1^2*l2^4*
         z3^2 + 2339047/93312*m*n*l1^3*l2^3 + 2875/162*m*n*l1^3*l2^3*z6
          - 3367/243*m*n*l1^3*l2^3*z5 + 6631/648*m*n*l1^3*l2^3*z4 + 
         1901/486*m*n*l1^3*l2^3*z3 - 115/81*m*n*l1^3*l2^3*z3^2 + 
         1217347/46656*m*n*l1^4*l2^2 + 38075/1944*m*n*l1^4*l2^2*z6 - 
         4699/324*m*n*l1^4*l2^2*z5 + 6979/648*m*n*l1^4*l2^2*z4 + 2003/
         486*m*n*l1^4*l2^2*z3 - 1523/972*m*n*l1^4*l2^2*z3^2 + 34319/
         7776*m*n*l1^5*l2 + 1375/486*m*n*l1^5*l2*z6 - 1147/486*m*n*l1^5
         *l2*z5 + 281/162*m*n*l1^5*l2*z4 + 91/162*m*n*l1^5*l2*z3 - 55/
         243*m*n*l1^5*l2*z3^2 + 156797/46656*m*n*l1^6 + 1850/729*m*n*
         l1^6*z6 - 925/486*m*n*l1^6*z5 + 1369/972*m*n*l1^6*z4 + 427/729
         *m*n*l1^6*z3 - 148/729*m*n*l1^6*z3^2 + 2453053/7464960*m*n^2*
         l2^6 + 6175/31104*m*n^2*l2^6*z6 - 629/3456*m*n^2*l2^6*z5 + 
         10241/77760*m*n^2*l2^6*z4 + 23581/466560*m*n^2*l2^6*z3 - 247/
         15552*m*n^2*l2^6*z3^2 + 1347023/622080*m*n^2*l1*l2^5 + 10325/
         7776*m*n^2*l1*l2^5*z6 - 3071/2592*m*n^2*l1*l2^5*z5 + 3709/4320
         *m*n^2*l1*l2^5*z4 + 1487/4860*m*n^2*l1*l2^5*z3 - 413/3888*m*
         n^2*l1*l2^5*z3^2 + 8203079/1866240*m*n^2*l1^2*l2^4 + 3425/1296
         *m*n^2*l1^2*l2^4*z6 - 9509/3888*m*n^2*l1^2*l2^4*z5 + 22957/
         12960*m*n^2*l1^2*l2^4*z4 + 6349/9720*m*n^2*l1^2*l2^4*z3 - 137/
         648*m*n^2*l1^2*l2^4*z3^2 + 444929/51840*m*n^2*l1^3*l2^3 + 7525/
         1458*m*n^2*l1^3*l2^3*z6 - 1517/324*m*n^2*l1^3*l2^3*z5 + 16547/
         4860*m*n^2*l1^3*l2^3*z4 + 37027/29160*m*n^2*l1^3*l2^3*z3 - 301/
         729*m*n^2*l1^3*l2^3*z3^2 + 40637/14580*m*n^2*l1^4*l2^2 + 2575/
         1944*m*n^2*l1^4*l2^2*z6 - 37/24*m*n^2*l1^4*l2^2*z5 + 1781/1620
         *m*n^2*l1^4*l2^2*z4 + 4351/9720*m*n^2*l1^4*l2^2*z3 - 103/972*m
         *n^2*l1^4*l2^2*z3^2 + 34319/7776*m*n^2*l1^5*l2 + 1375/486*m*
         n^2*l1^5*l2*z6 - 1147/486*m*n^2*l1^5*l2*z5 + 281/162*m*n^2*
         l1^5*l2*z4 + 91/162*m*n^2*l1^5*l2*z3 - 55/243*m*n^2*l1^5*l2*
         z3^2 + 8405/497664*m*n^3*l2^6 + 175/23328*m*n^3*l2^6*z6 - 1295/
         93312*m*n^3*l2^6*z5 + 49/5184*m*n^3*l2^6*z4 + 389/46656*m*n^3*
         l2^6*z3 - 7/11664*m*n^3*l2^6*z3^2 + 1591/19440*m*n^3*l1*l2^5
          + 25/648*m*n^3*l1*l2^5*z6 - 259/3888*m*n^3*l1*l2^5*z5 + 31/
         720*m*n^3*l1*l2^5*z4 + 203/4860*m*n^3*l1*l2^5*z3 - 1/324*m*n^3
         *l1*l2^5*z3^2 + 186181/622080*m*n^3*l1^2*l2^4 + 125/972*m*n^3*
         l1^2*l2^4*z6 - 5587/23328*m*n^3*l1^2*l2^4*z5 + 4193/25920*m*
         n^3*l1^2*l2^4*z4 + 1829/12960*m*n^3*l1^2*l2^4*z3 - 5/486*m*n^3
         *l1^2*l2^4*z3^2 + 32597/466560*m*n^3*l1^3*l2^3 + 25/729*m*n^3*
         l1^3*l2^3*z6 - 37/324*m*n^3*l1^3*l2^3*z5 + 1451/19440*m*n^3*
         l1^3*l2^3*z4 + 353/3645*m*n^3*l1^3*l2^3*z3 - 2/729*m*n^3*l1^3*
         l2^3*z3^2 + 98521/155520*m*n^3*l1^4*l2^2 + 125/486*m*n^3*l1^4*
         l2^2*z6 - 851/1944*m*n^3*l1^4*l2^2*z5 + 241/810*m*n^3*l1^4*
         l2^2*z4 + 6991/29160*m*n^3*l1^4*l2^2*z3 - 5/243*m*n^3*l1^4*
         l2^2*z3^2 - 173/497664*m*n^4*l2^6 + 1/15552*m*n^4*l2^6*z4 - 1/
         46656*m*n^4*l2^6*z3 - 71/20736*m*n^4*l1*l2^5 + 1/1296*m*n^4*l1
         *l2^5*z4 - 1/7776*m*n^4*l1*l2^5*z3 - 3431/1866240*m*n^4*l1^2*
         l2^4 + 29/25920*m*n^4*l1^2*l2^4*z4 - 11/25920*m*n^4*l1^2*l2^4*
         z3 - 10237/466560*m*n^4*l1^3*l2^3 + 13/6480*m*n^4*l1^3*l2^3*z4
          + 7/9720*m*n^4*l1^3*l2^3*z3 - 29/1492992*m*n^5*l2^6 + 1/31104
         *m*n^5*l2^6*z4 - 1/93312*m*n^5*l2^6*z3 - 145/248832*m*n^5*l1^2
         *l2^4 + 5/5184*m*n^5*l1^2*l2^4*z4 - 5/15552*m*n^5*l1^2*l2^4*z3
          + 1494947/3732480*m^2*l2^6 + 3025/11664*m^2*l2^6*z6 - 10619/
         46656*m^2*l2^6*z5 + 6499/38880*m^2*l2^6*z4 + 1871/25920*m^2*
         l2^6*z3 - 121/5832*m^2*l2^6*z3^2 + 717703/311040*m^2*l1*l2^5
          + 475/324*m^2*l1*l2^5*z6 - 5143/3888*m^2*l1*l2^5*z5 + 2099/
         2160*m^2*l1*l2^5*z4 + 1441/3240*m^2*l1*l2^5*z3 - 19/162*m^2*l1
         *l2^5*z3^2 + 2028467/311040*m^2*l1^2*l2^4 + 16325/3888*m^2*
         l1^2*l2^4*z6 - 5291/1458*m^2*l1^2*l2^4*z5 + 8599/3240*m^2*l1^2
         *l2^4*z4 + 10987/9720*m^2*l1^2*l2^4*z3 - 653/1944*m^2*l1^2*
         l2^4*z3^2 + 824023/116640*m^2*l1^3*l2^3 + 6875/1458*m^2*l1^3*
         l2^3*z6 - 629/162*m^2*l1^3*l2^3*z5 + 4603/1620*m^2*l1^3*l2^3*
         z4 + 581/540*m^2*l1^3*l2^3*z3 - 275/729*m^2*l1^3*l2^3*z3^2 + 
         98069/14580*m^2*l1^4*l2^2 + 400/81*m^2*l1^4*l2^2*z6 - 3589/972
         *m^2*l1^4*l2^2*z5 + 4427/1620*m^2*l1^4*l2^2*z4 + 14413/14580*
         m^2*l1^4*l2^2*z3 - 32/81*m^2*l1^4*l2^2*z3^2 + 2453053/7464960*
         m^2*n*l2^6 + 6175/31104*m^2*n*l2^6*z6 - 629/3456*m^2*n*l2^6*z5
          + 10241/77760*m^2*n*l2^6*z4 + 23581/466560*m^2*n*l2^6*z3 - 
         247/15552*m^2*n*l2^6*z3^2 + 1347023/622080*m^2*n*l1*l2^5 + 
         10325/7776*m^2*n*l1*l2^5*z6 - 3071/2592*m^2*n*l1*l2^5*z5 + 
         3709/4320*m^2*n*l1*l2^5*z4 + 1487/4860*m^2*n*l1*l2^5*z3 - 413/
         3888*m^2*n*l1*l2^5*z3^2 + 8203079/1866240*m^2*n*l1^2*l2^4 + 
         3425/1296*m^2*n*l1^2*l2^4*z6 - 9509/3888*m^2*n*l1^2*l2^4*z5 + 
         22957/12960*m^2*n*l1^2*l2^4*z4 + 6349/9720*m^2*n*l1^2*l2^4*z3
          - 137/648*m^2*n*l1^2*l2^4*z3^2 + 444929/51840*m^2*n*l1^3*l2^3
          + 7525/1458*m^2*n*l1^3*l2^3*z6 - 1517/324*m^2*n*l1^3*l2^3*z5
          + 16547/4860*m^2*n*l1^3*l2^3*z4 + 37027/29160*m^2*n*l1^3*l2^3
         *z3 - 301/729*m^2*n*l1^3*l2^3*z3^2 + 40637/14580*m^2*n*l1^4*
         l2^2 + 2575/1944*m^2*n*l1^4*l2^2*z6 - 37/24*m^2*n*l1^4*l2^2*z5
          + 1781/1620*m^2*n*l1^4*l2^2*z4 + 4351/9720*m^2*n*l1^4*l2^2*z3
          - 103/972*m^2*n*l1^4*l2^2*z3^2 + 34319/7776*m^2*n*l1^5*l2 + 
         1375/486*m^2*n*l1^5*l2*z6 - 1147/486*m^2*n*l1^5*l2*z5 + 281/
         162*m^2*n*l1^5*l2*z4 + 91/162*m^2*n*l1^5*l2*z3 - 55/243*m^2*n*
         l1^5*l2*z3^2 + 626873/7464960*m^2*n^2*l2^6 + 1075/23328*m^2*
         n^2*l2^6*z6 - 703/15552*m^2*n^2*l2^6*z5 + 4877/155520*m^2*n^2*
         l2^6*z4 + 2443/233280*m^2*n^2*l2^6*z3 - 43/11664*m^2*n^2*l2^6*
         z3^2 + 62441/155520*m^2*n^2*l1*l2^5 + 1775/7776*m^2*n^2*l1*
         l2^5*z6 - 185/864*m^2*n^2*l1*l2^5*z5 + 79/540*m^2*n^2*l1*l2^5*
         z4 + 779/19440*m^2*n^2*l1*l2^5*z3 - 71/3888*m^2*n^2*l1*l2^5*
         z3^2 + 830057/622080*m^2*n^2*l1^2*l2^4 + 725/972*m^2*n^2*l1^2*
         l2^4*z6 - 5957/7776*m^2*n^2*l1^2*l2^4*z5 + 1549/2880*m^2*n^2*
         l1^2*l2^4*z4 + 7999/38880*m^2*n^2*l1^2*l2^4*z3 - 29/486*m^2*
         n^2*l1^2*l2^4*z3^2 + 573877/933120*m^2*n^2*l1^3*l2^3 + 50/243*
         m^2*n^2*l1^3*l2^3*z6 - 37/81*m^2*n^2*l1^3*l2^3*z5 + 373/1215*
         m^2*n^2*l1^3*l2^3*z4 + 6727/29160*m^2*n^2*l1^3*l2^3*z3 - 4/243
         *m^2*n^2*l1^3*l2^3*z3^2 + 16007/5760*m^2*n^2*l1^4*l2^2 + 2575/
         1944*m^2*n^2*l1^4*l2^2*z6 - 259/162*m^2*n^2*l1^4*l2^2*z5 + 
         1823/1620*m^2*n^2*l1^4*l2^2*z4 + 5233/9720*m^2*n^2*l1^4*l2^2*
         z3 - 103/972*m^2*n^2*l1^4*l2^2*z3^2 + 3773/15552*m^2*n^2*l1^5*
         l2 + 25/243*m^2*n^2*l1^5*l2*z6 - 185/972*m^2*n^2*l1^5*l2*z5 + 
         41/324*m^2*n^2*l1^5*l2*z4 + 13/108*m^2*n^2*l1^5*l2*z3 - 2/243*
         m^2*n^2*l1^5*l2*z3^2 + 9523/11664*m^2*n^2*l1^6 + 1475/2916*m^2
         *n^2*l1^6*z6 - 37/81*m^2*n^2*l1^6*z5 + 161/486*m^2*n^2*l1^6*z4
          + 65/486*m^2*n^2*l1^6*z3 - 59/1458*m^2*n^2*l1^6*z3^2 + 1691/
         497664*m^2*n^3*l2^6 + 175/93312*m^2*n^3*l2^6*z6 - 185/93312*
         m^2*n^3*l2^6*z5 + 11/10368*m^2*n^3*l2^6*z4 + 13/23328*m^2*n^3*
         l2^6*z3 - 7/46656*m^2*n^3*l2^6*z3^2 + 15167/622080*m^2*n^3*l1*
         l2^5 + 25/1944*m^2*n^3*l1*l2^5*z6 - 37/1944*m^2*n^3*l1*l2^5*z5
          + 143/12960*m^2*n^3*l1*l2^5*z4 + 227/19440*m^2*n^3*l1*l2^5*z3
          - 1/972*m^2*n^3*l1*l2^5*z3^2 - 1807/622080*m^2*n^3*l1^2*l2^4
          - 259/23328*m^2*n^3*l1^2*l2^4*z5 + 31/6480*m^2*n^3*l1^2*l2^4*
         z4 + 449/25920*m^2*n^3*l1^2*l2^4*z3 + 12631/186624*m^2*n^3*
         l1^3*l2^3 + 25/729*m^2*n^3*l1^3*l2^3*z6 - 37/324*m^2*n^3*l1^3*
         l2^3*z5 + 541/7776*m^2*n^3*l1^3*l2^3*z4 + 1163/11664*m^2*n^3*
         l1^3*l2^3*z3 - 2/729*m^2*n^3*l1^3*l2^3*z3^2 - 27653/933120*m^2
         *n^3*l1^4*l2^2 - 37/1944*m^2*n^3*l1^4*l2^2*z5 + 137/12960*m^2*
         n^3*l1^4*l2^2*z4 + 907/29160*m^2*n^3*l1^4*l2^2*z3 + 3773/15552
         *m^2*n^3*l1^5*l2 + 25/243*m^2*n^3*l1^5*l2*z6 - 185/972*m^2*n^3
         *l1^5*l2*z5 + 41/324*m^2*n^3*l1^5*l2*z4 + 13/108*m^2*n^3*l1^5*
         l2*z3 - 2/243*m^2*n^3*l1^5*l2*z3^2 - 31/497664*m^2*n^4*l2^6 - 
         1/93312*m^2*n^4*l2^6*z3 - 3431/1866240*m^2*n^4*l1^2*l2^4 + 29/
         25920*m^2*n^4*l1^2*l2^4*z4 - 11/25920*m^2*n^4*l1^2*l2^4*z3 - 
         413/933120*m^2*n^4*l1^3*l2^3 + 61/38880*m^2*n^4*l1^3*l2^3*z4
          - 23/29160*m^2*n^4*l1^3*l2^3*z3 - 3013/186624*m^2*n^4*l1^4*
         l2^2 + 1/864*m^2*n^4*l1^4*l2^2*z4 + 1/1944*m^2*n^4*l1^4*l2^2*
         z3 - 145/186624*m^2*n^5*l1^3*l2^3 + 5/3888*m^2*n^5*l1^3*l2^3*
         z4 - 5/11664*m^2*n^5*l1^3*l2^3*z3 + 2941/165888*m^3*l2^6 + 175/
         23328*m^3*l2^6*z6 - 185/11664*m^3*l2^6*z5 + 341/31104*m^3*l2^6
         *z4 + 175/15552*m^3*l2^6*z3 - 7/11664*m^3*l2^6*z3^2 + 76901/
         622080*m^3*l1*l2^5 + 25/486*m^3*l1*l2^5*z6 - 407/3888*m^3*l1*
         l2^5*z5 + 959/12960*m^3*l1*l2^5*z4 + 1301/19440*m^3*l1*l2^5*z3
          - 1/243*m^3*l1*l2^5*z3^2 + 528491/1866240*m^3*l1^2*l2^4 + 125/
         972*m^3*l1^2*l2^4*z6 - 1295/5832*m^3*l1^2*l2^4*z5 + 989/6480*
         m^3*l1^2*l2^4*z4 + 2597/19440*m^3*l1^2*l2^4*z3 - 5/486*m^3*
         l1^2*l2^4*z3^2 + 147083/233280*m^3*l1^3*l2^3 + 200/729*m^3*
         l1^3*l2^3*z6 - 296/729*m^3*l1^3*l2^3*z5 + 227/810*m^3*l1^3*
         l2^3*z4 + 3001/14580*m^3*l1^3*l2^3*z3 - 16/729*m^3*l1^3*l2^3*
         z3^2 + 8405/497664*m^3*n*l2^6 + 175/23328*m^3*n*l2^6*z6 - 1295/
         93312*m^3*n*l2^6*z5 + 49/5184*m^3*n*l2^6*z4 + 389/46656*m^3*n*
         l2^6*z3 - 7/11664*m^3*n*l2^6*z3^2 + 1591/19440*m^3*n*l1*l2^5
          + 25/648*m^3*n*l1*l2^5*z6 - 259/3888*m^3*n*l1*l2^5*z5 + 31/
         720*m^3*n*l1*l2^5*z4 + 203/4860*m^3*n*l1*l2^5*z3 - 1/324*m^3*n
         *l1*l2^5*z3^2 + 186181/622080*m^3*n*l1^2*l2^4 + 125/972*m^3*n*
         l1^2*l2^4*z6 - 5587/23328*m^3*n*l1^2*l2^4*z5 + 4193/25920*m^3*
         n*l1^2*l2^4*z4 + 1829/12960*m^3*n*l1^2*l2^4*z3 - 5/486*m^3*n*
         l1^2*l2^4*z3^2 + 32597/466560*m^3*n*l1^3*l2^3 + 25/729*m^3*n*
         l1^3*l2^3*z6 - 37/324*m^3*n*l1^3*l2^3*z5 + 1451/19440*m^3*n*
         l1^3*l2^3*z4 + 353/3645*m^3*n*l1^3*l2^3*z3 - 2/729*m^3*n*l1^3*
         l2^3*z3^2 + 98521/155520*m^3*n*l1^4*l2^2 + 125/486*m^3*n*l1^4*
         l2^2*z6 - 851/1944*m^3*n*l1^4*l2^2*z5 + 241/810*m^3*n*l1^4*
         l2^2*z4 + 6991/29160*m^3*n*l1^4*l2^2*z3 - 5/243*m^3*n*l1^4*
         l2^2*z3^2 + 1691/497664*m^3*n^2*l2^6 + 175/93312*m^3*n^2*l2^6*
         z6 - 185/93312*m^3*n^2*l2^6*z5 + 11/10368*m^3*n^2*l2^6*z4 + 13/
         23328*m^3*n^2*l2^6*z3 - 7/46656*m^3*n^2*l2^6*z3^2 + 15167/
         622080*m^3*n^2*l1*l2^5 + 25/1944*m^3*n^2*l1*l2^5*z6 - 37/1944*
         m^3*n^2*l1*l2^5*z5 + 143/12960*m^3*n^2*l1*l2^5*z4 + 227/19440*
         m^3*n^2*l1*l2^5*z3 - 1/972*m^3*n^2*l1*l2^5*z3^2 - 1807/622080*
         m^3*n^2*l1^2*l2^4 - 259/23328*m^3*n^2*l1^2*l2^4*z5 + 31/6480*
         m^3*n^2*l1^2*l2^4*z4 + 449/25920*m^3*n^2*l1^2*l2^4*z3 + 12631/
         186624*m^3*n^2*l1^3*l2^3 + 25/729*m^3*n^2*l1^3*l2^3*z6 - 37/
         324*m^3*n^2*l1^3*l2^3*z5 + 541/7776*m^3*n^2*l1^3*l2^3*z4 + 
         1163/11664*m^3*n^2*l1^3*l2^3*z3 - 2/729*m^3*n^2*l1^3*l2^3*z3^2
          - 27653/933120*m^3*n^2*l1^4*l2^2 - 37/1944*m^3*n^2*l1^4*l2^2*
         z5 + 137/12960*m^3*n^2*l1^4*l2^2*z4 + 907/29160*m^3*n^2*l1^4*
         l2^2*z3 + 3773/15552*m^3*n^2*l1^5*l2 + 25/243*m^3*n^2*l1^5*l2*
         z6 - 185/972*m^3*n^2*l1^5*l2*z5 + 41/324*m^3*n^2*l1^5*l2*z4 + 
         13/108*m^3*n^2*l1^5*l2*z3 - 2/243*m^3*n^2*l1^5*l2*z3^2 + 145/
         497664*m^3*n^3*l2^6 + 25/93312*m^3*n^3*l2^6*z6 - 1/7776*m^3*
         n^3*l2^6*z4 - 1/11664*m^3*n^3*l2^6*z3 - 1/46656*m^3*n^3*l2^6*
         z3^2 - 9263/1866240*m^3*n^3*l1^2*l2^4 - 37/11664*m^3*n^3*l1^2*
         l2^4*z5 + 1/960*m^3*n^3*l1^2*l2^4*z4 + 691/77760*m^3*n^3*l1^2*
         l2^4*z3 - 19/12960*m^3*n^3*l1^3*l2^3 + 1/1080*m^3*n^3*l1^3*
         l2^3*z4 - 7/19440*m^3*n^3*l1^3*l2^3*z3 - 105197/3732480*m^3*
         n^3*l1^4*l2^2 - 37/1944*m^3*n^3*l1^4*l2^2*z5 + 127/12960*m^3*
         n^3*l1^4*l2^2*z4 + 3613/116640*m^3*n^3*l1^4*l2^2*z3 - 397/
         62208*m^3*n^3*l1^5*l2 + 1/1296*m^3*n^3*l1^5*l2*z4 + 2383/62208
         *m^3*n^3*l1^6 + 25/1458*m^3*n^3*l1^6*z6 - 185/5832*m^3*n^3*
         l1^6*z5 + 83/3888*m^3*n^3*l1^6*z4 + 13/648*m^3*n^3*l1^6*z3 - 1/
         729*m^3*n^3*l1^6*z3^2 - 413/933120*m^3*n^4*l1^3*l2^3 + 61/
         38880*m^3*n^4*l1^3*l2^3*z4 - 23/29160*m^3*n^4*l1^3*l2^3*z3 - 
         91/186624*m^3*n^4*l1^4*l2^2 + 7/5184*m^3*n^4*l1^4*l2^2*z4 - 1/
         1728*m^3*n^4*l1^4*l2^2*z3 - 397/62208*m^3*n^4*l1^5*l2 + 1/1296
         *m^3*n^4*l1^5*l2*z4 - 145/248832*m^3*n^5*l1^4*l2^2 + 5/5184*
         m^3*n^5*l1^4*l2^2*z4 - 5/15552*m^3*n^5*l1^4*l2^2*z3 - 91/
         124416*m^4*l2^6 + 1/5184*m^4*l2^6*z4 - 1/93312*m^4*l2^6*z3 - 
         71/20736*m^4*l1*l2^5 + 1/1296*m^4*l1*l2^5*z4 - 1/7776*m^4*l1*
         l2^5*z3 - 49/3645*m^4*l1^2*l2^4 + 7/4320*m^4*l1^2*l2^4*z4 + 1/
         4860*m^4*l1^2*l2^4*z3 - 173/497664*m^4*n*l2^6 + 1/15552*m^4*n*
         l2^6*z4 - 1/46656*m^4*n*l2^6*z3 - 71/20736*m^4*n*l1*l2^5 + 1/
         1296*m^4*n*l1*l2^5*z4 - 1/7776*m^4*n*l1*l2^5*z3 - 3431/1866240
         *m^4*n*l1^2*l2^4 + 29/25920*m^4*n*l1^2*l2^4*z4 - 11/25920*m^4*
         n*l1^2*l2^4*z3 - 10237/466560*m^4*n*l1^3*l2^3 + 13/6480*m^4*n*
         l1^3*l2^3*z4 + 7/9720*m^4*n*l1^3*l2^3*z3 - 31/497664*m^4*n^2*
         l2^6 - 1/93312*m^4*n^2*l2^6*z3 - 3431/1866240*m^4*n^2*l1^2*
         l2^4 + 29/25920*m^4*n^2*l1^2*l2^4*z4 - 11/25920*m^4*n^2*l1^2*
         l2^4*z3 - 413/933120*m^4*n^2*l1^3*l2^3 + 61/38880*m^4*n^2*l1^3
         *l2^3*z4 - 23/29160*m^4*n^2*l1^3*l2^3*z3 - 3013/186624*m^4*n^2
         *l1^4*l2^2 + 1/864*m^4*n^2*l1^4*l2^2*z4 + 1/1944*m^4*n^2*l1^4*
         l2^2*z3 - 413/933120*m^4*n^3*l1^3*l2^3 + 61/38880*m^4*n^3*l1^3
         *l2^3*z4 - 23/29160*m^4*n^3*l1^3*l2^3*z3 - 91/186624*m^4*n^3*
         l1^4*l2^2 + 7/5184*m^4*n^3*l1^4*l2^2*z4 - 1/1728*m^4*n^3*l1^4*
         l2^2*z3 - 397/62208*m^4*n^3*l1^5*l2 + 1/1296*m^4*n^3*l1^5*l2*
         z4 - 91/186624*m^4*n^4*l1^4*l2^2 + 7/5184*m^4*n^4*l1^4*l2^2*z4
          - 1/1728*m^4*n^4*l1^4*l2^2*z3 - 29/124416*m^4*n^4*l1^5*l2 + 1/
         2592*m^4*n^4*l1^5*l2*z4 - 1/7776*m^4*n^4*l1^5*l2*z3 - 71/62208
         *m^4*n^4*l1^6 + 1/3888*m^4*n^4*l1^6*z4 - 1/23328*m^4*n^4*l1^6*
         z3 - 29/124416*m^4*n^5*l1^5*l2 + 1/2592*m^4*n^5*l1^5*l2*z4 - 1/
         7776*m^4*n^5*l1^5*l2*z3 - 29/1492992*m^5*l2^6 + 1/31104*m^5*
         l2^6*z4 - 1/93312*m^5*l2^6*z3 - 29/124416*m^5*l1*l2^5 + 1/2592
         *m^5*l1*l2^5*z4 - 1/7776*m^5*l1*l2^5*z3 - 29/1492992*m^5*n*
         l2^6 + 1/31104*m^5*n*l2^6*z4 - 1/93312*m^5*n*l2^6*z3 - 145/
         248832*m^5*n*l1^2*l2^4 + 5/5184*m^5*n*l1^2*l2^4*z4 - 5/15552*
         m^5*n*l1^2*l2^4*z3 - 145/186624*m^5*n^2*l1^3*l2^3 + 5/3888*m^5
         *n^2*l1^3*l2^3*z4 - 5/11664*m^5*n^2*l1^3*l2^3*z3 - 145/248832*
         m^5*n^3*l1^4*l2^2 + 5/5184*m^5*n^3*l1^4*l2^2*z4 - 5/15552*m^5*
         n^3*l1^4*l2^2*z3 - 29/124416*m^5*n^4*l1^5*l2 + 1/2592*m^5*n^4*
         l1^5*l2*z4 - 1/7776*m^5*n^4*l1^5*l2*z3 - 29/746496*m^5*n^5*
         l1^6 + 1/15552*m^5*n^5*l1^6*z4 - 1/46656*m^5*n^5*l1^6*z3 ));
RG[tau] = ( + h * (  - 1/3*l2 - 2/3*l1 - 1/3*n*l2 - 1/3*m*l2 - 1/3*m*n*
         l1 )

       + h^2 * ( 5/12*l2^2 + 5/9*l1*l2 + 5/9*l1^2 + 5/36*n*l2^2 + 5/9*n
         *l1*l2 + 5/36*m*l2^2 + 5/9*m*l1*l2 + 5/36*m*n*l2^2 + 5/18*m*n*
         l1^2 )

       + h^3 * (  - 55/48*l2^3 - 275/72*l1*l2^2 - 37/12*l1^2*l2 - 37/18
         *l1^3 - 121/144*n*l2^3 - 35/18*n*l1*l2^2 - 37/12*n*l1^2*l2 - 5/
         72*n^2*l2^3 - 29/72*n^2*l1*l2^2 - 121/144*m*l2^3 - 35/18*m*l1*
         l2^2 - 37/12*m*l1^2*l2 - 19/48*m*n*l2^3 - 283/144*m*n*l1*l2^2
          - 5/12*m*n*l1^2*l2 - 47/36*m*n*l1^3 - 5/72*m*n^2*l2^3 - 1/144
         *m*n^2*l1*l2^2 - 5/12*m*n^2*l1^2*l2 - 5/72*m^2*l2^3 - 29/72*
         m^2*l1*l2^2 - 5/72*m^2*n*l2^3 - 1/144*m^2*n*l1*l2^2 - 5/12*m^2
         *n*l1^2*l2 - 1/144*m^2*n^2*l1*l2^2 - 5/36*m^2*n^2*l1^3 )

       + h^4 * ( 7633/1728*l2^4 + 11/12*l2^4*z4 + 43/108*l2^4*z3 + 
         10549/648*l1*l2^3 + 10/3*l1*l2^3*z4 + 142/81*l1*l2^3*z3 + 1951/
         72*l1^2*l2^2 + 50/9*l1^2*l2^2*z4 + 82/27*l1^2*l2^2*z3 + 7765/
         486*l1^3*l2 + 88/27*l1^3*l2*z4 + 136/81*l1^3*l2*z3 + 7765/972*
         l1^4 + 44/27*l1^4*z4 + 68/81*l1^4*z3 + 23593/7776*n*l2^4 + 11/
         18*n*l2^4*z4 + 1/3*n*l2^4*z3 + 13493/972*n*l1*l2^3 + 76/27*n*
         l1*l2^3*z4 + 34/27*n*l1*l2^3*z3 + 10633/648*n*l1^2*l2^2 + 10/3
         *n*l1^2*l2^2*z4 + 44/27*n*l1^2*l2^2*z3 + 7765/486*n*l1^3*l2 + 
         88/27*n*l1^3*l2*z4 + 136/81*n*l1^3*l2*z3 + 1393/2592*n^2*l2^4
          + 11/108*n^2*l2^4*z4 + 8/81*n^2*l2^4*z3 + 1769/972*n^2*l1*
         l2^3 + 10/27*n^2*l1*l2^3*z4 + 7/27*n^2*l1*l2^3*z3 + 239/54*n^2
         *l1^2*l2^2 + 8/9*n^2*l1^2*l2^2*z4 + 10/27*n^2*l1^2*l2^2*z3 - 1/
         15552*n^3*l2^4 + 1/108*n^3*l2^4*z3 - 17/648*n^3*l1*l2^3 + 7/81
         *n^3*l1*l2^3*z3 + 23593/7776*m*l2^4 + 11/18*m*l2^4*z4 + 1/3*m*
         l2^4*z3 + 13493/972*m*l1*l2^3 + 76/27*m*l1*l2^3*z4 + 34/27*m*
         l1*l2^3*z3 + 10633/648*m*l1^2*l2^2 + 10/3*m*l1^2*l2^2*z4 + 44/
         27*m*l1^2*l2^2*z3 + 7765/486*m*l1^3*l2 + 88/27*m*l1^3*l2*z4 + 
         136/81*m*l1^3*l2*z3 + 9989/3888*m*n*l2^4 + 55/108*m*n*l2^4*z4
          + 61/324*m*n*l2^4*z3 + 2557/324*m*n*l1*l2^3 + 14/9*m*n*l1*
         l2^3*z4 + 20/27*m*n*l1*l2^3*z3 + 24031/1296*m*n*l1^2*l2^2 + 11/
         3*m*n*l1^2*l2^2*z4 + 38/27*m*n*l1^2*l2^2*z3 + 421/108*m*n*l1^3
         *l2 + 20/27*m*n*l1^3*l2*z4 + 20/81*m*n*l1^3*l2*z3 + 5777/972*m
         *n*l1^4 + 32/27*m*n*l1^4*z4 + 44/81*m*n*l1^4*z3 + 5291/15552*m
         *n^2*l2^4 + 7/108*m*n^2*l2^4*z4 + 1/81*m*n^2*l2^4*z3 + 3863/
         1944*m*n^2*l1*l2^3 + 10/27*m*n^2*l1*l2^3*z4 + 29/162*m*n^2*l1*
         l2^3*z3 + 115/162*m*n^2*l1^2*l2^2 + 1/9*m*n^2*l1^2*l2^2*z4 + 1/
         9*m*n^2*l1^2*l2^2*z3 + 421/108*m*n^2*l1^3*l2 + 20/27*m*n^2*
         l1^3*l2*z4 + 20/81*m*n^2*l1^3*l2*z3 - 1/15552*m*n^3*l2^4 + 1/
         108*m*n^3*l2^4*z3 + 25/1944*m*n^3*l1*l2^3 - 1/162*m*n^3*l1*
         l2^3*z3 - 1/1296*m*n^3*l1^2*l2^2 + 1/9*m*n^3*l1^2*l2^2*z3 + 
         1393/2592*m^2*l2^4 + 11/108*m^2*l2^4*z4 + 8/81*m^2*l2^4*z3 + 
         1769/972*m^2*l1*l2^3 + 10/27*m^2*l1*l2^3*z4 + 7/27*m^2*l1*l2^3
         *z3 + 239/54*m^2*l1^2*l2^2 + 8/9*m^2*l1^2*l2^2*z4 + 10/27*m^2*
         l1^2*l2^2*z3 + 5291/15552*m^2*n*l2^4 + 7/108*m^2*n*l2^4*z4 + 1/
         81*m^2*n*l2^4*z3 + 3863/1944*m^2*n*l1*l2^3 + 10/27*m^2*n*l1*
         l2^3*z4 + 29/162*m^2*n*l1*l2^3*z3 + 115/162*m^2*n*l1^2*l2^2 + 
         1/9*m^2*n*l1^2*l2^2*z4 + 1/9*m^2*n*l1^2*l2^2*z3 + 421/108*m^2*
         n*l1^3*l2 + 20/27*m^2*n*l1^3*l2*z4 + 20/81*m^2*n*l1^3*l2*z3 + 
         167/1728*m^2*n^2*l2^4 + 1/54*m^2*n^2*l2^4*z4 - 1/81*m^2*n^2*
         l2^4*z3 + 25/324*m^2*n^2*l1*l2^3 - 1/27*m^2*n^2*l1*l2^3*z3 + 
         115/162*m^2*n^2*l1^2*l2^2 + 1/9*m^2*n^2*l1^2*l2^2*z4 + 1/9*m^2
         *n^2*l1^2*l2^2*z3 - 1/1944*m^2*n^2*l1^3*l2 + 2/27*m^2*n^2*l1^3
         *l2*z3 + 947/972*m^2*n^2*l1^4 + 5/27*m^2*n^2*l1^4*z4 + 8/81*
         m^2*n^2*l1^4*z3 + 25/1944*m^2*n^3*l1*l2^3 - 1/162*m^2*n^3*l1*
         l2^3*z3 - 1/1944*m^2*n^3*l1^3*l2 + 2/27*m^2*n^3*l1^3*l2*z3 - 1/
         15552*m^3*l2^4 + 1/108*m^3*l2^4*z3 - 17/648*m^3*l1*l2^3 + 7/81
         *m^3*l1*l2^3*z3 - 1/15552*m^3*n*l2^4 + 1/108*m^3*n*l2^4*z3 + 
         25/1944*m^3*n*l1*l2^3 - 1/162*m^3*n*l1*l2^3*z3 - 1/1296*m^3*n*
         l1^2*l2^2 + 1/9*m^3*n*l1^2*l2^2*z3 + 25/1944*m^3*n^2*l1*l2^3
          - 1/162*m^3*n^2*l1*l2^3*z3 - 1/1944*m^3*n^2*l1^3*l2 + 2/27*
         m^3*n^2*l1^3*l2*z3 - 1/7776*m^3*n^3*l1^4 + 1/54*m^3*n^3*l1^4*
         z3 )

       + h^5 * (  - 1529945/93312*l2^5 - 37825/3888*l2^5*z6 - 82/243*
         l2^5*z5 - 3653/864*l2^5*z4 - 64069/7776*l2^5*z3 + 4951/1944*
         l2^5*z3^2 - 1303939/15552*l1*l2^4 - 32075/648*l1*l2^4*z6 - 88/
         81*l1*l2^4*z5 - 27787/1296*l1*l2^4*z4 - 164905/3888*l1*l2^4*z3
          + 4253/324*l1*l2^4*z3^2 - 1880729/11664*l1^2*l2^3 - 45175/486
         *l1^2*l2^3*z6 - 578/243*l1^2*l2^3*z5 - 13007/324*l1^2*l2^3*z4
          - 79157/972*l1^2*l2^3*z3 + 5857/243*l1^2*l2^3*z3^2 - 1053757/
         5832*l1^3*l2^2 - 8425/81*l1^3*l2^2*z6 - 220/81*l1^3*l2^2*z5 - 
         7267/162*l1^3*l2^2*z4 - 44681/486*l1^3*l2^2*z3 + 2174/81*l1^3*
         l2^2*z3^2 - 247385/2916*l1^4*l2 - 3875/81*l1^4*l2*z6 - 40/27*
         l1^4*l2*z5 - 3335/162*l1^4*l2*z4 - 6635/162*l1^4*l2*z3 + 970/
         81*l1^4*l2*z3^2 - 49477/1458*l1^5 - 1550/81*l1^5*z6 - 16/27*
         l1^5*z5 - 667/81*l1^5*z4 - 1327/81*l1^5*z3 + 388/81*l1^5*z3^2
          - 111353/7776*n*l2^5 - 10225/1296*n*l2^5*z6 - 83/324*n*l2^5*
         z5 - 2941/864*n*l2^5*z4 - 50993/7776*n*l2^5*z3 + 1255/648*n*
         l2^5*z3^2 - 3193085/46656*n*l1*l2^4 - 36475/972*n*l1*l2^4*z6
          - 691/486*n*l1*l2^4*z5 - 1307/81*n*l1*l2^4*z4 - 30367/972*n*
         l1*l2^4*z3 + 4429/486*n*l1*l2^4*z3^2 - 3481573/23328*n*l1^2*
         l2^3 - 20275/243*n*l1^2*l2^3*z6 - 661/243*n*l1^2*l2^3*z5 - 
         1295/36*n*l1^2*l2^3*z4 - 66727/972*n*l1^2*l2^3*z3 + 5042/243*n
         *l1^2*l2^3*z3^2 - 1420093/11664*n*l1^3*l2^2 - 1825/27*n*l1^3*
         l2^2*z6 - 190/81*n*l1^3*l2^2*z5 - 784/27*n*l1^3*l2^2*z4 - 
         13711/243*n*l1^3*l2^2*z3 + 446/27*n*l1^3*l2^2*z3^2 - 247385/
         2916*n*l1^4*l2 - 3875/81*n*l1^4*l2*z6 - 40/27*n*l1^4*l2*z5 - 
         3335/162*n*l1^4*l2*z4 - 6635/162*n*l1^4*l2*z3 + 970/81*n*l1^4*
         l2*z3^2 - 1148741/373248*n^2*l2^5 - 475/324*n^2*l2^5*z6 - 1/81
         *n^2*l2^5*z5 - 1555/2592*n^2*l2^5*z4 - 5507/3888*n^2*l2^5*z3
          + 49/162*n^2*l2^5*z3^2 - 1050455/62208*n^2*l1*l2^4 - 16325/
         1944*n^2*l1*l2^4*z6 - 113/243*n^2*l1*l2^4*z5 - 4631/1296*n^2*
         l1*l2^4*z4 - 14701/1944*n^2*l1*l2^4*z3 + 1643/972*n^2*l1*l2^4*
         z3^2 - 633205/23328*n^2*l1^2*l2^3 - 6875/486*n^2*l1^2*l2^3*z6
          - 181/243*n^2*l1^2*l2^3*z5 - 107/18*n^2*l1^2*l2^3*z4 - 5885/
         486*n^2*l1^2*l2^3*z3 + 725/243*n^2*l1^2*l2^3*z3^2 - 430553/
         11664*n^2*l1^3*l2^2 - 1600/81*n^2*l1^3*l2^2*z6 - 70/81*n^2*
         l1^3*l2^2*z5 - 1369/162*n^2*l1^3*l2^2*z4 - 7517/486*n^2*l1^3*
         l2^2*z3 + 368/81*n^2*l1^3*l2^2*z3^2 - 8771/62208*n^3*l2^5 - 25/
         486*n^3*l2^5*z6 + 13/972*n^3*l2^5*z5 - 13/2592*n^3*l2^5*z4 - 
         433/2592*n^3*l2^5*z3 + 1/243*n^3*l2^5*z3^2 - 93245/186624*n^3*
         l1*l2^4 - 125/486*n^3*l1*l2^4*z6 + 5/486*n^3*l1*l2^4*z5 - 17/
         324*n^3*l1*l2^4*z4 - 2623/3888*n^3*l1*l2^4*z3 + 5/243*n^3*l1*
         l2^4*z3^2 - 10021/5832*n^3*l1^2*l2^3 - 200/243*n^3*l1^2*l2^3*
         z6 - 20/243*n^3*l1^2*l2^3*z5 - 23/81*n^3*l1^2*l2^3*z4 - 793/
         486*n^3*l1^2*l2^3*z3 + 16/243*n^3*l1^2*l2^3*z3^2 - 7/124416*
         n^4*l2^5 + 1/432*n^4*l2^5*z4 - 17/7776*n^4*l2^5*z3 - 59/10368*
         n^4*l1*l2^4 + 19/648*n^4*l1*l2^4*z4 - 41/1944*n^4*l1*l2^4*z3
          - 111353/7776*m*l2^5 - 10225/1296*m*l2^5*z6 - 83/324*m*l2^5*
         z5 - 2941/864*m*l2^5*z4 - 50993/7776*m*l2^5*z3 + 1255/648*m*
         l2^5*z3^2 - 3193085/46656*m*l1*l2^4 - 36475/972*m*l1*l2^4*z6
          - 691/486*m*l1*l2^4*z5 - 1307/81*m*l1*l2^4*z4 - 30367/972*m*
         l1*l2^4*z3 + 4429/486*m*l1*l2^4*z3^2 - 3481573/23328*m*l1^2*
         l2^3 - 20275/243*m*l1^2*l2^3*z6 - 661/243*m*l1^2*l2^3*z5 - 
         1295/36*m*l1^2*l2^3*z4 - 66727/972*m*l1^2*l2^3*z3 + 5042/243*m
         *l1^2*l2^3*z3^2 - 1420093/11664*m*l1^3*l2^2 - 1825/27*m*l1^3*
         l2^2*z6 - 190/81*m*l1^3*l2^2*z5 - 784/27*m*l1^3*l2^2*z4 - 
         13711/243*m*l1^3*l2^2*z3 + 446/27*m*l1^3*l2^2*z3^2 - 247385/
         2916*m*l1^4*l2 - 3875/81*m*l1^4*l2*z6 - 40/27*m*l1^4*l2*z5 - 
         3335/162*m*l1^4*l2*z4 - 6635/162*m*l1^4*l2*z3 + 970/81*m*l1^4*
         l2*z3^2 - 132827/11664*m*n*l2^5 - 15475/2592*m*n*l2^5*z6 - 25/
         162*m*n*l2^5*z5 - 1127/432*m*n*l2^5*z4 - 9187/1944*m*n*l2^5*z3
          + 1789/1296*m*n*l2^5*z3^2 - 5837287/93312*m*n*l1*l2^4 - 21425/
         648*m*n*l1*l2^4*z6 - 22/27*m*n*l1*l2^4*z5 - 37699/2592*m*n*l1*
         l2^4*z4 - 200669/7776*m*n*l1*l2^4*z3 + 2507/324*m*n*l1*l2^4*
         z3^2 - 66655/648*m*n*l1^2*l2^3 - 2875/54*m*n*l1^2*l2^3*z6 - 3/
         2*m*n*l1^2*l2^3*z5 - 2519/108*m*n*l1^2*l2^3*z4 - 41285/972*m*n
         *l1^2*l2^3*z3 + 325/27*m*n*l1^2*l2^3*z3^2 - 35957/243*m*n*l1^3
         *l2^2 - 38075/486*m*n*l1^3*l2^2*z6 - 523/243*m*n*l1^3*l2^2*z5
          - 11119/324*m*n*l1^3*l2^2*z4 - 19691/324*m*n*l1^3*l2^2*z3 + 
         4493/243*m*n*l1^3*l2^2*z3^2 - 4675/162*m*n*l1^4*l2 - 6875/486*
         m*n*l1^4*l2*z6 - 70/243*m*n*l1^4*l2*z5 - 170/27*m*n*l1^4*l2*z4
          - 95/9*m*n*l1^4*l2*z3 + 725/243*m*n*l1^4*l2*z3^2 - 83137/2916
         *m*n*l1^5 - 3700/243*m*n*l1^5*z6 - 100/243*m*n*l1^5*z5 - 1075/
         162*m*n*l1^5*z4 - 2011/162*m*n*l1^5*z3 + 872/243*m*n*l1^5*z3^2
          - 42325/15552*m*n^2*l2^5 - 10325/7776*m*n^2*l2^5*z6 - 7/972*m
         *n^2*l2^5*z5 - 785/1296*m*n^2*l2^5*z4 - 1367/1296*m*n^2*l2^5*
         z3 + 1043/3888*m*n^2*l2^5*z3^2 - 2043185/186624*m*n^2*l1*l2^4
          - 3425/648*m*n^2*l1*l2^4*z6 + 10/81*m*n^2*l1*l2^4*z5 - 517/
         216*m*n^2*l1*l2^4*z4 - 17095/3888*m*n^2*l1*l2^4*z3 + 347/324*m
         *n^2*l1*l2^4*z3^2 - 3046051/93312*m*n^2*l1^2*l2^3 - 7525/486*m
         *n^2*l1^2*l2^3*z6 - 19/486*m*n^2*l1^2*l2^3*z5 - 4583/648*m*n^2
         *l1^2*l2^3*z4 - 12181/972*m*n^2*l1^2*l2^3*z3 + 751/243*m*n^2*
         l1^2*l2^3*z3^2 - 601549/46656*m*n^2*l1^3*l2^2 - 2575/486*m*n^2
         *l1^3*l2^2*z6 + 64/243*m*n^2*l1^3*l2^2*z5 - 137/54*m*n^2*l1^3*
         l2^2*z4 - 527/108*m*n^2*l1^3*l2^2*z3 + 193/243*m*n^2*l1^3*l2^2
         *z3^2 - 4675/162*m*n^2*l1^4*l2 - 6875/486*m*n^2*l1^4*l2*z6 - 
         70/243*m*n^2*l1^4*l2*z5 - 170/27*m*n^2*l1^4*l2*z4 - 95/9*m*n^2
         *l1^4*l2*z3 + 725/243*m*n^2*l1^4*l2*z3^2 - 30307/373248*m*n^3*
         l2^5 - 25/648*m*n^3*l2^5*z6 + 1/162*m*n^3*l2^5*z5 - 17/864*m*
         n^3*l2^5*z4 - 71/972*m*n^3*l2^5*z3 + 1/324*m*n^3*l2^5*z3^2 - 
         228439/373248*m*n^3*l1*l2^4 - 125/486*m*n^3*l1*l2^4*z6 + 1/18*
         m*n^3*l1*l2^4*z5 - 265/2592*m*n^3*l1*l2^4*z4 - 269/432*m*n^3*
         l1*l2^4*z3 + 5/243*m*n^3*l1*l2^4*z3^2 - 689/1944*m*n^3*l1^2*
         l2^3 - 25/243*m*n^3*l1^2*l2^3*z6 + 35/243*m*n^3*l1^2*l2^3*z5
          - 23/648*m*n^3*l1^2*l2^3*z4 - 283/648*m*n^3*l1^2*l2^3*z3 + 2/
         243*m*n^3*l1^2*l2^3*z3^2 - 116255/46656*m*n^3*l1^3*l2^2 - 250/
         243*m*n^3*l1^3*l2^2*z6 + 29/243*m*n^3*l1^3*l2^2*z5 - 151/324*m
         *n^3*l1^3*l2^2*z4 - 500/243*m*n^3*l1^3*l2^2*z3 + 20/243*m*n^3*
         l1^3*l2^2*z3^2 - 7/124416*m*n^4*l2^5 + 1/432*m*n^4*l2^5*z4 - 
         17/7776*m*n^4*l2^5*z3 + 319/124416*m*n^4*l1*l2^4 - 1/324*m*n^4
         *l1*l2^4*z4 - 1/2592*m*n^4*l1*l2^4*z3 - 35/31104*m*n^4*l1^2*
         l2^3 + 5/108*m*n^4*l1^2*l2^3*z4 - 85/1944*m*n^4*l1^2*l2^3*z3
          - 1148741/373248*m^2*l2^5 - 475/324*m^2*l2^5*z6 - 1/81*m^2*
         l2^5*z5 - 1555/2592*m^2*l2^5*z4 - 5507/3888*m^2*l2^5*z3 + 49/
         162*m^2*l2^5*z3^2 - 1050455/62208*m^2*l1*l2^4 - 16325/1944*m^2
         *l1*l2^4*z6 - 113/243*m^2*l1*l2^4*z5 - 4631/1296*m^2*l1*l2^4*
         z4 - 14701/1944*m^2*l1*l2^4*z3 + 1643/972*m^2*l1*l2^4*z3^2 - 
         633205/23328*m^2*l1^2*l2^3 - 6875/486*m^2*l1^2*l2^3*z6 - 181/
         243*m^2*l1^2*l2^3*z5 - 107/18*m^2*l1^2*l2^3*z4 - 5885/486*m^2*
         l1^2*l2^3*z3 + 725/243*m^2*l1^2*l2^3*z3^2 - 430553/11664*m^2*
         l1^3*l2^2 - 1600/81*m^2*l1^3*l2^2*z6 - 70/81*m^2*l1^3*l2^2*z5
          - 1369/162*m^2*l1^3*l2^2*z4 - 7517/486*m^2*l1^3*l2^2*z3 + 368/
         81*m^2*l1^3*l2^2*z3^2 - 42325/15552*m^2*n*l2^5 - 10325/7776*
         m^2*n*l2^5*z6 - 7/972*m^2*n*l2^5*z5 - 785/1296*m^2*n*l2^5*z4
          - 1367/1296*m^2*n*l2^5*z3 + 1043/3888*m^2*n*l2^5*z3^2 - 
         2043185/186624*m^2*n*l1*l2^4 - 3425/648*m^2*n*l1*l2^4*z6 + 10/
         81*m^2*n*l1*l2^4*z5 - 517/216*m^2*n*l1*l2^4*z4 - 17095/3888*
         m^2*n*l1*l2^4*z3 + 347/324*m^2*n*l1*l2^4*z3^2 - 3046051/93312*
         m^2*n*l1^2*l2^3 - 7525/486*m^2*n*l1^2*l2^3*z6 - 19/486*m^2*n*
         l1^2*l2^3*z5 - 4583/648*m^2*n*l1^2*l2^3*z4 - 12181/972*m^2*n*
         l1^2*l2^3*z3 + 751/243*m^2*n*l1^2*l2^3*z3^2 - 601549/46656*m^2
         *n*l1^3*l2^2 - 2575/486*m^2*n*l1^3*l2^2*z6 + 64/243*m^2*n*l1^3
         *l2^2*z5 - 137/54*m^2*n*l1^3*l2^2*z4 - 527/108*m^2*n*l1^3*l2^2
         *z3 + 193/243*m^2*n*l1^3*l2^2*z3^2 - 4675/162*m^2*n*l1^4*l2 - 
         6875/486*m^2*n*l1^4*l2*z6 - 70/243*m^2*n*l1^4*l2*z5 - 170/27*
         m^2*n*l1^4*l2*z4 - 95/9*m^2*n*l1^4*l2*z3 + 725/243*m^2*n*l1^4*
         l2*z3^2 - 3397/7776*m^2*n^2*l2^5 - 1775/7776*m^2*n^2*l2^5*z6
          + 1/486*m^2*n^2*l2^5*z5 - 343/2592*m^2*n^2*l2^5*z4 - 293/2592
         *m^2*n^2*l2^5*z3 + 161/3888*m^2*n^2*l2^5*z3^2 - 104927/31104*
         m^2*n^2*l1*l2^4 - 725/486*m^2*n^2*l1*l2^4*z6 + 56/243*m^2*n^2*
         l1*l2^4*z5 - 217/288*m^2*n^2*l1*l2^4*z4 - 2717/2592*m^2*n^2*l1
         *l2^4*z3 + 74/243*m^2*n^2*l1*l2^4*z3^2 - 25133/10368*m^2*n^2*
         l1^2*l2^3 - 50/81*m^2*n^2*l1^2*l2^3*z6 + 77/162*m^2*n^2*l1^2*
         l2^3*z5 - 47/108*m^2*n^2*l1^2*l2^3*z4 - 563/648*m^2*n^2*l1^2*
         l2^3*z3 + 4/81*m^2*n^2*l1^2*l2^3*z3^2 - 149191/11664*m^2*n^2*
         l1^3*l2^2 - 2575/486*m^2*n^2*l1^3*l2^2*z6 + 191/486*m^2*n^2*
         l1^3*l2^2*z5 - 281/108*m^2*n^2*l1^3*l2^2*z4 - 5183/972*m^2*n^2
         *l1^3*l2^2*z3 + 193/243*m^2*n^2*l1^3*l2^2*z3^2 - 113135/93312*
         m^2*n^2*l1^4*l2 - 125/243*m^2*n^2*l1^4*l2*z6 + 25/243*m^2*n^2*
         l1^4*l2*z5 - 145/648*m^2*n^2*l1^4*l2*z4 - 1175/972*m^2*n^2*
         l1^4*l2*z3 + 10/243*m^2*n^2*l1^4*l2*z3^2 - 291907/46656*m^2*
         n^2*l1^5 - 1475/486*m^2*n^2*l1^5*z6 - 4/243*m^2*n^2*l1^5*z5 - 
         437/324*m^2*n^2*l1^5*z4 - 1261/486*m^2*n^2*l1^5*z3 + 149/243*
         m^2*n^2*l1^5*z3^2 - 851/41472*m^2*n^3*l2^5 - 25/1944*m^2*n^3*
         l2^5*z6 + 1/972*m^2*n^3*l2^5*z5 - 7/648*m^2*n^3*l2^5*z4 - 1/96
         *m^2*n^3*l2^5*z3 + 1/972*m^2*n^3*l2^5*z3^2 - 9671/124416*m^2*
         n^3*l1*l2^4 + 7/243*m^2*n^3*l1*l2^4*z5 - 53/2592*m^2*n^3*l1*
         l2^4*z4 + 67/1944*m^2*n^3*l1*l2^4*z3 - 689/1944*m^2*n^3*l1^2*
         l2^3 - 25/243*m^2*n^3*l1^2*l2^3*z6 + 35/243*m^2*n^3*l1^2*l2^3*
         z5 - 23/648*m^2*n^3*l1^2*l2^3*z4 - 283/648*m^2*n^3*l1^2*l2^3*
         z3 + 2/243*m^2*n^3*l1^2*l2^3*z3^2 + 335/10368*m^2*n^3*l1^3*
         l2^2 + 7/162*m^2*n^3*l1^3*l2^2*z5 + 1/18*m^2*n^3*l1^3*l2^2*z4
          - 145/648*m^2*n^3*l1^3*l2^2*z3 - 113135/93312*m^2*n^3*l1^4*l2
          - 125/243*m^2*n^3*l1^4*l2*z6 + 25/243*m^2*n^3*l1^4*l2*z5 - 
         145/648*m^2*n^3*l1^4*l2*z4 - 1175/972*m^2*n^3*l1^4*l2*z3 + 10/
         243*m^2*n^3*l1^4*l2*z3^2 + 319/124416*m^2*n^4*l1*l2^4 - 1/324*
         m^2*n^4*l1*l2^4*z4 - 1/2592*m^2*n^4*l1*l2^4*z3 - 35/31104*m^2*
         n^4*l1^3*l2^2 + 5/108*m^2*n^4*l1^3*l2^2*z4 - 85/1944*m^2*n^4*
         l1^3*l2^2*z3 - 8771/62208*m^3*l2^5 - 25/486*m^3*l2^5*z6 + 13/
         972*m^3*l2^5*z5 - 13/2592*m^3*l2^5*z4 - 433/2592*m^3*l2^5*z3
          + 1/243*m^3*l2^5*z3^2 - 93245/186624*m^3*l1*l2^4 - 125/486*
         m^3*l1*l2^4*z6 + 5/486*m^3*l1*l2^4*z5 - 17/324*m^3*l1*l2^4*z4
          - 2623/3888*m^3*l1*l2^4*z3 + 5/243*m^3*l1*l2^4*z3^2 - 10021/
         5832*m^3*l1^2*l2^3 - 200/243*m^3*l1^2*l2^3*z6 - 20/243*m^3*
         l1^2*l2^3*z5 - 23/81*m^3*l1^2*l2^3*z4 - 793/486*m^3*l1^2*l2^3*
         z3 + 16/243*m^3*l1^2*l2^3*z3^2 - 30307/373248*m^3*n*l2^5 - 25/
         648*m^3*n*l2^5*z6 + 1/162*m^3*n*l2^5*z5 - 17/864*m^3*n*l2^5*z4
          - 71/972*m^3*n*l2^5*z3 + 1/324*m^3*n*l2^5*z3^2 - 228439/
         373248*m^3*n*l1*l2^4 - 125/486*m^3*n*l1*l2^4*z6 + 1/18*m^3*n*
         l1*l2^4*z5 - 265/2592*m^3*n*l1*l2^4*z4 - 269/432*m^3*n*l1*l2^4
         *z3 + 5/243*m^3*n*l1*l2^4*z3^2 - 689/1944*m^3*n*l1^2*l2^3 - 25/
         243*m^3*n*l1^2*l2^3*z6 + 35/243*m^3*n*l1^2*l2^3*z5 - 23/648*
         m^3*n*l1^2*l2^3*z4 - 283/648*m^3*n*l1^2*l2^3*z3 + 2/243*m^3*n*
         l1^2*l2^3*z3^2 - 116255/46656*m^3*n*l1^3*l2^2 - 250/243*m^3*n*
         l1^3*l2^2*z6 + 29/243*m^3*n*l1^3*l2^2*z5 - 151/324*m^3*n*l1^3*
         l2^2*z4 - 500/243*m^3*n*l1^3*l2^2*z3 + 20/243*m^3*n*l1^3*l2^2*
         z3^2 - 851/41472*m^3*n^2*l2^5 - 25/1944*m^3*n^2*l2^5*z6 + 1/
         972*m^3*n^2*l2^5*z5 - 7/648*m^3*n^2*l2^5*z4 - 1/96*m^3*n^2*
         l2^5*z3 + 1/972*m^3*n^2*l2^5*z3^2 - 9671/124416*m^3*n^2*l1*
         l2^4 + 7/243*m^3*n^2*l1*l2^4*z5 - 53/2592*m^3*n^2*l1*l2^4*z4
          + 67/1944*m^3*n^2*l1*l2^4*z3 - 689/1944*m^3*n^2*l1^2*l2^3 - 
         25/243*m^3*n^2*l1^2*l2^3*z6 + 35/243*m^3*n^2*l1^2*l2^3*z5 - 23/
         648*m^3*n^2*l1^2*l2^3*z4 - 283/648*m^3*n^2*l1^2*l2^3*z3 + 2/
         243*m^3*n^2*l1^2*l2^3*z3^2 + 335/10368*m^3*n^2*l1^3*l2^2 + 7/
         162*m^3*n^2*l1^3*l2^2*z5 + 1/18*m^3*n^2*l1^3*l2^2*z4 - 145/648
         *m^3*n^2*l1^3*l2^2*z3 - 113135/93312*m^3*n^2*l1^4*l2 - 125/243
         *m^3*n^2*l1^4*l2*z6 + 25/243*m^3*n^2*l1^4*l2*z5 - 145/648*m^3*
         n^2*l1^4*l2*z4 - 1175/972*m^3*n^2*l1^4*l2*z3 + 10/243*m^3*n^2*
         l1^4*l2*z3^2 - 167/6912*m^3*n^3*l1*l2^4 + 2/243*m^3*n^3*l1*
         l2^4*z5 - 1/432*m^3*n^3*l1*l2^4*z4 + 5/486*m^3*n^3*l1*l2^4*z3
          + 335/10368*m^3*n^3*l1^3*l2^2 + 7/162*m^3*n^3*l1^3*l2^2*z5 + 
         1/18*m^3*n^3*l1^3*l2^2*z4 - 145/648*m^3*n^3*l1^3*l2^2*z3 - 35/
         62208*m^3*n^3*l1^4*l2 + 5/216*m^3*n^3*l1^4*l2*z4 - 85/3888*m^3
         *n^3*l1^4*l2*z3 - 2831/11664*m^3*n^3*l1^5 - 25/243*m^3*n^3*
         l1^5*z6 + 5/243*m^3*n^3*l1^5*z5 - 23/648*m^3*n^3*l1^5*z4 - 487/
         1944*m^3*n^3*l1^5*z3 + 2/243*m^3*n^3*l1^5*z3^2 - 35/62208*m^3*
         n^4*l1^4*l2 + 5/216*m^3*n^4*l1^4*l2*z4 - 85/3888*m^3*n^4*l1^4*
         l2*z3 - 7/124416*m^4*l2^5 + 1/432*m^4*l2^5*z4 - 17/7776*m^4*
         l2^5*z3 - 59/10368*m^4*l1*l2^4 + 19/648*m^4*l1*l2^4*z4 - 41/
         1944*m^4*l1*l2^4*z3 - 7/124416*m^4*n*l2^5 + 1/432*m^4*n*l2^5*
         z4 - 17/7776*m^4*n*l2^5*z3 + 319/124416*m^4*n*l1*l2^4 - 1/324*
         m^4*n*l1*l2^4*z4 - 1/2592*m^4*n*l1*l2^4*z3 - 35/31104*m^4*n*
         l1^2*l2^3 + 5/108*m^4*n*l1^2*l2^3*z4 - 85/1944*m^4*n*l1^2*l2^3
         *z3 + 319/124416*m^4*n^2*l1*l2^4 - 1/324*m^4*n^2*l1*l2^4*z4 - 
         1/2592*m^4*n^2*l1*l2^4*z3 - 35/31104*m^4*n^2*l1^3*l2^2 + 5/108
         *m^4*n^2*l1^3*l2^2*z4 - 85/1944*m^4*n^2*l1^3*l2^2*z3 - 35/
         62208*m^4*n^3*l1^4*l2 + 5/216*m^4*n^3*l1^4*l2*z4 - 85/3888*m^4
         *n^3*l1^4*l2*z3 - 7/62208*m^4*n^4*l1^5 + 1/216*m^4*n^4*l1^5*z4
          - 17/3888*m^4*n^4*l1^5*z3 )

       + h^6 * ( 792585239/11197440*l2^6 + 5609297/43200*l2^6*z8 - 2719/
         300*l2^6*z3z5 - 12473051/233280*l2^6*z7 + 738229/11664*l2^6*z6
          + 187931/7290*l2^6*z5 + 966469/77760*l2^6*z4 + 16613711/
         233280*l2^6*z3 - 11383/162*l2^6*z3*z5 + 66899/4860*l2^6*z3*z4
          + 622033/29160*l2^6*z3^2 + 1164491647/2799360*l1*l2^5 + 
         8258189/10800*l1*l2^5*z8 - 4003/75*l1*l2^5*z3z5 - 6273727/
         19440*l1*l2^5*z7 + 275188/729*l1*l2^5*z6 + 2290571/14580*l1*
         l2^5*z5 + 279941/3888*l1*l2^5*z4 + 24655523/58320*l1*l2^5*z3
          - 1246/3*l1*l2^5*z3*z5 + 98492/1215*l1*l2^5*z3*z4 + 469193/
         3645*l1*l2^5*z3^2 + 2967929467/2799360*l1^2*l2^4 + 777751/400*
         l1^2*l2^4*z8 - 3393/25*l1^2*l2^4*z3z5 - 48230557/58320*l1^2*
         l2^4*z7 + 1408297/1458*l1^2*l2^4*z6 + 5800781/14580*l1^2*l2^4*
         z5 + 3546181/19440*l1^2*l2^4*z4 + 63321391/58320*l1^2*l2^4*z3
          - 9514/9*l1^2*l2^4*z3*z5 + 83291/405*l1^2*l2^4*z3*z4 + 
         1200961/3645*l1^2*l2^4*z3^2 + 54287431/38880*l1^3*l2^3 + 
         224867/90*l1^3*l2^3*z8 - 872/5*l1^3*l2^3*z3z5 - 7696751/7290*
         l1^3*l2^3*z7 + 908842/729*l1^3*l2^3*z6 + 1794728/3645*l1^3*
         l2^3*z5 + 571021/2430*l1^3*l2^3*z4 + 10472867/7290*l1^3*l2^3*
         z3 - 109040/81*l1^3*l2^3*z3*z5 + 317816/1215*l1^3*l2^3*z3*z4
          + 1530764/3645*l1^3*l2^3*z3^2 + 829534013/699840*l1^4*l2^2 + 
         1140839/540*l1^4*l2^2*z8 - 2212/15*l1^4*l2^2*z3z5 - 4333363/
         4860*l1^4*l2^2*z7 + 28517/27*l1^4*l2^2*z6 + 18646/45*l1^4*l2^2
         *z5 + 959831/4860*l1^4*l2^2*z4 + 5947771/4860*l1^4*l2^2*z3 - 
         10216/9*l1^4*l2^2*z3*z5 + 89356/405*l1^4*l2^2*z3*z4 + 3190/9*
         l1^4*l2^2*z3^2 + 9092683/19440*l1^5*l2 + 542569/675*l1^5*l2*z8
          - 4208/75*l1^5*l2*z3z5 - 135677/405*l1^5*l2*z7 + 32672/81*
         l1^5*l2*z6 + 37652/243*l1^5*l2*z5 + 30583/405*l1^5*l2*z4 + 
         562321/1215*l1^5*l2*z3 - 11488/27*l1^5*l2*z3*z5 + 11024/135*
         l1^5*l2*z3*z4 + 53344/405*l1^5*l2*z3^2 + 9092683/58320*l1^6 + 
         542569/2025*l1^6*z8 - 4208/225*l1^6*z3z5 - 135677/1215*l1^6*z7
          + 32672/243*l1^6*z6 + 37652/729*l1^6*z5 + 30583/1215*l1^6*z4
          + 562321/3645*l1^6*z3 - 11488/81*l1^6*z3*z5 + 11024/405*l1^6*
         z3*z4 + 53344/1215*l1^6*z3^2 + 732605459/11197440*n*l2^6 + 
         2844877/25920*n*l2^6*z8 - 1379/180*n*l2^6*z3z5 - 1775887/38880
         *n*l2^6*z7 + 429371/7776*n*l2^6*z6 + 2440981/116640*n*l2^6*z5
          + 821843/77760*n*l2^6*z4 + 14718541/233280*n*l2^6*z3 - 173/3*
         n*l2^6*z3*z5 + 13292/1215*n*l2^6*z3*z4 + 347167/19440*n*l2^6*
         z3^2 + 377989451/933120*n*l1*l2^5 + 270253/400*n*l1*l2^5*z8 - 
         1179/25*n*l1*l2^5*z3z5 - 1797629/6480*n*l1*l2^5*z7 + 983675/
         2916*n*l1*l2^5*z6 + 450007/3645*n*l1*l2^5*z5 + 1278671/19440*n
         *l1*l2^5*z4 + 22519649/58320*n*l1*l2^5*z3 - 9578/27*n*l1*l2^5*
         z3*z5 + 16394/243*n*l1*l2^5*z3*z4 + 791357/7290*n*l1*l2^5*z3^2
          + 1358600623/1399680*n*l1^2*l2^4 + 8724427/5400*n*l1^2*l2^4*
         z8 - 8458/75*n*l1^2*l2^4*z3z5 - 323027/486*n*l1^2*l2^4*z7 + 
         2361053/2916*n*l1^2*l2^4*z6 + 4384367/14580*n*l1^2*l2^4*z5 + 
         503797/3240*n*l1^2*l2^4*z4 + 27051577/29160*n*l1^2*l2^4*z3 - 
         68572/81*n*l1^2*l2^4*z3*z5 + 65192/405*n*l1^2*l2^4*z3*z4 + 
         1893329/7290*n*l1^2*l2^4*z3^2 + 80503181/58320*n*l1^3*l2^3 + 
         189796/81*n*l1^3*l2^3*z8 - 1472/9*n*l1^3*l2^3*z3z5 - 7086721/
         7290*n*l1^3*l2^3*z7 + 855527/729*n*l1^3*l2^3*z6 + 1647053/3645
         *n*l1^3*l2^3*z5 + 271664/1215*n*l1^3*l2^3*z4 + 1607432/1215*n*
         l1^3*l2^3*z3 - 100208/81*n*l1^3*l2^3*z3*z5 + 286168/1215*n*
         l1^3*l2^3*z3*z4 + 1386118/3645*n*l1^3*l2^3*z3^2 + 608159831/
         699840*n*l1^4*l2^2 + 262001/180*n*l1^4*l2^2*z8 - 508/5*n*l1^4*
         l2^2*z3z5 - 1460603/2430*n*l1^4*l2^2*z7 + 118649/162*n*l1^4*
         l2^2*z6 + 673183/2430*n*l1^4*l2^2*z5 + 666947/4860*n*l1^4*l2^2
         *z4 + 1351709/1620*n*l1^4*l2^2*z3 - 20576/27*n*l1^4*l2^2*z3*z5
          + 58672/405*n*l1^4*l2^2*z3*z4 + 18985/81*n*l1^4*l2^2*z3^2 + 
         9092683/19440*n*l1^5*l2 + 542569/675*n*l1^5*l2*z8 - 4208/75*n*
         l1^5*l2*z3z5 - 135677/405*n*l1^5*l2*z7 + 32672/81*n*l1^5*l2*z6
          + 37652/243*n*l1^5*l2*z5 + 30583/405*n*l1^5*l2*z4 + 562321/
         1215*n*l1^5*l2*z3 - 11488/27*n*l1^5*l2*z3*z5 + 11024/135*n*
         l1^5*l2*z3*z4 + 53344/405*n*l1^5*l2*z3^2 + 102878597/5598720*
         n^2*l2^6 + 1730857/64800*n^2*l2^6*z8 - 839/450*n^2*l2^6*z3z5
          - 150047/12960*n^2*l2^6*z7 + 3556/243*n^2*l2^6*z6 + 59143/
         12960*n^2*l2^6*z5 + 22321/9720*n^2*l2^6*z4 + 4194301/233280*
         n^2*l2^6*z3 - 713/54*n^2*l2^6*z3*z5 + 1937/810*n^2*l2^6*z3*z4
          + 42589/9720*n^2*l2^6*z3^2 + 49848511/466560*n^2*l1*l2^5 + 
         843767/5400*n^2*l1*l2^5*z8 - 818/75*n^2*l1*l2^5*z3z5 - 619783/
         9720*n^2*l1*l2^5*z7 + 486317/5832*n^2*l1*l2^5*z6 + 741391/
         29160*n^2*l1*l2^5*z5 + 134773/9720*n^2*l1*l2^5*z4 + 6070273/
         58320*n^2*l1*l2^5*z3 - 686/9*n^2*l1*l2^5*z3*z5 + 67757/4860*
         n^2*l1*l2^5*z3*z4 + 175057/7290*n^2*l1*l2^5*z3^2 + 3023717/
         10368*n^2*l1^2*l2^4 + 4689199/10800*n^2*l1^2*l2^4*z8 - 2273/75
         *n^2*l1^2*l2^4*z3z5 - 9993451/58320*n^2*l1^2*l2^4*z7 + 326519/
         1458*n^2*l1^2*l2^4*z6 + 100039/1458*n^2*l1^2*l2^4*z5 + 196849/
         4860*n^2*l1^2*l2^4*z4 + 1783169/6480*n^2*l1^2*l2^4*z3 - 17272/
         81*n^2*l1^2*l2^4*z3*z5 + 16069/405*n^2*l1^2*l2^4*z3*z4 + 
         475063/7290*n^2*l1^2*l2^4*z3^2 + 9008257/29160*n^2*l1^3*l2^3
          + 76331/162*n^2*l1^3*l2^3*z8 - 296/9*n^2*l1^3*l2^3*z3z5 - 
         136864/729*n^2*l1^3*l2^3*z7 + 177065/729*n^2*l1^3*l2^3*z6 + 
         60268/729*n^2*l1^3*l2^3*z5 + 51437/1215*n^2*l1^3*l2^3*z4 + 
         69466/243*n^2*l1^3*l2^3*z3 - 18896/81*n^2*l1^3*l2^3*z3*z5 + 
         52624/1215*n^2*l1^3*l2^3*z3*z4 + 259288/3645*n^2*l1^3*l2^3*
         z3^2 + 24873637/87480*n^2*l1^4*l2^2 + 121717/270*n^2*l1^4*l2^2
         *z8 - 472/15*n^2*l1^4*l2^2*z3z5 - 886051/4860*n^2*l1^4*l2^2*z7
          + 12323/54*n^2*l1^4*l2^2*z6 + 67511/810*n^2*l1^4*l2^2*z5 + 
         104101/2430*n^2*l1^4*l2^2*z4 + 621761/2430*n^2*l1^4*l2^2*z3 - 
         2072/9*n^2*l1^4*l2^2*z3*z5 + 17332/405*n^2*l1^4*l2^2*z3*z4 + 
         1883/27*n^2*l1^4*l2^2*z3^2 + 15028631/11197440*n^3*l2^6 + 
         35071/21600*n^3*l2^6*z8 - 17/150*n^3*l2^6*z3z5 - 42425/46656*
         n^3*l2^6*z7 + 29407/23328*n^3*l2^6*z6 + 5987/19440*n^3*l2^6*z5
          - 401/5184*n^3*l2^6*z4 + 149803/77760*n^3*l2^6*z3 - 56/81*n^3
         *l2^6*z3*z5 + 607/4860*n^3*l2^6*z3*z4 + 18907/58320*n^3*l2^6*
         z3^2 + 4276453/559872*n^3*l1*l2^5 + 59827/5400*n^3*l1*l2^5*z8
          - 58/75*n^3*l1*l2^5*z3z5 - 2869/486*n^3*l1*l2^5*z7 + 16009/
         1944*n^3*l1*l2^5*z6 + 6761/1944*n^3*l1*l2^5*z5 - 2389/6480*n^3
         *l1*l2^5*z4 + 724769/58320*n^3*l1*l2^5*z3 - 14/3*n^3*l1*l2^5*
         z3*z5 + 463/540*n^3*l1*l2^5*z3*z4 + 1691/810*n^3*l1*l2^5*z3^2
          + 46380413/2799360*n^3*l1^2*l2^4 + 26819/1080*n^3*l1^2*l2^4*
         z8 - 26/15*n^3*l1^2*l2^4*z3z5 - 13694/1215*n^3*l1^2*l2^4*z7 + 
         47645/2916*n^3*l1^2*l2^4*z6 + 43513/7290*n^3*l1^2*l2^4*z5 - 
         497/3240*n^3*l1^2*l2^4*z4 + 721207/29160*n^3*l1^2*l2^4*z3 - 
         850/81*n^3*l1^2*l2^4*z3*z5 + 824/405*n^3*l1^2*l2^4*z3*z4 + 
         14704/3645*n^3*l1^2*l2^4*z3^2 + 3805637/116640*n^3*l1^3*l2^3
          + 2063/45*n^3*l1^3*l2^3*z8 - 16/5*n^3*l1^3*l2^3*z3z5 - 64564/
         3645*n^3*l1^3*l2^3*z7 + 18886/729*n^3*l1^3*l2^3*z6 + 22079/
         3645*n^3*l1^3*l2^3*z5 + 6097/2430*n^3*l1^3*l2^3*z4 + 291401/
         7290*n^3*l1^3*l2^3*z3 - 1616/81*n^3*l1^3*l2^3*z3*z5 + 4832/
         1215*n^3*l1^3*l2^3*z3*z4 + 4894/729*n^3*l1^3*l2^3*z3^2 - 90629/
         5598720*n^4*l2^6 - 1/27*n^4*l2^6*z7 + 193/3888*n^4*l2^6*z6 + 
         509/7290*n^4*l2^6*z5 - 1753/38880*n^4*l2^6*z4 + 4211/77760*n^4
         *l2^6*z3 - 2/1215*n^4*l2^6*z3*z4 + 7/810*n^4*l2^6*z3^2 - 13189/
         155520*n^4*l1*l2^5 - 1013/4860*n^4*l1*l2^5*z7 + 785/2916*n^4*
         l1*l2^5*z6 + 3029/7290*n^4*l1*l2^5*z5 - 2321/9720*n^4*l1*l2^5*
         z4 + 12857/58320*n^4*l1*l2^5*z3 - 11/1215*n^4*l1*l2^5*z3*z4 + 
         73/1458*n^4*l1*l2^5*z3^2 - 295739/699840*n^4*l1^2*l2^4 - 536/
         729*n^4*l1^2*l2^4*z7 + 1315/1458*n^4*l1^2*l2^4*z6 + 5759/3645*
         n^4*l1^2*l2^4*z5 - 13457/19440*n^4*l1^2*l2^4*z4 + 1039/1458*
         n^4*l1^2*l2^4*z3 - 16/405*n^4*l1^2*l2^4*z3*z4 + 619/3645*n^4*
         l1^2*l2^4*z3^2 - 43/3732480*n^5*l2^6 + 1/1296*n^5*l2^6*z5 - 47/
         77760*n^5*l2^6*z4 - 17/77760*n^5*l2^6*z3 - 215/186624*n^5*l1*
         l2^5 + 1/81*n^5*l1*l2^5*z5 - 29/3888*n^5*l1*l2^5*z4 - 17/3888*
         n^5*l1*l2^5*z3 + 732605459/11197440*m*l2^6 + 2844877/25920*m*
         l2^6*z8 - 1379/180*m*l2^6*z3z5 - 1775887/38880*m*l2^6*z7 + 
         429371/7776*m*l2^6*z6 + 2440981/116640*m*l2^6*z5 + 821843/
         77760*m*l2^6*z4 + 14718541/233280*m*l2^6*z3 - 173/3*m*l2^6*z3*
         z5 + 13292/1215*m*l2^6*z3*z4 + 347167/19440*m*l2^6*z3^2 + 
         377989451/933120*m*l1*l2^5 + 270253/400*m*l1*l2^5*z8 - 1179/25
         *m*l1*l2^5*z3z5 - 1797629/6480*m*l1*l2^5*z7 + 983675/2916*m*l1
         *l2^5*z6 + 450007/3645*m*l1*l2^5*z5 + 1278671/19440*m*l1*l2^5*
         z4 + 22519649/58320*m*l1*l2^5*z3 - 9578/27*m*l1*l2^5*z3*z5 + 
         16394/243*m*l1*l2^5*z3*z4 + 791357/7290*m*l1*l2^5*z3^2 + 
         1358600623/1399680*m*l1^2*l2^4 + 8724427/5400*m*l1^2*l2^4*z8
          - 8458/75*m*l1^2*l2^4*z3z5 - 323027/486*m*l1^2*l2^4*z7 + 
         2361053/2916*m*l1^2*l2^4*z6 + 4384367/14580*m*l1^2*l2^4*z5 + 
         503797/3240*m*l1^2*l2^4*z4 + 27051577/29160*m*l1^2*l2^4*z3 - 
         68572/81*m*l1^2*l2^4*z3*z5 + 65192/405*m*l1^2*l2^4*z3*z4 + 
         1893329/7290*m*l1^2*l2^4*z3^2 + 80503181/58320*m*l1^3*l2^3 + 
         189796/81*m*l1^3*l2^3*z8 - 1472/9*m*l1^3*l2^3*z3z5 - 7086721/
         7290*m*l1^3*l2^3*z7 + 855527/729*m*l1^3*l2^3*z6 + 1647053/3645
         *m*l1^3*l2^3*z5 + 271664/1215*m*l1^3*l2^3*z4 + 1607432/1215*m*
         l1^3*l2^3*z3 - 100208/81*m*l1^3*l2^3*z3*z5 + 286168/1215*m*
         l1^3*l2^3*z3*z4 + 1386118/3645*m*l1^3*l2^3*z3^2 + 608159831/
         699840*m*l1^4*l2^2 + 262001/180*m*l1^4*l2^2*z8 - 508/5*m*l1^4*
         l2^2*z3z5 - 1460603/2430*m*l1^4*l2^2*z7 + 118649/162*m*l1^4*
         l2^2*z6 + 673183/2430*m*l1^4*l2^2*z5 + 666947/4860*m*l1^4*l2^2
         *z4 + 1351709/1620*m*l1^4*l2^2*z3 - 20576/27*m*l1^4*l2^2*z3*z5
          + 58672/405*m*l1^4*l2^2*z3*z4 + 18985/81*m*l1^4*l2^2*z3^2 + 
         9092683/19440*m*l1^5*l2 + 542569/675*m*l1^5*l2*z8 - 4208/75*m*
         l1^5*l2*z3z5 - 135677/405*m*l1^5*l2*z7 + 32672/81*m*l1^5*l2*z6
          + 37652/243*m*l1^5*l2*z5 + 30583/405*m*l1^5*l2*z4 + 562321/
         1215*m*l1^5*l2*z3 - 11488/27*m*l1^5*l2*z3*z5 + 11024/135*m*
         l1^5*l2*z3*z4 + 53344/405*m*l1^5*l2*z3^2 + 702514589/11197440*
         m*n*l2^6 + 25063387/259200*m*n*l2^6*z8 - 12149/1800*m*n*l2^6*
         z3z5 - 4585451/116640*m*n*l2^6*z7 + 2299925/46656*m*n*l2^6*z6
          + 465941/29160*m*n*l2^6*z5 + 76135/7776*m*n*l2^6*z4 + 
         12985933/233280*m*n*l2^6*z3 - 3988/81*m*n*l2^6*z3*z5 + 9731/
         1080*m*n*l2^6*z3*z4 + 348385/23328*m*n*l2^6*z3^2 + 100335299/
         279936*m*n*l1*l2^5 + 11946833/21600*m*n*l1*l2^5*z8 - 5791/150*
         m*n*l1*l2^5*z3z5 - 8837017/38880*m*n*l1*l2^5*z7 + 61417/216*m*
         n*l1*l2^5*z6 + 205013/2160*m*n*l1*l2^5*z5 + 35891/648*m*n*l1*
         l2^5*z4 + 18723599/58320*m*n*l1*l2^5*z3 - 7595/27*m*n*l1*l2^5*
         z3*z5 + 20791/405*m*n*l1*l2^5*z3*z4 + 83749/972*m*n*l1*l2^5*
         z3^2 + 1091905387/1119744*m*n*l1^2*l2^4 + 16336897/10800*m*n*
         l1^2*l2^4*z8 - 7919/75*m*n*l1^2*l2^4*z3z5 - 17997767/29160*m*n
         *l1^2*l2^4*z7 + 4490569/5832*m*n*l1^2*l2^4*z6 + 14695037/58320
         *m*n*l1^2*l2^4*z5 + 5987813/38880*m*n*l1^2*l2^4*z4 + 101164277/
         116640*m*n*l1^2*l2^4*z3 - 20858/27*m*n*l1^2*l2^4*z3*z5 + 22919/
         162*m*n*l1^2*l2^4*z3*z4 + 685175/2916*m*n*l1^2*l2^4*z3^2 + 
         774994109/699840*m*n*l1^3*l2^3 + 45386/27*m*n*l1^3*l2^3*z8 - 
         352/3*m*n*l1^3*l2^3*z3z5 - 9968323/14580*m*n*l1^3*l2^3*z7 + 
         139897/162*m*n*l1^3*l2^3*z6 + 199090/729*m*n*l1^3*l2^3*z5 + 
         824731/4860*m*n*l1^3*l2^3*z4 + 2881133/2916*m*n*l1^3*l2^3*z3
          - 22904/27*m*n*l1^3*l2^3*z3*z5 + 12520/81*m*n*l1^3*l2^3*z3*z4
          + 314297/1215*m*n*l1^3*l2^3*z3^2 + 393703651/349920*m*n*l1^4*
         l2^2 + 1904149/1080*m*n*l1^4*l2^2*z8 - 1846/15*m*n*l1^4*l2^2*
         z3z5 - 586019/810*m*n*l1^4*l2^2*z7 + 290597/324*m*n*l1^4*l2^2*
         z6 + 246407/810*m*n*l1^4*l2^2*z5 + 868001/4860*m*n*l1^4*l2^2*
         z4 + 3658144/3645*m*n*l1^4*l2^2*z3 - 24464/27*m*n*l1^4*l2^2*z3
         *z5 + 13478/81*m*n*l1^4*l2^2*z3*z4 + 223541/810*m*n*l1^4*l2^2*
         z3^2 + 1315433/6480*m*n*l1^5*l2 + 14441/50*m*n*l1^5*l2*z8 - 
         504/25*m*n*l1^5*l2*z3z5 - 56905/486*m*n*l1^5*l2*z7 + 36884/243
         *m*n*l1^5*l2*z6 + 17309/405*m*n*l1^5*l2*z5 + 2429/81*m*n*l1^5*
         l2*z4 + 208918/1215*m*n*l1^5*l2*z3 - 3824/27*m*n*l1^5*l2*z3*z5
          + 10048/405*m*n*l1^5*l2*z3*z4 + 52288/1215*m*n*l1^5*l2*z3^2
          + 16985281/116640*m*n*l1^6 + 466238/2025*m*n*l1^6*z8 - 3616/
         225*m*n*l1^6*z3z5 - 345778/3645*m*n*l1^6*z7 + 85892/729*m*n*
         l1^6*z6 + 146057/3645*m*n*l1^6*z5 + 6097/270*m*n*l1^6*z4 + 
         326719/2430*m*n*l1^6*z3 - 9568/81*m*n*l1^6*z3*z5 + 26584/1215*
         m*n*l1^6*z3*z4 + 132304/3645*m*n*l1^6*z3^2 + 182281159/
         11197440*m*n^2*l2^6 + 1920653/86400*m*n^2*l2^6*z8 - 931/600*m*
         n^2*l2^6*z3z5 - 31195/3456*m*n^2*l2^6*z7 + 3487/288*m*n^2*l2^6
         *z6 + 132343/46656*m*n^2*l2^6*z5 + 10759/4860*m*n^2*l2^6*z4 + 
         109541/7776*m*n^2*l2^6*z3 - 571/54*m*n^2*l2^6*z3*z5 + 1771/972
         *m*n^2*l2^6*z3*z4 + 62849/19440*m*n^2*l2^6*z3^2 + 291614977/
         2799360*m*n^2*l1*l2^5 + 3129571/21600*m*n^2*l1*l2^5*z8 - 1517/
         150*m*n^2*l1*l2^5*z3z5 - 468667/7776*m*n^2*l1*l2^5*z7 + 153977/
         1944*m*n^2*l1*l2^5*z6 + 403027/19440*m*n^2*l1*l2^5*z5 + 14009/
         972*m*n^2*l1*l2^5*z4 + 5330401/58320*m*n^2*l1*l2^5*z3 - 1876/
         27*m*n^2*l1*l2^5*z3*z5 + 19369/1620*m*n^2*l1*l2^5*z3*z4 + 
         11741/540*m*n^2*l1*l2^5*z3^2 + 609892277/2799360*m*n^2*l1^2*
         l2^4 + 1611203/5400*m*n^2*l1^2*l2^4*z8 - 1562/75*m*n^2*l1^2*
         l2^4*z3z5 - 3683959/29160*m*n^2*l1^2*l2^4*z7 + 973841/5832*m*
         n^2*l1^2*l2^4*z6 + 1243421/29160*m*n^2*l1^2*l2^4*z5 + 563297/
         19440*m*n^2*l1^2*l2^4*z4 + 11291429/58320*m*n^2*l1^2*l2^4*z3
          - 3823/27*m*n^2*l1^2*l2^4*z3*z5 + 646/27*m*n^2*l1^2*l2^4*z3*
         z4 + 131155/2916*m*n^2*l1^2*l2^4*z3^2 + 290151553/699840*m*n^2
         *l1^3*l2^3 + 460049/810*m*n^2*l1^3*l2^3*z8 - 1784/45*m*n^2*
         l1^3*l2^3*z3z5 - 373691/1620*m*n^2*l1^3*l2^3*z7 + 444127/1458*
         m*n^2*l1^3*l2^3*z6 + 85718/1215*m*n^2*l1^3*l2^3*z5 + 292193/
         4860*m*n^2*l1^3*l2^3*z4 + 1049203/2916*m*n^2*l1^3*l2^3*z3 - 
         22048/81*m*n^2*l1^3*l2^3*z3*z5 + 57172/1215*m*n^2*l1^3*l2^3*z3
         *z4 + 306064/3645*m*n^2*l1^3*l2^3*z3^2 + 26399633/174960*m*n^2
         *l1^4*l2^2 + 200111/1080*m*n^2*l1^4*l2^2*z8 - 194/15*m*n^2*
         l1^4*l2^2*z3z5 - 746527/9720*m*n^2*l1^4*l2^2*z7 + 51917/486*m*
         n^2*l1^4*l2^2*z6 + 76717/4860*m*n^2*l1^4*l2^2*z5 + 47329/2430*
         m*n^2*l1^4*l2^2*z4 + 96881/729*m*n^2*l1^4*l2^2*z3 - 2236/27*m*
         n^2*l1^4*l2^2*z3*z5 + 1792/135*m*n^2*l1^4*l2^2*z3*z4 + 32213/
         1215*m*n^2*l1^4*l2^2*z3^2 + 1315433/6480*m*n^2*l1^5*l2 + 14441/
         50*m*n^2*l1^5*l2*z8 - 504/25*m*n^2*l1^5*l2*z3z5 - 56905/486*m*
         n^2*l1^5*l2*z7 + 36884/243*m*n^2*l1^5*l2*z6 + 17309/405*m*n^2*
         l1^5*l2*z5 + 2429/81*m*n^2*l1^5*l2*z4 + 208918/1215*m*n^2*l1^5
         *l2*z3 - 3824/27*m*n^2*l1^5*l2*z3*z5 + 10048/405*m*n^2*l1^5*l2
         *z3*z4 + 52288/1215*m*n^2*l1^5*l2*z3^2 + 13276469/11197440*m*
         n^3*l2^6 + 101087/64800*m*n^3*l2^6*z8 - 49/450*m*n^3*l2^6*z3z5
          - 42539/51840*m*n^3*l2^6*z7 + 671/576*m*n^3*l2^6*z6 + 21949/
         77760*m*n^3*l2^6*z5 + 7/240*m*n^3*l2^6*z4 + 73861/46656*m*n^3*
         l2^6*z3 - 35/54*m*n^3*l2^6*z3*z5 + 353/3240*m*n^3*l2^6*z3*z4
          + 1153/4320*m*n^3*l2^6*z3^2 + 8581103/1399680*m*n^3*l1*l2^5
          + 84583/10800*m*n^3*l1*l2^5*z8 - 41/75*m*n^3*l1*l2^5*z3z5 - 
         77513/19440*m*n^3*l1*l2^5*z7 + 16777/2916*m*n^3*l1*l2^5*z6 + 
         5519/5832*m*n^3*l1*l2^5*z5 + 1133/9720*m*n^3*l1*l2^5*z4 + 
         229861/29160*m*n^3*l1*l2^5*z3 - 29/9*m*n^3*l1*l2^5*z3*z5 + 517/
         972*m*n^3*l1*l2^5*z3*z4 + 18719/14580*m*n^3*l1*l2^5*z3^2 + 
         19265753/933120*m*n^3*l1^2*l2^4 + 96961/3600*m*n^3*l1^2*l2^4*
         z8 - 47/25*m*n^3*l1^2*l2^4*z3z5 - 212267/14580*m*n^3*l1^2*l2^4
         *z7 + 118879/5832*m*n^3*l1^2*l2^4*z6 + 64675/11664*m*n^3*l1^2*
         l2^4*z5 + 17047/38880*m*n^3*l1^2*l2^4*z4 + 1086089/38880*m*n^3
         *l1^2*l2^4*z3 - 905/81*m*n^3*l1^2*l2^4*z3*z5 + 11/6*m*n^3*l1^2
         *l2^4*z3*z4 + 6955/1458*m*n^3*l1^2*l2^4*z3^2 + 7495663/699840*
         m*n^3*l1^3*l2^3 + 2063/162*m*n^3*l1^3*l2^3*z8 - 8/9*m*n^3*l1^3
         *l2^3*z3z5 - 34273/3645*m*n^3*l1^3*l2^3*z7 + 3148/243*m*n^3*
         l1^3*l2^3*z6 + 24851/7290*m*n^3*l1^3*l2^3*z5 - 251/360*m*n^3*
         l1^3*l2^3*z4 + 49225/2916*m*n^3*l1^3*l2^3*z3 - 392/81*m*n^3*
         l1^3*l2^3*z3*z5 + 208/405*m*n^3*l1^3*l2^3*z3*z4 + 3322/1215*m*
         n^3*l1^3*l2^3*z3^2 + 67925/1728*m*n^3*l1^4*l2^2 + 26819/540*m*
         n^3*l1^4*l2^2*z8 - 52/15*m*n^3*l1^4*l2^2*z3z5 - 209953/9720*m*
         n^3*l1^4*l2^2*z7 + 1123/36*m*n^3*l1^4*l2^2*z6 + 3923/972*m*n^3
         *l1^4*l2^2*z5 + 1382/405*m*n^3*l1^4*l2^2*z4 + 669133/14580*m*
         n^3*l1^4*l2^2*z3 - 188/9*m*n^3*l1^4*l2^2*z3*z5 + 494/135*m*n^3
         *l1^4*l2^2*z3*z4 + 683/90*m*n^3*l1^4*l2^2*z3^2 - 90571/
         11197440*m*n^4*l2^6 - 1/36*m*n^4*l2^6*z7 + 47/1296*m*n^4*l2^6*
         z6 + 217/4860*m*n^4*l2^6*z5 - 811/38880*m*n^4*l2^6*z4 + 2533/
         116640*m*n^4*l2^6*z3 - 1/810*m*n^4*l2^6*z3*z4 + 2/405*m*n^4*
         l2^6*z3^2 - 219481/2799360*m*n^4*l1*l2^5 - 2/9*m*n^4*l1*l2^5*
         z7 + 287/972*m*n^4*l1*l2^5*z6 + 1819/4860*m*n^4*l1*l2^5*z5 - 
         263/1296*m*n^4*l1*l2^5*z4 + 7057/29160*m*n^4*l1*l2^5*z3 - 4/
         405*m*n^4*l1*l2^5*z3*z4 + 23/540*m*n^4*l1*l2^5*z3^2 + 23939/
         1399680*m*n^4*l1^2*l2^4 - 137/729*m*n^4*l1^2*l2^4*z7 + 1645/
         5832*m*n^4*l1^2*l2^4*z6 + 1201/7290*m*n^4*l1^2*l2^4*z5 - 6793/
         38880*m*n^4*l1^2*l2^4*z4 + 5347/23328*m*n^4*l1^2*l2^4*z3 - 2/
         405*m*n^4*l1^2*l2^4*z3*z4 + 191/7290*m*n^4*l1^2*l2^4*z3^2 - 
         445777/699840*m*n^4*l1^3*l2^3 - 5041/3645*m*n^4*l1^3*l2^3*z7
          + 47/27*m*n^4*l1^3*l2^3*z6 + 3623/1458*m*n^4*l1^3*l2^3*z5 - 
         10543/9720*m*n^4*l1^3*l2^3*z4 + 19291/14580*m*n^4*l1^3*l2^3*z3
          - 28/405*m*n^4*l1^3*l2^3*z3*z4 + 347/1215*m*n^4*l1^3*l2^3*
         z3^2 - 43/3732480*m*n^5*l2^6 + 1/1296*m*n^5*l2^6*z5 - 47/77760
         *m*n^5*l2^6*z4 - 17/77760*m*n^5*l2^6*z3 + 473/933120*m*n^5*l1*
         l2^5 - 1/648*m*n^5*l1*l2^5*z5 + 1/9720*m*n^5*l1*l2^5*z4 + 17/
         19440*m*n^5*l1*l2^5*z3 - 43/124416*m*n^5*l1^2*l2^4 + 5/216*m*
         n^5*l1^2*l2^4*z5 - 47/2592*m*n^5*l1^2*l2^4*z4 - 17/2592*m*n^5*
         l1^2*l2^4*z3 + 102878597/5598720*m^2*l2^6 + 1730857/64800*m^2*
         l2^6*z8 - 839/450*m^2*l2^6*z3z5 - 150047/12960*m^2*l2^6*z7 + 
         3556/243*m^2*l2^6*z6 + 59143/12960*m^2*l2^6*z5 + 22321/9720*
         m^2*l2^6*z4 + 4194301/233280*m^2*l2^6*z3 - 713/54*m^2*l2^6*z3*
         z5 + 1937/810*m^2*l2^6*z3*z4 + 42589/9720*m^2*l2^6*z3^2 + 
         49848511/466560*m^2*l1*l2^5 + 843767/5400*m^2*l1*l2^5*z8 - 818/
         75*m^2*l1*l2^5*z3z5 - 619783/9720*m^2*l1*l2^5*z7 + 486317/5832
         *m^2*l1*l2^5*z6 + 741391/29160*m^2*l1*l2^5*z5 + 134773/9720*
         m^2*l1*l2^5*z4 + 6070273/58320*m^2*l1*l2^5*z3 - 686/9*m^2*l1*
         l2^5*z3*z5 + 67757/4860*m^2*l1*l2^5*z3*z4 + 175057/7290*m^2*l1
         *l2^5*z3^2 + 3023717/10368*m^2*l1^2*l2^4 + 4689199/10800*m^2*
         l1^2*l2^4*z8 - 2273/75*m^2*l1^2*l2^4*z3z5 - 9993451/58320*m^2*
         l1^2*l2^4*z7 + 326519/1458*m^2*l1^2*l2^4*z6 + 100039/1458*m^2*
         l1^2*l2^4*z5 + 196849/4860*m^2*l1^2*l2^4*z4 + 1783169/6480*m^2
         *l1^2*l2^4*z3 - 17272/81*m^2*l1^2*l2^4*z3*z5 + 16069/405*m^2*
         l1^2*l2^4*z3*z4 + 475063/7290*m^2*l1^2*l2^4*z3^2 + 9008257/
         29160*m^2*l1^3*l2^3 + 76331/162*m^2*l1^3*l2^3*z8 - 296/9*m^2*
         l1^3*l2^3*z3z5 - 136864/729*m^2*l1^3*l2^3*z7 + 177065/729*m^2*
         l1^3*l2^3*z6 + 60268/729*m^2*l1^3*l2^3*z5 + 51437/1215*m^2*
         l1^3*l2^3*z4 + 69466/243*m^2*l1^3*l2^3*z3 - 18896/81*m^2*l1^3*
         l2^3*z3*z5 + 52624/1215*m^2*l1^3*l2^3*z3*z4 + 259288/3645*m^2*
         l1^3*l2^3*z3^2 + 24873637/87480*m^2*l1^4*l2^2 + 121717/270*m^2
         *l1^4*l2^2*z8 - 472/15*m^2*l1^4*l2^2*z3z5 - 886051/4860*m^2*
         l1^4*l2^2*z7 + 12323/54*m^2*l1^4*l2^2*z6 + 67511/810*m^2*l1^4*
         l2^2*z5 + 104101/2430*m^2*l1^4*l2^2*z4 + 621761/2430*m^2*l1^4*
         l2^2*z3 - 2072/9*m^2*l1^4*l2^2*z3*z5 + 17332/405*m^2*l1^4*l2^2
         *z3*z4 + 1883/27*m^2*l1^4*l2^2*z3^2 + 182281159/11197440*m^2*n
         *l2^6 + 1920653/86400*m^2*n*l2^6*z8 - 931/600*m^2*n*l2^6*z3z5
          - 31195/3456*m^2*n*l2^6*z7 + 3487/288*m^2*n*l2^6*z6 + 132343/
         46656*m^2*n*l2^6*z5 + 10759/4860*m^2*n*l2^6*z4 + 109541/7776*
         m^2*n*l2^6*z3 - 571/54*m^2*n*l2^6*z3*z5 + 1771/972*m^2*n*l2^6*
         z3*z4 + 62849/19440*m^2*n*l2^6*z3^2 + 291614977/2799360*m^2*n*
         l1*l2^5 + 3129571/21600*m^2*n*l1*l2^5*z8 - 1517/150*m^2*n*l1*
         l2^5*z3z5 - 468667/7776*m^2*n*l1*l2^5*z7 + 153977/1944*m^2*n*
         l1*l2^5*z6 + 403027/19440*m^2*n*l1*l2^5*z5 + 14009/972*m^2*n*
         l1*l2^5*z4 + 5330401/58320*m^2*n*l1*l2^5*z3 - 1876/27*m^2*n*l1
         *l2^5*z3*z5 + 19369/1620*m^2*n*l1*l2^5*z3*z4 + 11741/540*m^2*n
         *l1*l2^5*z3^2 + 609892277/2799360*m^2*n*l1^2*l2^4 + 1611203/
         5400*m^2*n*l1^2*l2^4*z8 - 1562/75*m^2*n*l1^2*l2^4*z3z5 - 
         3683959/29160*m^2*n*l1^2*l2^4*z7 + 973841/5832*m^2*n*l1^2*l2^4
         *z6 + 1243421/29160*m^2*n*l1^2*l2^4*z5 + 563297/19440*m^2*n*
         l1^2*l2^4*z4 + 11291429/58320*m^2*n*l1^2*l2^4*z3 - 3823/27*m^2
         *n*l1^2*l2^4*z3*z5 + 646/27*m^2*n*l1^2*l2^4*z3*z4 + 131155/
         2916*m^2*n*l1^2*l2^4*z3^2 + 290151553/699840*m^2*n*l1^3*l2^3
          + 460049/810*m^2*n*l1^3*l2^3*z8 - 1784/45*m^2*n*l1^3*l2^3*
         z3z5 - 373691/1620*m^2*n*l1^3*l2^3*z7 + 444127/1458*m^2*n*l1^3
         *l2^3*z6 + 85718/1215*m^2*n*l1^3*l2^3*z5 + 292193/4860*m^2*n*
         l1^3*l2^3*z4 + 1049203/2916*m^2*n*l1^3*l2^3*z3 - 22048/81*m^2*
         n*l1^3*l2^3*z3*z5 + 57172/1215*m^2*n*l1^3*l2^3*z3*z4 + 306064/
         3645*m^2*n*l1^3*l2^3*z3^2 + 26399633/174960*m^2*n*l1^4*l2^2 + 
         200111/1080*m^2*n*l1^4*l2^2*z8 - 194/15*m^2*n*l1^4*l2^2*z3z5
          - 746527/9720*m^2*n*l1^4*l2^2*z7 + 51917/486*m^2*n*l1^4*l2^2*
         z6 + 76717/4860*m^2*n*l1^4*l2^2*z5 + 47329/2430*m^2*n*l1^4*
         l2^2*z4 + 96881/729*m^2*n*l1^4*l2^2*z3 - 2236/27*m^2*n*l1^4*
         l2^2*z3*z5 + 1792/135*m^2*n*l1^4*l2^2*z3*z4 + 32213/1215*m^2*n
         *l1^4*l2^2*z3^2 + 1315433/6480*m^2*n*l1^5*l2 + 14441/50*m^2*n*
         l1^5*l2*z8 - 504/25*m^2*n*l1^5*l2*z3z5 - 56905/486*m^2*n*l1^5*
         l2*z7 + 36884/243*m^2*n*l1^5*l2*z6 + 17309/405*m^2*n*l1^5*l2*
         z5 + 2429/81*m^2*n*l1^5*l2*z4 + 208918/1215*m^2*n*l1^5*l2*z3
          - 3824/27*m^2*n*l1^5*l2*z3*z5 + 10048/405*m^2*n*l1^5*l2*z3*z4
          + 52288/1215*m^2*n*l1^5*l2*z3^2 + 16889953/3732480*m^2*n^2*
         l2^6 + 96961/16200*m^2*n^2*l2^6*z8 - 94/225*m^2*n^2*l2^6*z3z5
          - 129307/58320*m^2*n^2*l2^6*z7 + 75859/23328*m^2*n^2*l2^6*z6
          + 11233/23328*m^2*n^2*l2^6*z5 + 18797/25920*m^2*n^2*l2^6*z4
          + 828137/233280*m^2*n^2*l2^6*z3 - 431/162*m^2*n^2*l2^6*z3*z5
          + 911/2160*m^2*n^2*l2^6*z3*z4 + 20753/29160*m^2*n^2*l2^6*z3^2
          + 392929/17280*m^2*n^2*l1*l2^5 + 604459/21600*m^2*n^2*l1*l2^5
         *z8 - 293/150*m^2*n^2*l1*l2^5*z3z5 - 60559/4860*m^2*n^2*l1*
         l2^5*z7 + 43589/2592*m^2*n^2*l1*l2^5*z6 + 12619/6480*m^2*n^2*
         l1*l2^5*z5 + 122233/38880*m^2*n^2*l1*l2^5*z4 + 44999/2592*m^2*
         n^2*l1*l2^5*z3 - 343/27*m^2*n^2*l1*l2^5*z3*z5 + 2441/1296*m^2*
         n^2*l1*l2^5*z3*z4 + 2183/540*m^2*n^2*l1*l2^5*z3^2 + 72940991/
         933120*m^2*n^2*l1^2*l2^4 + 171229/1800*m^2*n^2*l1^2*l2^4*z8 - 
         166/25*m^2*n^2*l1^2*l2^4*z3z5 - 871013/19440*m^2*n^2*l1^2*l2^4
         *z7 + 57965/972*m^2*n^2*l1^2*l2^4*z6 + 6463/720*m^2*n^2*l1^2*
         l2^4*z5 + 8581/864*m^2*n^2*l1^2*l2^4*z4 + 53453/810*m^2*n^2*
         l1^2*l2^4*z3 - 1168/27*m^2*n^2*l1^2*l2^4*z3*z5 + 2536/405*m^2*
         n^2*l1^2*l2^4*z3*z4 + 17977/1215*m^2*n^2*l1^2*l2^4*z3^2 + 
         2739613/51840*m^2*n^2*l1^3*l2^3 + 14441/270*m^2*n^2*l1^3*l2^3*
         z8 - 56/15*m^2*n^2*l1^3*l2^3*z3z5 - 150019/4860*m^2*n^2*l1^3*
         l2^3*z7 + 1163/27*m^2*n^2*l1^3*l2^3*z6 + 1799/810*m^2*n^2*l1^3
         *l2^3*z5 + 10793/2430*m^2*n^2*l1^3*l2^3*z4 + 64988/1215*m^2*
         n^2*l1^3*l2^3*z3 - 568/27*m^2*n^2*l1^3*l2^3*z3*z5 + 32/15*m^2*
         n^2*l1^3*l2^3*z3*z4 + 3707/405*m^2*n^2*l1^3*l2^3*z3^2 + 
         12047359/77760*m^2*n^2*l1^4*l2^2 + 10315/54*m^2*n^2*l1^4*l2^2*
         z8 - 40/3*m^2*n^2*l1^4*l2^2*z3z5 - 315079/3888*m^2*n^2*l1^4*
         l2^2*z7 + 218807/1944*m^2*n^2*l1^4*l2^2*z6 + 18713/1215*m^2*
         n^2*l1^4*l2^2*z5 + 2618/135*m^2*n^2*l1^4*l2^2*z4 + 2772677/
         19440*m^2*n^2*l1^4*l2^2*z3 - 2290/27*m^2*n^2*l1^4*l2^2*z3*z5
          + 5548/405*m^2*n^2*l1^4*l2^2*z3*z4 + 136217/4860*m^2*n^2*l1^4
         *l2^2*z3^2 + 214759/12960*m^2*n^2*l1^5*l2 + 14441/675*m^2*n^2*
         l1^5*l2*z8 - 112/75*m^2*n^2*l1^5*l2*z3z5 - 2518/243*m^2*n^2*
         l1^5*l2*z7 + 3589/243*m^2*n^2*l1^5*l2*z6 + 6101/2430*m^2*n^2*
         l1^5*l2*z5 + 137/162*m^2*n^2*l1^5*l2*z4 + 11641/540*m^2*n^2*
         l1^5*l2*z3 - 80/9*m^2*n^2*l1^5*l2*z3*z5 + 628/405*m^2*n^2*l1^5
         *l2*z3*z4 + 4328/1215*m^2*n^2*l1^5*l2*z3^2 + 31879/810*m^2*n^2
         *l1^6 + 447671/8100*m^2*n^2*l1^6*z8 - 868/225*m^2*n^2*l1^6*
         z3z5 - 66977/2916*m^2*n^2*l1^6*z7 + 22031/729*m^2*n^2*l1^6*z6
          + 29014/3645*m^2*n^2*l1^6*z5 + 1283/243*m^2*n^2*l1^6*z4 + 
         104521/2916*m^2*n^2*l1^6*z3 - 2152/81*m^2*n^2*l1^6*z3*z5 + 628/
         135*m^2*n^2*l1^6*z3*z4 + 30472/3645*m^2*n^2*l1^6*z3^2 + 401035/
         2239488*m^2*n^3*l2^6 + 88709/259200*m^2*n^3*l2^6*z8 - 43/1800*
         m^2*n^3*l2^6*z3z5 - 21509/155520*m^2*n^3*l2^6*z7 + 839/3888*
         m^2*n^3*l2^6*z6 + 1019/15552*m^2*n^3*l2^6*z5 + 1243/25920*m^2*
         n^3*l2^6*z4 + 52499/233280*m^2*n^3*l2^6*z3 - 7/54*m^2*n^3*l2^6
         *z3*z5 + 37/2160*m^2*n^3*l2^6*z3*z4 + 631/19440*m^2*n^3*l2^6*
         z3^2 + 69427/29160*m^2*n^3*l1*l2^5 + 26819/10800*m^2*n^3*l1*
         l2^5*z8 - 13/75*m^2*n^3*l1*l2^5*z3z5 - 50819/38880*m^2*n^3*l1*
         l2^5*z7 + 44263/23328*m^2*n^3*l1*l2^5*z6 - 1172/3645*m^2*n^3*
         l1*l2^5*z5 + 1151/4860*m^2*n^3*l1*l2^5*z4 + 257887/116640*m^2*
         n^3*l1*l2^5*z3 - m^2*n^3*l1*l2^5*z3*z5 + 2533/19440*m^2*n^3*l1
         *l2^5*z3*z4 + 2657/7290*m^2*n^3*l1*l2^5*z3^2 + 413369/155520*
         m^2*n^3*l1^2*l2^4 + 14441/10800*m^2*n^3*l1^2*l2^4*z8 - 7/75*
         m^2*n^3*l1^2*l2^4*z3z5 - 26933/14580*m^2*n^3*l1^2*l2^4*z7 + 
         1796/729*m^2*n^3*l1^2*l2^4*z6 - 58153/58320*m^2*n^3*l1^2*l2^4*
         z5 - 769/19440*m^2*n^3*l1^2*l2^4*z4 + 102911/38880*m^2*n^3*
         l1^2*l2^4*z3 - 35/81*m^2*n^3*l1^2*l2^4*z3*z5 - 11/135*m^2*n^3*
         l1^2*l2^4*z3*z4 + 6313/14580*m^2*n^3*l1^2*l2^4*z3^2 + 999101/
         93312*m^2*n^3*l1^3*l2^3 + 2063/162*m^2*n^3*l1^3*l2^3*z8 - 8/9*
         m^2*n^3*l1^3*l2^3*z3z5 - 73213/7290*m^2*n^3*l1^3*l2^3*z7 + 
         2225/162*m^2*n^3*l1^3*l2^3*z6 + 53867/14580*m^2*n^3*l1^3*l2^3*
         z5 - 21881/19440*m^2*n^3*l1^3*l2^3*z4 + 513319/29160*m^2*n^3*
         l1^3*l2^3*z3 - 392/81*m^2*n^3*l1^3*l2^3*z3*z5 + 130/243*m^2*
         n^3*l1^3*l2^3*z3*z4 + 793/270*m^2*n^3*l1^3*l2^3*z3^2 + 879401/
         1399680*m^2*n^3*l1^4*l2^2 + 2063/1080*m^2*n^3*l1^4*l2^2*z8 - 2/
         15*m^2*n^3*l1^4*l2^2*z3z5 - 21149/6480*m^2*n^3*l1^4*l2^2*z7 + 
         8353/1944*m^2*n^3*l1^4*l2^2*z6 + 2909/972*m^2*n^3*l1^4*l2^2*z5
          - 6145/3888*m^2*n^3*l1^4*l2^2*z4 + 99799/19440*m^2*n^3*l1^4*
         l2^2*z3 - 2/3*m^2*n^3*l1^4*l2^2*z3*z5 + 8/135*m^2*n^3*l1^4*
         l2^2*z3*z4 + 863/972*m^2*n^3*l1^4*l2^2*z3^2 + 214759/12960*m^2
         *n^3*l1^5*l2 + 14441/675*m^2*n^3*l1^5*l2*z8 - 112/75*m^2*n^3*
         l1^5*l2*z3z5 - 2518/243*m^2*n^3*l1^5*l2*z7 + 3589/243*m^2*n^3*
         l1^5*l2*z6 + 6101/2430*m^2*n^3*l1^5*l2*z5 + 137/162*m^2*n^3*
         l1^5*l2*z4 + 11641/540*m^2*n^3*l1^5*l2*z3 - 80/9*m^2*n^3*l1^5*
         l2*z3*z5 + 628/405*m^2*n^3*l1^5*l2*z3*z4 + 4328/1215*m^2*n^3*
         l1^5*l2*z3^2 - 18091/11197440*m^2*n^4*l2^6 - 1/108*m^2*n^4*
         l2^6*z7 + 23/1944*m^2*n^4*l2^6*z6 + 187/14580*m^2*n^4*l2^6*z5
          - 17/4860*m^2*n^4*l2^6*z4 + 19/8640*m^2*n^4*l2^6*z3 - 1/2430*
         m^2*n^4*l2^6*z3*z4 + 1/810*m^2*n^4*l2^6*z3^2 + 1999/349920*m^2
         *n^4*l1*l2^5 - 67/6480*m^2*n^4*l1*l2^5*z7 + 11/648*m^2*n^4*l1*
         l2^5*z6 - 26/1215*m^2*n^4*l1*l2^5*z5 + 29/1440*m^2*n^4*l1*l2^5
         *z4 + 187/29160*m^2*n^4*l1*l2^5*z3 - 1/1620*m^2*n^4*l1*l2^5*z3
         *z4 - 4/1215*m^2*n^4*l1*l2^5*z3^2 + 23939/1399680*m^2*n^4*l1^2
         *l2^4 - 137/729*m^2*n^4*l1^2*l2^4*z7 + 1645/5832*m^2*n^4*l1^2*
         l2^4*z6 + 1201/7290*m^2*n^4*l1^2*l2^4*z5 - 6793/38880*m^2*n^4*
         l1^2*l2^4*z4 + 5347/23328*m^2*n^4*l1^2*l2^4*z3 - 2/405*m^2*n^4
         *l1^2*l2^4*z3*z4 + 191/7290*m^2*n^4*l1^2*l2^4*z3^2 + 83377/
         1399680*m^2*n^4*l1^3*l2^3 - 359/7290*m^2*n^4*l1^3*l2^3*z7 + 26/
         243*m^2*n^4*l1^3*l2^3*z6 + 89/2916*m^2*n^4*l1^3*l2^3*z5 - 2957/
         19440*m^2*n^4*l1^3*l2^3*z4 + 193/1620*m^2*n^4*l1^3*l2^3*z3 + 2/
         1215*m^2*n^4*l1^3*l2^3*z3*z4 + 13/2430*m^2*n^4*l1^3*l2^3*z3^2
          - 603439/1399680*m^2*n^4*l1^4*l2^2 - 10/9*m^2*n^4*l1^4*l2^2*
         z7 + 116/81*m^2*n^4*l1^4*l2^2*z6 + 455/243*m^2*n^4*l1^4*l2^2*
         z5 - 18107/19440*m^2*n^4*l1^4*l2^2*z4 + 4133/3645*m^2*n^4*l1^4
         *l2^2*z3 - 4/81*m^2*n^4*l1^4*l2^2*z3*z4 + 31/135*m^2*n^4*l1^4*
         l2^2*z3^2 + 473/933120*m^2*n^5*l1*l2^5 - 1/648*m^2*n^5*l1*l2^5
         *z5 + 1/9720*m^2*n^5*l1*l2^5*z4 + 17/19440*m^2*n^5*l1*l2^5*z3
          - 43/93312*m^2*n^5*l1^3*l2^3 + 5/162*m^2*n^5*l1^3*l2^3*z5 - 
         47/1944*m^2*n^5*l1^3*l2^3*z4 - 17/1944*m^2*n^5*l1^3*l2^3*z3 + 
         15028631/11197440*m^3*l2^6 + 35071/21600*m^3*l2^6*z8 - 17/150*
         m^3*l2^6*z3z5 - 42425/46656*m^3*l2^6*z7 + 29407/23328*m^3*l2^6
         *z6 + 5987/19440*m^3*l2^6*z5 - 401/5184*m^3*l2^6*z4 + 149803/
         77760*m^3*l2^6*z3 - 56/81*m^3*l2^6*z3*z5 + 607/4860*m^3*l2^6*
         z3*z4 + 18907/58320*m^3*l2^6*z3^2 + 4276453/559872*m^3*l1*l2^5
          + 59827/5400*m^3*l1*l2^5*z8 - 58/75*m^3*l1*l2^5*z3z5 - 2869/
         486*m^3*l1*l2^5*z7 + 16009/1944*m^3*l1*l2^5*z6 + 6761/1944*m^3
         *l1*l2^5*z5 - 2389/6480*m^3*l1*l2^5*z4 + 724769/58320*m^3*l1*
         l2^5*z3 - 14/3*m^3*l1*l2^5*z3*z5 + 463/540*m^3*l1*l2^5*z3*z4
          + 1691/810*m^3*l1*l2^5*z3^2 + 46380413/2799360*m^3*l1^2*l2^4
          + 26819/1080*m^3*l1^2*l2^4*z8 - 26/15*m^3*l1^2*l2^4*z3z5 - 
         13694/1215*m^3*l1^2*l2^4*z7 + 47645/2916*m^3*l1^2*l2^4*z6 + 
         43513/7290*m^3*l1^2*l2^4*z5 - 497/3240*m^3*l1^2*l2^4*z4 + 
         721207/29160*m^3*l1^2*l2^4*z3 - 850/81*m^3*l1^2*l2^4*z3*z5 + 
         824/405*m^3*l1^2*l2^4*z3*z4 + 14704/3645*m^3*l1^2*l2^4*z3^2 + 
         3805637/116640*m^3*l1^3*l2^3 + 2063/45*m^3*l1^3*l2^3*z8 - 16/5
         *m^3*l1^3*l2^3*z3z5 - 64564/3645*m^3*l1^3*l2^3*z7 + 18886/729*
         m^3*l1^3*l2^3*z6 + 22079/3645*m^3*l1^3*l2^3*z5 + 6097/2430*m^3
         *l1^3*l2^3*z4 + 291401/7290*m^3*l1^3*l2^3*z3 - 1616/81*m^3*
         l1^3*l2^3*z3*z5 + 4832/1215*m^3*l1^3*l2^3*z3*z4 + 4894/729*m^3
         *l1^3*l2^3*z3^2 + 13276469/11197440*m^3*n*l2^6 + 101087/64800*
         m^3*n*l2^6*z8 - 49/450*m^3*n*l2^6*z3z5 - 42539/51840*m^3*n*
         l2^6*z7 + 671/576*m^3*n*l2^6*z6 + 21949/77760*m^3*n*l2^6*z5 + 
         7/240*m^3*n*l2^6*z4 + 73861/46656*m^3*n*l2^6*z3 - 35/54*m^3*n*
         l2^6*z3*z5 + 353/3240*m^3*n*l2^6*z3*z4 + 1153/4320*m^3*n*l2^6*
         z3^2 + 8581103/1399680*m^3*n*l1*l2^5 + 84583/10800*m^3*n*l1*
         l2^5*z8 - 41/75*m^3*n*l1*l2^5*z3z5 - 77513/19440*m^3*n*l1*l2^5
         *z7 + 16777/2916*m^3*n*l1*l2^5*z6 + 5519/5832*m^3*n*l1*l2^5*z5
          + 1133/9720*m^3*n*l1*l2^5*z4 + 229861/29160*m^3*n*l1*l2^5*z3
          - 29/9*m^3*n*l1*l2^5*z3*z5 + 517/972*m^3*n*l1*l2^5*z3*z4 + 
         18719/14580*m^3*n*l1*l2^5*z3^2 + 19265753/933120*m^3*n*l1^2*
         l2^4 + 96961/3600*m^3*n*l1^2*l2^4*z8 - 47/25*m^3*n*l1^2*l2^4*
         z3z5 - 212267/14580*m^3*n*l1^2*l2^4*z7 + 118879/5832*m^3*n*
         l1^2*l2^4*z6 + 64675/11664*m^3*n*l1^2*l2^4*z5 + 17047/38880*
         m^3*n*l1^2*l2^4*z4 + 1086089/38880*m^3*n*l1^2*l2^4*z3 - 905/81
         *m^3*n*l1^2*l2^4*z3*z5 + 11/6*m^3*n*l1^2*l2^4*z3*z4 + 6955/
         1458*m^3*n*l1^2*l2^4*z3^2 + 7495663/699840*m^3*n*l1^3*l2^3 + 
         2063/162*m^3*n*l1^3*l2^3*z8 - 8/9*m^3*n*l1^3*l2^3*z3z5 - 34273/
         3645*m^3*n*l1^3*l2^3*z7 + 3148/243*m^3*n*l1^3*l2^3*z6 + 24851/
         7290*m^3*n*l1^3*l2^3*z5 - 251/360*m^3*n*l1^3*l2^3*z4 + 49225/
         2916*m^3*n*l1^3*l2^3*z3 - 392/81*m^3*n*l1^3*l2^3*z3*z5 + 208/
         405*m^3*n*l1^3*l2^3*z3*z4 + 3322/1215*m^3*n*l1^3*l2^3*z3^2 + 
         67925/1728*m^3*n*l1^4*l2^2 + 26819/540*m^3*n*l1^4*l2^2*z8 - 52/
         15*m^3*n*l1^4*l2^2*z3z5 - 209953/9720*m^3*n*l1^4*l2^2*z7 + 
         1123/36*m^3*n*l1^4*l2^2*z6 + 3923/972*m^3*n*l1^4*l2^2*z5 + 
         1382/405*m^3*n*l1^4*l2^2*z4 + 669133/14580*m^3*n*l1^4*l2^2*z3
          - 188/9*m^3*n*l1^4*l2^2*z3*z5 + 494/135*m^3*n*l1^4*l2^2*z3*z4
          + 683/90*m^3*n*l1^4*l2^2*z3^2 + 401035/2239488*m^3*n^2*l2^6
          + 88709/259200*m^3*n^2*l2^6*z8 - 43/1800*m^3*n^2*l2^6*z3z5 - 
         21509/155520*m^3*n^2*l2^6*z7 + 839/3888*m^3*n^2*l2^6*z6 + 1019/
         15552*m^3*n^2*l2^6*z5 + 1243/25920*m^3*n^2*l2^6*z4 + 52499/
         233280*m^3*n^2*l2^6*z3 - 7/54*m^3*n^2*l2^6*z3*z5 + 37/2160*m^3
         *n^2*l2^6*z3*z4 + 631/19440*m^3*n^2*l2^6*z3^2 + 69427/29160*
         m^3*n^2*l1*l2^5 + 26819/10800*m^3*n^2*l1*l2^5*z8 - 13/75*m^3*
         n^2*l1*l2^5*z3z5 - 50819/38880*m^3*n^2*l1*l2^5*z7 + 44263/
         23328*m^3*n^2*l1*l2^5*z6 - 1172/3645*m^3*n^2*l1*l2^5*z5 + 1151/
         4860*m^3*n^2*l1*l2^5*z4 + 257887/116640*m^3*n^2*l1*l2^5*z3 - 
         m^3*n^2*l1*l2^5*z3*z5 + 2533/19440*m^3*n^2*l1*l2^5*z3*z4 + 
         2657/7290*m^3*n^2*l1*l2^5*z3^2 + 413369/155520*m^3*n^2*l1^2*
         l2^4 + 14441/10800*m^3*n^2*l1^2*l2^4*z8 - 7/75*m^3*n^2*l1^2*
         l2^4*z3z5 - 26933/14580*m^3*n^2*l1^2*l2^4*z7 + 1796/729*m^3*
         n^2*l1^2*l2^4*z6 - 58153/58320*m^3*n^2*l1^2*l2^4*z5 - 769/
         19440*m^3*n^2*l1^2*l2^4*z4 + 102911/38880*m^3*n^2*l1^2*l2^4*z3
          - 35/81*m^3*n^2*l1^2*l2^4*z3*z5 - 11/135*m^3*n^2*l1^2*l2^4*z3
         *z4 + 6313/14580*m^3*n^2*l1^2*l2^4*z3^2 + 999101/93312*m^3*n^2
         *l1^3*l2^3 + 2063/162*m^3*n^2*l1^3*l2^3*z8 - 8/9*m^3*n^2*l1^3*
         l2^3*z3z5 - 73213/7290*m^3*n^2*l1^3*l2^3*z7 + 2225/162*m^3*n^2
         *l1^3*l2^3*z6 + 53867/14580*m^3*n^2*l1^3*l2^3*z5 - 21881/19440
         *m^3*n^2*l1^3*l2^3*z4 + 513319/29160*m^3*n^2*l1^3*l2^3*z3 - 
         392/81*m^3*n^2*l1^3*l2^3*z3*z5 + 130/243*m^3*n^2*l1^3*l2^3*z3*
         z4 + 793/270*m^3*n^2*l1^3*l2^3*z3^2 + 879401/1399680*m^3*n^2*
         l1^4*l2^2 + 2063/1080*m^3*n^2*l1^4*l2^2*z8 - 2/15*m^3*n^2*l1^4
         *l2^2*z3z5 - 21149/6480*m^3*n^2*l1^4*l2^2*z7 + 8353/1944*m^3*
         n^2*l1^4*l2^2*z6 + 2909/972*m^3*n^2*l1^4*l2^2*z5 - 6145/3888*
         m^3*n^2*l1^4*l2^2*z4 + 99799/19440*m^3*n^2*l1^4*l2^2*z3 - 2/3*
         m^3*n^2*l1^4*l2^2*z3*z5 + 8/135*m^3*n^2*l1^4*l2^2*z3*z4 + 863/
         972*m^3*n^2*l1^4*l2^2*z3^2 + 214759/12960*m^3*n^2*l1^5*l2 + 
         14441/675*m^3*n^2*l1^5*l2*z8 - 112/75*m^3*n^2*l1^5*l2*z3z5 - 
         2518/243*m^3*n^2*l1^5*l2*z7 + 3589/243*m^3*n^2*l1^5*l2*z6 + 
         6101/2430*m^3*n^2*l1^5*l2*z5 + 137/162*m^3*n^2*l1^5*l2*z4 + 
         11641/540*m^3*n^2*l1^5*l2*z3 - 80/9*m^3*n^2*l1^5*l2*z3*z5 + 
         628/405*m^3*n^2*l1^5*l2*z3*z4 + 4328/1215*m^3*n^2*l1^5*l2*z3^2
          + 12071/3732480*m^3*n^3*l2^6 + 2063/51840*m^3*n^3*l2^6*z8 - 1/
         360*m^3*n^3*l2^6*z3z5 - 271/38880*m^3*n^3*l2^6*z7 + 245/15552*
         m^3*n^3*l2^6*z6 + 1/90*m^3*n^3*l2^6*z5 + 277/38880*m^3*n^3*
         l2^6*z4 + 419/25920*m^3*n^3*l2^6*z3 - 1/81*m^3*n^3*l2^6*z3*z5
          + 17/19440*m^3*n^3*l2^6*z3*z4 - 1/4320*m^3*n^3*l2^6*z3^2 + 
         152129/1399680*m^3*n^3*l1*l2^5 - 647/12960*m^3*n^3*l1*l2^5*z7
          + 1201/23328*m^3*n^3*l1*l2^5*z6 - 353/3645*m^3*n^3*l1*l2^5*z5
          + 2011/38880*m^3*n^3*l1*l2^5*z4 - 23/1440*m^3*n^3*l1*l2^5*z3
          - 161/19440*m^3*n^3*l1*l2^5*z3*z4 + 16/3645*m^3*n^3*l1*l2^5*
         z3^2 + 272627/349920*m^3*n^3*l1^2*l2^4 + 2063/5400*m^3*n^3*
         l1^2*l2^4*z8 - 2/75*m^3*n^3*l1^2*l2^4*z3z5 - 1643/3645*m^3*n^3
         *l1^2*l2^4*z7 + 1301/1944*m^3*n^3*l1^2*l2^4*z6 - 4991/9720*m^3
         *n^3*l1^2*l2^4*z5 - 1105/7776*m^3*n^3*l1^2*l2^4*z4 + 13819/
         14580*m^3*n^3*l1^2*l2^4*z3 - 10/81*m^3*n^3*l1^2*l2^4*z3*z5 - 7/
         810*m^3*n^3*l1^2*l2^4*z3*z4 + 547/4860*m^3*n^3*l1^2*l2^4*z3^2
          + 7631/77760*m^3*n^3*l1^3*l2^3 - 359/1215*m^3*n^3*l1^3*l2^3*
         z7 + 71/162*m^3*n^3*l1^3*l2^3*z6 + 71/486*m^3*n^3*l1^3*l2^3*z5
          - 107/270*m^3*n^3*l1^3*l2^3*z4 + 4271/9720*m^3*n^3*l1^3*l2^3*
         z3 + 4/405*m^3*n^3*l1^3*l2^3*z3*z4 + 31/405*m^3*n^3*l1^3*l2^3*
         z3^2 + 3886313/5598720*m^3*n^3*l1^4*l2^2 + 2063/1080*m^3*n^3*
         l1^4*l2^2*z8 - 2/15*m^3*n^3*l1^4*l2^2*z3z5 - 21149/6480*m^3*
         n^3*l1^4*l2^2*z7 + 2113/486*m^3*n^3*l1^4*l2^2*z6 + 5701/1944*
         m^3*n^3*l1^4*l2^2*z5 - 32177/19440*m^3*n^3*l1^4*l2^2*z4 + 47/9
         *m^3*n^3*l1^4*l2^2*z3 - 2/3*m^3*n^3*l1^4*l2^2*z3*z5 + 8/135*
         m^3*n^3*l1^4*l2^2*z3*z4 + 4261/4860*m^3*n^3*l1^4*l2^2*z3^2 - 
         8039/51840*m^3*n^3*l1^5*l2 - 4/9*m^3*n^3*l1^5*l2*z7 + 95/162*
         m^3*n^3*l1^5*l2*z6 + 1811/2430*m^3*n^3*l1^5*l2*z5 - 1303/3240*
         m^3*n^3*l1^5*l2*z4 + 1151/2430*m^3*n^3*l1^5*l2*z3 - 8/405*m^3*
         n^3*l1^5*l2*z3*z4 + 4/45*m^3*n^3*l1^5*l2*z3^2 + 46831/17280*
         m^3*n^3*l1^6 + 14441/4050*m^3*n^3*l1^6*z8 - 56/225*m^3*n^3*
         l1^6*z3z5 - 1367/729*m^3*n^3*l1^6*z7 + 1937/729*m^3*n^3*l1^6*
         z6 + 3241/4860*m^3*n^3*l1^6*z5 + 67/9720*m^3*n^3*l1^6*z4 + 
         109373/29160*m^3*n^3*l1^6*z3 - 40/27*m^3*n^3*l1^6*z3*z5 + 34/
         135*m^3*n^3*l1^6*z3*z4 + 2272/3645*m^3*n^3*l1^6*z3^2 + 6011/
         2799360*m^3*n^4*l1*l2^5 - 67/19440*m^3*n^4*l1*l2^5*z7 + 29/
         5832*m^3*n^4*l1*l2^5*z6 - 67/14580*m^3*n^4*l1*l2^5*z5 + 191/
         38880*m^3*n^4*l1*l2^5*z4 - 1/2160*m^3*n^4*l1*l2^5*z3 - 1/4860*
         m^3*n^4*l1*l2^5*z3*z4 - 7/14580*m^3*n^4*l1*l2^5*z3^2 + 83377/
         1399680*m^3*n^4*l1^3*l2^3 - 359/7290*m^3*n^4*l1^3*l2^3*z7 + 26/
         243*m^3*n^4*l1^3*l2^3*z6 + 89/2916*m^3*n^4*l1^3*l2^3*z5 - 2957/
         19440*m^3*n^4*l1^3*l2^3*z4 + 193/1620*m^3*n^4*l1^3*l2^3*z3 + 2/
         1215*m^3*n^4*l1^3*l2^3*z3*z4 + 13/2430*m^3*n^4*l1^3*l2^3*z3^2
          + 59839/2799360*m^3*n^4*l1^4*l2^2 + 11/648*m^3*n^4*l1^4*l2^2*
         z6 + 1/54*m^3*n^4*l1^4*l2^2*z5 - 2143/38880*m^3*n^4*l1^4*l2^2*
         z4 + 2167/116640*m^3*n^4*l1^4*l2^2*z3 - 1/270*m^3*n^4*l1^4*
         l2^2*z3^2 - 8039/51840*m^3*n^4*l1^5*l2 - 4/9*m^3*n^4*l1^5*l2*
         z7 + 95/162*m^3*n^4*l1^5*l2*z6 + 1811/2430*m^3*n^4*l1^5*l2*z5
          - 1303/3240*m^3*n^4*l1^5*l2*z4 + 1151/2430*m^3*n^4*l1^5*l2*z3
          - 8/405*m^3*n^4*l1^5*l2*z3*z4 + 4/45*m^3*n^4*l1^5*l2*z3^2 - 
         43/124416*m^3*n^5*l1^4*l2^2 + 5/216*m^3*n^5*l1^4*l2^2*z5 - 47/
         2592*m^3*n^5*l1^4*l2^2*z4 - 17/2592*m^3*n^5*l1^4*l2^2*z3 - 
         90629/5598720*m^4*l2^6 - 1/27*m^4*l2^6*z7 + 193/3888*m^4*l2^6*
         z6 + 509/7290*m^4*l2^6*z5 - 1753/38880*m^4*l2^6*z4 + 4211/
         77760*m^4*l2^6*z3 - 2/1215*m^4*l2^6*z3*z4 + 7/810*m^4*l2^6*
         z3^2 - 13189/155520*m^4*l1*l2^5 - 1013/4860*m^4*l1*l2^5*z7 + 
         785/2916*m^4*l1*l2^5*z6 + 3029/7290*m^4*l1*l2^5*z5 - 2321/9720
         *m^4*l1*l2^5*z4 + 12857/58320*m^4*l1*l2^5*z3 - 11/1215*m^4*l1*
         l2^5*z3*z4 + 73/1458*m^4*l1*l2^5*z3^2 - 295739/699840*m^4*l1^2
         *l2^4 - 536/729*m^4*l1^2*l2^4*z7 + 1315/1458*m^4*l1^2*l2^4*z6
          + 5759/3645*m^4*l1^2*l2^4*z5 - 13457/19440*m^4*l1^2*l2^4*z4
          + 1039/1458*m^4*l1^2*l2^4*z3 - 16/405*m^4*l1^2*l2^4*z3*z4 + 
         619/3645*m^4*l1^2*l2^4*z3^2 - 90571/11197440*m^4*n*l2^6 - 1/36
         *m^4*n*l2^6*z7 + 47/1296*m^4*n*l2^6*z6 + 217/4860*m^4*n*l2^6*
         z5 - 811/38880*m^4*n*l2^6*z4 + 2533/116640*m^4*n*l2^6*z3 - 1/
         810*m^4*n*l2^6*z3*z4 + 2/405*m^4*n*l2^6*z3^2 - 219481/2799360*
         m^4*n*l1*l2^5 - 2/9*m^4*n*l1*l2^5*z7 + 287/972*m^4*n*l1*l2^5*
         z6 + 1819/4860*m^4*n*l1*l2^5*z5 - 263/1296*m^4*n*l1*l2^5*z4 + 
         7057/29160*m^4*n*l1*l2^5*z3 - 4/405*m^4*n*l1*l2^5*z3*z4 + 23/
         540*m^4*n*l1*l2^5*z3^2 + 23939/1399680*m^4*n*l1^2*l2^4 - 137/
         729*m^4*n*l1^2*l2^4*z7 + 1645/5832*m^4*n*l1^2*l2^4*z6 + 1201/
         7290*m^4*n*l1^2*l2^4*z5 - 6793/38880*m^4*n*l1^2*l2^4*z4 + 5347/
         23328*m^4*n*l1^2*l2^4*z3 - 2/405*m^4*n*l1^2*l2^4*z3*z4 + 191/
         7290*m^4*n*l1^2*l2^4*z3^2 - 445777/699840*m^4*n*l1^3*l2^3 - 
         5041/3645*m^4*n*l1^3*l2^3*z7 + 47/27*m^4*n*l1^3*l2^3*z6 + 3623/
         1458*m^4*n*l1^3*l2^3*z5 - 10543/9720*m^4*n*l1^3*l2^3*z4 + 
         19291/14580*m^4*n*l1^3*l2^3*z3 - 28/405*m^4*n*l1^3*l2^3*z3*z4
          + 347/1215*m^4*n*l1^3*l2^3*z3^2 - 18091/11197440*m^4*n^2*l2^6
          - 1/108*m^4*n^2*l2^6*z7 + 23/1944*m^4*n^2*l2^6*z6 + 187/14580
         *m^4*n^2*l2^6*z5 - 17/4860*m^4*n^2*l2^6*z4 + 19/8640*m^4*n^2*
         l2^6*z3 - 1/2430*m^4*n^2*l2^6*z3*z4 + 1/810*m^4*n^2*l2^6*z3^2
          + 1999/349920*m^4*n^2*l1*l2^5 - 67/6480*m^4*n^2*l1*l2^5*z7 + 
         11/648*m^4*n^2*l1*l2^5*z6 - 26/1215*m^4*n^2*l1*l2^5*z5 + 29/
         1440*m^4*n^2*l1*l2^5*z4 + 187/29160*m^4*n^2*l1*l2^5*z3 - 1/
         1620*m^4*n^2*l1*l2^5*z3*z4 - 4/1215*m^4*n^2*l1*l2^5*z3^2 + 
         23939/1399680*m^4*n^2*l1^2*l2^4 - 137/729*m^4*n^2*l1^2*l2^4*z7
          + 1645/5832*m^4*n^2*l1^2*l2^4*z6 + 1201/7290*m^4*n^2*l1^2*
         l2^4*z5 - 6793/38880*m^4*n^2*l1^2*l2^4*z4 + 5347/23328*m^4*n^2
         *l1^2*l2^4*z3 - 2/405*m^4*n^2*l1^2*l2^4*z3*z4 + 191/7290*m^4*
         n^2*l1^2*l2^4*z3^2 + 83377/1399680*m^4*n^2*l1^3*l2^3 - 359/
         7290*m^4*n^2*l1^3*l2^3*z7 + 26/243*m^4*n^2*l1^3*l2^3*z6 + 89/
         2916*m^4*n^2*l1^3*l2^3*z5 - 2957/19440*m^4*n^2*l1^3*l2^3*z4 + 
         193/1620*m^4*n^2*l1^3*l2^3*z3 + 2/1215*m^4*n^2*l1^3*l2^3*z3*z4
          + 13/2430*m^4*n^2*l1^3*l2^3*z3^2 - 603439/1399680*m^4*n^2*
         l1^4*l2^2 - 10/9*m^4*n^2*l1^4*l2^2*z7 + 116/81*m^4*n^2*l1^4*
         l2^2*z6 + 455/243*m^4*n^2*l1^4*l2^2*z5 - 18107/19440*m^4*n^2*
         l1^4*l2^2*z4 + 4133/3645*m^4*n^2*l1^4*l2^2*z3 - 4/81*m^4*n^2*
         l1^4*l2^2*z3*z4 + 31/135*m^4*n^2*l1^4*l2^2*z3^2 + 6011/2799360
         *m^4*n^3*l1*l2^5 - 67/19440*m^4*n^3*l1*l2^5*z7 + 29/5832*m^4*
         n^3*l1*l2^5*z6 - 67/14580*m^4*n^3*l1*l2^5*z5 + 191/38880*m^4*
         n^3*l1*l2^5*z4 - 1/2160*m^4*n^3*l1*l2^5*z3 - 1/4860*m^4*n^3*l1
         *l2^5*z3*z4 - 7/14580*m^4*n^3*l1*l2^5*z3^2 + 83377/1399680*m^4
         *n^3*l1^3*l2^3 - 359/7290*m^4*n^3*l1^3*l2^3*z7 + 26/243*m^4*
         n^3*l1^3*l2^3*z6 + 89/2916*m^4*n^3*l1^3*l2^3*z5 - 2957/19440*
         m^4*n^3*l1^3*l2^3*z4 + 193/1620*m^4*n^3*l1^3*l2^3*z3 + 2/1215*
         m^4*n^3*l1^3*l2^3*z3*z4 + 13/2430*m^4*n^3*l1^3*l2^3*z3^2 + 
         59839/2799360*m^4*n^3*l1^4*l2^2 + 11/648*m^4*n^3*l1^4*l2^2*z6
          + 1/54*m^4*n^3*l1^4*l2^2*z5 - 2143/38880*m^4*n^3*l1^4*l2^2*z4
          + 2167/116640*m^4*n^3*l1^4*l2^2*z3 - 1/270*m^4*n^3*l1^4*l2^2*
         z3^2 - 8039/51840*m^4*n^3*l1^5*l2 - 4/9*m^4*n^3*l1^5*l2*z7 + 
         95/162*m^4*n^3*l1^5*l2*z6 + 1811/2430*m^4*n^3*l1^5*l2*z5 - 
         1303/3240*m^4*n^3*l1^5*l2*z4 + 1151/2430*m^4*n^3*l1^5*l2*z3 - 
         8/405*m^4*n^3*l1^5*l2*z3*z4 + 4/45*m^4*n^3*l1^5*l2*z3^2 + 
         59839/2799360*m^4*n^4*l1^4*l2^2 + 11/648*m^4*n^4*l1^4*l2^2*z6
          + 1/54*m^4*n^4*l1^4*l2^2*z5 - 2143/38880*m^4*n^4*l1^4*l2^2*z4
          + 2167/116640*m^4*n^4*l1^4*l2^2*z3 - 1/270*m^4*n^4*l1^4*l2^2*
         z3^2 - 43/311040*m^4*n^4*l1^5*l2 + 1/108*m^4*n^4*l1^5*l2*z5 - 
         47/6480*m^4*n^4*l1^5*l2*z4 - 17/6480*m^4*n^4*l1^5*l2*z3 - 151/
         5832*m^4*n^4*l1^6 - 2/27*m^4*n^4*l1^6*z7 + 95/972*m^4*n^4*l1^6
         *z6 + 464/3645*m^4*n^4*l1^6*z5 - 5/72*m^4*n^4*l1^6*z4 + 4553/
         58320*m^4*n^4*l1^6*z3 - 4/1215*m^4*n^4*l1^6*z3*z4 + 2/135*m^4*
         n^4*l1^6*z3^2 - 43/311040*m^4*n^5*l1^5*l2 + 1/108*m^4*n^5*l1^5
         *l2*z5 - 47/6480*m^4*n^5*l1^5*l2*z4 - 17/6480*m^4*n^5*l1^5*l2*
         z3 - 43/3732480*m^5*l2^6 + 1/1296*m^5*l2^6*z5 - 47/77760*m^5*
         l2^6*z4 - 17/77760*m^5*l2^6*z3 - 215/186624*m^5*l1*l2^5 + 1/81
         *m^5*l1*l2^5*z5 - 29/3888*m^5*l1*l2^5*z4 - 17/3888*m^5*l1*l2^5
         *z3 - 43/3732480*m^5*n*l2^6 + 1/1296*m^5*n*l2^6*z5 - 47/77760*
         m^5*n*l2^6*z4 - 17/77760*m^5*n*l2^6*z3 + 473/933120*m^5*n*l1*
         l2^5 - 1/648*m^5*n*l1*l2^5*z5 + 1/9720*m^5*n*l1*l2^5*z4 + 17/
         19440*m^5*n*l1*l2^5*z3 - 43/124416*m^5*n*l1^2*l2^4 + 5/216*m^5
         *n*l1^2*l2^4*z5 - 47/2592*m^5*n*l1^2*l2^4*z4 - 17/2592*m^5*n*
         l1^2*l2^4*z3 + 473/933120*m^5*n^2*l1*l2^5 - 1/648*m^5*n^2*l1*
         l2^5*z5 + 1/9720*m^5*n^2*l1*l2^5*z4 + 17/19440*m^5*n^2*l1*l2^5
         *z3 - 43/93312*m^5*n^2*l1^3*l2^3 + 5/162*m^5*n^2*l1^3*l2^3*z5
          - 47/1944*m^5*n^2*l1^3*l2^3*z4 - 17/1944*m^5*n^2*l1^3*l2^3*z3
          - 43/124416*m^5*n^3*l1^4*l2^2 + 5/216*m^5*n^3*l1^4*l2^2*z5 - 
         47/2592*m^5*n^3*l1^4*l2^2*z4 - 17/2592*m^5*n^3*l1^4*l2^2*z3 - 
         43/311040*m^5*n^4*l1^5*l2 + 1/108*m^5*n^4*l1^5*l2*z5 - 47/6480
         *m^5*n^4*l1^5*l2*z4 - 17/6480*m^5*n^4*l1^5*l2*z3 - 43/1866240*
         m^5*n^5*l1^6 + 1/648*m^5*n^5*l1^6*z5 - 47/38880*m^5*n^5*l1^6*
         z4 - 17/38880*m^5*n^5*l1^6*z3 ));
RG[Q1] = ( + h * ( 1/3*l2 - 2/3*l1 )

       + h^2 * ( 1/18*l2^2 - 2/9*l1*l2 + 2/3*l1^2 - 1/18*n*l2^2 + 2/9*n
         *l1*l2 - 1/18*m*l2^2 + 2/9*m*l1*l2 + 1/9*m*n*l1^2 )

       + h^3 * ( 43/144*l2^3 - 19/24*l1*l2^2 + 31/36*l1^2*l2 - 115/54*
         l1^3 - 1/432*n*l2^3 + 37/72*n*l1*l2^2 - 7/6*n*l1^2*l2 - 1/108*
         n^2*l2^3 + 1/18*n^2*l1*l2^2 - 1/432*m*l2^3 + 37/72*m*l1*l2^2
          - 7/6*m*l1^2*l2 + 23/432*m*n*l2^3 - 5/72*m*n*l1*l2^2 + 13/72*
         m*n*l1^2*l2 - 47/108*m*n*l1^3 + 1/18*m*n^2*l1^2*l2 - 1/108*m^2
         *l2^3 + 1/18*m^2*l1*l2^2 + 1/18*m^2*n*l1^2*l2 + 1/54*m^2*n^2*
         l1^3 )

       + h^4 * (  - 721/3888*l2^4 + 7/108*l2^4*z4 + 49/324*l2^4*z3 - 
         205/162*l1*l2^3 - 2/3*l1*l2^3*z4 - 62/81*l1*l2^3*z3 + 397/54*
         l1^2*l2^2 + 10/9*l1^2*l2^2*z4 + 2/27*l1^2*l2^2*z3 - 262/243*
         l1^3*l2 - 8/9*l1^3*l2*z4 - 40/27*l1^3*l2*z3 + 2035/243*l1^4 + 
         44/27*l1^4*z4 + 68/81*l1^4*z3 - 37/108*n*l2^4 - 1/54*n*l2^4*z4
          + 1/27*n*l2^4*z3 + 104/81*n*l1*l2^3 + 2/27*n*l1*l2^3*z4 - 2/9
         *n*l1*l2^3*z3 - 128/81*n*l1^2*l2^2 - 2/3*n*l1^2*l2^2*z4 - 20/
         27*n*l1^2*l2^2*z3 + 1904/243*n*l1^3*l2 + 32/27*n*l1^3*l2*z4 + 
         8/81*n*l1^3*l2*z3 + 11/3888*n^2*l2^4 - 31/486*n^2*l1*l2^3 - 2/
         27*n^2*l1*l2^3*z3 + 83/162*n^2*l1^2*l2^2 - 2/27*n^2*l1^2*l2^2*
         z3 - 1/648*n^3*l2^4 + 1/324*n^3*l2^4*z3 + 1/81*n^3*l1*l2^3 - 2/
         81*n^3*l1*l2^3*z3 - 37/108*m*l2^4 - 1/54*m*l2^4*z4 + 1/27*m*
         l2^4*z3 + 104/81*m*l1*l2^3 + 2/27*m*l1*l2^3*z4 - 2/9*m*l1*l2^3
         *z3 - 128/81*m*l1^2*l2^2 - 2/3*m*l1^2*l2^2*z4 - 20/27*m*l1^2*
         l2^2*z3 + 1904/243*m*l1^3*l2 + 32/27*m*l1^3*l2*z4 + 8/81*m*
         l1^3*l2*z3 - 25/1296*m*n*l2^4 + 1/72*m*n*l2^4*z4 + 1/54*m*n*
         l2^4*z3 - 299/486*m*n*l1*l2^3 - 4/27*m*n*l1*l2^3*z4 - 5/27*m*n
         *l1*l2^3*z3 + 256/81*m*n*l1^2*l2^2 + 2/9*m*n*l1^2*l2^2*z4 - 4/
         9*m*n*l1^2*l2^2*z3 - 181/243*m*n*l1^3*l2 - 4/27*m*n*l1^3*l2*z4
          + 215/81*m*n*l1^4 + 10/27*m*n*l1^4*z4 - 1/144*m*n^2*l2^4 + 17/
         486*m*n^2*l1*l2^3 - 1/27*m*n^2*l1*l2^3*z3 + 7/324*m*n^2*l1^2*
         l2^2 - 1/9*m*n^2*l1^2*l2^2*z3 + 157/486*m*n^2*l1^3*l2 - 2/81*m
         *n^2*l1^3*l2*z3 + 1/54*m*n^3*l1^2*l2^2 - 1/27*m*n^3*l1^2*l2^2*
         z3 + 11/3888*m^2*l2^4 - 31/486*m^2*l1*l2^3 - 2/27*m^2*l1*l2^3*
         z3 + 83/162*m^2*l1^2*l2^2 - 2/27*m^2*l1^2*l2^2*z3 - 1/144*m^2*
         n*l2^4 + 17/486*m^2*n*l1*l2^3 - 1/27*m^2*n*l1*l2^3*z3 + 7/324*
         m^2*n*l1^2*l2^2 - 1/9*m^2*n*l1^2*l2^2*z3 + 157/486*m^2*n*l1^3*
         l2 - 2/81*m^2*n*l1^3*l2*z3 - 11/648*m^2*n^2*l1^2*l2^2 - 1/27*
         m^2*n^2*l1^2*l2^2*z3 + 17/324*m^2*n^2*l1^3*l2 - 5/81*m^2*n^2*
         l1^3*l2*z3 + 65/972*m^2*n^2*l1^4 + 1/81*m^2*n^3*l1^3*l2 - 2/81
         *m^2*n^3*l1^3*l2*z3 - 1/648*m^3*l2^4 + 1/324*m^3*l2^4*z3 + 1/
         81*m^3*l1*l2^3 - 2/81*m^3*l1*l2^3*z3 + 1/54*m^3*n*l1^2*l2^2 - 
         1/27*m^3*n*l1^2*l2^2*z3 + 1/81*m^3*n^2*l1^3*l2 - 2/81*m^3*n^2*
         l1^3*l2*z3 + 1/324*m^3*n^3*l1^4 - 1/162*m^3*n^3*l1^4*z3 )

       + h^5 * ( 229213/93312*l2^5 + 275/1296*l2^5*z6 - 55/972*l2^5*z5
          + 263/2592*l2^5*z4 - 967/2592*l2^5*z3 - 77/648*l2^5*z3^2 - 
         56881/46656*l1*l2^4 - 3325/1944*l1*l2^4*z6 + 137/81*l1*l2^4*z5
          - 2263/1296*l1*l2^4*z4 - 10943/3888*l1*l2^4*z3 + 139/972*l1*
         l2^4*z3^2 - 29117/11664*l1^2*l2^3 + 5875/486*l1^2*l2^3*z6 + 
         1120/81*l1^2*l2^3*z5 - 361/324*l1^2*l2^3*z4 + 2507/324*l1^2*
         l2^3*z3 - 685/243*l1^2*l2^3*z3^2 - 114641/1944*l1^3*l2^2 - 
         5375/243*l1^3*l2^2*z6 + 1180/243*l1^3*l2^2*z5 - 2251/162*l1^3*
         l2^2*z4 - 7357/486*l1^3*l2^2*z3 + 1426/243*l1^3*l2^2*z3^2 - 
         19337/2916*l1^4*l2 + 25/3*l1^4*l2*z6 + 628/81*l1^4*l2*z5 - 19/
         54*l1^4*l2*z4 + 1865/162*l1^4*l2*z3 - 122/81*l1^4*l2*z3^2 - 
         5765/162*l1^5 - 1550/81*l1^5*z6 - 16/27*l1^5*z5 - 79/9*l1^5*z4
          - 3935/243*l1^5*z3 + 388/81*l1^5*z3^2 + 86405/93312*n*l2^5 - 
         325/1944*n*l2^5*z6 - 59/648*n*l2^5*z5 - 23/432*n*l2^5*z4 - 
         1655/3888*n*l2^5*z3 + 1/972*n*l2^5*z3^2 + 218911/46656*n*l1*
         l2^4 + 2075/972*n*l1*l2^4*z6 + 851/486*n*l1*l2^4*z5 - 43/324*n
         *l1*l2^4*z4 + 181/216*n*l1*l2^4*z3 - 341/486*n*l1*l2^4*z3^2 - 
         55867/2592*n*l1^2*l2^3 - 2275/486*n*l1^2*l2^3*z6 + 550/81*n*
         l1^2*l2^3*z5 - 160/27*n*l1^2*l2^3*z4 - 1211/324*n*l1^2*l2^3*z3
          + 289/243*n*l1^2*l2^3*z3^2 - 17503/11664*n*l1^3*l2^2 + 775/81
         *n*l1^3*l2^2*z6 + 2458/243*n*l1^3*l2^2*z5 - 43/81*n*l1^3*l2^2*
         z4 + 403/54*n*l1^3*l2^2*z3 - 2*n*l1^3*l2^2*z3^2 - 139381/2916*
         n*l1^4*l2 - 1600/81*n*l1^4*l2*z6 + 254/81*n*l1^4*l2*z5 - 301/
         27*n*l1^4*l2*z4 - 3520/243*n*l1^4*l2*z3 + 424/81*n*l1^4*l2*
         z3^2 + 48637/373248*n^2*l2^5 + 25/1944*n^2*l2^5*z6 - 13/486*
         n^2*l2^5*z5 + 1/96*n^2*l2^5*z4 + 19/1944*n^2*l2^5*z3 - 7/972*
         n^2*l2^5*z3^2 - 34625/186624*n^2*l1*l2^4 + 395/972*n^2*l1*l2^4
         *z5 - 473/1296*n^2*l1*l2^4*z4 - 5/54*n^2*l1*l2^4*z3 - 1/81*n^2
         *l1*l2^4*z3^2 + 1363/972*n^2*l1^2*l2^3 + 50/81*n^2*l1^2*l2^3*
         z6 + 10/81*n^2*l1^2*l2^3*z5 - 53/324*n^2*l1^2*l2^3*z4 + 239/
         162*n^2*l1^2*l2^3*z3 - 16/81*n^2*l1^2*l2^3*z3^2 - 96215/11664*
         n^2*l1^3*l2^2 - 400/243*n^2*l1^3*l2^2*z6 + 844/243*n^2*l1^3*
         l2^2*z5 - 41/18*n^2*l1^3*l2^2*z4 - 211/81*n^2*l1^3*l2^2*z3 + 
         128/243*n^2*l1^3*l2^2*z3^2 + 443/373248*n^3*l2^5 - 1/648*n^3*
         l2^5*z4 + 1/2592*n^3*l2^5*z3 - 4279/186624*n^3*l1*l2^4 - 13/
         324*n^3*l1*l2^4*z4 + 137/3888*n^3*l1*l2^4*z3 + 5065/23328*n^3*
         l1^2*l2^3 - 1/9*n^3*l1^2*l2^3*z4 + 53/486*n^3*l1^2*l2^3*z3 - 1/
         3888*n^4*l2^5 + 1/1296*n^4*l2^5*z4 - 1/1944*n^4*l2^5*z3 + 5/
         1944*n^4*l1*l2^4 - 5/648*n^4*l1*l2^4*z4 + 5/972*n^4*l1*l2^4*z3
          + 86405/93312*m*l2^5 - 325/1944*m*l2^5*z6 - 59/648*m*l2^5*z5
          - 23/432*m*l2^5*z4 - 1655/3888*m*l2^5*z3 + 1/972*m*l2^5*z3^2
          + 218911/46656*m*l1*l2^4 + 2075/972*m*l1*l2^4*z6 + 851/486*m*
         l1*l2^4*z5 - 43/324*m*l1*l2^4*z4 + 181/216*m*l1*l2^4*z3 - 341/
         486*m*l1*l2^4*z3^2 - 55867/2592*m*l1^2*l2^3 - 2275/486*m*l1^2*
         l2^3*z6 + 550/81*m*l1^2*l2^3*z5 - 160/27*m*l1^2*l2^3*z4 - 1211/
         324*m*l1^2*l2^3*z3 + 289/243*m*l1^2*l2^3*z3^2 - 17503/11664*m*
         l1^3*l2^2 + 775/81*m*l1^3*l2^2*z6 + 2458/243*m*l1^3*l2^2*z5 - 
         43/81*m*l1^3*l2^2*z4 + 403/54*m*l1^3*l2^2*z3 - 2*m*l1^3*l2^2*
         z3^2 - 139381/2916*m*l1^4*l2 - 1600/81*m*l1^4*l2*z6 + 254/81*m
         *l1^4*l2*z5 - 301/27*m*l1^4*l2*z4 - 3520/243*m*l1^4*l2*z3 + 
         424/81*m*l1^4*l2*z3^2 + 15211/15552*m*n*l2^5 + 725/7776*m*n*
         l2^5*z6 - 1/24*m*n*l2^5*z5 + 13/288*m*n*l2^5*z4 - 1021/7776*m*
         n*l2^5*z3 - 203/3888*m*n*l2^5*z3^2 - 13931/7776*m*n*l1*l2^4 - 
         575/1296*m*n*l1*l2^4*z6 + 95/72*m*n*l1*l2^4*z5 - 745/648*m*n*
         l1*l2^4*z4 - 17/48*m*n*l1*l2^4*z3 + 13/648*m*n*l1*l2^4*z3^2 + 
         98141/23328*m*n*l1^2*l2^3 + 350/81*m*n*l1^2*l2^3*z6 + 1933/486
         *m*n*l1^2*l2^3*z5 - 37/81*m*n*l1^2*l2^3*z4 + 6439/1944*m*n*
         l1^2*l2^3*z3 - 92/81*m*n*l1^2*l2^3*z3^2 - 68749/1944*m*n*l1^3*
         l2^2 - 725/81*m*n*l1^3*l2^2*z6 + 2162/243*m*n*l1^3*l2^2*z5 - 
         706/81*m*n*l1^3*l2^2*z4 - 2111/324*m*n*l1^3*l2^2*z3 + 70/27*m*
         n*l1^3*l2^2*z3^2 + 15623/5832*m*n*l1^4*l2 + 1075/486*m*n*l1^4*
         l2*z6 + 608/243*m*n*l1^4*l2*z5 - 1/162*m*n*l1^4*l2*z4 - 7/243*
         m*n*l1^4*l2*z3 - 109/243*m*n*l1^4*l2*z3^2 - 21263/1458*m*n*
         l1^5 - 1375/243*m*n*l1^5*z6 + 382/243*m*n*l1^5*z5 - 278/81*m*n
         *l1^5*z4 - 1102/243*m*n*l1^5*z3 + 362/243*m*n*l1^5*z3^2 + 9689/
         373248*m*n^2*l2^5 + 103/3888*m*n^2*l2^5*z5 - 7/432*m*n^2*l2^5*
         z4 - 11/324*m*n^2*l2^5*z3 - 1/324*m*n^2*l2^5*z3^2 + 14681/
         62208*m*n^2*l1*l2^4 + 125/972*m*n^2*l1*l2^4*z6 - 23/972*m*n^2*
         l1*l2^4*z5 - 11/144*m*n^2*l1*l2^4*z4 + 259/648*m*n^2*l1*l2^4*
         z3 - 23/486*m*n^2*l1*l2^4*z3^2 - 158489/93312*m*n^2*l1^2*l2^3
          - 50/243*m*n^2*l1^2*l2^3*z6 + 619/486*m*n^2*l1^2*l2^3*z5 - 
         107/108*m*n^2*l1^2*l2^3*z4 - 17/162*m*n^2*l1^2*l2^3*z3 + 16/
         243*m*n^2*l1^2*l2^3*z3^2 + 7369/5184*m*n^2*l1^3*l2^2 + 50/243*
         m*n^2*l1^3*l2^2*z6 - 11/243*m*n^2*l1^3*l2^2*z5 - 61/324*m*n^2*
         l1^3*l2^2*z4 + 202/243*m*n^2*l1^3*l2^2*z3 - 16/243*m*n^2*l1^3*
         l2^2*z3^2 - 28813/5832*m*n^2*l1^4*l2 - 250/243*m*n^2*l1^4*l2*
         z6 + 197/81*m*n^2*l1^4*l2*z5 - 122/81*m*n^2*l1^4*l2*z4 - 167/
         81*m*n^2*l1^4*l2*z3 + 80/243*m*n^2*l1^4*l2*z3^2 - 77/41472*m*
         n^3*l2^5 + 1/1296*m*n^3*l2^5*z4 - 5/2592*m*n^3*l2^5*z3 + 811/
         62208*m*n^3*l1*l2^4 - 23/648*m*n^3*l1*l2^4*z4 + 151/3888*m*n^3
         *l1*l2^4*z3 - 2567/93312*m*n^3*l1^2*l2^3 - 13/162*m*n^3*l1^2*
         l2^3*z4 + 175/1944*m*n^3*l1^2*l2^3*z3 + 3881/15552*m*n^3*l1^3*
         l2^2 - 41/324*m*n^3*l1^3*l2^2*z4 + 139/972*m*n^3*l1^3*l2^2*z3
          + 5/972*m*n^4*l1^2*l2^3 - 5/324*m*n^4*l1^2*l2^3*z4 + 5/486*m*
         n^4*l1^2*l2^3*z3 + 48637/373248*m^2*l2^5 + 25/1944*m^2*l2^5*z6
          - 13/486*m^2*l2^5*z5 + 1/96*m^2*l2^5*z4 + 19/1944*m^2*l2^5*z3
          - 7/972*m^2*l2^5*z3^2 - 34625/186624*m^2*l1*l2^4 + 395/972*
         m^2*l1*l2^4*z5 - 473/1296*m^2*l1*l2^4*z4 - 5/54*m^2*l1*l2^4*z3
          - 1/81*m^2*l1*l2^4*z3^2 + 1363/972*m^2*l1^2*l2^3 + 50/81*m^2*
         l1^2*l2^3*z6 + 10/81*m^2*l1^2*l2^3*z5 - 53/324*m^2*l1^2*l2^3*
         z4 + 239/162*m^2*l1^2*l2^3*z3 - 16/81*m^2*l1^2*l2^3*z3^2 - 
         96215/11664*m^2*l1^3*l2^2 - 400/243*m^2*l1^3*l2^2*z6 + 844/243
         *m^2*l1^3*l2^2*z5 - 41/18*m^2*l1^3*l2^2*z4 - 211/81*m^2*l1^3*
         l2^2*z3 + 128/243*m^2*l1^3*l2^2*z3^2 + 9689/373248*m^2*n*l2^5
          + 103/3888*m^2*n*l2^5*z5 - 7/432*m^2*n*l2^5*z4 - 11/324*m^2*n
         *l2^5*z3 - 1/324*m^2*n*l2^5*z3^2 + 14681/62208*m^2*n*l1*l2^4
          + 125/972*m^2*n*l1*l2^4*z6 - 23/972*m^2*n*l1*l2^4*z5 - 11/144
         *m^2*n*l1*l2^4*z4 + 259/648*m^2*n*l1*l2^4*z3 - 23/486*m^2*n*l1
         *l2^4*z3^2 - 158489/93312*m^2*n*l1^2*l2^3 - 50/243*m^2*n*l1^2*
         l2^3*z6 + 619/486*m^2*n*l1^2*l2^3*z5 - 107/108*m^2*n*l1^2*l2^3
         *z4 - 17/162*m^2*n*l1^2*l2^3*z3 + 16/243*m^2*n*l1^2*l2^3*z3^2
          + 7369/5184*m^2*n*l1^3*l2^2 + 50/243*m^2*n*l1^3*l2^2*z6 - 11/
         243*m^2*n*l1^3*l2^2*z5 - 61/324*m^2*n*l1^3*l2^2*z4 + 202/243*
         m^2*n*l1^3*l2^2*z3 - 16/243*m^2*n*l1^3*l2^2*z3^2 - 28813/5832*
         m^2*n*l1^4*l2 - 250/243*m^2*n*l1^4*l2*z6 + 197/81*m^2*n*l1^4*
         l2*z5 - 122/81*m^2*n*l1^4*l2*z4 - 167/81*m^2*n*l1^4*l2*z3 + 80/
         243*m^2*n*l1^4*l2*z3^2 + 73/6912*m^2*n^2*l2^5 + 25/7776*m^2*
         n^2*l2^5*z6 + 5/1296*m^2*n^2*l2^5*z5 - 1/1296*m^2*n^2*l2^5*z4
          - 1/243*m^2*n^2*l2^5*z3 - 7/3888*m^2*n^2*l2^5*z3^2 - 12803/
         93312*m^2*n^2*l1*l2^4 + 23/486*m^2*n^2*l1*l2^4*z5 - 5/108*m^2*
         n^2*l1*l2^4*z4 + 17/243*m^2*n^2*l1*l2^4*z3 - 2941/93312*m^2*
         n^2*l1^2*l2^3 - 1/27*m^2*n^2*l1^2*l2^3*z5 - 31/216*m^2*n^2*
         l1^2*l2^3*z4 + 605/1944*m^2*n^2*l1^2*l2^3*z3 + 2669/7776*m^2*
         n^2*l1^3*l2^2 + 32/81*m^2*n^2*l1^3*l2^2*z5 - 83/216*m^2*n^2*
         l1^3*l2^2*z4 - 83/972*m^2*n^2*l1^3*l2^2*z3 + 4757/31104*m^2*
         n^2*l1^4*l2 - 17/243*m^2*n^2*l1^4*l2*z5 - 19/216*m^2*n^2*l1^4*
         l2*z4 + 86/243*m^2*n^2*l1^4*l2*z3 - 5003/5184*m^2*n^2*l1^5 - 
         50/243*m^2*n^2*l1^5*z6 + 125/243*m^2*n^2*l1^5*z5 - 103/324*m^2
         *n^2*l1^5*z4 - 119/243*m^2*n^2*l1^5*z3 + 16/243*m^2*n^2*l1^5*
         z3^2 - 37/1944*m^2*n^3*l1^2*l2^3 - 7/162*m^2*n^3*l1^2*l2^3*z4
          + 13/216*m^2*n^3*l1^2*l2^3*z3 + 83/46656*m^2*n^3*l1^3*l2^2 - 
         41/648*m^2*n^3*l1^3*l2^2*z4 + 55/972*m^2*n^3*l1^3*l2^2*z3 + 
         2455/23328*m^2*n^3*l1^4*l2 - 7/108*m^2*n^3*l1^4*l2*z4 + 13/162
         *m^2*n^3*l1^4*l2*z3 + 5/972*m^2*n^4*l1^3*l2^2 - 5/324*m^2*n^4*
         l1^3*l2^2*z4 + 5/486*m^2*n^4*l1^3*l2^2*z3 + 443/373248*m^3*
         l2^5 - 1/648*m^3*l2^5*z4 + 1/2592*m^3*l2^5*z3 - 4279/186624*
         m^3*l1*l2^4 - 13/324*m^3*l1*l2^4*z4 + 137/3888*m^3*l1*l2^4*z3
          + 5065/23328*m^3*l1^2*l2^3 - 1/9*m^3*l1^2*l2^3*z4 + 53/486*
         m^3*l1^2*l2^3*z3 - 77/41472*m^3*n*l2^5 + 1/1296*m^3*n*l2^5*z4
          - 5/2592*m^3*n*l2^5*z3 + 811/62208*m^3*n*l1*l2^4 - 23/648*m^3
         *n*l1*l2^4*z4 + 151/3888*m^3*n*l1*l2^4*z3 - 2567/93312*m^3*n*
         l1^2*l2^3 - 13/162*m^3*n*l1^2*l2^3*z4 + 175/1944*m^3*n*l1^2*
         l2^3*z3 + 3881/15552*m^3*n*l1^3*l2^2 - 41/324*m^3*n*l1^3*l2^2*
         z4 + 139/972*m^3*n*l1^3*l2^2*z3 - 37/1944*m^3*n^2*l1^2*l2^3 - 
         7/162*m^3*n^2*l1^2*l2^3*z4 + 13/216*m^3*n^2*l1^2*l2^3*z3 + 83/
         46656*m^3*n^2*l1^3*l2^2 - 41/648*m^3*n^2*l1^3*l2^2*z4 + 55/972
         *m^3*n^2*l1^3*l2^2*z3 + 2455/23328*m^3*n^2*l1^4*l2 - 7/108*m^3
         *n^2*l1^4*l2*z4 + 13/162*m^3*n^2*l1^4*l2*z3 - 583/46656*m^3*
         n^3*l1^3*l2^2 - 5/162*m^3*n^3*l1^3*l2^2*z4 + 17/486*m^3*n^3*
         l1^3*l2^2*z3 + 545/62208*m^3*n^3*l1^4*l2 - 11/648*m^3*n^3*l1^4
         *l2*z4 + 31/3888*m^3*n^3*l1^4*l2*z3 + 1829/93312*m^3*n^3*l1^5
          - 1/81*m^3*n^3*l1^5*z4 + 11/648*m^3*n^3*l1^5*z3 + 5/1944*m^3*
         n^4*l1^4*l2 - 5/648*m^3*n^4*l1^4*l2*z4 + 5/972*m^3*n^4*l1^4*l2
         *z3 - 1/3888*m^4*l2^5 + 1/1296*m^4*l2^5*z4 - 1/1944*m^4*l2^5*
         z3 + 5/1944*m^4*l1*l2^4 - 5/648*m^4*l1*l2^4*z4 + 5/972*m^4*l1*
         l2^4*z3 + 5/972*m^4*n*l1^2*l2^3 - 5/324*m^4*n*l1^2*l2^3*z4 + 5/
         486*m^4*n*l1^2*l2^3*z3 + 5/972*m^4*n^2*l1^3*l2^2 - 5/324*m^4*
         n^2*l1^3*l2^2*z4 + 5/486*m^4*n^2*l1^3*l2^2*z3 + 5/1944*m^4*n^3
         *l1^4*l2 - 5/648*m^4*n^3*l1^4*l2*z4 + 5/972*m^4*n^3*l1^4*l2*z3
          + 1/1944*m^4*n^4*l1^5 - 1/648*m^4*n^4*l1^5*z4 + 1/972*m^4*n^4
         *l1^5*z3 )

       + h^6 * (  - 44715529/5598720*l2^6 + 14441/8640*l2^6*z8 - 7/60*
         l2^6*z3z5 + 124193/233280*l2^6*z7 + 34025/23328*l2^6*z6 + 
         178463/58320*l2^6*z5 - 64073/38880*l2^6*z4 + 43129/233280*l2^6
         *z3 - 31/54*l2^6*z3*z5 - 451/1620*l2^6*z3*z4 + 6583/11664*l2^6
         *z3^2 - 34189417/1399680*l1*l2^5 - 311513/10800*l1*l2^5*z8 + 
         151/75*l1*l2^5*z3z5 - 1130057/58320*l1*l2^5*z7 + 84631/5832*l1
         *l2^5*z6 + 71717/14580*l1*l2^5*z5 - 2657/648*l1*l2^5*z4 - 
         663511/58320*l1*l2^5*z3 + 1414/81*l1*l2^5*z3*z5 - 5531/1215*l1
         *l2^5*z3*z4 - 72641/14580*l1*l2^5*z3^2 + 12168299/155520*l1^2*
         l2^4 + 707609/10800*l1^2*l2^4*z8 - 343/75*l1^2*l2^4*z3z5 - 
         1997483/19440*l1^2*l2^4*z7 + 187489/1944*l1^2*l2^4*z6 - 80621/
         2916*l1^2*l2^4*z5 + 262883/9720*l1^2*l2^4*z4 + 3423389/58320*
         l1^2*l2^4*z3 - 2626/81*l1^2*l2^4*z3*z5 + 979/243*l1^2*l2^4*z3*
         z4 + 33529/1620*l1^2*l2^4*z3^2 + 4606631/34992*l1^3*l2^3 - 
         84583/450*l1^3*l2^3*z8 + 328/25*l1^3*l2^3*z3z5 - 169811/1458*
         l1^3*l2^3*z7 + 38569/729*l1^3*l2^3*z6 - 4990/27*l1^3*l2^3*z5
          + 56753/1215*l1^3*l2^3*z4 - 4559/810*l1^3*l2^3*z3 + 7088/81*
         l1^3*l2^3*z3*z5 - 5512/243*l1^3*l2^3*z3*z4 - 127006/3645*l1^3*
         l2^3*z3^2 + 155894861/349920*l1^4*l2^2 + 51575/108*l1^4*l2^2*
         z8 - 100/3*l1^4*l2^2*z3z5 - 1308659/4860*l1^4*l2^2*z7 + 444775/
         1458*l1^4*l2^2*z6 + 38911/3645*l1^4*l2^2*z5 + 235529/2430*l1^4
         *l2^2*z4 + 4192039/14580*l1^4*l2^2*z3 - 21208/81*l1^4*l2^2*z3*
         z5 + 3772/81*l1^4*l2^2*z3*z4 + 52001/729*l1^4*l2^2*z3^2 + 
         8213059/87480*l1^5*l2 - 2063/25*l1^5*l2*z8 + 144/25*l1^5*l2*
         z3z5 - 8843/243*l1^5*l2*z7 + 3586/243*l1^5*l2*z6 - 272644/3645
         *l1^5*l2*z5 + 1958/81*l1^5*l2*z4 - 29915/729*l1^5*l2*z3 + 2656/
         81*l1^5*l2*z3*z5 - 848/81*l1^5*l2*z3*z4 - 31372/1215*l1^5*l2*
         z3^2 + 1588913/9720*l1^6 + 542569/2025*l1^6*z8 - 4208/225*l1^6
         *z3z5 - 135677/1215*l1^6*z7 + 34222/243*l1^6*z6 + 34396/729*
         l1^6*z5 + 34618/1215*l1^6*z4 + 189377/1215*l1^6*z3 - 11488/81*
         l1^6*z3*z5 + 11024/405*l1^6*z3*z4 + 52724/1215*l1^6*z3^2 - 
         37961537/5598720*n*l2^6 - 138221/129600*n*l2^6*z8 + 67/900*n*
         l2^6*z3z5 + 11995/23328*n*l2^6*z7 + 1727/5832*n*l2^6*z6 + 8461/
         3888*n*l2^6*z5 - 52793/38880*n*l2^6*z4 - 286507/233280*n*l2^6*
         z3 + 67/81*n*l2^6*z3*z5 - 488/1215*n*l2^6*z3*z4 + 553/7290*n*
         l2^6*z3^2 - 515401/93312*n*l1*l2^5 + 14441/2700*n*l1*l2^5*z8
          - 28/75*n*l1*l2^5*z3z5 - 1063121/58320*n*l1*l2^5*z7 + 12521/
         648*n*l1*l2^5*z6 + 7942/3645*n*l1*l2^5*z5 + 251/270*n*l1*l2^5*
         z4 + 36983/6480*n*l1*l2^5*z3 - 98/81*n*l1*l2^5*z3*z5 - 341/405
         *n*l1*l2^5*z3*z4 + 4613/2430*n*l1*l2^5*z3^2 - 1632281/699840*n
         *l1^2*l2^4 - 146473/1800*n*l1^2*l2^4*z8 + 142/25*n*l1^2*l2^4*
         z3z5 - 63059/1215*n*l1^2*l2^4*z7 + 1669/54*n*l1^2*l2^4*z6 - 
         65857/1458*n*l1^2*l2^4*z5 + 43363/4860*n*l1^2*l2^4*z4 - 215441/
         9720*n*l1^2*l2^4*z3 + 1196/27*n*l1^2*l2^4*z3*z5 - 3916/405*n*
         l1^2*l2^4*z3*z4 - 12227/1215*n*l1^2*l2^4*z3^2 + 990391/3645*n*
         l1^3*l2^3 + 769499/4050*n*l1^3*l2^3*z8 - 2984/225*n*l1^3*l2^3*
         z3z5 - 98327/486*n*l1^3*l2^3*z7 + 144043/729*n*l1^3*l2^3*z6 - 
         220106/3645*n*l1^3*l2^3*z5 + 15937/243*n*l1^3*l2^3*z4 + 110257/
         729*n*l1^3*l2^3*z3 - 320/3*n*l1^3*l2^3*z3*z5 + 20128/1215*n*
         l1^3*l2^3*z3*z4 + 112532/3645*n*l1^3*l2^3*z3^2 + 32636923/
         349920*n*l1^4*l2^2 - 22693/180*n*l1^4*l2^2*z8 + 44/5*n*l1^4*
         l2^2*z3z5 - 175127/2430*n*l1^4*l2^2*z7 + 7412/243*n*l1^4*l2^2*
         z6 - 443531/3645*n*l1^4*l2^2*z5 + 68683/2430*n*l1^4*l2^2*z4 - 
         68351/2916*n*l1^4*l2^2*z3 + 1504/27*n*l1^4*l2^2*z3*z5 - 5216/
         405*n*l1^4*l2^2*z3*z4 - 9388/405*n*l1^4*l2^2*z3^2 + 5111371/
         17496*n*l1^5*l2 + 243434/675*n*l1^5*l2*z8 - 1888/75*n*l1^5*l2*
         z3z5 - 225623/1215*n*l1^5*l2*z7 + 53126/243*n*l1^5*l2*z6 + 
         121648/3645*n*l1^5*l2*z5 + 22204/405*n*l1^5*l2*z4 + 777409/
         3645*n*l1^5*l2*z3 - 15904/81*n*l1^5*l2*z3*z5 + 14416/405*n*
         l1^5*l2*z3*z4 + 12680/243*n*l1^5*l2*z3^2 - 2031521/2799360*n^2
         *l2^6 + 2063/21600*n^2*l2^6*z8 - 1/150*n^2*l2^6*z3z5 - 62281/
         233280*n^2*l2^6*z7 + 721/2592*n^2*l2^6*z6 + 3677/7776*n^2*l2^6
         *z5 - 5663/38880*n^2*l2^6*z4 - 12133/233280*n^2*l2^6*z3 + 1/
         324*n^2*l2^6*z3*z5 - 49/1620*n^2*l2^6*z3*z4 + 343/3888*n^2*
         l2^6*z3^2 - 2941793/699840*n^2*l1*l2^5 - 14441/5400*n^2*l1*
         l2^5*z8 + 14/75*n^2*l1*l2^5*z3z5 + 43421/58320*n^2*l1*l2^5*z7
          - 535/5832*n^2*l1*l2^5*z6 - 101081/29160*n^2*l1*l2^5*z5 + 419/
         810*n^2*l1*l2^5*z4 - 2227/1296*n^2*l1*l2^5*z3 + 136/81*n^2*l1*
         l2^5*z3*z5 - 701/1215*n^2*l1*l2^5*z3*z4 + 758/3645*n^2*l1*l2^5
         *z3^2 + 11955817/699840*n^2*l1^2*l2^4 + 2063/360*n^2*l1^2*l2^4
         *z8 - 2/5*n^2*l1^2*l2^4*z3z5 - 724133/29160*n^2*l1^2*l2^4*z7
          + 5627/243*n^2*l1^2*l2^4*z6 - 207007/29160*n^2*l1^2*l2^4*z5
          + 11495/1944*n^2*l1^2*l2^4*z4 + 2363/240*n^2*l1^2*l2^4*z3 - 
         242/81*n^2*l1^2*l2^4*z3*z5 + 191/486*n^2*l1^2*l2^4*z3*z4 + 8/
         81*n^2*l1^2*l2^4*z3^2 + 65677/29160*n^2*l1^3*l2^3 - 2063/81*
         n^2*l1^3*l2^3*z8 + 16/9*n^2*l1^3*l2^3*z3z5 - 1108/81*n^2*l1^3*
         l2^3*z7 + 749/81*n^2*l1^3*l2^3*z6 - 3172/243*n^2*l1^3*l2^3*z5
          + 568/135*n^2*l1^3*l2^3*z4 - 128741/7290*n^2*l1^3*l2^3*z3 + 
         1088/81*n^2*l1^3*l2^3*z3*z5 - 628/243*n^2*l1^3*l2^3*z3*z4 - 
         5608/1215*n^2*l1^3*l2^3*z3^2 + 64522/729*n^2*l1^4*l2^2 + 2063/
         30*n^2*l1^4*l2^2*z8 - 24/5*n^2*l1^4*l2^2*z3z5 - 13213/180*n^2*
         l1^4*l2^2*z7 + 103541/1458*n^2*l1^4*l2^2*z6 - 70262/3645*n^2*
         l1^4*l2^2*z5 + 6728/405*n^2*l1^4*l2^2*z4 + 75967/1215*n^2*l1^4
         *l2^2*z3 - 3212/81*n^2*l1^4*l2^2*z3*z5 + 1004/135*n^2*l1^4*
         l2^2*z3*z4 + 41039/3645*n^2*l1^4*l2^2*z3^2 + 17489/1119744*n^3
         *l2^6 + 1055/46656*n^3*l2^6*z7 - 323/11664*n^3*l2^6*z6 - 2293/
         116640*n^3*l2^6*z5 + 1/144*n^3*l2^6*z4 - 131/77760*n^3*l2^6*z3
          - 13/4860*n^3*l2^6*z3*z4 + 319/29160*n^3*l2^6*z3^2 + 74927/
         1399680*n^3*l1*l2^5 - 6403/58320*n^3*l1*l2^5*z7 + 463/1944*n^3
         *l1*l2^5*z6 - 1849/3240*n^3*l1*l2^5*z5 + 52/243*n^3*l1*l2^5*z4
          - 493/11664*n^3*l1*l2^5*z3 - 11/1215*n^3*l1*l2^5*z3*z4 + 23/
         972*n^3*l1*l2^5*z3^2 - 131977/1399680*n^3*l1^2*l2^4 + 23351/
         29160*n^3*l1^2*l2^4*z7 - 145/243*n^3*l1^2*l2^4*z6 - 2317/1620*
         n^3*l1^2*l2^4*z5 + 394/405*n^3*l1^2*l2^4*z4 - 3112/3645*n^3*
         l1^2*l2^4*z3 - 88/1215*n^3*l1^2*l2^4*z3*z4 + 163/2430*n^3*l1^2
         *l2^4*z3^2 + 129119/174960*n^3*l1^3*l2^3 - 4166/729*n^3*l1^3*
         l2^3*z7 + 4264/729*n^3*l1^3*l2^3*z6 + 86/405*n^3*l1^3*l2^3*z5
          + 547/1215*n^3*l1^3*l2^3*z4 + 994/729*n^3*l1^3*l2^3*z3 + 32/
         135*n^3*l1^3*l2^3*z3*z4 - 2992/3645*n^3*l1^3*l2^3*z3^2 + 17/
         41472*n^4*l2^6 - 1/1458*n^4*l2^6*z5 + 7/9720*n^4*l2^6*z4 - 17/
         19440*n^4*l2^6*z3 - 343/466560*n^4*l1*l2^5 - 47/3645*n^4*l1*
         l2^5*z5 + 47/2430*n^4*l1*l2^5*z4 + 41/4860*n^4*l1*l2^5*z3 + 
         6101/77760*n^4*l1^2*l2^4 - 137/1458*n^4*l1^2*l2^4*z5 + 997/
         9720*n^4*l1^2*l2^4*z4 - 1421/7290*n^4*l1^2*l2^4*z3 - 1/23328*
         n^5*l2^6 + 1/3888*n^5*l2^6*z5 - 1/7776*n^5*l2^6*z4 - 1/11664*
         n^5*l2^6*z3 + 1/1944*n^5*l1*l2^5 - 1/324*n^5*l1*l2^5*z5 + 1/
         648*n^5*l1*l2^5*z4 + 1/972*n^5*l1*l2^5*z3 - 37961537/5598720*m
         *l2^6 - 138221/129600*m*l2^6*z8 + 67/900*m*l2^6*z3z5 + 11995/
         23328*m*l2^6*z7 + 1727/5832*m*l2^6*z6 + 8461/3888*m*l2^6*z5 - 
         52793/38880*m*l2^6*z4 - 286507/233280*m*l2^6*z3 + 67/81*m*l2^6
         *z3*z5 - 488/1215*m*l2^6*z3*z4 + 553/7290*m*l2^6*z3^2 - 515401/
         93312*m*l1*l2^5 + 14441/2700*m*l1*l2^5*z8 - 28/75*m*l1*l2^5*
         z3z5 - 1063121/58320*m*l1*l2^5*z7 + 12521/648*m*l1*l2^5*z6 + 
         7942/3645*m*l1*l2^5*z5 + 251/270*m*l1*l2^5*z4 + 36983/6480*m*
         l1*l2^5*z3 - 98/81*m*l1*l2^5*z3*z5 - 341/405*m*l1*l2^5*z3*z4
          + 4613/2430*m*l1*l2^5*z3^2 - 1632281/699840*m*l1^2*l2^4 - 
         146473/1800*m*l1^2*l2^4*z8 + 142/25*m*l1^2*l2^4*z3z5 - 63059/
         1215*m*l1^2*l2^4*z7 + 1669/54*m*l1^2*l2^4*z6 - 65857/1458*m*
         l1^2*l2^4*z5 + 43363/4860*m*l1^2*l2^4*z4 - 215441/9720*m*l1^2*
         l2^4*z3 + 1196/27*m*l1^2*l2^4*z3*z5 - 3916/405*m*l1^2*l2^4*z3*
         z4 - 12227/1215*m*l1^2*l2^4*z3^2 + 990391/3645*m*l1^3*l2^3 + 
         769499/4050*m*l1^3*l2^3*z8 - 2984/225*m*l1^3*l2^3*z3z5 - 98327/
         486*m*l1^3*l2^3*z7 + 144043/729*m*l1^3*l2^3*z6 - 220106/3645*m
         *l1^3*l2^3*z5 + 15937/243*m*l1^3*l2^3*z4 + 110257/729*m*l1^3*
         l2^3*z3 - 320/3*m*l1^3*l2^3*z3*z5 + 20128/1215*m*l1^3*l2^3*z3*
         z4 + 112532/3645*m*l1^3*l2^3*z3^2 + 32636923/349920*m*l1^4*
         l2^2 - 22693/180*m*l1^4*l2^2*z8 + 44/5*m*l1^4*l2^2*z3z5 - 
         175127/2430*m*l1^4*l2^2*z7 + 7412/243*m*l1^4*l2^2*z6 - 443531/
         3645*m*l1^4*l2^2*z5 + 68683/2430*m*l1^4*l2^2*z4 - 68351/2916*m
         *l1^4*l2^2*z3 + 1504/27*m*l1^4*l2^2*z3*z5 - 5216/405*m*l1^4*
         l2^2*z3*z4 - 9388/405*m*l1^4*l2^2*z3^2 + 5111371/17496*m*l1^5*
         l2 + 243434/675*m*l1^5*l2*z8 - 1888/75*m*l1^5*l2*z3z5 - 225623/
         1215*m*l1^5*l2*z7 + 53126/243*m*l1^5*l2*z6 + 121648/3645*m*
         l1^5*l2*z5 + 22204/405*m*l1^5*l2*z4 + 777409/3645*m*l1^5*l2*z3
          - 15904/81*m*l1^5*l2*z3*z5 + 14416/405*m*l1^5*l2*z3*z4 + 
         12680/243*m*l1^5*l2*z3^2 - 529783/139968*m*n*l2^6 + 2063/2880*
         m*n*l2^6*z8 - 1/20*m*n*l2^6*z3z5 - 146767/466560*m*n*l2^6*z7
          + 44713/46656*m*n*l2^6*z6 + 397193/233280*m*n*l2^6*z5 - 18079/
         25920*m*n*l2^6*z4 - 17/160*m*n*l2^6*z3 - 59/324*m*n*l2^6*z3*z5
          - 233/1620*m*n*l2^6*z3*z4 + 45259/116640*m*n*l2^6*z3^2 - 
         4841869/279936*m*n*l1*l2^5 - 35071/2400*m*n*l1*l2^5*z8 + 51/50
         *m*n*l1*l2^5*z3z5 - 337993/58320*m*n*l1*l2^5*z7 + 28213/5832*m
         *n*l1*l2^5*z6 - 166837/58320*m*n*l1*l2^5*z5 - 421/648*m*n*l1*
         l2^5*z4 - 8849/1296*m*n*l1*l2^5*z3 + 245/27*m*n*l1*l2^5*z3*z5
          - 5771/2430*m*n*l1*l2^5*z3*z4 - 29713/29160*m*n*l1*l2^5*z3^2
          + 65737327/933120*m*n*l1^2*l2^4 + 682853/21600*m*n*l1^2*l2^4*
         z8 - 331/150*m*n*l1^2*l2^4*z3z5 - 3070489/38880*m*n*l1^2*l2^4*
         z7 + 870835/11664*m*n*l1^2*l2^4*z6 - 1575469/58320*m*n*l1^2*
         l2^4*z5 + 6917/324*m*n*l1^2*l2^4*z4 + 769835/23328*m*n*l1^2*
         l2^4*z3 - 1330/81*m*n*l1^2*l2^4*z3*z5 + 314/243*m*n*l1^2*l2^4*
         z3*z4 + 132997/29160*m*n*l1^2*l2^4*z3^2 + 6975377/349920*m*n*
         l1^3*l2^3 - 70142/675*m*n*l1^3*l2^3*z8 + 544/75*m*n*l1^3*l2^3*
         z3z5 - 157183/2430*m*n*l1^3*l2^3*z7 + 26096/729*m*n*l1^3*l2^3*
         z6 - 557689/7290*m*n*l1^3*l2^3*z5 + 18928/1215*m*n*l1^3*l2^3*
         z4 - 152587/4860*m*n*l1^3*l2^3*z3 + 4240/81*m*n*l1^3*l2^3*z3*
         z5 - 12068/1215*m*n*l1^3*l2^3*z3*z4 - 48083/3645*m*n*l1^3*l2^3
         *z3^2 + 39056009/116640*m*n*l1^4*l2^2 + 4126/15*m*n*l1^4*l2^2*
         z8 - 96/5*m*n*l1^4*l2^2*z3z5 - 6941069/29160*m*n*l1^4*l2^2*z7
          + 712327/2916*m*n*l1^4*l2^2*z6 - 210067/4860*m*n*l1^4*l2^2*z5
          + 109249/1620*m*n*l1^4*l2^2*z4 + 575915/2916*m*n*l1^4*l2^2*z3
          - 12620/81*m*n*l1^4*l2^2*z3*z5 + 10828/405*m*n*l1^4*l2^2*z3*
         z4 + 274261/7290*m*n*l1^4*l2^2*z3^2 - 10117/43740*m*n*l1^5*l2
          - 39197/1350*m*n*l1^5*l2*z8 + 152/75*m*n*l1^5*l2*z3z5 - 71309/
         3645*m*n*l1^5*l2*z7 + 6022/729*m*n*l1^5*l2*z6 - 31243/1215*m*n
         *l1^5*l2*z5 + 1994/1215*m*n*l1^5*l2*z4 + 2204/3645*m*n*l1^5*l2
         *z3 + 1040/81*m*n*l1^5*l2*z3*z5 - 584/405*m*n*l1^5*l2*z3*z4 - 
         4594/3645*m*n*l1^5*l2*z3^2 + 1596253/19440*m*n*l1^6 + 14441/
         150*m*n*l1^6*z8 - 168/25*m*n*l1^6*z3z5 - 81601/1458*m*n*l1^6*
         z7 + 47009/729*m*n*l1^6*z6 + 7259/1215*m*n*l1^6*z5 + 3478/243*
         m*n*l1^6*z4 + 152617/2430*m*n*l1^6*z3 - 1408/27*m*n*l1^6*z3*z5
          + 11488/1215*m*n*l1^6*z3*z4 + 47998/3645*m*n*l1^6*z3^2 - 
         4591007/5598720*m*n^2*l2^6 - 2063/16200*m*n^2*l2^6*z8 + 2/225*
         m*n^2*l2^6*z3z5 + 34517/233280*m*n^2*l2^6*z7 - 931/11664*m*n^2
         *l2^6*z6 + 8113/46656*m*n^2*l2^6*z5 - 2911/25920*m*n^2*l2^6*z4
          - 47897/233280*m*n^2*l2^6*z3 + 71/648*m*n^2*l2^6*z3*z5 - 157/
         3240*m*n^2*l2^6*z3*z4 + 257/2916*m*n^2*l2^6*z3^2 + 207919/
         466560*m*n^2*l1*l2^5 + 2063/5400*m*n^2*l1*l2^5*z8 - 2/75*m*n^2
         *l1*l2^5*z3z5 - 93823/29160*m*n^2*l1*l2^5*z7 + 19337/5832*m*
         n^2*l1*l2^5*z6 - 37223/19440*m*n^2*l1*l2^5*z5 + 283/243*m*n^2*
         l1*l2^5*z4 + 847/1080*m*n^2*l1*l2^5*z3 - 4/81*m*n^2*l1*l2^5*z3
         *z5 - 52/405*m*n^2*l1*l2^5*z3*z4 + 10219/29160*m*n^2*l1*l2^5*
         z3^2 - 3605117/1399680*m*n^2*l1^2*l2^4 - 96961/10800*m*n^2*
         l1^2*l2^4*z8 + 47/75*m*n^2*l1^2*l2^4*z3z5 - 134321/58320*m*n^2
         *l1^2*l2^4*z7 + 3949/1944*m*n^2*l1^2*l2^4*z6 - 205141/29160*m*
         n^2*l1^2*l2^4*z5 + 3349/1080*m*n^2*l1^2*l2^4*z4 - 476843/58320
         *m*n^2*l1^2*l2^4*z3 + 418/81*m*n^2*l1^2*l2^4*z3*z5 - 178/135*m
         *n^2*l1^2*l2^4*z3*z4 - 8009/4860*m*n^2*l1^2*l2^4*z3^2 + 
         15550687/349920*m*n^2*l1^3*l2^3 + 84583/4050*m*n^2*l1^3*l2^3*
         z8 - 328/225*m*n^2*l1^3*l2^3*z3z5 - 247361/4860*m*n^2*l1^3*
         l2^3*z7 + 70513/1458*m*n^2*l1^3*l2^3*z6 - 125653/7290*m*n^2*
         l1^3*l2^3*z5 + 53353/4860*m*n^2*l1^3*l2^3*z4 + 17096/729*m*n^2
         *l1^3*l2^3*z3 - 1000/81*m*n^2*l1^3*l2^3*z3*z5 + 3206/1215*m*
         n^2*l1^3*l2^3*z3*z4 + 6541/3645*m*n^2*l1^3*l2^3*z3^2 - 193189/
         19440*m*n^2*l1^4*l2^2 - 2063/180*m*n^2*l1^4*l2^2*z8 + 4/5*m*
         n^2*l1^4*l2^2*z3z5 - 108377/14580*m*n^2*l1^4*l2^2*z7 + 8839/
         1458*m*n^2*l1^4*l2^2*z6 - 46217/14580*m*n^2*l1^4*l2^2*z5 + 
         1687/4860*m*n^2*l1^4*l2^2*z4 - 28603/2916*m*n^2*l1^4*l2^2*z3
          + 482/81*m*n^2*l1^4*l2^2*z3*z5 - 50/81*m*n^2*l1^4*l2^2*z3*z4
          - 5999/3645*m*n^2*l1^4*l2^2*z3^2 + 54017/1080*m*n^2*l1^5*l2
          + 26819/675*m*n^2*l1^5*l2*z8 - 208/75*m*n^2*l1^5*l2*z3z5 - 
         172441/3645*m*n^2*l1^5*l2*z7 + 33680/729*m*n^2*l1^5*l2*z6 - 
         44611/3645*m*n^2*l1^5*l2*z5 + 10429/1215*m*n^2*l1^5*l2*z4 + 
         16682/405*m*n^2*l1^5*l2*z3 - 1840/81*m*n^2*l1^5*l2*z3*z5 + 616/
         135*m*n^2*l1^5*l2*z3*z4 + 4430/729*m*n^2*l1^5*l2*z3^2 + 48581/
         5598720*m*n^3*l2^6 - 161/93312*m*n^3*l2^6*z7 + 439/46656*m*n^3
         *l2^6*z6 - 553/12960*m*n^3*l2^6*z5 + 19/7776*m*n^3*l2^6*z4 + 
         2249/116640*m*n^3*l2^6*z3 - 1/648*m*n^3*l2^6*z3*z4 + 931/
         116640*m*n^3*l2^6*z3^2 + 14677/699840*m*n^3*l1*l2^5 + 10787/
         58320*m*n^3*l1*l2^5*z7 - 103/648*m*n^3*l1*l2^5*z6 - 8143/29160
         *m*n^3*l1*l2^5*z5 + 2347/9720*m*n^3*l1*l2^5*z4 - 857/4860*m*
         n^3*l1*l2^5*z3 - 23/1215*m*n^3*l1*l2^5*z3*z4 + 1/20*m*n^3*l1*
         l2^5*z3^2 + 9031/233280*m*n^3*l1^2*l2^4 - 118181/116640*m*n^3*
         l1^2*l2^4*z7 + 15485/11664*m*n^3*l1^2*l2^4*z6 - 12251/11664*m*
         n^3*l1^2*l2^4*z5 + 7583/9720*m*n^3*l1^2*l2^4*z4 - 9385/23328*m
         *n^3*l1^2*l2^4*z3 + 61/2430*m*n^3*l1^2*l2^4*z3*z4 - 3961/29160
         *m*n^3*l1^2*l2^4*z3^2 + 3725/23328*m*n^3*l1^3*l2^3 + 6013/
         14580*m*n^3*l1^3*l2^3*z7 - 271/729*m*n^3*l1^3*l2^3*z6 - 3872/
         3645*m*n^3*l1^3*l2^3*z5 + 587/486*m*n^3*l1^3*l2^3*z4 - 21391/
         14580*m*n^3*l1^3*l2^3*z3 - 44/1215*m*n^3*l1^3*l2^3*z3*z4 - 641/
         3645*m*n^3*l1^3*l2^3*z3^2 - 14323/349920*m*n^3*l1^4*l2^2 - 
         55273/9720*m*n^3*l1^4*l2^2*z7 + 6053/972*m*n^3*l1^4*l2^2*z6 - 
         283/729*m*n^3*l1^4*l2^2*z5 + 43/162*m*n^3*l1^4*l2^2*z4 + 2435/
         1458*m*n^3*l1^4*l2^2*z3 + 106/405*m*n^3*l1^4*l2^2*z3*z4 - 1897/
         2430*m*n^3*l1^4*l2^2*z3^2 - 241/622080*m*n^4*l2^6 + 1/2916*m*
         n^4*l2^6*z5 - 19/19440*m*n^4*l2^6*z4 + 13/7290*m*n^4*l2^6*z3
          + 629/93312*m*n^4*l1*l2^5 - 107/7290*m*n^4*l1*l2^5*z5 + 25/
         972*m*n^4*l1*l2^5*z4 - 109/4860*m*n^4*l1*l2^5*z3 - 491/103680*
         m*n^4*l1^2*l2^4 - 26/729*m*n^4*l1^2*l2^4*z5 + 1093/19440*m*n^4
         *l1^2*l2^4*z4 - 23/14580*m*n^4*l1^2*l2^4*z3 + 3251/23328*m*n^4
         *l1^3*l2^3 - 523/3645*m*n^4*l1^3*l2^3*z5 + 877/4860*m*n^4*l1^3
         *l2^3*z4 - 253/729*m*n^4*l1^3*l2^3*z3 + 5/3888*m*n^5*l1^2*l2^4
          - 5/648*m*n^5*l1^2*l2^4*z5 + 5/1296*m*n^5*l1^2*l2^4*z4 + 5/
         1944*m*n^5*l1^2*l2^4*z3 - 2031521/2799360*m^2*l2^6 + 2063/
         21600*m^2*l2^6*z8 - 1/150*m^2*l2^6*z3z5 - 62281/233280*m^2*
         l2^6*z7 + 721/2592*m^2*l2^6*z6 + 3677/7776*m^2*l2^6*z5 - 5663/
         38880*m^2*l2^6*z4 - 12133/233280*m^2*l2^6*z3 + 1/324*m^2*l2^6*
         z3*z5 - 49/1620*m^2*l2^6*z3*z4 + 343/3888*m^2*l2^6*z3^2 - 
         2941793/699840*m^2*l1*l2^5 - 14441/5400*m^2*l1*l2^5*z8 + 14/75
         *m^2*l1*l2^5*z3z5 + 43421/58320*m^2*l1*l2^5*z7 - 535/5832*m^2*
         l1*l2^5*z6 - 101081/29160*m^2*l1*l2^5*z5 + 419/810*m^2*l1*l2^5
         *z4 - 2227/1296*m^2*l1*l2^5*z3 + 136/81*m^2*l1*l2^5*z3*z5 - 
         701/1215*m^2*l1*l2^5*z3*z4 + 758/3645*m^2*l1*l2^5*z3^2 + 
         11955817/699840*m^2*l1^2*l2^4 + 2063/360*m^2*l1^2*l2^4*z8 - 2/
         5*m^2*l1^2*l2^4*z3z5 - 724133/29160*m^2*l1^2*l2^4*z7 + 5627/
         243*m^2*l1^2*l2^4*z6 - 207007/29160*m^2*l1^2*l2^4*z5 + 11495/
         1944*m^2*l1^2*l2^4*z4 + 2363/240*m^2*l1^2*l2^4*z3 - 242/81*m^2
         *l1^2*l2^4*z3*z5 + 191/486*m^2*l1^2*l2^4*z3*z4 + 8/81*m^2*l1^2
         *l2^4*z3^2 + 65677/29160*m^2*l1^3*l2^3 - 2063/81*m^2*l1^3*l2^3
         *z8 + 16/9*m^2*l1^3*l2^3*z3z5 - 1108/81*m^2*l1^3*l2^3*z7 + 749/
         81*m^2*l1^3*l2^3*z6 - 3172/243*m^2*l1^3*l2^3*z5 + 568/135*m^2*
         l1^3*l2^3*z4 - 128741/7290*m^2*l1^3*l2^3*z3 + 1088/81*m^2*l1^3
         *l2^3*z3*z5 - 628/243*m^2*l1^3*l2^3*z3*z4 - 5608/1215*m^2*l1^3
         *l2^3*z3^2 + 64522/729*m^2*l1^4*l2^2 + 2063/30*m^2*l1^4*l2^2*
         z8 - 24/5*m^2*l1^4*l2^2*z3z5 - 13213/180*m^2*l1^4*l2^2*z7 + 
         103541/1458*m^2*l1^4*l2^2*z6 - 70262/3645*m^2*l1^4*l2^2*z5 + 
         6728/405*m^2*l1^4*l2^2*z4 + 75967/1215*m^2*l1^4*l2^2*z3 - 3212/
         81*m^2*l1^4*l2^2*z3*z5 + 1004/135*m^2*l1^4*l2^2*z3*z4 + 41039/
         3645*m^2*l1^4*l2^2*z3^2 - 4591007/5598720*m^2*n*l2^6 - 2063/
         16200*m^2*n*l2^6*z8 + 2/225*m^2*n*l2^6*z3z5 + 34517/233280*m^2
         *n*l2^6*z7 - 931/11664*m^2*n*l2^6*z6 + 8113/46656*m^2*n*l2^6*
         z5 - 2911/25920*m^2*n*l2^6*z4 - 47897/233280*m^2*n*l2^6*z3 + 
         71/648*m^2*n*l2^6*z3*z5 - 157/3240*m^2*n*l2^6*z3*z4 + 257/2916
         *m^2*n*l2^6*z3^2 + 207919/466560*m^2*n*l1*l2^5 + 2063/5400*m^2
         *n*l1*l2^5*z8 - 2/75*m^2*n*l1*l2^5*z3z5 - 93823/29160*m^2*n*l1
         *l2^5*z7 + 19337/5832*m^2*n*l1*l2^5*z6 - 37223/19440*m^2*n*l1*
         l2^5*z5 + 283/243*m^2*n*l1*l2^5*z4 + 847/1080*m^2*n*l1*l2^5*z3
          - 4/81*m^2*n*l1*l2^5*z3*z5 - 52/405*m^2*n*l1*l2^5*z3*z4 + 
         10219/29160*m^2*n*l1*l2^5*z3^2 - 3605117/1399680*m^2*n*l1^2*
         l2^4 - 96961/10800*m^2*n*l1^2*l2^4*z8 + 47/75*m^2*n*l1^2*l2^4*
         z3z5 - 134321/58320*m^2*n*l1^2*l2^4*z7 + 3949/1944*m^2*n*l1^2*
         l2^4*z6 - 205141/29160*m^2*n*l1^2*l2^4*z5 + 3349/1080*m^2*n*
         l1^2*l2^4*z4 - 476843/58320*m^2*n*l1^2*l2^4*z3 + 418/81*m^2*n*
         l1^2*l2^4*z3*z5 - 178/135*m^2*n*l1^2*l2^4*z3*z4 - 8009/4860*
         m^2*n*l1^2*l2^4*z3^2 + 15550687/349920*m^2*n*l1^3*l2^3 + 84583/
         4050*m^2*n*l1^3*l2^3*z8 - 328/225*m^2*n*l1^3*l2^3*z3z5 - 
         247361/4860*m^2*n*l1^3*l2^3*z7 + 70513/1458*m^2*n*l1^3*l2^3*z6
          - 125653/7290*m^2*n*l1^3*l2^3*z5 + 53353/4860*m^2*n*l1^3*l2^3
         *z4 + 17096/729*m^2*n*l1^3*l2^3*z3 - 1000/81*m^2*n*l1^3*l2^3*
         z3*z5 + 3206/1215*m^2*n*l1^3*l2^3*z3*z4 + 6541/3645*m^2*n*l1^3
         *l2^3*z3^2 - 193189/19440*m^2*n*l1^4*l2^2 - 2063/180*m^2*n*
         l1^4*l2^2*z8 + 4/5*m^2*n*l1^4*l2^2*z3z5 - 108377/14580*m^2*n*
         l1^4*l2^2*z7 + 8839/1458*m^2*n*l1^4*l2^2*z6 - 46217/14580*m^2*
         n*l1^4*l2^2*z5 + 1687/4860*m^2*n*l1^4*l2^2*z4 - 28603/2916*m^2
         *n*l1^4*l2^2*z3 + 482/81*m^2*n*l1^4*l2^2*z3*z5 - 50/81*m^2*n*
         l1^4*l2^2*z3*z4 - 5999/3645*m^2*n*l1^4*l2^2*z3^2 + 54017/1080*
         m^2*n*l1^5*l2 + 26819/675*m^2*n*l1^5*l2*z8 - 208/75*m^2*n*l1^5
         *l2*z3z5 - 172441/3645*m^2*n*l1^5*l2*z7 + 33680/729*m^2*n*l1^5
         *l2*z6 - 44611/3645*m^2*n*l1^5*l2*z5 + 10429/1215*m^2*n*l1^5*
         l2*z4 + 16682/405*m^2*n*l1^5*l2*z3 - 1840/81*m^2*n*l1^5*l2*z3*
         z5 + 616/135*m^2*n*l1^5*l2*z3*z4 + 4430/729*m^2*n*l1^5*l2*z3^2
          - 53891/622080*m^2*n^2*l2^6 + 2063/86400*m^2*n^2*l2^6*z8 - 1/
         600*m^2*n^2*l2^6*z3z5 + 103/11664*m^2*n^2*l2^6*z7 + 655/23328*
         m^2*n^2*l2^6*z6 - 499/5184*m^2*n^2*l2^6*z5 + 79/77760*m^2*n^2*
         l2^6*z4 + 49/960*m^2*n^2*l2^6*z3 - 1/108*m^2*n^2*l2^6*z3*z5 - 
         11/2430*m^2*n^2*l2^6*z3*z4 + 2533/58320*m^2*n^2*l2^6*z3^2 - 
         594931/1399680*m^2*n^2*l1*l2^5 - 2063/4320*m^2*n^2*l1*l2^5*z8
          + 1/30*m^2*n^2*l1*l2^5*z3z5 - 15007/116640*m^2*n^2*l1*l2^5*z7
          + 367/11664*m^2*n^2*l1*l2^5*z6 + 8779/29160*m^2*n^2*l1*l2^5*
         z5 + 3169/9720*m^2*n^2*l1*l2^5*z4 - 5689/7290*m^2*n^2*l1*l2^5*
         z3 + 17/54*m^2*n^2*l1*l2^5*z3*z5 - 401/4860*m^2*n^2*l1*l2^5*z3
         *z4 - 191/2916*m^2*n^2*l1*l2^5*z3^2 + 997043/349920*m^2*n^2*
         l1^2*l2^4 + 2063/2700*m^2*n^2*l1^2*l2^4*z8 - 4/75*m^2*n^2*l1^2
         *l2^4*z3z5 - 271289/77760*m^2*n^2*l1^2*l2^4*z7 + 86761/23328*
         m^2*n^2*l1^2*l2^4*z6 - 153877/38880*m^2*n^2*l1^2*l2^4*z5 + 
         69487/38880*m^2*n^2*l1^2*l2^4*z4 + 433/648*m^2*n^2*l1^2*l2^4*
         z3 - 38/81*m^2*n^2*l1^2*l2^4*z3*z5 + 433/9720*m^2*n^2*l1^2*
         l2^4*z3*z4 + 7321/58320*m^2*n^2*l1^2*l2^4*z3^2 - 269663/233280
         *m^2*n^2*l1^3*l2^3 - 2063/2025*m^2*n^2*l1^3*l2^3*z8 + 16/225*
         m^2*n^2*l1^3*l2^3*z3z5 + 3779/14580*m^2*n^2*l1^3*l2^3*z7 + 247/
         972*m^2*n^2*l1^3*l2^3*z6 - 3955/2916*m^2*n^2*l1^3*l2^3*z5 + 
         20377/9720*m^2*n^2*l1^3*l2^3*z4 - 8009/1458*m^2*n^2*l1^3*l2^3*
         z3 + 16/27*m^2*n^2*l1^3*l2^3*z3*z5 - 40/243*m^2*n^2*l1^3*l2^3*
         z3*z4 - 928/1215*m^2*n^2*l1^3*l2^3*z3^2 + 79975/11664*m^2*n^2*
         l1^4*l2^2 + 2063/540*m^2*n^2*l1^4*l2^2*z8 - 4/15*m^2*n^2*l1^4*
         l2^2*z3z5 - 142733/7290*m^2*n^2*l1^4*l2^2*z7 + 4708/243*m^2*
         n^2*l1^4*l2^2*z6 - 34639/5832*m^2*n^2*l1^4*l2^2*z5 + 4135/1944
         *m^2*n^2*l1^4*l2^2*z4 + 546967/58320*m^2*n^2*l1^4*l2^2*z3 - 62/
         27*m^2*n^2*l1^4*l2^2*z3*z5 + 428/405*m^2*n^2*l1^4*l2^2*z3*z4
          - 7/162*m^2*n^2*l1^4*l2^2*z3^2 - 342257/174960*m^2*n^2*l1^5*
         l2 - 2063/1350*m^2*n^2*l1^5*l2*z8 + 8/75*m^2*n^2*l1^5*l2*z3z5
          - 12137/14580*m^2*n^2*l1^5*l2*z7 + 1579/1458*m^2*n^2*l1^5*l2*
         z6 + 389/2430*m^2*n^2*l1^5*l2*z5 + 593/2430*m^2*n^2*l1^5*l2*z4
          - 36553/14580*m^2*n^2*l1^5*l2*z3 + 64/81*m^2*n^2*l1^5*l2*z3*
         z5 - 4/45*m^2*n^2*l1^5*l2*z3*z4 - 2534/3645*m^2*n^2*l1^5*l2*
         z3^2 + 32666/3645*m^2*n^2*l1^6 + 14441/2025*m^2*n^2*l1^6*z8 - 
         112/225*m^2*n^2*l1^6*z3z5 - 26725/2916*m^2*n^2*l1^6*z7 + 4451/
         486*m^2*n^2*l1^6*z6 - 8572/3645*m^2*n^2*l1^6*z5 + 338/243*m^2*
         n^2*l1^6*z4 + 39883/4860*m^2*n^2*l1^6*z3 - 328/81*m^2*n^2*l1^6
         *z3*z5 + 1048/1215*m^2*n^2*l1^6*z3*z4 + 1271/1215*m^2*n^2*l1^6
         *z3^2 + 179/186624*m^2*n^3*l2^6 + 1055/186624*m^2*n^3*l2^6*z7
          - 65/23328*m^2*n^3*l2^6*z6 - 61/4320*m^2*n^3*l2^6*z5 - 19/
         38880*m^2*n^3*l2^6*z4 + 97/15552*m^2*n^3*l2^6*z3 - 13/19440*
         m^2*n^3*l2^6*z3*z4 + 37/14580*m^2*n^3*l2^6*z3^2 - 12877/
         1399680*m^2*n^3*l1*l2^5 - 761/29160*m^2*n^3*l1*l2^5*z7 + 11/
         324*m^2*n^3*l1*l2^5*z6 - 179/7290*m^2*n^3*l1*l2^5*z5 + 1301/
         19440*m^2*n^3*l1*l2^5*z4 - 1849/58320*m^2*n^3*l1*l2^5*z3 - 1/
         2430*m^2*n^3*l1*l2^5*z3*z4 + 1/270*m^2*n^3*l1*l2^5*z3^2 - 
         14701/2799360*m^2*n^3*l1^2*l2^4 + 907/38880*m^2*n^3*l1^2*l2^4*
         z7 - 545/11664*m^2*n^3*l1^2*l2^4*z6 - 2039/58320*m^2*n^3*l1^2*
         l2^4*z5 + 5651/19440*m^2*n^3*l1^2*l2^4*z4 - 1003/3645*m^2*n^3*
         l1^2*l2^4*z3 - 4/1215*m^2*n^3*l1^2*l2^4*z3*z4 - 19/5832*m^2*
         n^3*l1^2*l2^4*z3^2 - 32155/139968*m^2*n^3*l1^3*l2^3 - 1517/
         4860*m^2*n^3*l1^3*l2^3*z7 + 1867/2916*m^2*n^3*l1^3*l2^3*z6 - 
         14287/14580*m^2*n^3*l1^3*l2^3*z5 + 3143/4860*m^2*n^3*l1^3*l2^3
         *z4 - 8137/14580*m^2*n^3*l1^3*l2^3*z3 + 16/1215*m^2*n^3*l1^3*
         l2^3*z3*z4 - 364/3645*m^2*n^3*l1^3*l2^3*z3^2 + 16951/46656*m^2
         *n^3*l1^4*l2^2 + 751/9720*m^2*n^3*l1^4*l2^2*z7 - 10/81*m^2*n^3
         *l1^4*l2^2*z6 - 10619/29160*m^2*n^3*l1^4*l2^2*z5 + 3619/4860*
         m^2*n^3*l1^4*l2^2*z4 - 57011/58320*m^2*n^3*l1^4*l2^2*z3 - 2/
         405*m^2*n^3*l1^4*l2^2*z3*z4 - 133/810*m^2*n^3*l1^4*l2^2*z3^2
          - 1373/34992*m^2*n^3*l1^5*l2 - 757/324*m^2*n^3*l1^5*l2*z7 + 
         3979/1458*m^2*n^3*l1^5*l2*z6 - 2827/7290*m^2*n^3*l1^5*l2*z5 + 
         76/1215*m^2*n^3*l1^5*l2*z4 + 11059/14580*m^2*n^3*l1^5*l2*z3 + 
         44/405*m^2*n^3*l1^5*l2*z3*z4 - 217/729*m^2*n^3*l1^5*l2*z3^2 - 
         131/31104*m^2*n^4*l1^2*l2^4 - 29/1944*m^2*n^4*l1^2*l2^4*z5 + 
         23/540*m^2*n^4*l1^2*l2^4*z4 - 121/6480*m^2*n^4*l1^2*l2^4*z3 - 
         271/29160*m^2*n^4*l1^3*l2^3 - 49/1215*m^2*n^4*l1^3*l2^3*z5 + 
         481/9720*m^2*n^4*l1^3*l2^3*z4 + 53/7290*m^2*n^4*l1^3*l2^3*z3
          + 2471/25920*m^2*n^4*l1^4*l2^2 - 227/2430*m^2*n^4*l1^4*l2^2*
         z5 + 97/648*m^2*n^4*l1^4*l2^2*z4 - 1331/4860*m^2*n^4*l1^4*l2^2
         *z3 + 5/2916*m^2*n^5*l1^3*l2^3 - 5/486*m^2*n^5*l1^3*l2^3*z5 + 
         5/972*m^2*n^5*l1^3*l2^3*z4 + 5/1458*m^2*n^5*l1^3*l2^3*z3 + 
         17489/1119744*m^3*l2^6 + 1055/46656*m^3*l2^6*z7 - 323/11664*
         m^3*l2^6*z6 - 2293/116640*m^3*l2^6*z5 + 1/144*m^3*l2^6*z4 - 
         131/77760*m^3*l2^6*z3 - 13/4860*m^3*l2^6*z3*z4 + 319/29160*m^3
         *l2^6*z3^2 + 74927/1399680*m^3*l1*l2^5 - 6403/58320*m^3*l1*
         l2^5*z7 + 463/1944*m^3*l1*l2^5*z6 - 1849/3240*m^3*l1*l2^5*z5
          + 52/243*m^3*l1*l2^5*z4 - 493/11664*m^3*l1*l2^5*z3 - 11/1215*
         m^3*l1*l2^5*z3*z4 + 23/972*m^3*l1*l2^5*z3^2 - 131977/1399680*
         m^3*l1^2*l2^4 + 23351/29160*m^3*l1^2*l2^4*z7 - 145/243*m^3*
         l1^2*l2^4*z6 - 2317/1620*m^3*l1^2*l2^4*z5 + 394/405*m^3*l1^2*
         l2^4*z4 - 3112/3645*m^3*l1^2*l2^4*z3 - 88/1215*m^3*l1^2*l2^4*
         z3*z4 + 163/2430*m^3*l1^2*l2^4*z3^2 + 129119/174960*m^3*l1^3*
         l2^3 - 4166/729*m^3*l1^3*l2^3*z7 + 4264/729*m^3*l1^3*l2^3*z6
          + 86/405*m^3*l1^3*l2^3*z5 + 547/1215*m^3*l1^3*l2^3*z4 + 994/
         729*m^3*l1^3*l2^3*z3 + 32/135*m^3*l1^3*l2^3*z3*z4 - 2992/3645*
         m^3*l1^3*l2^3*z3^2 + 48581/5598720*m^3*n*l2^6 - 161/93312*m^3*
         n*l2^6*z7 + 439/46656*m^3*n*l2^6*z6 - 553/12960*m^3*n*l2^6*z5
          + 19/7776*m^3*n*l2^6*z4 + 2249/116640*m^3*n*l2^6*z3 - 1/648*
         m^3*n*l2^6*z3*z4 + 931/116640*m^3*n*l2^6*z3^2 + 14677/699840*
         m^3*n*l1*l2^5 + 10787/58320*m^3*n*l1*l2^5*z7 - 103/648*m^3*n*
         l1*l2^5*z6 - 8143/29160*m^3*n*l1*l2^5*z5 + 2347/9720*m^3*n*l1*
         l2^5*z4 - 857/4860*m^3*n*l1*l2^5*z3 - 23/1215*m^3*n*l1*l2^5*z3
         *z4 + 1/20*m^3*n*l1*l2^5*z3^2 + 9031/233280*m^3*n*l1^2*l2^4 - 
         118181/116640*m^3*n*l1^2*l2^4*z7 + 15485/11664*m^3*n*l1^2*l2^4
         *z6 - 12251/11664*m^3*n*l1^2*l2^4*z5 + 7583/9720*m^3*n*l1^2*
         l2^4*z4 - 9385/23328*m^3*n*l1^2*l2^4*z3 + 61/2430*m^3*n*l1^2*
         l2^4*z3*z4 - 3961/29160*m^3*n*l1^2*l2^4*z3^2 + 3725/23328*m^3*
         n*l1^3*l2^3 + 6013/14580*m^3*n*l1^3*l2^3*z7 - 271/729*m^3*n*
         l1^3*l2^3*z6 - 3872/3645*m^3*n*l1^3*l2^3*z5 + 587/486*m^3*n*
         l1^3*l2^3*z4 - 21391/14580*m^3*n*l1^3*l2^3*z3 - 44/1215*m^3*n*
         l1^3*l2^3*z3*z4 - 641/3645*m^3*n*l1^3*l2^3*z3^2 - 14323/349920
         *m^3*n*l1^4*l2^2 - 55273/9720*m^3*n*l1^4*l2^2*z7 + 6053/972*
         m^3*n*l1^4*l2^2*z6 - 283/729*m^3*n*l1^4*l2^2*z5 + 43/162*m^3*n
         *l1^4*l2^2*z4 + 2435/1458*m^3*n*l1^4*l2^2*z3 + 106/405*m^3*n*
         l1^4*l2^2*z3*z4 - 1897/2430*m^3*n*l1^4*l2^2*z3^2 + 179/186624*
         m^3*n^2*l2^6 + 1055/186624*m^3*n^2*l2^6*z7 - 65/23328*m^3*n^2*
         l2^6*z6 - 61/4320*m^3*n^2*l2^6*z5 - 19/38880*m^3*n^2*l2^6*z4
          + 97/15552*m^3*n^2*l2^6*z3 - 13/19440*m^3*n^2*l2^6*z3*z4 + 37/
         14580*m^3*n^2*l2^6*z3^2 - 12877/1399680*m^3*n^2*l1*l2^5 - 761/
         29160*m^3*n^2*l1*l2^5*z7 + 11/324*m^3*n^2*l1*l2^5*z6 - 179/
         7290*m^3*n^2*l1*l2^5*z5 + 1301/19440*m^3*n^2*l1*l2^5*z4 - 1849/
         58320*m^3*n^2*l1*l2^5*z3 - 1/2430*m^3*n^2*l1*l2^5*z3*z4 + 1/
         270*m^3*n^2*l1*l2^5*z3^2 - 14701/2799360*m^3*n^2*l1^2*l2^4 + 
         907/38880*m^3*n^2*l1^2*l2^4*z7 - 545/11664*m^3*n^2*l1^2*l2^4*
         z6 - 2039/58320*m^3*n^2*l1^2*l2^4*z5 + 5651/19440*m^3*n^2*l1^2
         *l2^4*z4 - 1003/3645*m^3*n^2*l1^2*l2^4*z3 - 4/1215*m^3*n^2*
         l1^2*l2^4*z3*z4 - 19/5832*m^3*n^2*l1^2*l2^4*z3^2 - 32155/
         139968*m^3*n^2*l1^3*l2^3 - 1517/4860*m^3*n^2*l1^3*l2^3*z7 + 
         1867/2916*m^3*n^2*l1^3*l2^3*z6 - 14287/14580*m^3*n^2*l1^3*l2^3
         *z5 + 3143/4860*m^3*n^2*l1^3*l2^3*z4 - 8137/14580*m^3*n^2*l1^3
         *l2^3*z3 + 16/1215*m^3*n^2*l1^3*l2^3*z3*z4 - 364/3645*m^3*n^2*
         l1^3*l2^3*z3^2 + 16951/46656*m^3*n^2*l1^4*l2^2 + 751/9720*m^3*
         n^2*l1^4*l2^2*z7 - 10/81*m^3*n^2*l1^4*l2^2*z6 - 10619/29160*
         m^3*n^2*l1^4*l2^2*z5 + 3619/4860*m^3*n^2*l1^4*l2^2*z4 - 57011/
         58320*m^3*n^2*l1^4*l2^2*z3 - 2/405*m^3*n^2*l1^4*l2^2*z3*z4 - 
         133/810*m^3*n^2*l1^4*l2^2*z3^2 - 1373/34992*m^3*n^2*l1^5*l2 - 
         757/324*m^3*n^2*l1^5*l2*z7 + 3979/1458*m^3*n^2*l1^5*l2*z6 - 
         2827/7290*m^3*n^2*l1^5*l2*z5 + 76/1215*m^3*n^2*l1^5*l2*z4 + 
         11059/14580*m^3*n^2*l1^5*l2*z3 + 44/405*m^3*n^2*l1^5*l2*z3*z4
          - 217/729*m^3*n^2*l1^5*l2*z3^2 - 37183/933120*m^3*n^3*l1^2*
         l2^4 + 5/1944*m^3*n^3*l1^2*l2^4*z6 - 13/4860*m^3*n^3*l1^2*l2^4
         *z5 + 461/6480*m^3*n^3*l1^2*l2^4*z4 - 1127/38880*m^3*n^3*l1^2*
         l2^4*z3 + 11/4860*m^3*n^3*l1^2*l2^4*z3^2 - 6077/116640*m^3*n^3
         *l1^3*l2^3 - 13/1458*m^3*n^3*l1^3*l2^3*z6 - 136/3645*m^3*n^3*
         l1^3*l2^3*z5 + 473/3240*m^3*n^3*l1^3*l2^3*z4 - 217/4860*m^3*
         n^3*l1^3*l2^3*z3 - 22/3645*m^3*n^3*l1^3*l2^3*z3^2 + 64585/
         559872*m^3*n^3*l1^4*l2^2 + 1/9*m^3*n^3*l1^4*l2^2*z6 - 3617/
         9720*m^3*n^3*l1^4*l2^2*z5 + 1051/3240*m^3*n^3*l1^4*l2^2*z4 - 
         2143/4860*m^3*n^3*l1^4*l2^2*z3 - 11/270*m^3*n^3*l1^4*l2^2*z3^2
          + 62647/699840*m^3*n^3*l1^5*l2 - 14/729*m^3*n^3*l1^5*l2*z6 - 
         142/3645*m^3*n^3*l1^5*l2*z5 + 43/270*m^3*n^3*l1^5*l2*z4 - 1463/
         7290*m^3*n^3*l1^5*l2*z3 - 94/3645*m^3*n^3*l1^5*l2*z3^2 - 1307/
         77760*m^3*n^3*l1^6 - 757/1944*m^3*n^3*l1^6*z7 + 1345/2916*m^3*
         n^3*l1^6*z6 - 1073/14580*m^3*n^3*l1^6*z5 - 1/1215*m^3*n^3*l1^6
         *z4 + 3569/29160*m^3*n^3*l1^6*z3 + 22/1215*m^3*n^3*l1^6*z3*z4
          - 299/7290*m^3*n^3*l1^6*z3^2 - 307/19440*m^3*n^4*l1^3*l2^3 - 
         19/1620*m^3*n^4*l1^3*l2^3*z5 + 161/4860*m^3*n^4*l1^3*l2^3*z4
          + 23/14580*m^3*n^4*l1^3*l2^3*z3 - 3901/933120*m^3*n^4*l1^4*
         l2^2 - 17/810*m^3*n^4*l1^4*l2^2*z5 + 359/19440*m^3*n^4*l1^4*
         l2^2*z4 + 1/120*m^3*n^4*l1^4*l2^2*z3 + 107/3645*m^3*n^4*l1^5*
         l2 - 8/243*m^3*n^4*l1^5*l2*z5 + 61/972*m^3*n^4*l1^5*l2*z4 - 
         517/4860*m^3*n^4*l1^5*l2*z3 + 5/3888*m^3*n^5*l1^4*l2^2 - 5/648
         *m^3*n^5*l1^4*l2^2*z5 + 5/1296*m^3*n^5*l1^4*l2^2*z4 + 5/1944*
         m^3*n^5*l1^4*l2^2*z3 + 17/41472*m^4*l2^6 - 1/1458*m^4*l2^6*z5
          + 7/9720*m^4*l2^6*z4 - 17/19440*m^4*l2^6*z3 - 343/466560*m^4*
         l1*l2^5 - 47/3645*m^4*l1*l2^5*z5 + 47/2430*m^4*l1*l2^5*z4 + 41/
         4860*m^4*l1*l2^5*z3 + 6101/77760*m^4*l1^2*l2^4 - 137/1458*m^4*
         l1^2*l2^4*z5 + 997/9720*m^4*l1^2*l2^4*z4 - 1421/7290*m^4*l1^2*
         l2^4*z3 - 241/622080*m^4*n*l2^6 + 1/2916*m^4*n*l2^6*z5 - 19/
         19440*m^4*n*l2^6*z4 + 13/7290*m^4*n*l2^6*z3 + 629/93312*m^4*n*
         l1*l2^5 - 107/7290*m^4*n*l1*l2^5*z5 + 25/972*m^4*n*l1*l2^5*z4
          - 109/4860*m^4*n*l1*l2^5*z3 - 491/103680*m^4*n*l1^2*l2^4 - 26/
         729*m^4*n*l1^2*l2^4*z5 + 1093/19440*m^4*n*l1^2*l2^4*z4 - 23/
         14580*m^4*n*l1^2*l2^4*z3 + 3251/23328*m^4*n*l1^3*l2^3 - 523/
         3645*m^4*n*l1^3*l2^3*z5 + 877/4860*m^4*n*l1^3*l2^3*z4 - 253/
         729*m^4*n*l1^3*l2^3*z3 - 131/31104*m^4*n^2*l1^2*l2^4 - 29/1944
         *m^4*n^2*l1^2*l2^4*z5 + 23/540*m^4*n^2*l1^2*l2^4*z4 - 121/6480
         *m^4*n^2*l1^2*l2^4*z3 - 271/29160*m^4*n^2*l1^3*l2^3 - 49/1215*
         m^4*n^2*l1^3*l2^3*z5 + 481/9720*m^4*n^2*l1^3*l2^3*z4 + 53/7290
         *m^4*n^2*l1^3*l2^3*z3 + 2471/25920*m^4*n^2*l1^4*l2^2 - 227/
         2430*m^4*n^2*l1^4*l2^2*z5 + 97/648*m^4*n^2*l1^4*l2^2*z4 - 1331/
         4860*m^4*n^2*l1^4*l2^2*z3 - 307/19440*m^4*n^3*l1^3*l2^3 - 19/
         1620*m^4*n^3*l1^3*l2^3*z5 + 161/4860*m^4*n^3*l1^3*l2^3*z4 + 23/
         14580*m^4*n^3*l1^3*l2^3*z3 - 3901/933120*m^4*n^3*l1^4*l2^2 - 
         17/810*m^4*n^3*l1^4*l2^2*z5 + 359/19440*m^4*n^3*l1^4*l2^2*z4
          + 1/120*m^4*n^3*l1^4*l2^2*z3 + 107/3645*m^4*n^3*l1^5*l2 - 8/
         243*m^4*n^3*l1^5*l2*z5 + 61/972*m^4*n^3*l1^5*l2*z4 - 517/4860*
         m^4*n^3*l1^5*l2*z3 - 7607/933120*m^4*n^4*l1^4*l2^2 - 5/648*m^4
         *n^4*l1^4*l2^2*z5 + 29/2430*m^4*n^4*l1^4*l2^2*z4 + 13/2160*m^4
         *n^4*l1^4*l2^2*z3 + 139/93312*m^4*n^4*l1^5*l2 - 1/162*m^4*n^4*
         l1^5*l2*z5 + 23/9720*m^4*n^4*l1^5*l2*z4 + 7/3240*m^4*n^4*l1^5*
         l2*z3 + 737/155520*m^4*n^4*l1^6 - 4/729*m^4*n^4*l1^6*z5 + 13/
         1215*m^4*n^4*l1^6*z4 - 259/14580*m^4*n^4*l1^6*z3 + 1/1944*m^4*
         n^5*l1^5*l2 - 1/324*m^4*n^5*l1^5*l2*z5 + 1/648*m^4*n^5*l1^5*l2
         *z4 + 1/972*m^4*n^5*l1^5*l2*z3 - 1/23328*m^5*l2^6 + 1/3888*m^5
         *l2^6*z5 - 1/7776*m^5*l2^6*z4 - 1/11664*m^5*l2^6*z3 + 1/1944*
         m^5*l1*l2^5 - 1/324*m^5*l1*l2^5*z5 + 1/648*m^5*l1*l2^5*z4 + 1/
         972*m^5*l1*l2^5*z3 + 5/3888*m^5*n*l1^2*l2^4 - 5/648*m^5*n*l1^2
         *l2^4*z5 + 5/1296*m^5*n*l1^2*l2^4*z4 + 5/1944*m^5*n*l1^2*l2^4*
         z3 + 5/2916*m^5*n^2*l1^3*l2^3 - 5/486*m^5*n^2*l1^3*l2^3*z5 + 5/
         972*m^5*n^2*l1^3*l2^3*z4 + 5/1458*m^5*n^2*l1^3*l2^3*z3 + 5/
         3888*m^5*n^3*l1^4*l2^2 - 5/648*m^5*n^3*l1^4*l2^2*z5 + 5/1296*
         m^5*n^3*l1^4*l2^2*z4 + 5/1944*m^5*n^3*l1^4*l2^2*z3 + 1/1944*
         m^5*n^4*l1^5*l2 - 1/324*m^5*n^4*l1^5*l2*z5 + 1/648*m^5*n^4*
         l1^5*l2*z4 + 1/972*m^5*n^4*l1^5*l2*z3 + 1/11664*m^5*n^5*l1^6
          - 1/1944*m^5*n^5*l1^6*z5 + 1/3888*m^5*n^5*l1^6*z4 + 1/5832*
         m^5*n^5*l1^6*z3 ));
RG[Q2] = ( + h * (  - 1/3*l2 - 2/3*l1 )

       + h^2 * ( 1/2*l2^2 + 2/3*l1*l2 + 2/3*l1^2 + 1/18*n*l2^2 + 2/9*n*
         l1*l2 + 1/18*m*l2^2 + 2/9*m*l1*l2 + 1/9*m*n*l1^2 )

       + h^3 * (  - 19/16*l2^3 - 95/24*l1*l2^2 - 115/36*l1^2*l2 - 115/
         54*l1^3 - 119/432*n*l2^3 - 47/72*n*l1*l2^2 - 7/6*n*l1^2*l2 + 1/
         108*n^2*l2^3 + 1/18*n^2*l1*l2^2 - 119/432*m*l2^3 - 47/72*m*l1*
         l2^2 - 7/6*m*l1^2*l2 - 23/432*m*n*l2^3 - 5/72*m*n*l1*l2^2 - 5/
         72*m*n*l1^2*l2 - 47/108*m*n*l1^3 + 1/18*m*n^2*l1^2*l2 + 1/108*
         m^2*l2^3 + 1/18*m^2*l1*l2^2 + 1/18*m^2*n*l1^2*l2 + 1/54*m^2*
         n^2*l1^3 )

       + h^4 * ( 223/48*l2^4 + 11/12*l2^4*z4 + 43/108*l2^4*z3 + 2771/
         162*l1*l2^3 + 10/3*l1*l2^3*z4 + 142/81*l1*l2^3*z3 + 1537/54*
         l1^2*l2^2 + 50/9*l1^2*l2^2*z4 + 82/27*l1^2*l2^2*z3 + 4070/243*
         l1^3*l2 + 88/27*l1^3*l2*z4 + 136/81*l1^3*l2*z3 + 2035/243*l1^4
          + 44/27*l1^4*z4 + 68/81*l1^4*z3 + 11/8*n*l2^4 + 5/27*n*l2^4*
         z4 + 1544/243*n*l1*l2^3 + 22/27*n*l1*l2^3*z4 - 4/27*n*l1*l2^3*
         z3 + 1253/162*n*l1^2*l2^2 + 10/9*n*l1^2*l2^2*z4 + 1904/243*n*
         l1^3*l2 + 32/27*n*l1^3*l2*z4 + 8/81*n*l1^3*l2*z3 + 47/1296*n^2
         *l2^4 + 65/486*n^2*l1*l2^3 + 83/162*n^2*l1^2*l2^2 - 2/27*n^2*
         l1^2*l2^2*z3 + 1/648*n^3*l2^4 - 1/324*n^3*l2^4*z3 + 1/81*n^3*
         l1*l2^3 - 2/81*n^3*l1*l2^3*z3 + 11/8*m*l2^4 + 5/27*m*l2^4*z4
          + 1544/243*m*l1*l2^3 + 22/27*m*l1*l2^3*z4 - 4/27*m*l1*l2^3*z3
          + 1253/162*m*l1^2*l2^2 + 10/9*m*l1^2*l2^2*z4 + 1904/243*m*
         l1^3*l2 + 32/27*m*l1^3*l2*z4 + 8/81*m*l1^3*l2*z3 + 523/1296*m*
         n*l2^4 + 13/216*m*n*l2^4*z4 - 1/81*m*n*l2^4*z3 + 337/243*m*n*
         l1*l2^3 + 4/27*m*n*l1*l2^3*z4 - 1/9*m*n*l1*l2^3*z3 + 193/54*m*
         n*l1^2*l2^2 + 2/9*m*n*l1^2*l2^2*z4 - 14/27*m*n*l1^2*l2^2*z3 + 
         338/243*m*n*l1^3*l2 + 4/27*m*n*l1^3*l2*z4 - 4/81*m*n*l1^3*l2*
         z3 + 215/81*m*n*l1^4 + 10/27*m*n*l1^4*z4 + 1/144*m*n^2*l2^4 + 
         17/486*m*n^2*l1*l2^3 - 1/27*m*n^2*l1*l2^3*z3 - 1/18*m*n^2*l1^2
         *l2^2 + 1/27*m*n^2*l1^2*l2^2*z3 + 157/486*m*n^2*l1^3*l2 - 2/81
         *m*n^2*l1^3*l2*z3 + 1/54*m*n^3*l1^2*l2^2 - 1/27*m*n^3*l1^2*
         l2^2*z3 + 47/1296*m^2*l2^4 + 65/486*m^2*l1*l2^3 + 83/162*m^2*
         l1^2*l2^2 - 2/27*m^2*l1^2*l2^2*z3 + 1/144*m^2*n*l2^4 + 17/486*
         m^2*n*l1*l2^3 - 1/27*m^2*n*l1*l2^3*z3 - 1/18*m^2*n*l1^2*l2^2
          + 1/27*m^2*n*l1^2*l2^2*z3 + 157/486*m^2*n*l1^3*l2 - 2/81*m^2*
         n*l1^3*l2*z3 - 11/648*m^2*n^2*l1^2*l2^2 - 1/27*m^2*n^2*l1^2*
         l2^2*z3 - 1/36*m^2*n^2*l1^3*l2 + 1/81*m^2*n^2*l1^3*l2*z3 + 65/
         972*m^2*n^2*l1^4 + 1/81*m^2*n^3*l1^3*l2 - 2/81*m^2*n^3*l1^3*l2
         *z3 + 1/648*m^3*l2^4 - 1/324*m^3*l2^4*z3 + 1/81*m^3*l1*l2^3 - 
         2/81*m^3*l1*l2^3*z3 + 1/54*m^3*n*l1^2*l2^2 - 1/27*m^3*n*l1^2*
         l2^2*z3 + 1/81*m^3*n^2*l1^3*l2 - 2/81*m^3*n^2*l1^3*l2*z3 + 1/
         324*m^3*n^3*l1^4 - 1/162*m^3*n^3*l1^4*z3 )

       + h^5 * (  - 536051/31104*l2^5 - 37825/3888*l2^5*z6 - 82/243*
         l2^5*z5 - 11723/2592*l2^5*z4 - 2345/288*l2^5*z3 + 4951/1944*
         l2^5*z3^2 - 1370107/15552*l1*l2^4 - 32075/648*l1*l2^4*z6 - 88/
         81*l1*l2^4*z5 - 29767/1296*l1*l2^4*z4 - 6037/144*l1*l2^4*z3 + 
         4253/324*l1*l2^4*z3^2 - 658097/3888*l1^2*l2^3 - 45175/486*l1^2
         *l2^3*z6 - 578/243*l1^2*l2^3*z5 - 13907/324*l1^2*l2^3*z4 - 
         8701/108*l1^2*l2^3*z3 + 5857/243*l1^2*l2^3*z3^2 - 1105963/5832
         *l1^3*l2^2 - 8425/81*l1^3*l2^2*z6 - 220/81*l1^3*l2^2*z5 - 863/
         18*l1^3*l2^2*z4 - 4913/54*l1^3*l2^2*z3 + 2174/81*l1^3*l2^2*
         z3^2 - 28825/324*l1^4*l2 - 3875/81*l1^4*l2*z6 - 40/27*l1^4*l2*
         z5 - 395/18*l1^4*l2*z4 - 19675/486*l1^4*l2*z3 + 970/81*l1^4*l2
         *z3^2 - 5765/162*l1^5 - 1550/81*l1^5*z6 - 16/27*l1^5*z5 - 79/9
         *l1^5*z4 - 3935/243*l1^5*z3 + 388/81*l1^5*z3^2 - 25391/3456*n*
         l2^5 - 5675/1944*n*l2^5*z6 + 1615/1944*n*l2^5*z5 - 791/432*n*
         l2^5*z4 - 9461/3888*n*l2^5*z3 + 791/972*n*l2^5*z3^2 - 546479/
         15552*n*l1*l2^4 - 6625/486*n*l1*l2^4*z6 + 1087/243*n*l1*l2^4*
         z5 - 704/81*n*l1*l2^4*z4 - 22823/1944*n*l1*l2^4*z3 + 913/243*n
         *l1*l2^4*z3^2 - 1854497/23328*n*l1^2*l2^3 - 15025/486*n*l1^2*
         l2^3*z6 + 806/81*n*l1^2*l2^3*z5 - 3145/162*n*l1^2*l2^3*z4 - 
         8209/324*n*l1^2*l2^3*z3 + 2083/243*n*l1^2*l2^3*z3^2 - 260449/
         3888*n*l1^3*l2^2 - 6475/243*n*l1^3*l2^2*z6 + 470/81*n*l1^3*
         l2^2*z5 - 1265/81*n*l1^3*l2^2*z4 - 9665/486*n*l1^3*l2^2*z3 + 
         1706/243*n*l1^3*l2^2*z3^2 - 139381/2916*n*l1^4*l2 - 1600/81*n*
         l1^4*l2*z6 + 254/81*n*l1^4*l2*z5 - 301/27*n*l1^4*l2*z4 - 3520/
         243*n*l1^4*l2*z3 + 424/81*n*l1^4*l2*z3^2 - 58063/124416*n^2*
         l2^5 - 175/1944*n^2*l2^5*z6 + 265/972*n^2*l2^5*z5 - 47/288*n^2
         *l2^5*z4 - 521/1944*n^2*l2^5*z3 + 31/972*n^2*l2^5*z3^2 - 
         455233/186624*n^2*l1*l2^4 - 125/243*n^2*l1*l2^4*z6 + 485/324*
         n^2*l1*l2^4*z5 - 431/432*n^2*l1*l2^4*z4 - 115/81*n^2*l1*l2^4*
         z3 + 43/243*n^2*l1*l2^4*z3^2 - 29267/5832*n^2*l1^2*l2^3 - 250/
         243*n^2*l1^2*l2^3*z6 + 590/243*n^2*l1^2*l2^3*z5 - 169/108*n^2*
         l1^2*l2^3*z4 - 1019/486*n^2*l1^2*l2^3*z3 + 80/243*n^2*l1^2*
         l2^3*z3^2 - 96215/11664*n^2*l1^3*l2^2 - 400/243*n^2*l1^3*l2^2*
         z6 + 844/243*n^2*l1^3*l2^2*z5 - 41/18*n^2*l1^3*l2^2*z4 - 211/
         81*n^2*l1^3*l2^2*z3 + 128/243*n^2*l1^3*l2^2*z3^2 + 1495/124416
         *n^3*l2^5 - 5/648*n^3*l2^5*z4 + 85/7776*n^3*l2^5*z3 + 9145/
         186624*n^3*l1*l2^4 - 5/162*n^3*l1*l2^4*z4 + 55/1296*n^3*l1*
         l2^4*z3 + 5065/23328*n^3*l1^2*l2^3 - 1/9*n^3*l1^2*l2^3*z4 + 53/
         486*n^3*l1^2*l2^3*z3 + 1/3888*n^4*l2^5 - 1/1296*n^4*l2^5*z4 + 
         1/1944*n^4*l2^5*z3 + 5/1944*n^4*l1*l2^4 - 5/648*n^4*l1*l2^4*z4
          + 5/972*n^4*l1*l2^4*z3 - 25391/3456*m*l2^5 - 5675/1944*m*l2^5
         *z6 + 1615/1944*m*l2^5*z5 - 791/432*m*l2^5*z4 - 9461/3888*m*
         l2^5*z3 + 791/972*m*l2^5*z3^2 - 546479/15552*m*l1*l2^4 - 6625/
         486*m*l1*l2^4*z6 + 1087/243*m*l1*l2^4*z5 - 704/81*m*l1*l2^4*z4
          - 22823/1944*m*l1*l2^4*z3 + 913/243*m*l1*l2^4*z3^2 - 1854497/
         23328*m*l1^2*l2^3 - 15025/486*m*l1^2*l2^3*z6 + 806/81*m*l1^2*
         l2^3*z5 - 3145/162*m*l1^2*l2^3*z4 - 8209/324*m*l1^2*l2^3*z3 + 
         2083/243*m*l1^2*l2^3*z3^2 - 260449/3888*m*l1^3*l2^2 - 6475/243
         *m*l1^3*l2^2*z6 + 470/81*m*l1^3*l2^2*z5 - 1265/81*m*l1^3*l2^2*
         z4 - 9665/486*m*l1^3*l2^2*z3 + 1706/243*m*l1^3*l2^2*z3^2 - 
         139381/2916*m*l1^4*l2 - 1600/81*m*l1^4*l2*z6 + 254/81*m*l1^4*
         l2*z5 - 301/27*m*l1^4*l2*z4 - 3520/243*m*l1^4*l2*z3 + 424/81*m
         *l1^4*l2*z3^2 - 40555/15552*m*n*l2^5 - 725/864*m*n*l2^5*z6 + 
         11/27*m*n*l2^5*z5 - 1585/2592*m*n*l2^5*z4 - 1441/2592*m*n*l2^5
         *z3 + 329/1296*m*n*l2^5*z3^2 - 3085/216*m*n*l1*l2^4 - 5825/
         1296*m*n*l1*l2^4*z6 + 1765/648*m*n*l1*l2^4*z5 - 1195/324*m*n*
         l1*l2^4*z4 - 10685/3888*m*n*l1*l2^4*z3 + 835/648*m*n*l1*l2^4*
         z3^2 - 606905/23328*m*n*l1^2*l2^3 - 550/81*m*n*l1^2*l2^3*z6 + 
         97/18*m*n*l1^2*l2^3*z5 - 659/108*m*n*l1^2*l2^3*z4 - 8387/1944*
         m*n*l1^2*l2^3*z3 + 52/27*m*n*l1^2*l2^3*z3^2 - 247147/5832*m*n*
         l1^3*l2^2 - 2575/243*m*n*l1^3*l2^2*z6 + 290/27*m*n*l1^3*l2^2*
         z5 - 823/81*m*n*l1^3*l2^2*z4 - 905/108*m*n*l1^3*l2^2*z3 + 758/
         243*m*n*l1^3*l2^2*z3^2 - 73249/5832*m*n*l1^4*l2 - 2075/486*m*n
         *l1^4*l2*z6 + 574/243*m*n*l1^4*l2*z5 - 487/162*m*n*l1^4*l2*z4
          - 995/243*m*n*l1^4*l2*z3 + 269/243*m*n*l1^4*l2*z3^2 - 21263/
         1458*m*n*l1^5 - 1375/243*m*n*l1^5*z6 + 382/243*m*n*l1^5*z5 - 
         278/81*m*n*l1^5*z4 - 1102/243*m*n*l1^5*z3 + 362/243*m*n*l1^5*
         z3^2 - 19523/124416*m*n^2*l2^5 - 25/648*m*n^2*l2^5*z6 + 293/
         3888*m*n^2*l2^5*z5 - 77/1296*m*n^2*l2^5*z4 - 29/486*m*n^2*l2^5
         *z3 + 5/324*m*n^2*l2^5*z3^2 - 168493/186624*m*n^2*l1*l2^4 - 
         125/972*m*n^2*l1*l2^4*z6 + 115/324*m*n^2*l1*l2^4*z5 - 97/432*m
         *n^2*l1*l2^4*z4 - 23/216*m*n^2*l1*l2^4*z3 + 23/486*m*n^2*l1*
         l2^4*z3^2 - 51745/31104*m*n^2*l1^2*l2^3 - 50/243*m*n^2*l1^2*
         l2^3*z6 + 709/486*m*n^2*l1^2*l2^3*z5 - 107/108*m*n^2*l1^2*l2^3
         *z4 - 134/243*m*n^2*l1^2*l2^3*z3 + 16/243*m*n^2*l1^2*l2^3*z3^2
          - 31907/46656*m*n^2*l1^3*l2^2 - 50/243*m*n^2*l1^3*l2^2*z6 + 
         203/243*m*n^2*l1^3*l2^2*z5 - 151/324*m*n^2*l1^3*l2^2*z4 - 269/
         243*m*n^2*l1^3*l2^2*z3 + 16/243*m*n^2*l1^3*l2^2*z3^2 - 28813/
         5832*m*n^2*l1^4*l2 - 250/243*m*n^2*l1^4*l2*z6 + 197/81*m*n^2*
         l1^4*l2*z5 - 122/81*m*n^2*l1^4*l2*z4 - 167/81*m*n^2*l1^4*l2*z3
          + 80/243*m*n^2*l1^4*l2*z3^2 + 77/41472*m*n^3*l2^5 - 1/1296*m*
         n^3*l2^5*z4 + 5/2592*m*n^3*l2^5*z3 + 811/62208*m*n^3*l1*l2^4
          - 23/648*m*n^3*l1*l2^4*z4 + 151/3888*m*n^3*l1*l2^4*z3 - 985/
         93312*m*n^3*l1^2*l2^3 - 1/162*m*n^3*l1^2*l2^3*z4 + 59/1944*m*
         n^3*l1^2*l2^3*z3 + 3881/15552*m*n^3*l1^3*l2^2 - 41/324*m*n^3*
         l1^3*l2^2*z4 + 139/972*m*n^3*l1^3*l2^2*z3 + 5/972*m*n^4*l1^2*
         l2^3 - 5/324*m*n^4*l1^2*l2^3*z4 + 5/486*m*n^4*l1^2*l2^3*z3 - 
         58063/124416*m^2*l2^5 - 175/1944*m^2*l2^5*z6 + 265/972*m^2*
         l2^5*z5 - 47/288*m^2*l2^5*z4 - 521/1944*m^2*l2^5*z3 + 31/972*
         m^2*l2^5*z3^2 - 455233/186624*m^2*l1*l2^4 - 125/243*m^2*l1*
         l2^4*z6 + 485/324*m^2*l1*l2^4*z5 - 431/432*m^2*l1*l2^4*z4 - 
         115/81*m^2*l1*l2^4*z3 + 43/243*m^2*l1*l2^4*z3^2 - 29267/5832*
         m^2*l1^2*l2^3 - 250/243*m^2*l1^2*l2^3*z6 + 590/243*m^2*l1^2*
         l2^3*z5 - 169/108*m^2*l1^2*l2^3*z4 - 1019/486*m^2*l1^2*l2^3*z3
          + 80/243*m^2*l1^2*l2^3*z3^2 - 96215/11664*m^2*l1^3*l2^2 - 400/
         243*m^2*l1^3*l2^2*z6 + 844/243*m^2*l1^3*l2^2*z5 - 41/18*m^2*
         l1^3*l2^2*z4 - 211/81*m^2*l1^3*l2^2*z3 + 128/243*m^2*l1^3*l2^2
         *z3^2 - 19523/124416*m^2*n*l2^5 - 25/648*m^2*n*l2^5*z6 + 293/
         3888*m^2*n*l2^5*z5 - 77/1296*m^2*n*l2^5*z4 - 29/486*m^2*n*l2^5
         *z3 + 5/324*m^2*n*l2^5*z3^2 - 168493/186624*m^2*n*l1*l2^4 - 
         125/972*m^2*n*l1*l2^4*z6 + 115/324*m^2*n*l1*l2^4*z5 - 97/432*
         m^2*n*l1*l2^4*z4 - 23/216*m^2*n*l1*l2^4*z3 + 23/486*m^2*n*l1*
         l2^4*z3^2 - 51745/31104*m^2*n*l1^2*l2^3 - 50/243*m^2*n*l1^2*
         l2^3*z6 + 709/486*m^2*n*l1^2*l2^3*z5 - 107/108*m^2*n*l1^2*l2^3
         *z4 - 134/243*m^2*n*l1^2*l2^3*z3 + 16/243*m^2*n*l1^2*l2^3*z3^2
          - 31907/46656*m^2*n*l1^3*l2^2 - 50/243*m^2*n*l1^3*l2^2*z6 + 
         203/243*m^2*n*l1^3*l2^2*z5 - 151/324*m^2*n*l1^3*l2^2*z4 - 269/
         243*m^2*n*l1^3*l2^2*z3 + 16/243*m^2*n*l1^3*l2^2*z3^2 - 28813/
         5832*m^2*n*l1^4*l2 - 250/243*m^2*n*l1^4*l2*z6 + 197/81*m^2*n*
         l1^4*l2*z5 - 122/81*m^2*n*l1^4*l2*z4 - 167/81*m^2*n*l1^4*l2*z3
          + 80/243*m^2*n*l1^4*l2*z3^2 - 73/6912*m^2*n^2*l2^5 - 25/7776*
         m^2*n^2*l2^5*z6 - 5/1296*m^2*n^2*l2^5*z5 + 1/1296*m^2*n^2*l2^5
         *z4 + 1/243*m^2*n^2*l2^5*z3 + 7/3888*m^2*n^2*l2^5*z3^2 - 12803/
         93312*m^2*n^2*l1*l2^4 + 23/486*m^2*n^2*l1*l2^4*z5 - 5/108*m^2*
         n^2*l1*l2^4*z4 + 17/243*m^2*n^2*l1*l2^4*z3 + 8377/93312*m^2*
         n^2*l1^2*l2^3 + 1/27*m^2*n^2*l1^2*l2^3*z5 - 1/216*m^2*n^2*l1^2
         *l2^3*z4 - 185/1944*m^2*n^2*l1^2*l2^3*z3 + 367/972*m^2*n^2*
         l1^3*l2^2 + 32/81*m^2*n^2*l1^3*l2^2*z5 - 25/72*m^2*n^2*l1^3*
         l2^2*z4 - 185/972*m^2*n^2*l1^3*l2^2*z3 + 5369/93312*m^2*n^2*
         l1^4*l2 + 17/243*m^2*n^2*l1^4*l2*z5 - 1/24*m^2*n^2*l1^4*l2*z4
          - 47/243*m^2*n^2*l1^4*l2*z3 - 5003/5184*m^2*n^2*l1^5 - 50/243
         *m^2*n^2*l1^5*z6 + 125/243*m^2*n^2*l1^5*z5 - 103/324*m^2*n^2*
         l1^5*z4 - 119/243*m^2*n^2*l1^5*z3 + 16/243*m^2*n^2*l1^5*z3^2
          - 37/1944*m^2*n^3*l1^2*l2^3 - 7/162*m^2*n^3*l1^2*l2^3*z4 + 13/
         216*m^2*n^3*l1^2*l2^3*z3 - 1249/46656*m^2*n^3*l1^3*l2^2 + 1/
         648*m^2*n^3*l1^3*l2^2*z4 + 13/972*m^2*n^3*l1^3*l2^2*z3 + 2455/
         23328*m^2*n^3*l1^4*l2 - 7/108*m^2*n^3*l1^4*l2*z4 + 13/162*m^2*
         n^3*l1^4*l2*z3 + 5/972*m^2*n^4*l1^3*l2^2 - 5/324*m^2*n^4*l1^3*
         l2^2*z4 + 5/486*m^2*n^4*l1^3*l2^2*z3 + 1495/124416*m^3*l2^5 - 
         5/648*m^3*l2^5*z4 + 85/7776*m^3*l2^5*z3 + 9145/186624*m^3*l1*
         l2^4 - 5/162*m^3*l1*l2^4*z4 + 55/1296*m^3*l1*l2^4*z3 + 5065/
         23328*m^3*l1^2*l2^3 - 1/9*m^3*l1^2*l2^3*z4 + 53/486*m^3*l1^2*
         l2^3*z3 + 77/41472*m^3*n*l2^5 - 1/1296*m^3*n*l2^5*z4 + 5/2592*
         m^3*n*l2^5*z3 + 811/62208*m^3*n*l1*l2^4 - 23/648*m^3*n*l1*l2^4
         *z4 + 151/3888*m^3*n*l1*l2^4*z3 - 985/93312*m^3*n*l1^2*l2^3 - 
         1/162*m^3*n*l1^2*l2^3*z4 + 59/1944*m^3*n*l1^2*l2^3*z3 + 3881/
         15552*m^3*n*l1^3*l2^2 - 41/324*m^3*n*l1^3*l2^2*z4 + 139/972*
         m^3*n*l1^3*l2^2*z3 - 37/1944*m^3*n^2*l1^2*l2^3 - 7/162*m^3*n^2
         *l1^2*l2^3*z4 + 13/216*m^3*n^2*l1^2*l2^3*z3 - 1249/46656*m^3*
         n^2*l1^3*l2^2 + 1/648*m^3*n^2*l1^3*l2^2*z4 + 13/972*m^3*n^2*
         l1^3*l2^2*z3 + 2455/23328*m^3*n^2*l1^4*l2 - 7/108*m^3*n^2*l1^4
         *l2*z4 + 13/162*m^3*n^2*l1^4*l2*z3 - 583/46656*m^3*n^3*l1^3*
         l2^2 - 5/162*m^3*n^3*l1^3*l2^2*z4 + 17/486*m^3*n^3*l1^3*l2^2*
         z3 - 25/6912*m^3*n^3*l1^4*l2 + 1/648*m^3*n^3*l1^4*l2*z4 + 1/
         432*m^3*n^3*l1^4*l2*z3 + 1829/93312*m^3*n^3*l1^5 - 1/81*m^3*
         n^3*l1^5*z4 + 11/648*m^3*n^3*l1^5*z3 + 5/1944*m^3*n^4*l1^4*l2
          - 5/648*m^3*n^4*l1^4*l2*z4 + 5/972*m^3*n^4*l1^4*l2*z3 + 1/
         3888*m^4*l2^5 - 1/1296*m^4*l2^5*z4 + 1/1944*m^4*l2^5*z3 + 5/
         1944*m^4*l1*l2^4 - 5/648*m^4*l1*l2^4*z4 + 5/972*m^4*l1*l2^4*z3
          + 5/972*m^4*n*l1^2*l2^3 - 5/324*m^4*n*l1^2*l2^3*z4 + 5/486*
         m^4*n*l1^2*l2^3*z3 + 5/972*m^4*n^2*l1^3*l2^2 - 5/324*m^4*n^2*
         l1^3*l2^2*z4 + 5/486*m^4*n^2*l1^3*l2^2*z3 + 5/1944*m^4*n^3*
         l1^4*l2 - 5/648*m^4*n^3*l1^4*l2*z4 + 5/972*m^4*n^3*l1^4*l2*z3
          + 1/1944*m^4*n^4*l1^5 - 1/648*m^4*n^4*l1^5*z4 + 1/972*m^4*n^4
         *l1^5*z3 )

       + h^6 * ( 83239643/1119744*l2^6 + 5609297/43200*l2^6*z8 - 2719/
         300*l2^6*z3z5 - 12473051/233280*l2^6*z7 + 1552933/23328*l2^6*
         z6 + 1377833/58320*l2^6*z5 + 181877/12960*l2^6*z4 + 3361333/
         46656*l2^6*z3 - 11383/162*l2^6*z3*z5 + 66899/4860*l2^6*z3*z4
          + 1228771/58320*l2^6*z3^2 + 611725391/1399680*l1*l2^5 + 
         8258189/10800*l1*l2^5*z8 - 4003/75*l1*l2^5*z3z5 - 6273727/
         19440*l1*l2^5*z7 + 2314979/5832*l1*l2^5*z6 + 2105201/14580*l1*
         l2^5*z5 + 158407/1944*l1*l2^5*z4 + 24933353/58320*l1*l2^5*z3
          - 1246/3*l1*l2^5*z3*z5 + 98492/1215*l1*l2^5*z3*z4 + 1854077/
         14580*l1*l2^5*z3^2 + 311672071/279936*l1^2*l2^4 + 777751/400*
         l1^2*l2^4*z8 - 3393/25*l1^2*l2^4*z3z5 - 48230557/58320*l1^2*
         l2^4*z7 + 5921863/5832*l1^2*l2^4*z6 + 5327921/14580*l1^2*l2^4*
         z5 + 401707/1944*l1^2*l2^4*z4 + 64047373/58320*l1^2*l2^4*z3 - 
         9514/9*l1^2*l2^4*z3*z5 + 83291/405*l1^2*l2^4*z3*z4 + 4746109/
         14580*l1^2*l2^4*z3^2 + 85440121/58320*l1^3*l2^3 + 224867/90*
         l1^3*l2^3*z8 - 872/5*l1^3*l2^3*z3z5 - 7696751/7290*l1^3*l2^3*
         z7 + 954017/729*l1^3*l2^3*z6 + 547306/1215*l1^3*l2^3*z5 + 
         323501/1215*l1^3*l2^3*z4 + 706183/486*l1^3*l2^3*z3 - 109040/81
         *l1^3*l2^3*z3*z5 + 317816/1215*l1^3*l2^3*z3*z4 + 1512694/3645*
         l1^3*l2^3*z3^2 + 87021209/69984*l1^4*l2^2 + 1140839/540*l1^4*
         l2^2*z8 - 2212/15*l1^4*l2^2*z3z5 - 4333363/4860*l1^4*l2^2*z7
          + 179527/162*l1^4*l2^2*z6 + 460337/1215*l1^4*l2^2*z5 + 544141/
         2430*l1^4*l2^2*z4 + 18047111/14580*l1^4*l2^2*z3 - 10216/9*l1^4
         *l2^2*z3*z5 + 89356/405*l1^4*l2^2*z3*z4 + 28373/81*l1^4*l2^2*
         z3^2 + 1588913/3240*l1^5*l2 + 542569/675*l1^5*l2*z8 - 4208/75*
         l1^5*l2*z3z5 - 135677/405*l1^5*l2*z7 + 34222/81*l1^5*l2*z6 + 
         34396/243*l1^5*l2*z5 + 34618/405*l1^5*l2*z4 + 189377/405*l1^5*
         l2*z3 - 11488/27*l1^5*l2*z3*z5 + 11024/135*l1^5*l2*z3*z4 + 
         52724/405*l1^5*l2*z3^2 + 1588913/9720*l1^6 + 542569/2025*l1^6*
         z8 - 4208/225*l1^6*z3z5 - 135677/1215*l1^6*z7 + 34222/243*l1^6
         *z6 + 34396/729*l1^6*z5 + 34618/1215*l1^6*z4 + 189377/1215*
         l1^6*z3 - 11488/81*l1^6*z3*z5 + 11024/405*l1^6*z3*z4 + 52724/
         1215*l1^6*z3^2 + 4653025/124416*n*l2^6 + 5918747/129600*n*l2^6
         *z8 - 2869/900*n*l2^6*z3z5 - 634463/23328*n*l2^6*z7 + 364457/
         11664*n*l2^6*z6 + 283949/58320*n*l2^6*z5 + 255403/38880*n*l2^6
         *z4 + 6785519/233280*n*l2^6*z3 - 8225/324*n*l2^6*z3*z5 + 11369/
         2430*n*l2^6*z3*z4 + 172589/29160*n*l2^6*z3^2 + 106885031/
         466560*n*l1*l2^5 + 150599/540*n*l1*l2^5*z8 - 292/15*n*l1*l2^5*
         z3z5 - 9880189/58320*n*l1*l2^5*z7 + 1117441/5832*n*l1*l2^5*z6
          + 356059/14580*n*l1*l2^5*z5 + 5627/135*n*l1*l2^5*z4 + 3530873/
         19440*n*l1*l2^5*z3 - 12574/81*n*l1*l2^5*z3*z5 + 69817/2430*n*
         l1*l2^5*z3*z4 + 265991/7290*n*l1*l2^5*z3^2 + 26052851/46656*n*
         l1^2*l2^4 + 121717/180*n*l1^2*l2^4*z8 - 236/5*n*l1^2*l2^4*z3z5
          - 3916241/9720*n*l1^2*l2^4*z7 + 1321349/2916*n*l1^2*l2^4*z6
          + 206569/4860*n*l1^2*l2^4*z5 + 251861/2430*n*l1^2*l2^4*z4 + 
         4323953/9720*n*l1^2*l2^4*z3 - 10102/27*n*l1^2*l2^4*z3*z5 + 
         84391/1215*n*l1^2*l2^4*z3*z4 + 139297/1458*n*l1^2*l2^4*z3^2 + 
         71724823/87480*n*l1^3*l2^3 + 4049669/4050*n*l1^3*l2^3*z8 - 
         15704/225*n*l1^3*l2^3*z3z5 - 4220843/7290*n*l1^3*l2^3*z7 + 
         476393/729*n*l1^3*l2^3*z6 + 15838/243*n*l1^3*l2^3*z5 + 37516/
         243*n*l1^3*l2^3*z4 + 461956/729*n*l1^3*l2^3*z3 - 4984/9*n*l1^3
         *l2^3*z3*z5 + 123272/1215*n*l1^3*l2^3*z3*z4 + 106256/729*n*
         l1^3*l2^3*z3^2 + 62304131/116640*n*l1^4*l2^2 + 344521/540*n*
         l1^4*l2^2*z8 - 668/15*n*l1^4*l2^2*z3z5 - 139507/405*n*l1^4*
         l2^2*z7 + 292186/729*n*l1^4*l2^2*z6 + 11780/243*n*l1^4*l2^2*z5
          + 26381/270*n*l1^4*l2^2*z4 + 1878989/4860*n*l1^4*l2^2*z3 - 
         28052/81*n*l1^4*l2^2*z3*z5 + 2816/45*n*l1^4*l2^2*z3*z4 + 
         333332/3645*n*l1^4*l2^2*z3^2 + 5111371/17496*n*l1^5*l2 + 
         243434/675*n*l1^5*l2*z8 - 1888/75*n*l1^5*l2*z3z5 - 225623/1215
         *n*l1^5*l2*z7 + 53126/243*n*l1^5*l2*z6 + 121648/3645*n*l1^5*l2
         *z5 + 22204/405*n*l1^5*l2*z4 + 777409/3645*n*l1^5*l2*z3 - 
         15904/81*n*l1^5*l2*z3*z5 + 14416/405*n*l1^5*l2*z3*z4 + 12680/
         243*n*l1^5*l2*z3^2 + 11863181/2799360*n^2*l2^6 + 14441/4320*
         n^2*l2^6*z8 - 7/30*n^2*l2^6*z3z5 - 1084331/233280*n^2*l2^6*z7
          + 36701/7776*n^2*l2^6*z6 - 98263/116640*n^2*l2^6*z5 + 893/
         1440*n^2*l2^6*z4 + 314077/77760*n^2*l2^6*z3 - 71/36*n^2*l2^6*
         z3*z5 + 239/540*n^2*l2^6*z3*z4 + 8053/19440*n^2*l2^6*z3^2 + 
         930007/38880*n^2*l1*l2^5 + 35071/1800*n^2*l1*l2^5*z8 - 34/25*
         n^2*l1*l2^5*z3z5 - 781837/29160*n^2*l1*l2^5*z7 + 17329/648*n^2
         *l1*l2^5*z6 - 191987/29160*n^2*l1*l2^5*z5 + 9923/2430*n^2*l1*
         l2^5*z4 + 1407781/58320*n^2*l1*l2^5*z3 - 919/81*n^2*l1*l2^5*z3
         *z5 + 6227/2430*n^2*l1*l2^5*z3*z4 + 6481/2430*n^2*l1*l2^5*z3^2
          + 49616939/699840*n^2*l1^2*l2^4 + 59827/1080*n^2*l1^2*l2^4*z8
          - 58/15*n^2*l1^2*l2^4*z3z5 - 731149/9720*n^2*l1^2*l2^4*z7 + 
         1988/27*n^2*l1^2*l2^4*z6 - 468407/29160*n^2*l1^2*l2^4*z5 + 
         122479/9720*n^2*l1^2*l2^4*z4 + 3669317/58320*n^2*l1^2*l2^4*z3
          - 2606/81*n^2*l1^2*l2^4*z3*z5 + 3463/486*n^2*l1^2*l2^4*z3*z4
          + 2812/405*n^2*l1^2*l2^4*z3^2 + 15258923/174960*n^2*l1^3*l2^3
          + 26819/405*n^2*l1^3*l2^3*z8 - 208/45*n^2*l1^3*l2^3*z3z5 - 
         95266/1215*n^2*l1^3*l2^3*z7 + 55505/729*n^2*l1^3*l2^3*z6 - 
         72314/3645*n^2*l1^3*l2^3*z5 + 18449/1215*n^2*l1^3*l2^3*z4 + 
         54227/810*n^2*l1^3*l2^3*z3 - 3056/81*n^2*l1^3*l2^3*z3*z5 + 
         9404/1215*n^2*l1^3*l2^3*z3*z4 + 36532/3645*n^2*l1^3*l2^3*z3^2
          + 64522/729*n^2*l1^4*l2^2 + 2063/30*n^2*l1^4*l2^2*z8 - 24/5*
         n^2*l1^4*l2^2*z3z5 - 13213/180*n^2*l1^4*l2^2*z7 + 103541/1458*
         n^2*l1^4*l2^2*z6 - 70262/3645*n^2*l1^4*l2^2*z5 + 6728/405*n^2*
         l1^4*l2^2*z4 + 75967/1215*n^2*l1^4*l2^2*z3 - 3212/81*n^2*l1^4*
         l2^2*z3*z5 + 1004/135*n^2*l1^4*l2^2*z3*z4 + 41039/3645*n^2*
         l1^4*l2^2*z3^2 - 2471/622080*n^3*l2^6 - 1967/11664*n^3*l2^6*z7
          + 160/729*n^3*l2^6*z6 - 3761/38880*n^3*l2^6*z5 - 1/1944*n^3*
         l2^6*z4 + 4133/46656*n^3*l2^6*z3 + 23/2430*n^3*l2^6*z3*z4 - 64/
         3645*n^3*l2^6*z3^2 - 28639/1399680*n^3*l1*l2^5 - 1507/1296*n^3
         *l1*l2^5*z7 + 961/648*n^3*l1*l2^5*z6 - 1135/1944*n^3*l1*l2^5*
         z5 + 19/810*n^3*l1*l2^5*z4 + 28063/58320*n^3*l1*l2^5*z3 + 5/81
         *n^3*l1*l2^5*z3*z4 - 211/1620*n^3*l1*l2^5*z3^2 - 51841/466560*
         n^3*l1^2*l2^4 - 82529/29160*n^3*l1^2*l2^4*z7 + 2330/729*n^3*
         l1^2*l2^4*z6 - 1337/4860*n^3*l1^2*l2^4*z5 + 191/1620*n^3*l1^2*
         l2^4*z4 + 12577/14580*n^3*l1^2*l2^4*z3 + 152/1215*n^3*l1^2*
         l2^4*z3*z4 - 515/1458*n^3*l1^2*l2^4*z3^2 + 129119/174960*n^3*
         l1^3*l2^3 - 4166/729*n^3*l1^3*l2^3*z7 + 4264/729*n^3*l1^3*l2^3
         *z6 + 86/405*n^3*l1^3*l2^3*z5 + 547/1215*n^3*l1^3*l2^3*z4 + 
         994/729*n^3*l1^3*l2^3*z3 + 32/135*n^3*l1^3*l2^3*z3*z4 - 2992/
         3645*n^3*l1^3*l2^3*z3^2 + 1889/622080*n^4*l2^6 - 5/1458*n^4*
         l2^6*z5 + 8/1215*n^4*l2^6*z4 - 629/58320*n^4*l2^6*z3 + 737/
         51840*n^4*l1*l2^5 - 4/243*n^4*l1*l2^5*z5 + 13/405*n^4*l1*l2^5*
         z4 - 259/4860*n^4*l1*l2^5*z3 + 6101/77760*n^4*l1^2*l2^4 - 137/
         1458*n^4*l1^2*l2^4*z5 + 997/9720*n^4*l1^2*l2^4*z4 - 1421/7290*
         n^4*l1^2*l2^4*z3 + 1/23328*n^5*l2^6 - 1/3888*n^5*l2^6*z5 + 1/
         7776*n^5*l2^6*z4 + 1/11664*n^5*l2^6*z3 + 1/1944*n^5*l1*l2^5 - 
         1/324*n^5*l1*l2^5*z5 + 1/648*n^5*l1*l2^5*z4 + 1/972*n^5*l1*
         l2^5*z3 + 4653025/124416*m*l2^6 + 5918747/129600*m*l2^6*z8 - 
         2869/900*m*l2^6*z3z5 - 634463/23328*m*l2^6*z7 + 364457/11664*m
         *l2^6*z6 + 283949/58320*m*l2^6*z5 + 255403/38880*m*l2^6*z4 + 
         6785519/233280*m*l2^6*z3 - 8225/324*m*l2^6*z3*z5 + 11369/2430*
         m*l2^6*z3*z4 + 172589/29160*m*l2^6*z3^2 + 106885031/466560*m*
         l1*l2^5 + 150599/540*m*l1*l2^5*z8 - 292/15*m*l1*l2^5*z3z5 - 
         9880189/58320*m*l1*l2^5*z7 + 1117441/5832*m*l1*l2^5*z6 + 
         356059/14580*m*l1*l2^5*z5 + 5627/135*m*l1*l2^5*z4 + 3530873/
         19440*m*l1*l2^5*z3 - 12574/81*m*l1*l2^5*z3*z5 + 69817/2430*m*
         l1*l2^5*z3*z4 + 265991/7290*m*l1*l2^5*z3^2 + 26052851/46656*m*
         l1^2*l2^4 + 121717/180*m*l1^2*l2^4*z8 - 236/5*m*l1^2*l2^4*z3z5
          - 3916241/9720*m*l1^2*l2^4*z7 + 1321349/2916*m*l1^2*l2^4*z6
          + 206569/4860*m*l1^2*l2^4*z5 + 251861/2430*m*l1^2*l2^4*z4 + 
         4323953/9720*m*l1^2*l2^4*z3 - 10102/27*m*l1^2*l2^4*z3*z5 + 
         84391/1215*m*l1^2*l2^4*z3*z4 + 139297/1458*m*l1^2*l2^4*z3^2 + 
         71724823/87480*m*l1^3*l2^3 + 4049669/4050*m*l1^3*l2^3*z8 - 
         15704/225*m*l1^3*l2^3*z3z5 - 4220843/7290*m*l1^3*l2^3*z7 + 
         476393/729*m*l1^3*l2^3*z6 + 15838/243*m*l1^3*l2^3*z5 + 37516/
         243*m*l1^3*l2^3*z4 + 461956/729*m*l1^3*l2^3*z3 - 4984/9*m*l1^3
         *l2^3*z3*z5 + 123272/1215*m*l1^3*l2^3*z3*z4 + 106256/729*m*
         l1^3*l2^3*z3^2 + 62304131/116640*m*l1^4*l2^2 + 344521/540*m*
         l1^4*l2^2*z8 - 668/15*m*l1^4*l2^2*z3z5 - 139507/405*m*l1^4*
         l2^2*z7 + 292186/729*m*l1^4*l2^2*z6 + 11780/243*m*l1^4*l2^2*z5
          + 26381/270*m*l1^4*l2^2*z4 + 1878989/4860*m*l1^4*l2^2*z3 - 
         28052/81*m*l1^4*l2^2*z3*z5 + 2816/45*m*l1^4*l2^2*z3*z4 + 
         333332/3645*m*l1^4*l2^2*z3^2 + 5111371/17496*m*l1^5*l2 + 
         243434/675*m*l1^5*l2*z8 - 1888/75*m*l1^5*l2*z3z5 - 225623/1215
         *m*l1^5*l2*z7 + 53126/243*m*l1^5*l2*z6 + 121648/3645*m*l1^5*l2
         *z5 + 22204/405*m*l1^5*l2*z4 + 777409/3645*m*l1^5*l2*z3 - 
         15904/81*m*l1^5*l2*z3*z5 + 14416/405*m*l1^5*l2*z3*z4 + 12680/
         243*m*l1^5*l2*z3^2 + 304069/17496*m*n*l2^6 + 2213599/129600*m*
         n*l2^6*z8 - 1073/900*m*n*l2^6*z3z5 - 1078537/93312*m*n*l2^6*z7
          + 206033/15552*m*n*l2^6*z6 - 346969/233280*m*n*l2^6*z5 + 
         264469/77760*m*n*l2^6*z4 + 1305179/116640*m*n*l2^6*z3 - 3187/
         324*m*n*l2^6*z3*z5 + 4259/2430*m*n*l2^6*z3*z4 + 84283/38880*m*
         n*l2^6*z3^2 + 16172849/155520*m*n*l1*l2^5 + 2065063/21600*m*n*
         l1*l2^5*z8 - 1001/150*m*n*l1*l2^5*z3z5 - 258563/3645*m*n*l1*
         l2^5*z7 + 152809/1944*m*n*l1*l2^5*z6 - 204901/19440*m*n*l1*
         l2^5*z5 + 98521/4860*m*n*l1*l2^5*z4 + 3715651/58320*m*n*l1*
         l2^5*z3 - 4405/81*m*n*l1*l2^5*z3*z5 + 47149/4860*m*n*l1*l2^5*
         z3*z4 + 23929/1944*m*n*l1*l2^5*z3^2 + 163557113/559872*m*n*
         l1^2*l2^4 + 1091327/4320*m*n*l1^2*l2^4*z8 - 529/30*m*n*l1^2*
         l2^4*z3z5 - 24845237/116640*m*n*l1^2*l2^4*z7 + 2672801/11664*m
         *n*l1^2*l2^4*z6 - 387893/19440*m*n*l1^2*l2^4*z5 + 181409/3240*
         m*n*l1^2*l2^4*z4 + 6659797/38880*m*n*l1^2*l2^4*z3 - 430/3*m*n*
         l1^2*l2^4*z3*z5 + 20209/810*m*n*l1^2*l2^4*z3*z4 + 777251/29160
         *m*n*l1^2*l2^4*z3^2 + 127439137/349920*m*n*l1^3*l2^3 + 66016/
         225*m*n*l1^3*l2^3*z8 - 512/25*m*n*l1^3*l2^3*z3z5 - 1824017/
         7290*m*n*l1^3*l2^3*z7 + 21505/81*m*n*l1^3*l2^3*z6 - 278723/
         7290*m*n*l1^3*l2^3*z5 + 18121/270*m*n*l1^3*l2^3*z4 + 3204439/
         14580*m*n*l1^3*l2^3*z3 - 1472/9*m*n*l1^3*l2^3*z3*z5 + 6916/243
         *m*n*l1^3*l2^3*z3*z4 + 36221/1215*m*n*l1^3*l2^3*z3^2 + 
         143103563/349920*m*n*l1^4*l2^2 + 47449/135*m*n*l1^4*l2^2*z8 - 
         368/15*m*n*l1^4*l2^2*z3z5 - 2857367/9720*m*n*l1^4*l2^2*z7 + 
         99551/324*m*n*l1^4*l2^2*z6 - 123053/2916*m*n*l1^4*l2^2*z5 + 
         373139/4860*m*n*l1^4*l2^2*z4 + 3874019/14580*m*n*l1^4*l2^2*z3
          - 5348/27*m*n*l1^4*l2^2*z3*z5 + 13868/405*m*n*l1^4*l2^2*z3*z4
          + 101939/2430*m*n*l1^4*l2^2*z3^2 + 2192747/21870*m*n*l1^5*l2
          + 146473/1350*m*n*l1^5*l2*z8 - 568/75*m*n*l1^5*l2*z3z5 - 
         30397/405*m*n*l1^5*l2*z7 + 20446/243*m*n*l1^5*l2*z6 + 4507/
         3645*m*n*l1^5*l2*z5 + 2096/135*m*n*l1^5*l2*z4 + 298072/3645*m*
         n*l1^5*l2*z3 - 4720/81*m*n*l1^5*l2*z3*z5 + 856/81*m*n*l1^5*l2*
         z3*z4 + 16298/1215*m*n*l1^5*l2*z3^2 + 1596253/19440*m*n*l1^6
          + 14441/150*m*n*l1^6*z8 - 168/25*m*n*l1^6*z3z5 - 81601/1458*m
         *n*l1^6*z7 + 47009/729*m*n*l1^6*z6 + 7259/1215*m*n*l1^6*z5 + 
         3478/243*m*n*l1^6*z4 + 152617/2430*m*n*l1^6*z3 - 1408/27*m*n*
         l1^6*z3*z5 + 11488/1215*m*n*l1^6*z3*z4 + 47998/3645*m*n*l1^6*
         z3^2 + 614047/373248*m*n^2*l2^6 + 2063/1620*m*n^2*l2^6*z8 - 4/
         45*m*n^2*l2^6*z3z5 - 328483/233280*m*n^2*l2^6*z7 + 35263/23328
         *m*n^2*l2^6*z6 - 211237/233280*m*n^2*l2^6*z5 + 28297/77760*m*
         n^2*l2^6*z4 + 311353/233280*m*n^2*l2^6*z3 - 509/648*m*n^2*l2^6
         *z3*z5 + 331/1944*m*n^2*l2^6*z3*z4 + 13531/58320*m*n^2*l2^6*
         z3^2 + 15594893/1399680*m*n^2*l1*l2^5 + 2063/270*m*n^2*l1*l2^5
         *z8 - 8/15*m*n^2*l1*l2^5*z3z5 - 247681/23328*m*n^2*l1*l2^5*z7
          + 65171/5832*m*n^2*l1*l2^5*z6 - 312299/58320*m*n^2*l1*l2^5*z5
          + 24997/9720*m*n^2*l1*l2^5*z4 + 25981/3240*m*n^2*l1*l2^5*z3
          - 745/162*m*n^2*l1*l2^5*z3*z5 + 493/540*m*n^2*l1*l2^5*z3*z4
          + 32827/29160*m*n^2*l1*l2^5*z3^2 + 4102757/155520*m*n^2*l1^2*
         l2^4 + 2063/144*m*n^2*l1^2*l2^4*z8 - m*n^2*l1^2*l2^4*z3z5 - 
         238097/9720*m*n^2*l1^2*l2^4*z7 + 73411/2916*m*n^2*l1^2*l2^4*z6
          - 196483/14580*m*n^2*l1^2*l2^4*z5 + 8563/1620*m*n^2*l1^2*l2^4
         *z4 + 1054811/58320*m*n^2*l1^2*l2^4*z3 - 76/9*m*n^2*l1^2*l2^4*
         z3*z5 + 1387/810*m*n^2*l1^2*l2^4*z3*z4 + 7682/3645*m*n^2*l1^2*
         l2^4*z3^2 + 17616157/349920*m*n^2*l1^3*l2^3 + 35071/1350*m*n^2
         *l1^3*l2^3*z8 - 136/75*m*n^2*l1^3*l2^3*z3z5 - 903841/14580*m*
         n^2*l1^3*l2^3*z7 + 88691/1458*m*n^2*l1^3*l2^3*z6 - 16303/810*m
         *n^2*l1^3*l2^3*z5 + 5333/540*m*n^2*l1^3*l2^3*z4 + 276511/7290*
         m*n^2*l1^3*l2^3*z3 - 1240/81*m*n^2*l1^3*l2^3*z3*z5 + 1454/405*
         m*n^2*l1^3*l2^3*z3*z4 + 1405/729*m*n^2*l1^3*l2^3*z3^2 + 
         4031341/174960*m*n^2*l1^4*l2^2 + 2063/108*m*n^2*l1^4*l2^2*z8
          - 4/3*m*n^2*l1^4*l2^2*z3z5 - 229427/7290*m*n^2*l1^4*l2^2*z7
          + 46367/1458*m*n^2*l1^4*l2^2*z6 - 7403/972*m*n^2*l1^4*l2^2*z5
          + 4361/1620*m*n^2*l1^4*l2^2*z4 + 426059/14580*m*n^2*l1^4*l2^2
         *z3 - 854/81*m*n^2*l1^4*l2^2*z3*z5 + 74/27*m*n^2*l1^4*l2^2*z3*
         z4 + 7511/3645*m*n^2*l1^4*l2^2*z3^2 + 54017/1080*m*n^2*l1^5*l2
          + 26819/675*m*n^2*l1^5*l2*z8 - 208/75*m*n^2*l1^5*l2*z3z5 - 
         172441/3645*m*n^2*l1^5*l2*z7 + 33680/729*m*n^2*l1^5*l2*z6 - 
         44611/3645*m*n^2*l1^5*l2*z5 + 10429/1215*m*n^2*l1^5*l2*z4 + 
         16682/405*m*n^2*l1^5*l2*z3 - 1840/81*m*n^2*l1^5*l2*z3*z5 + 616/
         135*m*n^2*l1^5*l2*z3*z4 + 4430/729*m*n^2*l1^5*l2*z3^2 - 35/
         1119744*m*n^3*l2^6 - 1663/23328*m*n^3*l2^6*z7 + 3649/46656*m*
         n^3*l2^6*z6 + 391/116640*m*n^3*l2^6*z5 + 7/864*m*n^3*l2^6*z4
          + 839/116640*m*n^3*l2^6*z3 + 2/405*m*n^3*l2^6*z3*z4 - 1271/
         116640*m*n^3*l2^6*z3^2 - 3679/139968*m*n^3*l1*l2^5 - 19919/
         58320*m*n^3*l1*l2^5*z7 + 751/1944*m*n^3*l1*l2^5*z6 - 67/3240*m
         *n^3*l1*l2^5*z5 + 487/4860*m*n^3*l1*l2^5*z4 - 103/4860*m*n^3*
         l1*l2^5*z3 + 4/243*m*n^3*l1*l2^5*z3*z4 - 37/972*m*n^3*l1*l2^5*
         z3^2 - 3161/77760*m*n^3*l1^2*l2^4 - 25813/23328*m*n^3*l1^2*
         l2^4*z7 + 18725/11664*m*n^3*l1^2*l2^4*z6 - 24409/19440*m*n^3*
         l1^2*l2^4*z5 + 1537/3240*m*n^3*l1^2*l2^4*z4 - 3473/116640*m*
         n^3*l1^2*l2^4*z3 + 31/810*m*n^3*l1^2*l2^4*z3*z4 - 2809/29160*m
         *n^3*l1^2*l2^4*z3^2 - 15851/21870*m*n^3*l1^3*l2^3 - 3023/2916*
         m*n^3*l1^3*l2^3*z7 + 401/243*m*n^3*l1^3*l2^3*z6 - 952/1215*m*
         n^3*l1^3*l2^3*z5 - 224/1215*m*n^3*l1^3*l2^3*z4 + 937/1620*m*
         n^3*l1^3*l2^3*z3 + 76/1215*m*n^3*l1^3*l2^3*z3*z4 - 11/405*m*
         n^3*l1^3*l2^3*z3^2 - 14323/349920*m*n^3*l1^4*l2^2 - 55273/9720
         *m*n^3*l1^4*l2^2*z7 + 6053/972*m*n^3*l1^4*l2^2*z6 - 283/729*m*
         n^3*l1^4*l2^2*z5 + 43/162*m*n^3*l1^4*l2^2*z4 + 2435/1458*m*n^3
         *l1^4*l2^2*z3 + 106/405*m*n^3*l1^4*l2^2*z3*z4 - 1897/2430*m*
         n^3*l1^4*l2^2*z3^2 + 241/622080*m*n^4*l2^6 - 1/2916*m*n^4*l2^6
         *z5 + 19/19440*m*n^4*l2^6*z4 - 13/7290*m*n^4*l2^6*z3 + 629/
         93312*m*n^4*l1*l2^5 - 107/7290*m*n^4*l1*l2^5*z5 + 25/972*m*n^4
         *l1*l2^5*z4 - 109/4860*m*n^4*l1*l2^5*z3 - 1147/311040*m*n^4*
         l1^2*l2^4 + 17/2916*m*n^4*l1^2*l2^4*z5 + 563/19440*m*n^4*l1^2*
         l2^4*z4 - 1043/29160*m*n^4*l1^2*l2^4*z3 + 3251/23328*m*n^4*
         l1^3*l2^3 - 523/3645*m*n^4*l1^3*l2^3*z5 + 877/4860*m*n^4*l1^3*
         l2^3*z4 - 253/729*m*n^4*l1^3*l2^3*z3 + 5/3888*m*n^5*l1^2*l2^4
          - 5/648*m*n^5*l1^2*l2^4*z5 + 5/1296*m*n^5*l1^2*l2^4*z4 + 5/
         1944*m*n^5*l1^2*l2^4*z3 + 11863181/2799360*m^2*l2^6 + 14441/
         4320*m^2*l2^6*z8 - 7/30*m^2*l2^6*z3z5 - 1084331/233280*m^2*
         l2^6*z7 + 36701/7776*m^2*l2^6*z6 - 98263/116640*m^2*l2^6*z5 + 
         893/1440*m^2*l2^6*z4 + 314077/77760*m^2*l2^6*z3 - 71/36*m^2*
         l2^6*z3*z5 + 239/540*m^2*l2^6*z3*z4 + 8053/19440*m^2*l2^6*z3^2
          + 930007/38880*m^2*l1*l2^5 + 35071/1800*m^2*l1*l2^5*z8 - 34/
         25*m^2*l1*l2^5*z3z5 - 781837/29160*m^2*l1*l2^5*z7 + 17329/648*
         m^2*l1*l2^5*z6 - 191987/29160*m^2*l1*l2^5*z5 + 9923/2430*m^2*
         l1*l2^5*z4 + 1407781/58320*m^2*l1*l2^5*z3 - 919/81*m^2*l1*l2^5
         *z3*z5 + 6227/2430*m^2*l1*l2^5*z3*z4 + 6481/2430*m^2*l1*l2^5*
         z3^2 + 49616939/699840*m^2*l1^2*l2^4 + 59827/1080*m^2*l1^2*
         l2^4*z8 - 58/15*m^2*l1^2*l2^4*z3z5 - 731149/9720*m^2*l1^2*l2^4
         *z7 + 1988/27*m^2*l1^2*l2^4*z6 - 468407/29160*m^2*l1^2*l2^4*z5
          + 122479/9720*m^2*l1^2*l2^4*z4 + 3669317/58320*m^2*l1^2*l2^4*
         z3 - 2606/81*m^2*l1^2*l2^4*z3*z5 + 3463/486*m^2*l1^2*l2^4*z3*
         z4 + 2812/405*m^2*l1^2*l2^4*z3^2 + 15258923/174960*m^2*l1^3*
         l2^3 + 26819/405*m^2*l1^3*l2^3*z8 - 208/45*m^2*l1^3*l2^3*z3z5
          - 95266/1215*m^2*l1^3*l2^3*z7 + 55505/729*m^2*l1^3*l2^3*z6 - 
         72314/3645*m^2*l1^3*l2^3*z5 + 18449/1215*m^2*l1^3*l2^3*z4 + 
         54227/810*m^2*l1^3*l2^3*z3 - 3056/81*m^2*l1^3*l2^3*z3*z5 + 
         9404/1215*m^2*l1^3*l2^3*z3*z4 + 36532/3645*m^2*l1^3*l2^3*z3^2
          + 64522/729*m^2*l1^4*l2^2 + 2063/30*m^2*l1^4*l2^2*z8 - 24/5*
         m^2*l1^4*l2^2*z3z5 - 13213/180*m^2*l1^4*l2^2*z7 + 103541/1458*
         m^2*l1^4*l2^2*z6 - 70262/3645*m^2*l1^4*l2^2*z5 + 6728/405*m^2*
         l1^4*l2^2*z4 + 75967/1215*m^2*l1^4*l2^2*z3 - 3212/81*m^2*l1^4*
         l2^2*z3*z5 + 1004/135*m^2*l1^4*l2^2*z3*z4 + 41039/3645*m^2*
         l1^4*l2^2*z3^2 + 614047/373248*m^2*n*l2^6 + 2063/1620*m^2*n*
         l2^6*z8 - 4/45*m^2*n*l2^6*z3z5 - 328483/233280*m^2*n*l2^6*z7
          + 35263/23328*m^2*n*l2^6*z6 - 211237/233280*m^2*n*l2^6*z5 + 
         28297/77760*m^2*n*l2^6*z4 + 311353/233280*m^2*n*l2^6*z3 - 509/
         648*m^2*n*l2^6*z3*z5 + 331/1944*m^2*n*l2^6*z3*z4 + 13531/58320
         *m^2*n*l2^6*z3^2 + 15594893/1399680*m^2*n*l1*l2^5 + 2063/270*
         m^2*n*l1*l2^5*z8 - 8/15*m^2*n*l1*l2^5*z3z5 - 247681/23328*m^2*
         n*l1*l2^5*z7 + 65171/5832*m^2*n*l1*l2^5*z6 - 312299/58320*m^2*
         n*l1*l2^5*z5 + 24997/9720*m^2*n*l1*l2^5*z4 + 25981/3240*m^2*n*
         l1*l2^5*z3 - 745/162*m^2*n*l1*l2^5*z3*z5 + 493/540*m^2*n*l1*
         l2^5*z3*z4 + 32827/29160*m^2*n*l1*l2^5*z3^2 + 4102757/155520*
         m^2*n*l1^2*l2^4 + 2063/144*m^2*n*l1^2*l2^4*z8 - m^2*n*l1^2*
         l2^4*z3z5 - 238097/9720*m^2*n*l1^2*l2^4*z7 + 73411/2916*m^2*n*
         l1^2*l2^4*z6 - 196483/14580*m^2*n*l1^2*l2^4*z5 + 8563/1620*m^2
         *n*l1^2*l2^4*z4 + 1054811/58320*m^2*n*l1^2*l2^4*z3 - 76/9*m^2*
         n*l1^2*l2^4*z3*z5 + 1387/810*m^2*n*l1^2*l2^4*z3*z4 + 7682/3645
         *m^2*n*l1^2*l2^4*z3^2 + 17616157/349920*m^2*n*l1^3*l2^3 + 
         35071/1350*m^2*n*l1^3*l2^3*z8 - 136/75*m^2*n*l1^3*l2^3*z3z5 - 
         903841/14580*m^2*n*l1^3*l2^3*z7 + 88691/1458*m^2*n*l1^3*l2^3*
         z6 - 16303/810*m^2*n*l1^3*l2^3*z5 + 5333/540*m^2*n*l1^3*l2^3*
         z4 + 276511/7290*m^2*n*l1^3*l2^3*z3 - 1240/81*m^2*n*l1^3*l2^3*
         z3*z5 + 1454/405*m^2*n*l1^3*l2^3*z3*z4 + 1405/729*m^2*n*l1^3*
         l2^3*z3^2 + 4031341/174960*m^2*n*l1^4*l2^2 + 2063/108*m^2*n*
         l1^4*l2^2*z8 - 4/3*m^2*n*l1^4*l2^2*z3z5 - 229427/7290*m^2*n*
         l1^4*l2^2*z7 + 46367/1458*m^2*n*l1^4*l2^2*z6 - 7403/972*m^2*n*
         l1^4*l2^2*z5 + 4361/1620*m^2*n*l1^4*l2^2*z4 + 426059/14580*m^2
         *n*l1^4*l2^2*z3 - 854/81*m^2*n*l1^4*l2^2*z3*z5 + 74/27*m^2*n*
         l1^4*l2^2*z3*z4 + 7511/3645*m^2*n*l1^4*l2^2*z3^2 + 54017/1080*
         m^2*n*l1^5*l2 + 26819/675*m^2*n*l1^5*l2*z8 - 208/75*m^2*n*l1^5
         *l2*z3z5 - 172441/3645*m^2*n*l1^5*l2*z7 + 33680/729*m^2*n*l1^5
         *l2*z6 - 44611/3645*m^2*n*l1^5*l2*z5 + 10429/1215*m^2*n*l1^5*
         l2*z4 + 16682/405*m^2*n*l1^5*l2*z3 - 1840/81*m^2*n*l1^5*l2*z3*
         z5 + 616/135*m^2*n*l1^5*l2*z3*z4 + 4430/729*m^2*n*l1^5*l2*z3^2
          + 53929/622080*m^2*n^2*l2^6 + 35071/259200*m^2*n^2*l2^6*z8 - 
         17/1800*m^2*n^2*l2^6*z3z5 - 23459/233280*m^2*n^2*l2^6*z7 + 
         3055/23328*m^2*n^2*l2^6*z6 - 31261/233280*m^2*n^2*l2^6*z5 + 
         833/15552*m^2*n^2*l2^6*z4 + 5447/46656*m^2*n^2*l2^6*z3 - 29/
         324*m^2*n^2*l2^6*z3*z5 + 22/1215*m^2*n^2*l2^6*z3*z4 + 2209/
         58320*m^2*n^2*l2^6*z3^2 + 666263/466560*m^2*n^2*l1*l2^5 + 2063/
         4320*m^2*n^2*l1*l2^5*z8 - 1/30*m^2*n^2*l1*l2^5*z3z5 - 15881/
         23328*m^2*n^2*l1*l2^5*z7 + 9185/11664*m^2*n^2*l1*l2^5*z6 - 
         11153/9720*m^2*n^2*l1*l2^5*z5 + 1009/3240*m^2*n^2*l1*l2^5*z4
          + 6841/14580*m^2*n^2*l1*l2^5*z3 - 17/54*m^2*n^2*l1*l2^5*z3*z5
          + 4/81*m^2*n^2*l1*l2^5*z3*z4 + 773/7290*m^2*n^2*l1*l2^5*z3^2
          + 89389/43740*m^2*n^2*l1^2*l2^4 + 2063/2700*m^2*n^2*l1^2*l2^4
         *z8 - 4/75*m^2*n^2*l1^2*l2^4*z3z5 - 63719/15552*m^2*n^2*l1^2*
         l2^4*z7 + 107467/23328*m^2*n^2*l1^2*l2^4*z6 - 164791/38880*m^2
         *n^2*l1^2*l2^4*z5 + 43217/38880*m^2*n^2*l1^2*l2^4*z4 + 35777/
         14580*m^2*n^2*l1^2*l2^4*z3 - 38/81*m^2*n^2*l1^2*l2^4*z3*z5 + 
         155/1944*m^2*n^2*l1^2*l2^4*z3*z4 + 11491/58320*m^2*n^2*l1^2*
         l2^4*z3^2 - 274219/233280*m^2*n^2*l1^3*l2^3 + 2063/2025*m^2*
         n^2*l1^3*l2^3*z8 - 16/225*m^2*n^2*l1^3*l2^3*z3z5 - 58391/14580
         *m^2*n^2*l1^3*l2^3*z7 + 14707/2916*m^2*n^2*l1^3*l2^3*z6 - 
         51509/14580*m^2*n^2*l1^3*l2^3*z5 - 1247/3240*m^2*n^2*l1^3*l2^3
         *z4 + 7099/1458*m^2*n^2*l1^3*l2^3*z3 - 16/27*m^2*n^2*l1^3*l2^3
         *z3*z5 + 392/1215*m^2*n^2*l1^3*l2^3*z3*z4 + 532/729*m^2*n^2*
         l1^3*l2^3*z3^2 + 1201597/174960*m^2*n^2*l1^4*l2^2 + 2063/540*
         m^2*n^2*l1^4*l2^2*z8 - 4/15*m^2*n^2*l1^4*l2^2*z3z5 - 147239/
         7290*m^2*n^2*l1^4*l2^2*z7 + 5024/243*m^2*n^2*l1^4*l2^2*z6 - 
         177451/29160*m^2*n^2*l1^4*l2^2*z5 + 4349/3240*m^2*n^2*l1^4*
         l2^2*z4 + 631103/58320*m^2*n^2*l1^4*l2^2*z3 - 62/27*m^2*n^2*
         l1^4*l2^2*z3*z5 + 148/135*m^2*n^2*l1^4*l2^2*z3*z4 + 83/486*m^2
         *n^2*l1^4*l2^2*z3^2 + 36503/19440*m^2*n^2*l1^5*l2 + 2063/1350*
         m^2*n^2*l1^5*l2*z8 - 8/75*m^2*n^2*l1^5*l2*z3z5 - 55993/14580*
         m^2*n^2*l1^5*l2*z7 + 6379/1458*m^2*n^2*l1^5*l2*z6 - 6821/7290*
         m^2*n^2*l1^5*l2*z5 - 289/2430*m^2*n^2*l1^5*l2*z4 + 2173/540*
         m^2*n^2*l1^5*l2*z3 - 64/81*m^2*n^2*l1^5*l2*z3*z5 + 124/405*m^2
         *n^2*l1^5*l2*z3*z4 + 364/3645*m^2*n^2*l1^5*l2*z3^2 + 32666/
         3645*m^2*n^2*l1^6 + 14441/2025*m^2*n^2*l1^6*z8 - 112/225*m^2*
         n^2*l1^6*z3z5 - 26725/2916*m^2*n^2*l1^6*z7 + 4451/486*m^2*n^2*
         l1^6*z6 - 8572/3645*m^2*n^2*l1^6*z5 + 338/243*m^2*n^2*l1^6*z4
          + 39883/4860*m^2*n^2*l1^6*z3 - 328/81*m^2*n^2*l1^6*z3*z5 + 
         1048/1215*m^2*n^2*l1^6*z3*z4 + 1271/1215*m^2*n^2*l1^6*z3^2 - 
         179/186624*m^2*n^3*l2^6 - 1055/186624*m^2*n^3*l2^6*z7 + 65/
         23328*m^2*n^3*l2^6*z6 + 61/4320*m^2*n^3*l2^6*z5 + 19/38880*m^2
         *n^3*l2^6*z4 - 97/15552*m^2*n^3*l2^6*z3 + 13/19440*m^2*n^3*
         l2^6*z3*z4 - 37/14580*m^2*n^3*l2^6*z3^2 - 12877/1399680*m^2*
         n^3*l1*l2^5 - 761/29160*m^2*n^3*l1*l2^5*z7 + 11/324*m^2*n^3*l1
         *l2^5*z6 - 179/7290*m^2*n^3*l1*l2^5*z5 + 1301/19440*m^2*n^3*l1
         *l2^5*z4 - 1849/58320*m^2*n^3*l1*l2^5*z3 - 1/2430*m^2*n^3*l1*
         l2^5*z3*z4 + 1/270*m^2*n^3*l1*l2^5*z3^2 - 72107/2799360*m^2*
         n^3*l1^2*l2^4 - 907/38880*m^2*n^3*l1^2*l2^4*z7 + 755/11664*m^2
         *n^3*l1^2*l2^4*z6 - 5599/58320*m^2*n^3*l1^2*l2^4*z5 + 613/
         19440*m^2*n^3*l1^2*l2^4*z4 - 209/5832*m^2*n^3*l1^2*l2^4*z3 + 4/
         1215*m^2*n^3*l1^2*l2^4*z3*z4 + 557/29160*m^2*n^3*l1^2*l2^4*
         z3^2 - 72911/699840*m^2*n^3*l1^3*l2^3 - 1517/4860*m^2*n^3*l1^3
         *l2^3*z7 + 1997/2916*m^2*n^3*l1^3*l2^3*z6 - 14537/14580*m^2*
         n^3*l1^3*l2^3*z5 + 2333/4860*m^2*n^3*l1^3*l2^3*z4 - 6829/14580
         *m^2*n^3*l1^3*l2^3*z3 + 16/1215*m^2*n^3*l1^3*l2^3*z3*z4 - 254/
         3645*m^2*n^3*l1^3*l2^3*z3^2 - 29023/349920*m^2*n^3*l1^4*l2^2
          - 751/9720*m^2*n^3*l1^4*l2^2*z7 + 28/81*m^2*n^3*l1^4*l2^2*z6
          - 10957/29160*m^2*n^3*l1^4*l2^2*z5 - 71/540*m^2*n^3*l1^4*l2^2
         *z4 + 3923/58320*m^2*n^3*l1^4*l2^2*z3 + 2/405*m^2*n^3*l1^4*
         l2^2*z3*z4 + 67/810*m^2*n^3*l1^4*l2^2*z3^2 - 1373/34992*m^2*
         n^3*l1^5*l2 - 757/324*m^2*n^3*l1^5*l2*z7 + 3979/1458*m^2*n^3*
         l1^5*l2*z6 - 2827/7290*m^2*n^3*l1^5*l2*z5 + 76/1215*m^2*n^3*
         l1^5*l2*z4 + 11059/14580*m^2*n^3*l1^5*l2*z3 + 44/405*m^2*n^3*
         l1^5*l2*z3*z4 - 217/729*m^2*n^3*l1^5*l2*z3^2 - 131/31104*m^2*
         n^4*l1^2*l2^4 - 29/1944*m^2*n^4*l1^2*l2^4*z5 + 23/540*m^2*n^4*
         l1^2*l2^4*z4 - 121/6480*m^2*n^4*l1^2*l2^4*z3 - 65/2916*m^2*n^4
         *l1^3*l2^3 + 41/2430*m^2*n^4*l1^3*l2^3*z5 + 163/9720*m^2*n^4*
         l1^3*l2^3*z4 - 1/243*m^2*n^4*l1^3*l2^3*z3 + 2471/25920*m^2*n^4
         *l1^4*l2^2 - 227/2430*m^2*n^4*l1^4*l2^2*z5 + 97/648*m^2*n^4*
         l1^4*l2^2*z4 - 1331/4860*m^2*n^4*l1^4*l2^2*z3 + 5/2916*m^2*n^5
         *l1^3*l2^3 - 5/486*m^2*n^5*l1^3*l2^3*z5 + 5/972*m^2*n^5*l1^3*
         l2^3*z4 + 5/1458*m^2*n^5*l1^3*l2^3*z3 - 2471/622080*m^3*l2^6
          - 1967/11664*m^3*l2^6*z7 + 160/729*m^3*l2^6*z6 - 3761/38880*
         m^3*l2^6*z5 - 1/1944*m^3*l2^6*z4 + 4133/46656*m^3*l2^6*z3 + 23/
         2430*m^3*l2^6*z3*z4 - 64/3645*m^3*l2^6*z3^2 - 28639/1399680*
         m^3*l1*l2^5 - 1507/1296*m^3*l1*l2^5*z7 + 961/648*m^3*l1*l2^5*
         z6 - 1135/1944*m^3*l1*l2^5*z5 + 19/810*m^3*l1*l2^5*z4 + 28063/
         58320*m^3*l1*l2^5*z3 + 5/81*m^3*l1*l2^5*z3*z4 - 211/1620*m^3*
         l1*l2^5*z3^2 - 51841/466560*m^3*l1^2*l2^4 - 82529/29160*m^3*
         l1^2*l2^4*z7 + 2330/729*m^3*l1^2*l2^4*z6 - 1337/4860*m^3*l1^2*
         l2^4*z5 + 191/1620*m^3*l1^2*l2^4*z4 + 12577/14580*m^3*l1^2*
         l2^4*z3 + 152/1215*m^3*l1^2*l2^4*z3*z4 - 515/1458*m^3*l1^2*
         l2^4*z3^2 + 129119/174960*m^3*l1^3*l2^3 - 4166/729*m^3*l1^3*
         l2^3*z7 + 4264/729*m^3*l1^3*l2^3*z6 + 86/405*m^3*l1^3*l2^3*z5
          + 547/1215*m^3*l1^3*l2^3*z4 + 994/729*m^3*l1^3*l2^3*z3 + 32/
         135*m^3*l1^3*l2^3*z3*z4 - 2992/3645*m^3*l1^3*l2^3*z3^2 - 35/
         1119744*m^3*n*l2^6 - 1663/23328*m^3*n*l2^6*z7 + 3649/46656*m^3
         *n*l2^6*z6 + 391/116640*m^3*n*l2^6*z5 + 7/864*m^3*n*l2^6*z4 + 
         839/116640*m^3*n*l2^6*z3 + 2/405*m^3*n*l2^6*z3*z4 - 1271/
         116640*m^3*n*l2^6*z3^2 - 3679/139968*m^3*n*l1*l2^5 - 19919/
         58320*m^3*n*l1*l2^5*z7 + 751/1944*m^3*n*l1*l2^5*z6 - 67/3240*
         m^3*n*l1*l2^5*z5 + 487/4860*m^3*n*l1*l2^5*z4 - 103/4860*m^3*n*
         l1*l2^5*z3 + 4/243*m^3*n*l1*l2^5*z3*z4 - 37/972*m^3*n*l1*l2^5*
         z3^2 - 3161/77760*m^3*n*l1^2*l2^4 - 25813/23328*m^3*n*l1^2*
         l2^4*z7 + 18725/11664*m^3*n*l1^2*l2^4*z6 - 24409/19440*m^3*n*
         l1^2*l2^4*z5 + 1537/3240*m^3*n*l1^2*l2^4*z4 - 3473/116640*m^3*
         n*l1^2*l2^4*z3 + 31/810*m^3*n*l1^2*l2^4*z3*z4 - 2809/29160*m^3
         *n*l1^2*l2^4*z3^2 - 15851/21870*m^3*n*l1^3*l2^3 - 3023/2916*
         m^3*n*l1^3*l2^3*z7 + 401/243*m^3*n*l1^3*l2^3*z6 - 952/1215*m^3
         *n*l1^3*l2^3*z5 - 224/1215*m^3*n*l1^3*l2^3*z4 + 937/1620*m^3*n
         *l1^3*l2^3*z3 + 76/1215*m^3*n*l1^3*l2^3*z3*z4 - 11/405*m^3*n*
         l1^3*l2^3*z3^2 - 14323/349920*m^3*n*l1^4*l2^2 - 55273/9720*m^3
         *n*l1^4*l2^2*z7 + 6053/972*m^3*n*l1^4*l2^2*z6 - 283/729*m^3*n*
         l1^4*l2^2*z5 + 43/162*m^3*n*l1^4*l2^2*z4 + 2435/1458*m^3*n*
         l1^4*l2^2*z3 + 106/405*m^3*n*l1^4*l2^2*z3*z4 - 1897/2430*m^3*n
         *l1^4*l2^2*z3^2 - 179/186624*m^3*n^2*l2^6 - 1055/186624*m^3*
         n^2*l2^6*z7 + 65/23328*m^3*n^2*l2^6*z6 + 61/4320*m^3*n^2*l2^6*
         z5 + 19/38880*m^3*n^2*l2^6*z4 - 97/15552*m^3*n^2*l2^6*z3 + 13/
         19440*m^3*n^2*l2^6*z3*z4 - 37/14580*m^3*n^2*l2^6*z3^2 - 12877/
         1399680*m^3*n^2*l1*l2^5 - 761/29160*m^3*n^2*l1*l2^5*z7 + 11/
         324*m^3*n^2*l1*l2^5*z6 - 179/7290*m^3*n^2*l1*l2^5*z5 + 1301/
         19440*m^3*n^2*l1*l2^5*z4 - 1849/58320*m^3*n^2*l1*l2^5*z3 - 1/
         2430*m^3*n^2*l1*l2^5*z3*z4 + 1/270*m^3*n^2*l1*l2^5*z3^2 - 
         72107/2799360*m^3*n^2*l1^2*l2^4 - 907/38880*m^3*n^2*l1^2*l2^4*
         z7 + 755/11664*m^3*n^2*l1^2*l2^4*z6 - 5599/58320*m^3*n^2*l1^2*
         l2^4*z5 + 613/19440*m^3*n^2*l1^2*l2^4*z4 - 209/5832*m^3*n^2*
         l1^2*l2^4*z3 + 4/1215*m^3*n^2*l1^2*l2^4*z3*z4 + 557/29160*m^3*
         n^2*l1^2*l2^4*z3^2 - 72911/699840*m^3*n^2*l1^3*l2^3 - 1517/
         4860*m^3*n^2*l1^3*l2^3*z7 + 1997/2916*m^3*n^2*l1^3*l2^3*z6 - 
         14537/14580*m^3*n^2*l1^3*l2^3*z5 + 2333/4860*m^3*n^2*l1^3*l2^3
         *z4 - 6829/14580*m^3*n^2*l1^3*l2^3*z3 + 16/1215*m^3*n^2*l1^3*
         l2^3*z3*z4 - 254/3645*m^3*n^2*l1^3*l2^3*z3^2 - 29023/349920*
         m^3*n^2*l1^4*l2^2 - 751/9720*m^3*n^2*l1^4*l2^2*z7 + 28/81*m^3*
         n^2*l1^4*l2^2*z6 - 10957/29160*m^3*n^2*l1^4*l2^2*z5 - 71/540*
         m^3*n^2*l1^4*l2^2*z4 + 3923/58320*m^3*n^2*l1^4*l2^2*z3 + 2/405
         *m^3*n^2*l1^4*l2^2*z3*z4 + 67/810*m^3*n^2*l1^4*l2^2*z3^2 - 
         1373/34992*m^3*n^2*l1^5*l2 - 757/324*m^3*n^2*l1^5*l2*z7 + 3979/
         1458*m^3*n^2*l1^5*l2*z6 - 2827/7290*m^3*n^2*l1^5*l2*z5 + 76/
         1215*m^3*n^2*l1^5*l2*z4 + 11059/14580*m^3*n^2*l1^5*l2*z3 + 44/
         405*m^3*n^2*l1^5*l2*z3*z4 - 217/729*m^3*n^2*l1^5*l2*z3^2 - 
         37183/933120*m^3*n^3*l1^2*l2^4 + 5/1944*m^3*n^3*l1^2*l2^4*z6
          - 13/4860*m^3*n^3*l1^2*l2^4*z5 + 461/6480*m^3*n^3*l1^2*l2^4*
         z4 - 1127/38880*m^3*n^3*l1^2*l2^4*z3 + 11/4860*m^3*n^3*l1^2*
         l2^4*z3^2 + 4597/58320*m^3*n^3*l1^3*l2^3 + 13/1458*m^3*n^3*
         l1^3*l2^3*z6 - 152/3645*m^3*n^3*l1^3*l2^3*z5 + 29/1080*m^3*n^3
         *l1^3*l2^3*z4 - 193/4860*m^3*n^3*l1^3*l2^3*z3 + 22/3645*m^3*
         n^3*l1^3*l2^3*z3^2 + 315881/2799360*m^3*n^3*l1^4*l2^2 + 1/9*
         m^3*n^3*l1^4*l2^2*z6 - 697/1944*m^3*n^3*l1^4*l2^2*z5 + 577/
         1944*m^3*n^3*l1^4*l2^2*z4 - 517/1215*m^3*n^3*l1^4*l2^2*z3 - 11/
         270*m^3*n^3*l1^4*l2^2*z3^2 - 21559/699840*m^3*n^3*l1^5*l2 + 14/
         729*m^3*n^3*l1^5*l2*z6 - 98/3645*m^3*n^3*l1^5*l2*z5 - 41/1215*
         m^3*n^3*l1^5*l2*z4 - 44/3645*m^3*n^3*l1^5*l2*z3 + 94/3645*m^3*
         n^3*l1^5*l2*z3^2 - 1307/77760*m^3*n^3*l1^6 - 757/1944*m^3*n^3*
         l1^6*z7 + 1345/2916*m^3*n^3*l1^6*z6 - 1073/14580*m^3*n^3*l1^6*
         z5 - 1/1215*m^3*n^3*l1^6*z4 + 3569/29160*m^3*n^3*l1^6*z3 + 22/
         1215*m^3*n^3*l1^6*z3*z4 - 299/7290*m^3*n^3*l1^6*z3^2 - 307/
         19440*m^3*n^4*l1^3*l2^3 - 19/1620*m^3*n^4*l1^3*l2^3*z5 + 161/
         4860*m^3*n^4*l1^3*l2^3*z4 + 23/14580*m^3*n^4*l1^3*l2^3*z3 - 
         419/34560*m^3*n^4*l1^4*l2^2 + 1/180*m^3*n^4*l1^4*l2^2*z5 + 7/
         1296*m^3*n^4*l1^4*l2^2*z4 + 1/270*m^3*n^4*l1^4*l2^2*z3 + 107/
         3645*m^3*n^4*l1^5*l2 - 8/243*m^3*n^4*l1^5*l2*z5 + 61/972*m^3*
         n^4*l1^5*l2*z4 - 517/4860*m^3*n^4*l1^5*l2*z3 + 5/3888*m^3*n^5*
         l1^4*l2^2 - 5/648*m^3*n^5*l1^4*l2^2*z5 + 5/1296*m^3*n^5*l1^4*
         l2^2*z4 + 5/1944*m^3*n^5*l1^4*l2^2*z3 + 1889/622080*m^4*l2^6
          - 5/1458*m^4*l2^6*z5 + 8/1215*m^4*l2^6*z4 - 629/58320*m^4*
         l2^6*z3 + 737/51840*m^4*l1*l2^5 - 4/243*m^4*l1*l2^5*z5 + 13/
         405*m^4*l1*l2^5*z4 - 259/4860*m^4*l1*l2^5*z3 + 6101/77760*m^4*
         l1^2*l2^4 - 137/1458*m^4*l1^2*l2^4*z5 + 997/9720*m^4*l1^2*l2^4
         *z4 - 1421/7290*m^4*l1^2*l2^4*z3 + 241/622080*m^4*n*l2^6 - 1/
         2916*m^4*n*l2^6*z5 + 19/19440*m^4*n*l2^6*z4 - 13/7290*m^4*n*
         l2^6*z3 + 629/93312*m^4*n*l1*l2^5 - 107/7290*m^4*n*l1*l2^5*z5
          + 25/972*m^4*n*l1*l2^5*z4 - 109/4860*m^4*n*l1*l2^5*z3 - 1147/
         311040*m^4*n*l1^2*l2^4 + 17/2916*m^4*n*l1^2*l2^4*z5 + 563/
         19440*m^4*n*l1^2*l2^4*z4 - 1043/29160*m^4*n*l1^2*l2^4*z3 + 
         3251/23328*m^4*n*l1^3*l2^3 - 523/3645*m^4*n*l1^3*l2^3*z5 + 877/
         4860*m^4*n*l1^3*l2^3*z4 - 253/729*m^4*n*l1^3*l2^3*z3 - 131/
         31104*m^4*n^2*l1^2*l2^4 - 29/1944*m^4*n^2*l1^2*l2^4*z5 + 23/
         540*m^4*n^2*l1^2*l2^4*z4 - 121/6480*m^4*n^2*l1^2*l2^4*z3 - 65/
         2916*m^4*n^2*l1^3*l2^3 + 41/2430*m^4*n^2*l1^3*l2^3*z5 + 163/
         9720*m^4*n^2*l1^3*l2^3*z4 - 1/243*m^4*n^2*l1^3*l2^3*z3 + 2471/
         25920*m^4*n^2*l1^4*l2^2 - 227/2430*m^4*n^2*l1^4*l2^2*z5 + 97/
         648*m^4*n^2*l1^4*l2^2*z4 - 1331/4860*m^4*n^2*l1^4*l2^2*z3 - 
         307/19440*m^4*n^3*l1^3*l2^3 - 19/1620*m^4*n^3*l1^3*l2^3*z5 + 
         161/4860*m^4*n^3*l1^3*l2^3*z4 + 23/14580*m^4*n^3*l1^3*l2^3*z3
          - 419/34560*m^4*n^3*l1^4*l2^2 + 1/180*m^4*n^3*l1^4*l2^2*z5 + 
         7/1296*m^4*n^3*l1^4*l2^2*z4 + 1/270*m^4*n^3*l1^4*l2^2*z3 + 107/
         3645*m^4*n^3*l1^5*l2 - 8/243*m^4*n^3*l1^5*l2*z5 + 61/972*m^4*
         n^3*l1^5*l2*z4 - 517/4860*m^4*n^3*l1^5*l2*z3 - 7607/933120*m^4
         *n^4*l1^4*l2^2 - 5/648*m^4*n^4*l1^4*l2^2*z5 + 29/2430*m^4*n^4*
         l1^4*l2^2*z4 + 13/2160*m^4*n^4*l1^4*l2^2*z3 - 43/93312*m^4*n^4
         *l1^5*l2 + 7/9720*m^4*n^4*l1^5*l2*z4 - 1/9720*m^4*n^4*l1^5*l2*
         z3 + 737/155520*m^4*n^4*l1^6 - 4/729*m^4*n^4*l1^6*z5 + 13/1215
         *m^4*n^4*l1^6*z4 - 259/14580*m^4*n^4*l1^6*z3 + 1/1944*m^4*n^5*
         l1^5*l2 - 1/324*m^4*n^5*l1^5*l2*z5 + 1/648*m^4*n^5*l1^5*l2*z4
          + 1/972*m^4*n^5*l1^5*l2*z3 + 1/23328*m^5*l2^6 - 1/3888*m^5*
         l2^6*z5 + 1/7776*m^5*l2^6*z4 + 1/11664*m^5*l2^6*z3 + 1/1944*
         m^5*l1*l2^5 - 1/324*m^5*l1*l2^5*z5 + 1/648*m^5*l1*l2^5*z4 + 1/
         972*m^5*l1*l2^5*z3 + 5/3888*m^5*n*l1^2*l2^4 - 5/648*m^5*n*l1^2
         *l2^4*z5 + 5/1296*m^5*n*l1^2*l2^4*z4 + 5/1944*m^5*n*l1^2*l2^4*
         z3 + 5/2916*m^5*n^2*l1^3*l2^3 - 5/486*m^5*n^2*l1^3*l2^3*z5 + 5/
         972*m^5*n^2*l1^3*l2^3*z4 + 5/1458*m^5*n^2*l1^3*l2^3*z3 + 5/
         3888*m^5*n^3*l1^4*l2^2 - 5/648*m^5*n^3*l1^4*l2^2*z5 + 5/1296*
         m^5*n^3*l1^4*l2^2*z4 + 5/1944*m^5*n^3*l1^4*l2^2*z3 + 1/1944*
         m^5*n^4*l1^5*l2 - 1/324*m^5*n^4*l1^5*l2*z5 + 1/648*m^5*n^4*
         l1^5*l2*z4 + 1/972*m^5*n^4*l1^5*l2*z3 + 1/11664*m^5*n^5*l1^6
          - 1/1944*m^5*n^5*l1^6*z5 + 1/3888*m^5*n^5*l1^6*z4 + 1/5832*
         m^5*n^5*l1^6*z3 ));
RG[Q3] = ( + h * (  - 1/3*l2 - 2/3*l1 - 1/3*n*l2 )

       + h^2 * ( 1/2*l2^2 + 2/3*l1*l2 + 2/3*l1^2 + 1/6*n*l2^2 + 2/3*n*
         l1*l2 + 1/18*m*l2^2 + 2/9*m*l1*l2 + 1/18*m*n*l2^2 + 1/9*m*n*
         l1^2 )

       + h^3 * (  - 19/16*l2^3 - 95/24*l1*l2^2 - 115/36*l1^2*l2 - 115/
         54*l1^3 - 47/54*n*l2^3 - 145/72*n*l1*l2^2 - 115/36*n*l1^2*l2
          - 31/432*n^2*l2^3 - 5/12*n^2*l1*l2^2 - 119/432*m*l2^3 - 47/72
         *m*l1*l2^2 - 7/6*m*l1^2*l2 - 29/216*m*n*l2^3 - 47/72*m*n*l1*
         l2^2 - 5/72*m*n*l1^2*l2 - 47/108*m*n*l1^3 - 11/432*m*n^2*l2^3
          - 5/72*m*n^2*l1^2*l2 + 1/108*m^2*l2^3 + 1/18*m^2*l1*l2^2 + 1/
         108*m^2*n*l2^3 + 1/18*m^2*n*l1^2*l2 + 1/54*m^2*n^2*l1^3 )

       + h^4 * ( 223/48*l2^4 + 11/12*l2^4*z4 + 43/108*l2^4*z3 + 2771/
         162*l1*l2^3 + 10/3*l1*l2^3*z4 + 142/81*l1*l2^3*z3 + 1537/54*
         l1^2*l2^2 + 50/9*l1^2*l2^2*z4 + 82/27*l1^2*l2^2*z3 + 4070/243*
         l1^3*l2 + 88/27*l1^3*l2*z4 + 136/81*l1^3*l2*z3 + 2035/243*l1^4
          + 44/27*l1^4*z4 + 68/81*l1^4*z3 + 1543/486*n*l2^4 + 11/18*n*
         l2^4*z4 + 1/3*n*l2^4*z3 + 7069/486*n*l1*l2^3 + 76/27*n*l1*l2^3
         *z4 + 34/27*n*l1*l2^3*z3 + 1391/81*n*l1^2*l2^2 + 10/3*n*l1^2*
         l2^2*z4 + 44/27*n*l1^2*l2^2*z3 + 4070/243*n*l1^3*l2 + 88/27*n*
         l1^3*l2*z4 + 136/81*n*l1^3*l2*z3 + 719/1296*n^2*l2^4 + 11/108*
         n^2*l2^4*z4 + 8/81*n^2*l2^4*z3 + 1829/972*n^2*l1*l2^3 + 10/27*
         n^2*l1*l2^3*z4 + 7/27*n^2*l1*l2^3*z3 + 83/18*n^2*l1^2*l2^2 + 8/
         9*n^2*l1^2*l2^2*z4 + 10/27*n^2*l1^2*l2^2*z3 - 1/972*n^3*l2^4
          + 1/108*n^3*l2^4*z3 - 11/324*n^3*l1*l2^3 + 7/81*n^3*l1*l2^3*
         z3 + 11/8*m*l2^4 + 5/27*m*l2^4*z4 + 1544/243*m*l1*l2^3 + 22/27
         *m*l1*l2^3*z4 - 4/27*m*l1*l2^3*z3 + 1253/162*m*l1^2*l2^2 + 10/
         9*m*l1^2*l2^2*z4 + 1904/243*m*l1^3*l2 + 32/27*m*l1^3*l2*z4 + 8/
         81*m*l1^3*l2*z3 + 737/648*m*n*l2^4 + 35/216*m*n*l2^4*z4 - 1/
         162*m*n*l2^4*z3 + 1681/486*m*n*l1*l2^3 + 14/27*m*n*l1*l2^3*z4
          + 2/27*m*n*l1*l2^3*z3 + 889/108*m*n*l1^2*l2^2 + 10/9*m*n*l1^2
         *l2^2*z4 - 4/27*m*n*l1^2*l2^2*z3 + 338/243*m*n*l1^3*l2 + 4/27*
         m*n*l1^3*l2*z4 - 4/81*m*n*l1^3*l2*z3 + 215/81*m*n*l1^4 + 10/27
         *m*n*l1^4*z4 + 23/162*m*n^2*l2^4 + 5/216*m*n^2*l2^4*z4 + 1/324
         *m*n^2*l2^4*z3 + 391/486*m*n^2*l1*l2^3 + 4/27*m*n^2*l1*l2^3*z4
          + 2/27*m*n^2*l1*l2^3*z3 + 1/27*m*n^2*l1^2*l2^2 + 2/27*m*n^2*
         l1^2*l2^2*z3 + 338/243*m*n^2*l1^3*l2 + 4/27*m*n^2*l1^3*l2*z4
          - 4/81*m*n^2*l1^3*l2*z3 + 1/324*m*n^3*l2^4*z3 - 25/324*m*n^3*
         l1^2*l2^2 + 2/27*m*n^3*l1^2*l2^2*z3 + 47/1296*m^2*l2^4 + 65/
         486*m^2*l1*l2^3 + 83/162*m^2*l1^2*l2^2 - 2/27*m^2*l1^2*l2^2*z3
          + 23/972*m^2*n*l2^4 + 65/486*m^2*n*l1*l2^3 - 1/18*m^2*n*l1^2*
         l2^2 + 1/27*m^2*n*l1^2*l2^2*z3 + 157/486*m^2*n*l1^3*l2 - 2/81*
         m^2*n*l1^3*l2*z3 + 1/144*m^2*n^2*l2^4 - 1/18*m^2*n^2*l1^2*l2^2
          + 1/27*m^2*n^2*l1^2*l2^2*z3 - 1/36*m^2*n^2*l1^3*l2 + 1/81*m^2
         *n^2*l1^3*l2*z3 + 65/972*m^2*n^2*l1^4 - 1/36*m^2*n^3*l1^3*l2
          + 1/81*m^2*n^3*l1^3*l2*z3 + 1/648*m^3*l2^4 - 1/324*m^3*l2^4*
         z3 + 1/81*m^3*l1*l2^3 - 2/81*m^3*l1*l2^3*z3 + 1/648*m^3*n*l2^4
          - 1/324*m^3*n*l2^4*z3 + 1/54*m^3*n*l1^2*l2^2 - 1/27*m^3*n*
         l1^2*l2^2*z3 + 1/81*m^3*n^2*l1^3*l2 - 2/81*m^3*n^2*l1^3*l2*z3
          + 1/324*m^3*n^3*l1^4 - 1/162*m^3*n^3*l1^4*z3 )

       + h^5 * (  - 536051/31104*l2^5 - 37825/3888*l2^5*z6 - 82/243*
         l2^5*z5 - 11723/2592*l2^5*z4 - 2345/288*l2^5*z3 + 4951/1944*
         l2^5*z3^2 - 1370107/15552*l1*l2^4 - 32075/648*l1*l2^4*z6 - 88/
         81*l1*l2^4*z5 - 29767/1296*l1*l2^4*z4 - 6037/144*l1*l2^4*z3 + 
         4253/324*l1*l2^4*z3^2 - 658097/3888*l1^2*l2^3 - 45175/486*l1^2
         *l2^3*z6 - 578/243*l1^2*l2^3*z5 - 13907/324*l1^2*l2^3*z4 - 
         8701/108*l1^2*l2^3*z3 + 5857/243*l1^2*l2^3*z3^2 - 1105963/5832
         *l1^3*l2^2 - 8425/81*l1^3*l2^2*z6 - 220/81*l1^3*l2^2*z5 - 863/
         18*l1^3*l2^2*z4 - 4913/54*l1^3*l2^2*z3 + 2174/81*l1^3*l2^2*
         z3^2 - 28825/324*l1^4*l2 - 3875/81*l1^4*l2*z6 - 40/27*l1^4*l2*
         z5 - 395/18*l1^4*l2*z4 - 19675/486*l1^4*l2*z3 + 970/81*l1^4*l2
         *z3^2 - 5765/162*l1^5 - 1550/81*l1^5*z6 - 16/27*l1^5*z5 - 79/9
         *l1^5*z4 - 3935/243*l1^5*z3 + 388/81*l1^5*z3^2 - 12965/864*n*
         l2^5 - 10225/1296*n*l2^5*z6 - 83/324*n*l2^5*z5 - 1043/288*n*
         l2^5*z4 - 16787/2592*n*l2^5*z3 + 1255/648*n*l2^5*z3^2 - 
         1115311/15552*n*l1*l2^4 - 36475/972*n*l1*l2^4*z6 - 691/486*n*
         l1*l2^4*z5 - 2779/162*n*l1*l2^4*z4 - 19991/648*n*l1*l2^4*z3 + 
         4429/486*n*l1*l2^4*z3^2 - 1216949/7776*n*l1^2*l2^3 - 20275/243
         *n*l1^2*l2^3*z6 - 661/243*n*l1^2*l2^3*z5 - 12415/324*n*l1^2*
         l2^3*z4 - 32927/486*n*l1^2*l2^3*z3 + 5042/243*n*l1^2*l2^3*z3^2
          - 1488287/11664*n*l1^3*l2^2 - 1825/27*n*l1^3*l2^2*z6 - 190/81
         *n*l1^3*l2^2*z5 - 278/9*n*l1^3*l2^2*z4 - 27079/486*n*l1^3*l2^2
         *z3 + 446/27*n*l1^3*l2^2*z3^2 - 28825/324*n*l1^4*l2 - 3875/81*
         n*l1^4*l2*z6 - 40/27*n*l1^4*l2*z5 - 395/18*n*l1^4*l2*z4 - 
         19675/486*n*l1^4*l2*z3 + 970/81*n*l1^4*l2*z3^2 - 132817/41472*
         n^2*l2^5 - 475/324*n^2*l2^5*z6 - 1/81*n^2*l2^5*z5 - 545/864*
         n^2*l2^5*z4 - 5461/3888*n^2*l2^5*z3 + 49/162*n^2*l2^5*z3^2 - 
         1094939/62208*n^2*l1*l2^4 - 16325/1944*n^2*l1*l2^4*z6 - 113/
         243*n^2*l1*l2^4*z5 - 539/144*n^2*l1*l2^4*z4 - 7285/972*n^2*l1*
         l2^4*z3 + 1643/972*n^2*l1*l2^4*z3^2 - 220355/7776*n^2*l1^2*
         l2^3 - 6875/486*n^2*l1^2*l2^3*z6 - 181/243*n^2*l1^2*l2^3*z5 - 
         1013/162*n^2*l1^2*l2^3*z4 - 11635/972*n^2*l1^2*l2^3*z3 + 725/
         243*n^2*l1^2*l2^3*z3^2 - 450587/11664*n^2*l1^3*l2^2 - 1600/81*
         n^2*l1^3*l2^2*z6 - 70/81*n^2*l1^3*l2^2*z5 - 161/18*n^2*l1^3*
         l2^2*z4 - 1234/81*n^2*l1^3*l2^2*z3 + 368/81*n^2*l1^3*l2^2*z3^2
          - 1117/7776*n^3*l2^5 - 25/486*n^3*l2^5*z6 + 13/972*n^3*l2^5*
         z5 - 13/2592*n^3*l2^5*z4 - 1307/7776*n^3*l2^5*z3 + 1/243*n^3*
         l2^5*z3^2 - 31705/62208*n^3*l1*l2^4 - 125/486*n^3*l1*l2^4*z6
          + 5/486*n^3*l1*l2^4*z5 - 17/324*n^3*l1*l2^4*z4 - 881/1296*n^3
         *l1*l2^4*z3 + 5/243*n^3*l1*l2^4*z3^2 - 6851/3888*n^3*l1^2*l2^3
          - 200/243*n^3*l1^2*l2^3*z6 - 20/243*n^3*l1^2*l2^3*z5 - 23/81*
         n^3*l1^2*l2^3*z4 - 89/54*n^3*l1^2*l2^3*z3 + 16/243*n^3*l1^2*
         l2^3*z3^2 - 11/41472*n^4*l2^5 + 1/432*n^4*l2^5*z4 - 5/2592*n^4
         *l2^5*z3 - 121/15552*n^4*l1*l2^4 + 19/648*n^4*l1*l2^4*z4 - 1/
         54*n^4*l1*l2^4*z3 - 25391/3456*m*l2^5 - 5675/1944*m*l2^5*z6 + 
         1615/1944*m*l2^5*z5 - 791/432*m*l2^5*z4 - 9461/3888*m*l2^5*z3
          + 791/972*m*l2^5*z3^2 - 546479/15552*m*l1*l2^4 - 6625/486*m*
         l1*l2^4*z6 + 1087/243*m*l1*l2^4*z5 - 704/81*m*l1*l2^4*z4 - 
         22823/1944*m*l1*l2^4*z3 + 913/243*m*l1*l2^4*z3^2 - 1854497/
         23328*m*l1^2*l2^3 - 15025/486*m*l1^2*l2^3*z6 + 806/81*m*l1^2*
         l2^3*z5 - 3145/162*m*l1^2*l2^3*z4 - 8209/324*m*l1^2*l2^3*z3 + 
         2083/243*m*l1^2*l2^3*z3^2 - 260449/3888*m*l1^3*l2^2 - 6475/243
         *m*l1^3*l2^2*z6 + 470/81*m*l1^3*l2^2*z5 - 1265/81*m*l1^3*l2^2*
         z4 - 9665/486*m*l1^3*l2^2*z3 + 1706/243*m*l1^3*l2^2*z3^2 - 
         139381/2916*m*l1^4*l2 - 1600/81*m*l1^4*l2*z6 + 254/81*m*l1^4*
         l2*z5 - 301/27*m*l1^4*l2*z4 - 3520/243*m*l1^4*l2*z3 + 424/81*m
         *l1^4*l2*z3^2 - 542983/93312*m*n*l2^5 - 17225/7776*m*n*l2^5*z6
          + 203/324*m*n*l2^5*z5 - 1147/864*m*n*l2^5*z4 - 4459/2592*m*n*
         l2^5*z3 + 2207/3888*m*n*l2^5*z3^2 - 373723/11664*m*n*l1*l2^4
          - 48125/3888*m*n*l1*l2^4*z6 + 2087/648*m*n*l1*l2^4*z5 - 4841/
         648*m*n*l1*l2^4*z4 - 35905/3888*m*n*l1*l2^4*z3 + 6263/1944*m*n
         *l1*l2^4*z3^2 - 200515/3888*m*n*l1^2*l2^3 - 1075/54*m*n*l1^2*
         l2^3*z6 + 2327/486*m*n*l1^2*l2^3*z5 - 955/81*m*n*l1^2*l2^3*z4
          - 9847/648*m*n*l1^2*l2^3*z3 + 407/81*m*n*l1^2*l2^3*z3^2 - 
         36509/486*m*n*l1^3*l2^2 - 775/27*m*n*l1^3*l2^2*z6 + 2086/243*m
         *n*l1^3*l2^2*z5 - 478/27*m*n*l1^3*l2^2*z4 - 21437/972*m*n*l1^3
         *l2^2*z3 + 206/27*m*n*l1^3*l2^2*z3^2 - 73249/5832*m*n*l1^4*l2
          - 2075/486*m*n*l1^4*l2*z6 + 574/243*m*n*l1^4*l2*z5 - 487/162*
         m*n*l1^4*l2*z4 - 995/243*m*n*l1^4*l2*z3 + 269/243*m*n*l1^4*l2*
         z3^2 - 21263/1458*m*n*l1^5 - 1375/243*m*n*l1^5*z6 + 382/243*m*
         n*l1^5*z5 - 278/81*m*n*l1^5*z4 - 1102/243*m*n*l1^5*z3 + 362/
         243*m*n*l1^5*z3^2 - 171499/124416*m*n^2*l2^5 - 3925/7776*m*n^2
         *l2^5*z6 + 233/1944*m*n^2*l2^5*z5 - 701/2592*m*n^2*l2^5*z4 - 
         2803/7776*m*n^2*l2^5*z3 + 415/3888*m*n^2*l2^5*z3^2 - 1022365/
         186624*m*n^2*l1*l2^4 - 8375/3888*m*n^2*l1*l2^4*z6 + 125/648*m*
         n^2*l1*l2^4*z5 - 653/648*m*n^2*l1*l2^4*z4 - 1417/972*m*n^2*l1*
         l2^4*z3 + 893/1944*m*n^2*l1*l2^4*z3^2 - 1381871/93312*m*n^2*
         l1^2*l2^3 - 1400/243*m*n^2*l1^2*l2^3*z6 + 77/81*m*n^2*l1^2*
         l2^3*z5 - 2087/648*m*n^2*l1^2*l2^3*z4 - 2947/648*m*n^2*l1^2*
         l2^3*z3 + 316/243*m*n^2*l1^2*l2^3*z3^2 - 156127/46656*m*n^2*
         l1^3*l2^2 - 250/243*m*n^2*l1^3*l2^2*z6 + 287/243*m*n^2*l1^3*
         l2^2*z5 - 287/324*m*n^2*l1^3*l2^2*z4 - 389/162*m*n^2*l1^3*l2^2
         *z3 + 56/243*m*n^2*l1^3*l2^2*z3^2 - 73249/5832*m*n^2*l1^4*l2
          - 2075/486*m*n^2*l1^4*l2*z6 + 574/243*m*n^2*l1^4*l2*z5 - 487/
         162*m*n^2*l1^4*l2*z4 - 995/243*m*n^2*l1^4*l2*z3 + 269/243*m*
         n^2*l1^4*l2*z3^2 - 3655/93312*m*n^3*l2^5 - 25/1296*m*n^3*l2^5*
         z6 - 5/972*m*n^3*l2^5*z5 - 5/1296*m*n^3*l2^5*z4 - 157/7776*m*
         n^3*l2^5*z3 + 1/648*m*n^3*l2^5*z3^2 - 16213/62208*m*n^3*l1*
         l2^4 - 125/972*m*n^3*l1*l2^4*z6 - 13/486*m*n^3*l1*l2^4*z5 + 1/
         108*m*n^3*l1*l2^4*z4 - 941/3888*m*n^3*l1*l2^4*z3 + 5/486*m*n^3
         *l1*l2^4*z3^2 + 499/7776*m*n^3*l1^2*l2^3 + 5/162*m*n^3*l1^2*
         l2^3*z5 + 41/648*m*n^3*l1^2*l2^3*z4 - 55/216*m*n^3*l1^2*l2^3*
         z3 - 5927/15552*m*n^3*l1^3*l2^2 - 50/243*m*n^3*l1^3*l2^2*z6 + 
         37/243*m*n^3*l1^3*l2^2*z5 - 37/324*m*n^3*l1^3*l2^2*z4 - 979/
         972*m*n^3*l1^3*l2^2*z3 + 4/243*m*n^3*l1^3*l2^2*z3^2 - 17/
         124416*m*n^4*l2^5 + 1/1296*m*n^4*l2^5*z4 - 5/7776*m*n^4*l2^5*
         z3 - 2089/93312*m*n^4*l1^2*l2^3 + 13/324*m*n^4*l1^2*l2^3*z4 - 
         29/1944*m*n^4*l1^2*l2^3*z3 - 58063/124416*m^2*l2^5 - 175/1944*
         m^2*l2^5*z6 + 265/972*m^2*l2^5*z5 - 47/288*m^2*l2^5*z4 - 521/
         1944*m^2*l2^5*z3 + 31/972*m^2*l2^5*z3^2 - 455233/186624*m^2*l1
         *l2^4 - 125/243*m^2*l1*l2^4*z6 + 485/324*m^2*l1*l2^4*z5 - 431/
         432*m^2*l1*l2^4*z4 - 115/81*m^2*l1*l2^4*z3 + 43/243*m^2*l1*
         l2^4*z3^2 - 29267/5832*m^2*l1^2*l2^3 - 250/243*m^2*l1^2*l2^3*
         z6 + 590/243*m^2*l1^2*l2^3*z5 - 169/108*m^2*l1^2*l2^3*z4 - 
         1019/486*m^2*l1^2*l2^3*z3 + 80/243*m^2*l1^2*l2^3*z3^2 - 96215/
         11664*m^2*l1^3*l2^2 - 400/243*m^2*l1^3*l2^2*z6 + 844/243*m^2*
         l1^3*l2^2*z5 - 41/18*m^2*l1^3*l2^2*z4 - 211/81*m^2*l1^3*l2^2*
         z3 + 128/243*m^2*l1^3*l2^2*z3^2 - 26221/62208*m^2*n*l2^5 - 175/
         1944*m^2*n*l2^5*z6 + 875/3888*m^2*n*l2^5*z5 - 121/864*m^2*n*
         l2^5*z4 - 203/972*m^2*n*l2^5*z3 + 7/243*m^2*n*l2^5*z3^2 - 
         335221/186624*m^2*n*l1*l2^4 - 125/324*m^2*n*l1*l2^4*z6 + 835/
         972*m^2*n*l1*l2^4*z5 - 641/1296*m^2*n*l1*l2^4*z4 - 1595/1944*
         m^2*n*l1*l2^4*z3 + 19/162*m^2*n*l1*l2^4*z3^2 - 454795/93312*
         m^2*n*l1^2*l2^3 - 250/243*m^2*n*l1^2*l2^3*z6 + 47/18*m^2*n*
         l1^2*l2^3*z5 - 137/81*m^2*n*l1^2*l2^3*z4 - 568/243*m^2*n*l1^2*
         l2^3*z3 + 80/243*m^2*n*l1^2*l2^3*z3^2 - 31907/46656*m^2*n*l1^3
         *l2^2 - 50/243*m^2*n*l1^3*l2^2*z6 + 203/243*m^2*n*l1^3*l2^2*z5
          - 151/324*m^2*n*l1^3*l2^2*z4 - 269/243*m^2*n*l1^3*l2^2*z3 + 
         16/243*m^2*n*l1^3*l2^2*z3^2 - 28813/5832*m^2*n*l1^4*l2 - 250/
         243*m^2*n*l1^4*l2*z6 + 197/81*m^2*n*l1^4*l2*z5 - 122/81*m^2*n*
         l1^4*l2*z4 - 167/81*m^2*n*l1^4*l2*z3 + 80/243*m^2*n*l1^4*l2*
         z3^2 - 9029/124416*m^2*n^2*l2^5 - 175/7776*m^2*n^2*l2^5*z6 + 5/
         243*m^2*n^2*l2^5*z5 - 7/432*m^2*n^2*l2^5*z4 - 31/1944*m^2*n^2*
         l2^5*z3 + 19/3888*m^2*n^2*l2^5*z3^2 - 55043/93312*m^2*n^2*l1*
         l2^4 - 125/972*m^2*n^2*l1*l2^4*z6 + 35/162*m^2*n^2*l1*l2^4*z5
          - 7/72*m^2*n^2*l1*l2^4*z4 - 5/24*m^2*n^2*l1*l2^4*z3 + 17/486*
         m^2*n^2*l1*l2^4*z3^2 + 3941/23328*m^2*n^2*l1^2*l2^3 + 43/486*
         m^2*n^2*l1^2*l2^3*z5 + 7/216*m^2*n^2*l1^2*l2^3*z4 - 23/72*m^2*
         n^2*l1^2*l2^3*z3 - 15749/23328*m^2*n^2*l1^3*l2^2 - 50/243*m^2*
         n^2*l1^3*l2^2*z6 + 203/243*m^2*n^2*l1^3*l2^2*z5 - 35/72*m^2*
         n^2*l1^3*l2^2*z4 - 1127/972*m^2*n^2*l1^3*l2^2*z3 + 16/243*m^2*
         n^2*l1^3*l2^2*z3^2 + 5369/93312*m^2*n^2*l1^4*l2 + 17/243*m^2*
         n^2*l1^4*l2*z5 - 1/24*m^2*n^2*l1^4*l2*z4 - 47/243*m^2*n^2*l1^4
         *l2*z3 - 5003/5184*m^2*n^2*l1^5 - 50/243*m^2*n^2*l1^5*z6 + 125/
         243*m^2*n^2*l1^5*z5 - 103/324*m^2*n^2*l1^5*z4 - 119/243*m^2*
         n^2*l1^5*z3 + 16/243*m^2*n^2*l1^5*z3^2 - 269/62208*m^2*n^3*
         l2^5 - 25/7776*m^2*n^3*l2^5*z6 - 5/1296*m^2*n^3*l2^5*z5 + 1/
         648*m^2*n^3*l2^5*z4 + 1/324*m^2*n^3*l2^5*z3 + 1/3888*m^2*n^3*
         l2^5*z3^2 + 6763/93312*m^2*n^3*l1^2*l2^3 + 4/243*m^2*n^3*l1^2*
         l2^3*z5 + 29/648*m^2*n^3*l1^2*l2^3*z4 - 31/216*m^2*n^3*l1^2*
         l2^3*z3 - 601/23328*m^2*n^3*l1^3*l2^2 + 19/648*m^2*n^3*l1^3*
         l2^2*z4 - 11/486*m^2*n^3*l1^3*l2^2*z3 + 5369/93312*m^2*n^3*
         l1^4*l2 + 17/243*m^2*n^3*l1^4*l2*z5 - 1/24*m^2*n^3*l1^4*l2*z4
          - 47/243*m^2*n^3*l1^4*l2*z3 - 803/46656*m^2*n^4*l1^3*l2^2 + 7/
         324*m^2*n^4*l1^3*l2^2*z4 - 1/324*m^2*n^4*l1^3*l2^2*z3 + 1495/
         124416*m^3*l2^5 - 5/648*m^3*l2^5*z4 + 85/7776*m^3*l2^5*z3 + 
         9145/186624*m^3*l1*l2^4 - 5/162*m^3*l1*l2^4*z4 + 55/1296*m^3*
         l1*l2^4*z3 + 5065/23328*m^3*l1^2*l2^3 - 1/9*m^3*l1^2*l2^3*z4
          + 53/486*m^3*l1^2*l2^3*z3 + 1165/186624*m^3*n*l2^5 - 5/1296*
         m^3*n*l2^5*z4 + 5/972*m^3*n*l2^5*z3 + 9145/186624*m^3*n*l1*
         l2^4 - 5/162*m^3*n*l1*l2^4*z4 + 55/1296*m^3*n*l1*l2^4*z3 - 985/
         93312*m^3*n*l1^2*l2^3 - 1/162*m^3*n*l1^2*l2^3*z4 + 59/1944*m^3
         *n*l1^2*l2^3*z3 + 3881/15552*m^3*n*l1^3*l2^2 - 41/324*m^3*n*
         l1^3*l2^2*z4 + 139/972*m^3*n*l1^3*l2^2*z3 + 167/124416*m^3*n^2
         *l2^5 - 1/1296*m^3*n^2*l2^5*z4 + 7/7776*m^3*n^2*l2^5*z3 - 985/
         93312*m^3*n^2*l1^2*l2^3 - 1/162*m^3*n^2*l1^2*l2^3*z4 + 59/1944
         *m^3*n^2*l1^2*l2^3*z3 - 1249/46656*m^3*n^2*l1^3*l2^2 + 1/648*
         m^3*n^2*l1^3*l2^2*z4 + 13/972*m^3*n^2*l1^3*l2^2*z3 + 2455/
         23328*m^3*n^2*l1^4*l2 - 7/108*m^3*n^2*l1^4*l2*z4 + 13/162*m^3*
         n^2*l1^4*l2*z3 - 1249/46656*m^3*n^3*l1^3*l2^2 + 1/648*m^3*n^3*
         l1^3*l2^2*z4 + 13/972*m^3*n^3*l1^3*l2^2*z3 - 25/6912*m^3*n^3*
         l1^4*l2 + 1/648*m^3*n^3*l1^4*l2*z4 + 1/432*m^3*n^3*l1^4*l2*z3
          + 1829/93312*m^3*n^3*l1^5 - 1/81*m^3*n^3*l1^5*z4 + 11/648*m^3
         *n^3*l1^5*z3 - 25/6912*m^3*n^4*l1^4*l2 + 1/648*m^3*n^4*l1^4*l2
         *z4 + 1/432*m^3*n^4*l1^4*l2*z3 + 1/3888*m^4*l2^5 - 1/1296*m^4*
         l2^5*z4 + 1/1944*m^4*l2^5*z3 + 5/1944*m^4*l1*l2^4 - 5/648*m^4*
         l1*l2^4*z4 + 5/972*m^4*l1*l2^4*z3 + 1/3888*m^4*n*l2^5 - 1/1296
         *m^4*n*l2^5*z4 + 1/1944*m^4*n*l2^5*z3 + 5/972*m^4*n*l1^2*l2^3
          - 5/324*m^4*n*l1^2*l2^3*z4 + 5/486*m^4*n*l1^2*l2^3*z3 + 5/972
         *m^4*n^2*l1^3*l2^2 - 5/324*m^4*n^2*l1^3*l2^2*z4 + 5/486*m^4*
         n^2*l1^3*l2^2*z3 + 5/1944*m^4*n^3*l1^4*l2 - 5/648*m^4*n^3*l1^4
         *l2*z4 + 5/972*m^4*n^3*l1^4*l2*z3 + 1/1944*m^4*n^4*l1^5 - 1/
         648*m^4*n^4*l1^5*z4 + 1/972*m^4*n^4*l1^5*z3 )

       + h^6 * ( 83239643/1119744*l2^6 + 5609297/43200*l2^6*z8 - 2719/
         300*l2^6*z3z5 - 12473051/233280*l2^6*z7 + 1552933/23328*l2^6*
         z6 + 1377833/58320*l2^6*z5 + 181877/12960*l2^6*z4 + 3361333/
         46656*l2^6*z3 - 11383/162*l2^6*z3*z5 + 66899/4860*l2^6*z3*z4
          + 1228771/58320*l2^6*z3^2 + 611725391/1399680*l1*l2^5 + 
         8258189/10800*l1*l2^5*z8 - 4003/75*l1*l2^5*z3z5 - 6273727/
         19440*l1*l2^5*z7 + 2314979/5832*l1*l2^5*z6 + 2105201/14580*l1*
         l2^5*z5 + 158407/1944*l1*l2^5*z4 + 24933353/58320*l1*l2^5*z3
          - 1246/3*l1*l2^5*z3*z5 + 98492/1215*l1*l2^5*z3*z4 + 1854077/
         14580*l1*l2^5*z3^2 + 311672071/279936*l1^2*l2^4 + 777751/400*
         l1^2*l2^4*z8 - 3393/25*l1^2*l2^4*z3z5 - 48230557/58320*l1^2*
         l2^4*z7 + 5921863/5832*l1^2*l2^4*z6 + 5327921/14580*l1^2*l2^4*
         z5 + 401707/1944*l1^2*l2^4*z4 + 64047373/58320*l1^2*l2^4*z3 - 
         9514/9*l1^2*l2^4*z3*z5 + 83291/405*l1^2*l2^4*z3*z4 + 4746109/
         14580*l1^2*l2^4*z3^2 + 85440121/58320*l1^3*l2^3 + 224867/90*
         l1^3*l2^3*z8 - 872/5*l1^3*l2^3*z3z5 - 7696751/7290*l1^3*l2^3*
         z7 + 954017/729*l1^3*l2^3*z6 + 547306/1215*l1^3*l2^3*z5 + 
         323501/1215*l1^3*l2^3*z4 + 706183/486*l1^3*l2^3*z3 - 109040/81
         *l1^3*l2^3*z3*z5 + 317816/1215*l1^3*l2^3*z3*z4 + 1512694/3645*
         l1^3*l2^3*z3^2 + 87021209/69984*l1^4*l2^2 + 1140839/540*l1^4*
         l2^2*z8 - 2212/15*l1^4*l2^2*z3z5 - 4333363/4860*l1^4*l2^2*z7
          + 179527/162*l1^4*l2^2*z6 + 460337/1215*l1^4*l2^2*z5 + 544141/
         2430*l1^4*l2^2*z4 + 18047111/14580*l1^4*l2^2*z3 - 10216/9*l1^4
         *l2^2*z3*z5 + 89356/405*l1^4*l2^2*z3*z4 + 28373/81*l1^4*l2^2*
         z3^2 + 1588913/3240*l1^5*l2 + 542569/675*l1^5*l2*z8 - 4208/75*
         l1^5*l2*z3z5 - 135677/405*l1^5*l2*z7 + 34222/81*l1^5*l2*z6 + 
         34396/243*l1^5*l2*z5 + 34618/405*l1^5*l2*z4 + 189377/405*l1^5*
         l2*z3 - 11488/27*l1^5*l2*z3*z5 + 11024/135*l1^5*l2*z3*z4 + 
         52724/405*l1^5*l2*z3^2 + 1588913/9720*l1^6 + 542569/2025*l1^6*
         z8 - 4208/225*l1^6*z3z5 - 135677/1215*l1^6*z7 + 34222/243*l1^6
         *z6 + 34396/729*l1^6*z5 + 34618/1215*l1^6*z4 + 189377/1215*
         l1^6*z3 - 11488/81*l1^6*z3*z5 + 11024/405*l1^6*z3*z4 + 52724/
         1215*l1^6*z3^2 + 384038503/5598720*n*l2^6 + 2844877/25920*n*
         l2^6*z8 - 1379/180*n*l2^6*z3z5 - 1775887/38880*n*l2^6*z7 + 
         336997/5832*n*l2^6*z6 + 371341/19440*n*l2^6*z5 + 463777/38880*
         n*l2^6*z4 + 14858509/233280*n*l2^6*z3 - 173/3*n*l2^6*z3*z5 + 
         13292/1215*n*l2^6*z3*z4 + 514763/29160*n*l2^6*z3^2 + 39612263/
         93312*n*l1*l2^5 + 270253/400*n*l1*l2^5*z8 - 1179/25*n*l1*l2^5*
         z3z5 - 1797629/6480*n*l1*l2^5*z7 + 2059375/5832*n*l1*l2^5*z6
          + 1636303/14580*n*l1*l2^5*z5 + 720481/9720*n*l1*l2^5*z4 + 
         22739927/58320*n*l1*l2^5*z3 - 9578/27*n*l1*l2^5*z3*z5 + 16394/
         243*n*l1*l2^5*z3*z4 + 1564309/14580*n*l1*l2^5*z3^2 + 711939947/
         699840*n*l1^2*l2^4 + 8724427/5400*n*l1^2*l2^4*z8 - 8458/75*n*
         l1^2*l2^4*z3z5 - 323027/486*n*l1^2*l2^4*z7 + 1235239/1458*n*
         l1^2*l2^4*z6 + 1996361/7290*n*l1^2*l2^4*z5 + 94753/540*n*l1^2*
         l2^4*z4 + 27312061/29160*n*l1^2*l2^4*z3 - 68572/81*n*l1^2*l2^4
         *z3*z5 + 65192/405*n*l1^2*l2^4*z3*z4 + 935722/3645*n*l1^2*l2^4
         *z3^2 + 14068757/9720*n*l1^3*l2^3 + 189796/81*n*l1^3*l2^3*z8
          - 1472/9*n*l1^3*l2^3*z3z5 - 7086721/7290*n*l1^3*l2^3*z7 + 
         896077/729*n*l1^3*l2^3*z6 + 1505528/3645*n*l1^3*l2^3*z5 + 
         306788/1215*n*l1^3*l2^3*z4 + 1623071/1215*n*l1^3*l2^3*z3 - 
         100208/81*n*l1^3*l2^3*z3*z5 + 286168/1215*n*l1^3*l2^3*z3*z4 + 
         1369898/3645*n*l1^3*l2^3*z3^2 + 63741023/69984*n*l1^4*l2^2 + 
         262001/180*n*l1^4*l2^2*z8 - 508/5*n*l1^4*l2^2*z3z5 - 1460603/
         2430*n*l1^4*l2^2*z7 + 62062/81*n*l1^4*l2^2*z6 + 34141/135*n*
         l1^4*l2^2*z5 + 377017/2430*n*l1^4*l2^2*z4 + 12281357/14580*n*
         l1^4*l2^2*z3 - 20576/27*n*l1^4*l2^2*z3*z5 + 58672/405*n*l1^4*
         l2^2*z3*z4 + 18766/81*n*l1^4*l2^2*z3^2 + 1588913/3240*n*l1^5*
         l2 + 542569/675*n*l1^5*l2*z8 - 4208/75*n*l1^5*l2*z3z5 - 135677/
         405*n*l1^5*l2*z7 + 34222/81*n*l1^5*l2*z6 + 34396/243*n*l1^5*l2
         *z5 + 34618/405*n*l1^5*l2*z4 + 189377/405*n*l1^5*l2*z3 - 11488/
         27*n*l1^5*l2*z3*z5 + 11024/135*n*l1^5*l2*z3*z4 + 52724/405*n*
         l1^5*l2*z3^2 + 53681719/2799360*n^2*l2^6 + 1730857/64800*n^2*
         l2^6*z8 - 839/450*n^2*l2^6*z3z5 - 150047/12960*n^2*l2^6*z7 + 
         88369/5832*n^2*l2^6*z6 + 59899/14580*n^2*l2^6*z5 + 17047/6480*
         n^2*l2^6*z4 + 4227979/233280*n^2*l2^6*z3 - 713/54*n^2*l2^6*z3*
         z5 + 1937/810*n^2*l2^6*z3*z4 + 126557/29160*n^2*l2^6*z3^2 + 
         2600081/23328*n^2*l1*l2^5 + 843767/5400*n^2*l1*l2^5*z8 - 818/
         75*n^2*l1*l2^5*z3z5 - 619783/9720*n^2*l1*l2^5*z7 + 503417/5832
         *n^2*l1*l2^5*z6 + 332123/14580*n^2*l1*l2^5*z5 + 19208/1215*n^2
         *l1*l2^5*z4 + 6122149/58320*n^2*l1*l2^5*z3 - 686/9*n^2*l1*l2^5
         *z3*z5 + 67757/4860*n^2*l1*l2^5*z3*z4 + 173347/7290*n^2*l1*
         l2^5*z3^2 + 23692111/77760*n^2*l1^2*l2^4 + 4689199/10800*n^2*
         l1^2*l2^4*z8 - 2273/75*n^2*l1^2*l2^4*z3z5 - 9993451/58320*n^2*
         l1^2*l2^4*z7 + 1355051/5832*n^2*l1^2*l2^4*z6 + 29819/486*n^2*
         l1^2*l2^4*z5 + 111323/2430*n^2*l1^2*l2^4*z4 + 1078691/3888*n^2
         *l1^2*l2^4*z3 - 17272/81*n^2*l1^2*l2^4*z3*z5 + 16069/405*n^2*
         l1^2*l2^4*z3*z4 + 940331/14580*n^2*l1^2*l2^4*z3^2 + 2093393/
         6480*n^2*l1^3*l2^3 + 76331/162*n^2*l1^3*l2^3*z8 - 296/9*n^2*
         l1^3*l2^3*z3z5 - 136864/729*n^2*l1^3*l2^3*z7 + 183940/729*n^2*
         l1^3*l2^3*z6 + 54607/729*n^2*l1^3*l2^3*z5 + 116683/2430*n^2*
         l1^3*l2^3*z4 + 699889/2430*n^2*l1^3*l2^3*z3 - 18896/81*n^2*
         l1^3*l2^3*z3*z5 + 52624/1215*n^2*l1^3*l2^3*z3*z4 + 256538/3645
         *n^2*l1^3*l2^3*z3^2 + 5210093/17496*n^2*l1^4*l2^2 + 121717/270
         *n^2*l1^4*l2^2*z8 - 472/15*n^2*l1^4*l2^2*z3z5 - 886051/4860*
         n^2*l1^4*l2^2*z7 + 38569/162*n^2*l1^4*l2^2*z6 + 92294/1215*n^2
         *l1^4*l2^2*z5 + 58691/1215*n^2*l1^4*l2^2*z4 + 939848/3645*n^2*
         l1^4*l2^2*z3 - 2072/9*n^2*l1^4*l2^2*z3*z5 + 17332/405*n^2*l1^4
         *l2^2*z3*z4 + 5585/81*n^2*l1^4*l2^2*z3^2 + 7712833/5598720*n^3
         *l2^6 + 35071/21600*n^3*l2^6*z8 - 17/150*n^3*l2^6*z3z5 - 42425/
         46656*n^3*l2^6*z7 + 9919/7776*n^3*l2^6*z6 + 16111/58320*n^3*
         l2^6*z5 - 431/7776*n^3*l2^6*z4 + 151553/77760*n^3*l2^6*z3 - 56/
         81*n^3*l2^6*z3*z5 + 607/4860*n^3*l2^6*z3*z4 + 2093/6480*n^3*
         l2^6*z3^2 + 11037187/1399680*n^3*l1*l2^5 + 59827/5400*n^3*l1*
         l2^5*z8 - 58/75*n^3*l1*l2^5*z3z5 - 2869/486*n^3*l1*l2^5*z7 + 
         1801/216*n^3*l1*l2^5*z6 + 353/108*n^3*l1*l2^5*z5 - 143/648*n^3
         *l1*l2^5*z4 + 146515/11664*n^3*l1*l2^5*z3 - 14/3*n^3*l1*l2^5*
         z3*z5 + 463/540*n^3*l1*l2^5*z3*z4 + 5053/2430*n^3*l1*l2^5*z3^2
          + 23982943/1399680*n^3*l1^2*l2^4 + 26819/1080*n^3*l1^2*l2^4*
         z8 - 26/15*n^3*l1^2*l2^4*z3z5 - 13694/1215*n^3*l1^2*l2^4*z7 + 
         48395/2916*n^3*l1^2*l2^4*z6 + 80551/14580*n^3*l1^2*l2^4*z5 + 
         41/270*n^3*l1^2*l2^4*z4 + 364499/14580*n^3*l1^2*l2^4*z3 - 850/
         81*n^3*l1^2*l2^4*z3*z5 + 824/405*n^3*l1^2*l2^4*z3*z4 + 14629/
         3645*n^3*l1^2*l2^4*z3^2 + 49409/1458*n^3*l1^3*l2^3 + 2063/45*
         n^3*l1^3*l2^3*z8 - 16/5*n^3*l1^3*l2^3*z3z5 - 64564/3645*n^3*
         l1^3*l2^3*z7 + 19286/729*n^3*l1^3*l2^3*z6 + 6373/1215*n^3*l1^3
         *l2^3*z5 + 7459/2430*n^3*l1^3*l2^3*z4 + 49067/1215*n^3*l1^3*
         l2^3*z3 - 1616/81*n^3*l1^3*l2^3*z3*z5 + 4832/1215*n^3*l1^3*
         l2^3*z3*z4 + 4862/729*n^3*l1^3*l2^3*z3^2 - 98819/5598720*n^4*
         l2^6 - 1/27*n^4*l2^6*z7 + 193/3888*n^4*l2^6*z6 + 509/7290*n^4*
         l2^6*z5 - 869/19440*n^4*l2^6*z4 + 3157/58320*n^4*l2^6*z3 - 2/
         1215*n^4*l2^6*z3*z4 + 7/810*n^4*l2^6*z3^2 - 7127/77760*n^4*l1*
         l2^5 - 1013/4860*n^4*l1*l2^5*z7 + 785/2916*n^4*l1*l2^5*z6 + 
         3029/7290*n^4*l1*l2^5*z5 - 1153/4860*n^4*l1*l2^5*z4 + 6421/
         29160*n^4*l1*l2^5*z3 - 11/1215*n^4*l1*l2^5*z3*z4 + 73/1458*n^4
         *l1*l2^5*z3^2 - 62911/139968*n^4*l1^2*l2^4 - 536/729*n^4*l1^2*
         l2^4*z7 + 1315/1458*n^4*l1^2*l2^4*z6 + 5759/3645*n^4*l1^2*l2^4
         *z5 - 6697/9720*n^4*l1^2*l2^4*z4 + 2599/3645*n^4*l1^2*l2^4*z3
          - 16/405*n^4*l1^2*l2^4*z3*z4 + 619/3645*n^4*l1^2*l2^4*z3^2 - 
         47/933120*n^5*l2^6 + 1/1296*n^5*l2^6*z5 - 7/12960*n^5*l2^6*z4
          - 7/29160*n^5*l2^6*z3 - 151/93312*n^5*l1*l2^5 + 1/81*n^5*l1*
         l2^5*z5 - 13/1944*n^5*l1*l2^5*z4 - 1/216*n^5*l1*l2^5*z3 + 
         4653025/124416*m*l2^6 + 5918747/129600*m*l2^6*z8 - 2869/900*m*
         l2^6*z3z5 - 634463/23328*m*l2^6*z7 + 364457/11664*m*l2^6*z6 + 
         283949/58320*m*l2^6*z5 + 255403/38880*m*l2^6*z4 + 6785519/
         233280*m*l2^6*z3 - 8225/324*m*l2^6*z3*z5 + 11369/2430*m*l2^6*
         z3*z4 + 172589/29160*m*l2^6*z3^2 + 106885031/466560*m*l1*l2^5
          + 150599/540*m*l1*l2^5*z8 - 292/15*m*l1*l2^5*z3z5 - 9880189/
         58320*m*l1*l2^5*z7 + 1117441/5832*m*l1*l2^5*z6 + 356059/14580*
         m*l1*l2^5*z5 + 5627/135*m*l1*l2^5*z4 + 3530873/19440*m*l1*l2^5
         *z3 - 12574/81*m*l1*l2^5*z3*z5 + 69817/2430*m*l1*l2^5*z3*z4 + 
         265991/7290*m*l1*l2^5*z3^2 + 26052851/46656*m*l1^2*l2^4 + 
         121717/180*m*l1^2*l2^4*z8 - 236/5*m*l1^2*l2^4*z3z5 - 3916241/
         9720*m*l1^2*l2^4*z7 + 1321349/2916*m*l1^2*l2^4*z6 + 206569/
         4860*m*l1^2*l2^4*z5 + 251861/2430*m*l1^2*l2^4*z4 + 4323953/
         9720*m*l1^2*l2^4*z3 - 10102/27*m*l1^2*l2^4*z3*z5 + 84391/1215*
         m*l1^2*l2^4*z3*z4 + 139297/1458*m*l1^2*l2^4*z3^2 + 71724823/
         87480*m*l1^3*l2^3 + 4049669/4050*m*l1^3*l2^3*z8 - 15704/225*m*
         l1^3*l2^3*z3z5 - 4220843/7290*m*l1^3*l2^3*z7 + 476393/729*m*
         l1^3*l2^3*z6 + 15838/243*m*l1^3*l2^3*z5 + 37516/243*m*l1^3*
         l2^3*z4 + 461956/729*m*l1^3*l2^3*z3 - 4984/9*m*l1^3*l2^3*z3*z5
          + 123272/1215*m*l1^3*l2^3*z3*z4 + 106256/729*m*l1^3*l2^3*z3^2
          + 62304131/116640*m*l1^4*l2^2 + 344521/540*m*l1^4*l2^2*z8 - 
         668/15*m*l1^4*l2^2*z3z5 - 139507/405*m*l1^4*l2^2*z7 + 292186/
         729*m*l1^4*l2^2*z6 + 11780/243*m*l1^4*l2^2*z5 + 26381/270*m*
         l1^4*l2^2*z4 + 1878989/4860*m*l1^4*l2^2*z3 - 28052/81*m*l1^4*
         l2^2*z3*z5 + 2816/45*m*l1^4*l2^2*z3*z4 + 333332/3645*m*l1^4*
         l2^2*z3^2 + 5111371/17496*m*l1^5*l2 + 243434/675*m*l1^5*l2*z8
          - 1888/75*m*l1^5*l2*z3z5 - 225623/1215*m*l1^5*l2*z7 + 53126/
         243*m*l1^5*l2*z6 + 121648/3645*m*l1^5*l2*z5 + 22204/405*m*l1^5
         *l2*z4 + 777409/3645*m*l1^5*l2*z3 - 15904/81*m*l1^5*l2*z3*z5
          + 14416/405*m*l1^5*l2*z3*z4 + 12680/243*m*l1^5*l2*z3^2 + 
         21830051/622080*m*n*l2^6 + 1747361/43200*m*n*l2^6*z8 - 847/300
         *m*n*l2^6*z3z5 - 2170273/93312*m*n*l2^6*z7 + 416675/15552*m*n*
         l2^6*z6 + 90863/46656*m*n*l2^6*z5 + 482641/77760*m*n*l2^6*z4
          + 2031157/77760*m*n*l2^6*z3 - 4697/216*m*n*l2^6*z3*z5 + 19021/
         4860*m*n*l2^6*z3*z4 + 43229/7776*m*n*l2^6*z3^2 + 94352927/
         466560*m*n*l1*l2^5 + 1673093/7200*m*n*l1*l2^5*z8 - 811/50*m*n*
         l1*l2^5*z3z5 - 7730567/58320*m*n*l1*l2^5*z7 + 298681/1944*m*n*
         l1*l2^5*z6 + 667447/58320*m*n*l1*l2^5*z5 + 19033/540*m*n*l1*
         l2^5*z4 + 8735077/58320*m*n*l1*l2^5*z3 - 10096/81*m*n*l1*l2^5*
         z3*z5 + 5434/243*m*n*l1*l2^5*z3*z4 + 105199/3240*m*n*l1*l2^5*
         z3^2 + 1539036833/2799360*m*n*l1^2*l2^4 + 13638493/21600*m*n*
         l1^2*l2^4*z8 - 6611/150*m*n*l1^2*l2^4*z3z5 - 42501851/116640*m
         *n*l1^2*l2^4*z7 + 4921207/11664*m*n*l1^2*l2^4*z6 + 2289307/
         58320*m*n*l1^2*l2^4*z5 + 466469/4860*m*n*l1^2*l2^4*z4 + 
         9317783/23328*m*n*l1^2*l2^4*z3 - 27589/81*m*n*l1^2*l2^4*z3*z5
          + 74123/1215*m*n*l1^2*l2^4*z3*z4 + 2440537/29160*m*n*l1^2*
         l2^4*z3^2 + 71794531/116640*m*n*l1^3*l2^3 + 942791/1350*m*n*
         l1^3*l2^3*z8 - 3656/75*m*n*l1^3*l2^3*z3z5 - 1465948/3645*m*n*
         l1^3*l2^3*z7 + 37990/81*m*n*l1^3*l2^3*z6 + 32929/810*m*n*l1^3*
         l2^3*z5 + 126398/1215*m*n*l1^3*l2^3*z4 + 146905/324*m*n*l1^3*
         l2^3*z3 - 10060/27*m*n*l1^3*l2^3*z3*z5 + 81448/1215*m*n*l1^3*
         l2^3*z3*z4 + 110587/1215*m*n*l1^3*l2^3*z3^2 + 36706883/58320*m
         *n*l1^4*l2^2 + 33008/45*m*n*l1^4*l2^2*z8 - 256/5*m*n*l1^4*l2^2
         *z3z5 - 4181197/9720*m*n*l1^4*l2^2*z7 + 1435859/2916*m*n*l1^4*
         l2^2*z6 + 208399/4860*m*n*l1^4*l2^2*z5 + 108377/972*m*n*l1^4*
         l2^2*z4 + 343169/729*m*n*l1^4*l2^2*z3 - 32326/81*m*n*l1^4*l2^2
         *z3*z5 + 9716/135*m*n*l1^4*l2^2*z3*z4 + 723641/7290*m*n*l1^4*
         l2^2*z3^2 + 2192747/21870*m*n*l1^5*l2 + 146473/1350*m*n*l1^5*
         l2*z8 - 568/75*m*n*l1^5*l2*z3z5 - 30397/405*m*n*l1^5*l2*z7 + 
         20446/243*m*n*l1^5*l2*z6 + 4507/3645*m*n*l1^5*l2*z5 + 2096/135
         *m*n*l1^5*l2*z4 + 298072/3645*m*n*l1^5*l2*z3 - 4720/81*m*n*
         l1^5*l2*z3*z5 + 856/81*m*n*l1^5*l2*z3*z4 + 16298/1215*m*n*l1^5
         *l2*z3^2 + 1596253/19440*m*n*l1^6 + 14441/150*m*n*l1^6*z8 - 
         168/25*m*n*l1^6*z3z5 - 81601/1458*m*n*l1^6*z7 + 47009/729*m*n*
         l1^6*z6 + 7259/1215*m*n*l1^6*z5 + 3478/243*m*n*l1^6*z4 + 
         152617/2430*m*n*l1^6*z3 - 1408/27*m*n*l1^6*z3*z5 + 11488/1215*
         m*n*l1^6*z3*z4 + 47998/3645*m*n*l1^6*z3^2 + 16695593/1866240*m
         *n^2*l2^6 + 22693/2400*m*n^2*l2^6*z8 - 33/50*m*n^2*l2^6*z3z5
          - 158975/31104*m*n^2*l2^6*z7 + 278039/46656*m*n^2*l2^6*z6 - 
         84689/116640*m*n^2*l2^6*z5 + 11591/7776*m*n^2*l2^6*z4 + 
         1592479/233280*m*n^2*l2^6*z3 - 1019/216*m*n^2*l2^6*z3*z5 + 
         1319/1620*m*n^2*l2^6*z3*z4 + 35569/23328*m*n^2*l2^6*z3^2 + 
         27141919/466560*m*n^2*l1*l2^5 + 150599/2400*m*n^2*l1*l2^5*z8
          - 219/50*m*n^2*l1*l2^5*z3z5 - 93529/2916*m*n^2*l1*l2^5*z7 + 
         114259/2916*m*n^2*l1*l2^5*z6 - 6343/14580*m*n^2*l1*l2^5*z5 + 
         175519/19440*m*n^2*l1*l2^5*z4 + 611449/14580*m*n^2*l1*l2^5*z3
          - 5099/162*m*n^2*l1*l2^5*z3*z5 + 10489/1944*m*n^2*l1*l2^5*z3*
         z4 + 275599/29160*m*n^2*l1*l2^5*z3^2 + 160402999/1399680*m*n^2
         *l1^2*l2^4 + 2696341/21600*m*n^2*l1^2*l2^4*z8 - 1307/150*m*n^2
         *l1^2*l2^4*z3z5 - 7758269/116640*m*n^2*l1^2*l2^4*z7 + 325969/
         3888*m*n^2*l1^2*l2^4*z6 + 46859/6480*m*n^2*l1^2*l2^4*z5 + 
         301129/19440*m*n^2*l1^2*l2^4*z4 + 4939549/58320*m*n^2*l1^2*
         l2^4*z3 - 5056/81*m*n^2*l1^2*l2^4*z3*z5 + 50929/4860*m*n^2*
         l1^2*l2^4*z3*z4 + 155893/9720*m*n^2*l1^2*l2^4*z3^2 + 2270836/
         10935*m*n^2*l1^3*l2^3 + 101087/450*m*n^2*l1^3*l2^3*z8 - 392/25
         *m*n^2*l1^3*l2^3*z3z5 - 1947049/14580*m*n^2*l1^3*l2^3*z7 + 
         39110/243*m*n^2*l1^3*l2^3*z6 + 8297/729*m*n^2*l1^3*l2^3*z5 + 
         14839/486*m*n^2*l1^3*l2^3*z4 + 583987/3645*m*n^2*l1^3*l2^3*z3
          - 3116/27*m*n^2*l1^3*l2^3*z3*z5 + 24854/1215*m*n^2*l1^3*l2^3*
         z3*z4 + 10414/405*m*n^2*l1^3*l2^3*z3^2 + 635425/11664*m*n^2*
         l1^4*l2^2 + 2063/36*m*n^2*l1^4*l2^2*z8 - 4*m*n^2*l1^4*l2^2*
         z3z5 - 249169/4860*m*n^2*l1^4*l2^2*z7 + 84175/1458*m*n^2*l1^4*
         l2^2*z6 - 8687/4860*m*n^2*l1^4*l2^2*z5 + 25039/4860*m*n^2*l1^4
         *l2^2*z4 + 925291/14580*m*n^2*l1^4*l2^2*z3 - 2398/81*m*n^2*
         l1^4*l2^2*z3*z5 + 2318/405*m*n^2*l1^4*l2^2*z3*z4 + 19072/3645*
         m*n^2*l1^4*l2^2*z3^2 + 2192747/21870*m*n^2*l1^5*l2 + 146473/
         1350*m*n^2*l1^5*l2*z8 - 568/75*m*n^2*l1^5*l2*z3z5 - 30397/405*
         m*n^2*l1^5*l2*z7 + 20446/243*m*n^2*l1^5*l2*z6 + 4507/3645*m*
         n^2*l1^5*l2*z5 + 2096/135*m*n^2*l1^5*l2*z4 + 298072/3645*m*n^2
         *l1^5*l2*z3 - 4720/81*m*n^2*l1^5*l2*z3*z5 + 856/81*m*n^2*l1^5*
         l2*z3*z4 + 16298/1215*m*n^2*l1^5*l2*z3^2 + 424109/622080*m*n^3
         *l2^6 + 22693/32400*m*n^3*l2^6*z8 - 11/225*m*n^3*l2^6*z3z5 - 
         18059/46656*m*n^3*l2^6*z7 + 3659/7776*m*n^3*l2^6*z6 - 433/2880
         *m*n^3*l2^6*z5 + 4261/77760*m*n^3*l2^6*z4 + 35861/46656*m*n^3*
         l2^6*z3 - 97/324*m*n^3*l2^6*z3*z5 + 239/4860*m*n^3*l2^6*z3*z4
          + 1603/9720*m*n^3*l2^6*z3^2 + 751447/233280*m*n^3*l1*l2^5 + 
         39197/10800*m*n^3*l1*l2^5*z8 - 19/75*m*n^3*l1*l2^5*z3z5 - 
         48413/29160*m*n^3*l1*l2^5*z7 + 1715/729*m*n^3*l1*l2^5*z6 + 
         10237/58320*m*n^3*l1*l2^5*z5 + 133/4860*m*n^3*l1*l2^5*z4 + 
         12463/3645*m*n^3*l1*l2^5*z3 - 83/54*m*n^3*l1*l2^5*z3*z5 + 479/
         1944*m*n^3*l1*l2^5*z3*z4 + 8533/14580*m*n^3*l1*l2^5*z3^2 + 
         2493167/279936*m*n^3*l1^2*l2^4 + 125843/10800*m*n^3*l1^2*l2^4*
         z8 - 61/75*m*n^3*l1^2*l2^4*z3z5 - 165869/29160*m*n^3*l1^2*l2^4
         *z7 + 48485/5832*m*n^3*l1^2*l2^4*z6 + 661/1215*m*n^3*l1^2*l2^4
         *z5 - 1603/6480*m*n^3*l1^2*l2^4*z4 + 1519631/116640*m*n^3*l1^2
         *l2^4*z3 - 409/81*m*n^3*l1^2*l2^4*z3*z5 + 1433/1620*m*n^3*l1^2
         *l2^4*z3*z4 + 8048/3645*m*n^3*l1^2*l2^4*z3^2 - 68357/349920*m*
         n^3*l1^3*l2^3 + 2063/810*m*n^3*l1^3*l2^3*z8 - 8/45*m*n^3*l1^3*
         l2^3*z3z5 - 20903/4860*m*n^3*l1^3*l2^3*z7 + 4150/729*m*n^3*
         l1^3*l2^3*z6 + 5464/3645*m*n^3*l1^3*l2^3*z5 - 2341/1215*m*n^3*
         l1^3*l2^3*z4 + 118121/14580*m*n^3*l1^3*l2^3*z3 - 32/27*m*n^3*
         l1^3*l2^3*z3*z5 + 74/405*m*n^3*l1^3*l2^3*z3*z4 + 448/729*m*n^3
         *l1^3*l2^3*z3^2 + 1590623/116640*m*n^3*l1^4*l2^2 + 2063/135*m*
         n^3*l1^4*l2^2*z8 - 16/15*m*n^3*l1^4*l2^2*z3z5 - 132397/9720*m*
         n^3*l1^4*l2^2*z7 + 47587/2916*m*n^3*l1^4*l2^2*z6 + 19/405*m*
         n^3*l1^4*l2^2*z5 + 809/2430*m*n^3*l1^4*l2^2*z4 + 77473/3645*m*
         n^3*l1^4*l2^2*z3 - 584/81*m*n^3*l1^4*l2^2*z3*z5 + 14/9*m*n^3*
         l1^4*l2^2*z3*z4 + 11491/7290*m*n^3*l1^4*l2^2*z3^2 - 2183/
         311040*m*n^4*l2^6 - 1/72*m*n^4*l2^6*z7 + 365/23328*m*n^4*l2^6*
         z6 + 1001/29160*m*n^4*l2^6*z5 - 161/19440*m*n^4*l2^6*z4 + 79/
         38880*m*n^4*l2^6*z3 - 1/1620*m*n^4*l2^6*z3*z4 + 2/3645*m*n^4*
         l2^6*z3^2 - 22339/466560*m*n^4*l1*l2^5 - 1013/9720*m*n^4*l1*
         l2^5*z7 + 355/2916*m*n^4*l1*l2^5*z6 + 3511/14580*m*n^4*l1*l2^5
         *z5 - 2087/19440*m*n^4*l1*l2^5*z4 + 329/4860*m*n^4*l1*l2^5*z3
          - 11/2430*m*n^4*l1*l2^5*z3*z4 + 121/7290*m*n^4*l1*l2^5*z3^2
          - 7687/933120*m*n^4*l1^2*l2^4 - 113/4860*m*n^4*l1^2*l2^4*z7
          + 85/1458*m*n^4*l1^2*l2^4*z6 + 221/3645*m*n^4*l1^2*l2^4*z5 - 
         3319/19440*m*n^4*l1^2*l2^4*z4 + 509/5832*m*n^4*l1^2*l2^4*z3 - 
         1/1215*m*n^4*l1^2*l2^4*z3*z4 + 61/1458*m*n^4*l1^2*l2^4*z3^2 - 
         5755/8748*m*n^4*l1^3*l2^3 - 1241/3645*m*n^4*l1^3*l2^3*z7 + 397/
         729*m*n^4*l1^3*l2^3*z6 + 5681/7290*m*n^4*l1^3*l2^3*z5 - 623/
         810*m*n^4*l1^3*l2^3*z4 + 5063/7290*m*n^4*l1^3*l2^3*z3 - 4/135*
         m*n^4*l1^3*l2^3*z3*z4 + 953/3645*m*n^4*l1^3*l2^3*z3^2 - 31/
         933120*m*n^5*l2^6 + 1/3888*m*n^5*l2^6*z5 - 7/38880*m*n^5*l2^6*
         z4 - 1/14580*m*n^5*l2^6*z3 - 89/15552*m*n^5*l1^2*l2^4 + 5/216*
         m*n^5*l1^2*l2^4*z5 - 11/1296*m*n^5*l1^2*l2^4*z4 - 17/1944*m*
         n^5*l1^2*l2^4*z3 + 11863181/2799360*m^2*l2^6 + 14441/4320*m^2*
         l2^6*z8 - 7/30*m^2*l2^6*z3z5 - 1084331/233280*m^2*l2^6*z7 + 
         36701/7776*m^2*l2^6*z6 - 98263/116640*m^2*l2^6*z5 + 893/1440*
         m^2*l2^6*z4 + 314077/77760*m^2*l2^6*z3 - 71/36*m^2*l2^6*z3*z5
          + 239/540*m^2*l2^6*z3*z4 + 8053/19440*m^2*l2^6*z3^2 + 930007/
         38880*m^2*l1*l2^5 + 35071/1800*m^2*l1*l2^5*z8 - 34/25*m^2*l1*
         l2^5*z3z5 - 781837/29160*m^2*l1*l2^5*z7 + 17329/648*m^2*l1*
         l2^5*z6 - 191987/29160*m^2*l1*l2^5*z5 + 9923/2430*m^2*l1*l2^5*
         z4 + 1407781/58320*m^2*l1*l2^5*z3 - 919/81*m^2*l1*l2^5*z3*z5
          + 6227/2430*m^2*l1*l2^5*z3*z4 + 6481/2430*m^2*l1*l2^5*z3^2 + 
         49616939/699840*m^2*l1^2*l2^4 + 59827/1080*m^2*l1^2*l2^4*z8 - 
         58/15*m^2*l1^2*l2^4*z3z5 - 731149/9720*m^2*l1^2*l2^4*z7 + 1988/
         27*m^2*l1^2*l2^4*z6 - 468407/29160*m^2*l1^2*l2^4*z5 + 122479/
         9720*m^2*l1^2*l2^4*z4 + 3669317/58320*m^2*l1^2*l2^4*z3 - 2606/
         81*m^2*l1^2*l2^4*z3*z5 + 3463/486*m^2*l1^2*l2^4*z3*z4 + 2812/
         405*m^2*l1^2*l2^4*z3^2 + 15258923/174960*m^2*l1^3*l2^3 + 26819/
         405*m^2*l1^3*l2^3*z8 - 208/45*m^2*l1^3*l2^3*z3z5 - 95266/1215*
         m^2*l1^3*l2^3*z7 + 55505/729*m^2*l1^3*l2^3*z6 - 72314/3645*m^2
         *l1^3*l2^3*z5 + 18449/1215*m^2*l1^3*l2^3*z4 + 54227/810*m^2*
         l1^3*l2^3*z3 - 3056/81*m^2*l1^3*l2^3*z3*z5 + 9404/1215*m^2*
         l1^3*l2^3*z3*z4 + 36532/3645*m^2*l1^3*l2^3*z3^2 + 64522/729*
         m^2*l1^4*l2^2 + 2063/30*m^2*l1^4*l2^2*z8 - 24/5*m^2*l1^4*l2^2*
         z3z5 - 13213/180*m^2*l1^4*l2^2*z7 + 103541/1458*m^2*l1^4*l2^2*
         z6 - 70262/3645*m^2*l1^4*l2^2*z5 + 6728/405*m^2*l1^4*l2^2*z4
          + 75967/1215*m^2*l1^4*l2^2*z3 - 3212/81*m^2*l1^4*l2^2*z3*z5
          + 1004/135*m^2*l1^4*l2^2*z3*z4 + 41039/3645*m^2*l1^4*l2^2*
         z3^2 + 20581927/5598720*m^2*n*l2^6 + 187733/64800*m^2*n*l2^6*
         z8 - 91/450*m^2*n*l2^6*z3z5 - 841013/233280*m^2*n*l2^6*z7 + 
         2615/729*m^2*n*l2^6*z6 - 53471/46656*m^2*n*l2^6*z5 + 15101/
         25920*m^2*n*l2^6*z4 + 769741/233280*m^2*n*l2^6*z3 - 13/8*m^2*n
         *l2^6*z3*z5 + 3311/9720*m^2*n*l2^6*z3*z4 + 3347/7290*m^2*n*
         l2^6*z3^2 + 8290219/349920*m^2*n*l1*l2^5 + 101087/5400*m^2*n*
         l1*l2^5*z8 - 98/75*m^2*n*l1*l2^5*z3z5 - 280231/11664*m^2*n*l1*
         l2^5*z7 + 46513/1944*m^2*n*l1*l2^5*z6 - 36133/6480*m^2*n*l1*
         l2^5*z5 + 36757/9720*m^2*n*l1*l2^5*z4 + 60559/2916*m^2*n*l1*
         l2^5*z3 - 859/81*m^2*n*l1*l2^5*z3*z5 + 1801/810*m^2*n*l1*l2^5*
         z3*z4 + 26827/9720*m^2*n*l1*l2^5*z3^2 + 69278377/1399680*m^2*n
         *l1^2*l2^4 + 84583/2160*m^2*n*l1^2*l2^4*z8 - 41/15*m^2*n*l1^2*
         l2^4*z3z5 - 77561/1620*m^2*n*l1^2*l2^4*z7 + 141131/2916*m^2*n*
         l1^2*l2^4*z6 - 41227/2916*m^2*n*l1^2*l2^4*z5 + 2962/405*m^2*n*
         l1^2*l2^4*z4 + 2574001/58320*m^2*n*l1^2*l2^4*z3 - 1772/81*m^2*
         n*l1^2*l2^4*z3*z5 + 10997/2430*m^2*n*l1^2*l2^4*z3*z4 + 22723/
         3645*m^2*n*l1^2*l2^4*z3^2 + 1804501/19440*m^2*n*l1^3*l2^3 + 
         96961/1350*m^2*n*l1^3*l2^3*z8 - 376/75*m^2*n*l1^3*l2^3*z3z5 - 
         1375717/14580*m^2*n*l1^3*l2^3*z7 + 137455/1458*m^2*n*l1^3*l2^3
         *z6 - 171461/7290*m^2*n*l1^3*l2^3*z5 + 74671/4860*m^2*n*l1^3*
         l2^3*z4 + 584903/7290*m^2*n*l1^3*l2^3*z3 - 368/9*m^2*n*l1^3*
         l2^3*z3*z5 + 10634/1215*m^2*n*l1^3*l2^3*z3*z4 + 33703/3645*m^2
         *n*l1^3*l2^3*z3^2 + 4031341/174960*m^2*n*l1^4*l2^2 + 2063/108*
         m^2*n*l1^4*l2^2*z8 - 4/3*m^2*n*l1^4*l2^2*z3z5 - 229427/7290*
         m^2*n*l1^4*l2^2*z7 + 46367/1458*m^2*n*l1^4*l2^2*z6 - 7403/972*
         m^2*n*l1^4*l2^2*z5 + 4361/1620*m^2*n*l1^4*l2^2*z4 + 426059/
         14580*m^2*n*l1^4*l2^2*z3 - 854/81*m^2*n*l1^4*l2^2*z3*z5 + 74/
         27*m^2*n*l1^4*l2^2*z3*z4 + 7511/3645*m^2*n*l1^4*l2^2*z3^2 + 
         54017/1080*m^2*n*l1^5*l2 + 26819/675*m^2*n*l1^5*l2*z8 - 208/75
         *m^2*n*l1^5*l2*z3z5 - 172441/3645*m^2*n*l1^5*l2*z7 + 33680/729
         *m^2*n*l1^5*l2*z6 - 44611/3645*m^2*n*l1^5*l2*z5 + 10429/1215*
         m^2*n*l1^5*l2*z4 + 16682/405*m^2*n*l1^5*l2*z3 - 1840/81*m^2*n*
         l1^5*l2*z3*z5 + 616/135*m^2*n*l1^5*l2*z3*z4 + 4430/729*m^2*n*
         l1^5*l2*z3^2 + 5643727/5598720*m^2*n^2*l2^6 + 14441/17280*m^2*
         n^2*l2^6*z8 - 7/120*m^2*n^2*l2^6*z3z5 - 100817/116640*m^2*n^2*
         l2^6*z7 + 38095/46656*m^2*n^2*l2^6*z6 - 22993/58320*m^2*n^2*
         l2^6*z5 + 871/4860*m^2*n^2*l2^6*z4 + 196183/233280*m^2*n^2*
         l2^6*z3 - 139/324*m^2*n^2*l2^6*z3*z5 + 251/3240*m^2*n^2*l2^6*
         z3*z4 + 19117/116640*m^2*n^2*l2^6*z3^2 + 1540073/279936*m^2*
         n^2*l1*l2^5 + 88709/21600*m^2*n^2*l1*l2^5*z8 - 43/150*m^2*n^2*
         l1*l2^5*z3z5 - 925043/233280*m^2*n^2*l1*l2^5*z7 + 15713/3888*
         m^2*n^2*l1*l2^5*z6 - 29819/19440*m^2*n^2*l1*l2^5*z5 + 2035/
         3888*m^2*n^2*l1*l2^5*z4 + 111523/29160*m^2*n^2*l1*l2^5*z3 - 
         691/324*m^2*n^2*l1*l2^5*z3*z5 + 235/648*m^2*n^2*l1*l2^5*z3*z4
          + 359/486*m^2*n^2*l1*l2^5*z3^2 + 674371/46656*m^2*n^2*l1^2*
         l2^4 + 26819/2160*m^2*n^2*l1^2*l2^4*z8 - 13/15*m^2*n^2*l1^2*
         l2^4*z3z5 - 366403/25920*m^2*n^2*l1^2*l2^4*z7 + 349297/23328*
         m^2*n^2*l1^2*l2^4*z6 - 602311/116640*m^2*n^2*l1^2*l2^4*z5 + 
         55379/38880*m^2*n^2*l1^2*l2^4*z4 + 892327/58320*m^2*n^2*l1^2*
         l2^4*z3 - 542/81*m^2*n^2*l1^2*l2^4*z3*z5 + 12529/9720*m^2*n^2*
         l1^2*l2^4*z3*z4 + 141409/58320*m^2*n^2*l1^2*l2^4*z3^2 + 473/
         5184*m^2*n^2*l1^3*l2^3 + 14441/4050*m^2*n^2*l1^3*l2^3*z8 - 56/
         225*m^2*n^2*l1^3*l2^3*z3z5 - 6253/729*m^2*n^2*l1^3*l2^3*z7 + 
         29785/2916*m^2*n^2*l1^3*l2^3*z6 - 39899/14580*m^2*n^2*l1^3*
         l2^3*z5 - 1709/1080*m^2*n^2*l1^3*l2^3*z4 + 178229/14580*m^2*
         n^2*l1^3*l2^3*z3 - 152/81*m^2*n^2*l1^3*l2^3*z3*z5 + 146/243*
         m^2*n^2*l1^3*l2^3*z3*z4 + 3332/3645*m^2*n^2*l1^3*l2^3*z3^2 + 
         681103/29160*m^2*n^2*l1^4*l2^2 + 2063/108*m^2*n^2*l1^4*l2^2*z8
          - 4/3*m^2*n^2*l1^4*l2^2*z3z5 - 939433/29160*m^2*n^2*l1^4*l2^2
         *z7 + 24454/729*m^2*n^2*l1^4*l2^2*z6 - 242279/29160*m^2*n^2*
         l1^4*l2^2*z5 + 24443/9720*m^2*n^2*l1^4*l2^2*z4 + 1769251/58320
         *m^2*n^2*l1^4*l2^2*z3 - 854/81*m^2*n^2*l1^4*l2^2*z3*z5 + 1124/
         405*m^2*n^2*l1^4*l2^2*z3*z4 + 2951/1458*m^2*n^2*l1^4*l2^2*z3^2
          + 36503/19440*m^2*n^2*l1^5*l2 + 2063/1350*m^2*n^2*l1^5*l2*z8
          - 8/75*m^2*n^2*l1^5*l2*z3z5 - 55993/14580*m^2*n^2*l1^5*l2*z7
          + 6379/1458*m^2*n^2*l1^5*l2*z6 - 6821/7290*m^2*n^2*l1^5*l2*z5
          - 289/2430*m^2*n^2*l1^5*l2*z4 + 2173/540*m^2*n^2*l1^5*l2*z3
          - 64/81*m^2*n^2*l1^5*l2*z3*z5 + 124/405*m^2*n^2*l1^5*l2*z3*z4
          + 364/3645*m^2*n^2*l1^5*l2*z3^2 + 32666/3645*m^2*n^2*l1^6 + 
         14441/2025*m^2*n^2*l1^6*z8 - 112/225*m^2*n^2*l1^6*z3z5 - 26725/
         2916*m^2*n^2*l1^6*z7 + 4451/486*m^2*n^2*l1^6*z6 - 8572/3645*
         m^2*n^2*l1^6*z5 + 338/243*m^2*n^2*l1^6*z4 + 39883/4860*m^2*n^2
         *l1^6*z3 - 328/81*m^2*n^2*l1^6*z3*z5 + 1048/1215*m^2*n^2*l1^6*
         z3*z4 + 1271/1215*m^2*n^2*l1^6*z3^2 + 15469/373248*m^2*n^3*
         l2^6 + 14441/259200*m^2*n^3*l2^6*z8 - 7/1800*m^2*n^3*l2^6*z3z5
          - 1747/38880*m^2*n^3*l2^6*z7 + 1555/46656*m^2*n^3*l2^6*z6 + 
         5021/233280*m^2*n^3*l2^6*z5 + 247/25920*m^2*n^3*l2^6*z4 + 6979/
         233280*m^2*n^3*l2^6*z3 - 5/216*m^2*n^3*l2^6*z3*z5 + 19/9720*
         m^2*n^3*l2^6*z3*z4 + 221/23328*m^2*n^3*l2^6*z3^2 + 920971/
         1399680*m^2*n^3*l1*l2^5 + 2063/4320*m^2*n^3*l1*l2^5*z8 - 1/30*
         m^2*n^3*l1*l2^5*z3z5 - 4849/25920*m^2*n^3*l1*l2^5*z7 + 935/
         3888*m^2*n^3*l1*l2^5*z6 - 6071/14580*m^2*n^3*l1*l2^5*z5 - 833/
         19440*m^2*n^3*l1*l2^5*z4 + 29569/58320*m^2*n^3*l1*l2^5*z3 - 23/
         108*m^2*n^3*l1*l2^5*z3*z5 + 259/9720*m^2*n^3*l1*l2^5*z3*z4 + 
         359/3240*m^2*n^3*l1*l2^5*z3^2 - 1236083/2799360*m^2*n^3*l1^2*
         l2^4 - 17767/77760*m^2*n^3*l1^2*l2^4*z7 + 8143/23328*m^2*n^3*
         l1^2*l2^4*z6 + 8803/116640*m^2*n^3*l1^2*l2^4*z5 - 14801/38880*
         m^2*n^3*l1^2*l2^4*z4 + 5149/7290*m^2*n^3*l1^2*l2^4*z3 - 13/
         9720*m^2*n^3*l1^2*l2^4*z3*z4 + 4087/58320*m^2*n^3*l1^2*l2^4*
         z3^2 - 81649/87480*m^2*n^3*l1^3*l2^3 + 2063/2025*m^2*n^3*l1^3*
         l2^3*z8 - 16/225*m^2*n^3*l1^3*l2^3*z3z5 - 28531/14580*m^2*n^3*
         l1^3*l2^3*z7 + 3685/1458*m^2*n^3*l1^3*l2^3*z6 - 7067/7290*m^2*
         n^3*l1^3*l2^3*z5 - 10561/9720*m^2*n^3*l1^3*l2^3*z4 + 68881/
         14580*m^2*n^3*l1^3*l2^3*z3 - 40/81*m^2*n^3*l1^3*l2^3*z3*z5 + 
         64/405*m^2*n^3*l1^3*l2^3*z3*z4 + 2653/3645*m^2*n^3*l1^3*l2^3*
         z3^2 - 60553/233280*m^2*n^3*l1^4*l2^2 - 1931/5832*m^2*n^3*l1^4
         *l2^2*z7 + 23/27*m^2*n^3*l1^4*l2^2*z6 - 3883/29160*m^2*n^3*
         l1^4*l2^2*z5 - 752/1215*m^2*n^3*l1^4*l2^2*z4 + 9005/11664*m^2*
         n^3*l1^4*l2^2*z3 - 2/405*m^2*n^3*l1^4*l2^2*z3*z4 + 517/2430*
         m^2*n^3*l1^4*l2^2*z3^2 + 36503/19440*m^2*n^3*l1^5*l2 + 2063/
         1350*m^2*n^3*l1^5*l2*z8 - 8/75*m^2*n^3*l1^5*l2*z3z5 - 55993/
         14580*m^2*n^3*l1^5*l2*z7 + 6379/1458*m^2*n^3*l1^5*l2*z6 - 6821/
         7290*m^2*n^3*l1^5*l2*z5 - 289/2430*m^2*n^3*l1^5*l2*z4 + 2173/
         540*m^2*n^3*l1^5*l2*z3 - 64/81*m^2*n^3*l1^5*l2*z3*z5 + 124/405
         *m^2*n^3*l1^5*l2*z3*z4 + 364/3645*m^2*n^3*l1^5*l2*z3^2 - 605/
         373248*m^2*n^4*l2^6 - 1/432*m^2*n^4*l2^6*z7 + 5/2916*m^2*n^4*
         l2^6*z6 + 139/14580*m^2*n^4*l2^6*z5 - 7/12960*m^2*n^4*l2^6*z4
          - 25/7776*m^2*n^4*l2^6*z3 - 1/9720*m^2*n^4*l2^6*z3*z4 - 19/
         29160*m^2*n^4*l2^6*z3^2 + 61633/2799360*m^2*n^4*l1^2*l2^4 - 
         113/9720*m^2*n^4*l1^2*l2^4*z7 + 25/972*m^2*n^4*l1^2*l2^4*z6 + 
         23/1620*m^2*n^4*l1^2*l2^4*z5 - 1823/19440*m^2*n^4*l1^2*l2^4*z4
          + 701/19440*m^2*n^4*l1^2*l2^4*z3 - 1/2430*m^2*n^4*l1^2*l2^4*
         z3*z4 + 47/2430*m^2*n^4*l1^2*l2^4*z3^2 + 1873/38880*m^2*n^4*
         l1^3*l2^3 + 35/2916*m^2*n^4*l1^3*l2^3*z6 + 151/14580*m^2*n^4*
         l1^3*l2^3*z5 - 271/4860*m^2*n^4*l1^3*l2^3*z4 + 31/4860*m^2*n^4
         *l1^3*l2^3*z3 + 8/729*m^2*n^4*l1^3*l2^3*z3^2 - 153217/699840*
         m^2*n^4*l1^4*l2^2 - 181/3645*m^2*n^4*l1^4*l2^2*z7 + 79/486*m^2
         *n^4*l1^4*l2^2*z6 + 427/7290*m^2*n^4*l1^4*l2^2*z5 - 653/1944*
         m^2*n^4*l1^4*l2^2*z4 + 3503/14580*m^2*n^4*l1^4*l2^2*z3 - 4/405
         *m^2*n^4*l1^4*l2^2*z3*z4 + 164/1215*m^2*n^4*l1^4*l2^2*z3^2 - 
         311/46656*m^2*n^5*l1^3*l2^3 + 5/243*m^2*n^5*l1^3*l2^3*z5 - 5/
         972*m^2*n^5*l1^3*l2^3*z4 - 23/2916*m^2*n^5*l1^3*l2^3*z3 - 2471/
         622080*m^3*l2^6 - 1967/11664*m^3*l2^6*z7 + 160/729*m^3*l2^6*z6
          - 3761/38880*m^3*l2^6*z5 - 1/1944*m^3*l2^6*z4 + 4133/46656*
         m^3*l2^6*z3 + 23/2430*m^3*l2^6*z3*z4 - 64/3645*m^3*l2^6*z3^2
          - 28639/1399680*m^3*l1*l2^5 - 1507/1296*m^3*l1*l2^5*z7 + 961/
         648*m^3*l1*l2^5*z6 - 1135/1944*m^3*l1*l2^5*z5 + 19/810*m^3*l1*
         l2^5*z4 + 28063/58320*m^3*l1*l2^5*z3 + 5/81*m^3*l1*l2^5*z3*z4
          - 211/1620*m^3*l1*l2^5*z3^2 - 51841/466560*m^3*l1^2*l2^4 - 
         82529/29160*m^3*l1^2*l2^4*z7 + 2330/729*m^3*l1^2*l2^4*z6 - 
         1337/4860*m^3*l1^2*l2^4*z5 + 191/1620*m^3*l1^2*l2^4*z4 + 12577/
         14580*m^3*l1^2*l2^4*z3 + 152/1215*m^3*l1^2*l2^4*z3*z4 - 515/
         1458*m^3*l1^2*l2^4*z3^2 + 129119/174960*m^3*l1^3*l2^3 - 4166/
         729*m^3*l1^3*l2^3*z7 + 4264/729*m^3*l1^3*l2^3*z6 + 86/405*m^3*
         l1^3*l2^3*z5 + 547/1215*m^3*l1^3*l2^3*z4 + 994/729*m^3*l1^3*
         l2^3*z3 + 32/135*m^3*l1^3*l2^3*z3*z4 - 2992/3645*m^3*l1^3*l2^3
         *z3^2 - 14629/1866240*m^3*n*l2^6 - 5299/31104*m^3*n*l2^6*z7 + 
         9415/46656*m^3*n*l2^6*z6 - 13/405*m^3*n*l2^6*z5 - 1/3888*m^3*n
         *l2^6*z4 + 12607/233280*m^3*n*l2^6*z3 + 77/9720*m^3*n*l2^6*z3*
         z4 - 2093/116640*m^3*n*l2^6*z3^2 - 73903/1399680*m^3*n*l1*l2^5
          - 1139/1296*m^3*n*l1*l2^5*z7 + 1921/1944*m^3*n*l1*l2^5*z6 + 
         31/1944*m^3*n*l1*l2^5*z5 - 2/135*m^3*n*l1*l2^5*z4 + 796/3645*
         m^3*n*l1*l2^5*z3 + 1/27*m^3*n*l1*l2^5*z3*z4 - 431/4860*m^3*n*
         l1*l2^5*z3^2 - 68671/1399680*m^3*n*l1^2*l2^4 - 68165/23328*m^3
         *n*l1^2*l2^4*z7 + 13615/3888*m^3*n*l1^2*l2^4*z6 - 13181/19440*
         m^3*n*l1^2*l2^4*z5 + 19/405*m^3*n*l1^2*l2^4*z4 + 32209/38880*
         m^3*n*l1^2*l2^4*z3 + 37/270*m^3*n*l1^2*l2^4*z3*z4 - 331/1080*
         m^3*n*l1^2*l2^4*z3^2 - 15851/21870*m^3*n*l1^3*l2^3 - 3023/2916
         *m^3*n*l1^3*l2^3*z7 + 401/243*m^3*n*l1^3*l2^3*z6 - 952/1215*
         m^3*n*l1^3*l2^3*z5 - 224/1215*m^3*n*l1^3*l2^3*z4 + 937/1620*
         m^3*n*l1^3*l2^3*z3 + 76/1215*m^3*n*l1^3*l2^3*z3*z4 - 11/405*
         m^3*n*l1^3*l2^3*z3^2 - 14323/349920*m^3*n*l1^4*l2^2 - 55273/
         9720*m^3*n*l1^4*l2^2*z7 + 6053/972*m^3*n*l1^4*l2^2*z6 - 283/
         729*m^3*n*l1^4*l2^2*z5 + 43/162*m^3*n*l1^4*l2^2*z4 + 2435/1458
         *m^3*n*l1^4*l2^2*z3 + 106/405*m^3*n*l1^4*l2^2*z3*z4 - 1897/
         2430*m^3*n*l1^4*l2^2*z3^2 - 7711/1866240*m^3*n^2*l2^6 - 455/
         10368*m^3*n^2*l2^6*z7 + 1735/46656*m^3*n^2*l2^6*z6 + 1567/
         38880*m^3*n^2*l2^6*z5 - 1/38880*m^3*n^2*l2^6*z4 - 613/46656*
         m^3*n^2*l2^6*z3 + 1/1215*m^3*n^2*l2^6*z3*z4 - 557/116640*m^3*
         n^2*l2^6*z3^2 - 19307/699840*m^3*n^2*l1*l2^5 - 191/648*m^3*n^2
         *l1*l2^5*z7 + 8/27*m^3*n^2*l1*l2^5*z6 + 307/2430*m^3*n^2*l1*
         l2^5*z5 - 11/810*m^3*n^2*l1*l2^5*z4 + 2029/58320*m^3*n^2*l1*
         l2^5*z3 + 4/405*m^3*n^2*l1*l2^5*z3*z4 - 11/405*m^3*n^2*l1*l2^5
         *z3^2 - 139157/2799360*m^3*n^2*l1^2*l2^4 - 7813/116640*m^3*n^2
         *l1^2*l2^4*z7 + 685/3888*m^3*n^2*l1^2*l2^4*z6 - 937/6480*m^3*
         n^2*l1^2*l2^4*z5 - 155/1296*m^3*n^2*l1^2*l2^4*z4 + 559/6480*
         m^3*n^2*l1^2*l2^4*z3 + 1/135*m^3*n^2*l1^2*l2^4*z3*z4 + 109/
         3240*m^3*n^2*l1^2*l2^4*z3^2 - 191201/349920*m^3*n^2*l1^3*l2^3
          - 3023/2916*m^3*n^2*l1^3*l2^3*z7 + 4945/2916*m^3*n^2*l1^3*
         l2^3*z6 - 2501/2916*m^3*n^2*l1^3*l2^3*z5 - 35/162*m^3*n^2*l1^3
         *l2^3*z4 + 8083/14580*m^3*n^2*l1^3*l2^3*z3 + 76/1215*m^3*n^2*
         l1^3*l2^3*z3*z4 + 17/3645*m^3*n^2*l1^3*l2^3*z3^2 - 29023/
         349920*m^3*n^2*l1^4*l2^2 - 751/9720*m^3*n^2*l1^4*l2^2*z7 + 28/
         81*m^3*n^2*l1^4*l2^2*z6 - 10957/29160*m^3*n^2*l1^4*l2^2*z5 - 
         71/540*m^3*n^2*l1^4*l2^2*z4 + 3923/58320*m^3*n^2*l1^4*l2^2*z3
          + 2/405*m^3*n^2*l1^4*l2^2*z3*z4 + 67/810*m^3*n^2*l1^4*l2^2*
         z3^2 - 1373/34992*m^3*n^2*l1^5*l2 - 757/324*m^3*n^2*l1^5*l2*z7
          + 3979/1458*m^3*n^2*l1^5*l2*z6 - 2827/7290*m^3*n^2*l1^5*l2*z5
          + 76/1215*m^3*n^2*l1^5*l2*z4 + 11059/14580*m^3*n^2*l1^5*l2*z3
          + 44/405*m^3*n^2*l1^5*l2*z3*z4 - 217/729*m^3*n^2*l1^5*l2*z3^2
          - 323/373248*m^3*n^3*l2^6 - 19/2916*m^3*n^3*l2^6*z7 + 65/
         23328*m^3*n^3*l2^6*z6 + 871/58320*m^3*n^3*l2^6*z5 - 1/38880*
         m^3*n^3*l2^6*z4 - 331/46656*m^3*n^3*l2^6*z3 - 1/9720*m^3*n^3*
         l2^6*z3*z4 - 43/58320*m^3*n^3*l2^6*z3^2 - 23647/559872*m^3*n^3
         *l1^2*l2^4 - 1273/58320*m^3*n^3*l1^2*l2^4*z7 + 65/1458*m^3*n^3
         *l1^2*l2^4*z6 - 1/162*m^3*n^3*l1^2*l2^4*z5 - 373/6480*m^3*n^3*
         l1^2*l2^4*z4 + 1367/23328*m^3*n^3*l1^2*l2^4*z3 + 1/486*m^3*n^3
         *l1^2*l2^4*z3*z4 + 79/7290*m^3*n^3*l1^2*l2^4*z3^2 + 377/2592*
         m^3*n^3*l1^3*l2^3 + 71/2916*m^3*n^3*l1^3*l2^3*z6 - 527/14580*
         m^3*n^3*l1^3*l2^3*z5 - 49/1080*m^3*n^3*l1^3*l2^3*z4 - 97/2916*
         m^3*n^3*l1^3*l2^3*z3 + 67/3645*m^3*n^3*l1^3*l2^3*z3^2 - 308741/
         2799360*m^3*n^3*l1^4*l2^2 - 751/9720*m^3*n^3*l1^4*l2^2*z7 + 28/
         81*m^3*n^3*l1^4*l2^2*z6 - 1328/3645*m^3*n^3*l1^4*l2^2*z5 - 
         1373/9720*m^3*n^3*l1^4*l2^2*z4 + 5651/58320*m^3*n^3*l1^4*l2^2*
         z3 + 2/405*m^3*n^3*l1^4*l2^2*z3*z4 + 67/810*m^3*n^3*l1^4*l2^2*
         z3^2 - 21559/699840*m^3*n^3*l1^5*l2 + 14/729*m^3*n^3*l1^5*l2*
         z6 - 98/3645*m^3*n^3*l1^5*l2*z5 - 41/1215*m^3*n^3*l1^5*l2*z4
          - 44/3645*m^3*n^3*l1^5*l2*z3 + 94/3645*m^3*n^3*l1^5*l2*z3^2
          - 1307/77760*m^3*n^3*l1^6 - 757/1944*m^3*n^3*l1^6*z7 + 1345/
         2916*m^3*n^3*l1^6*z6 - 1073/14580*m^3*n^3*l1^6*z5 - 1/1215*m^3
         *n^3*l1^6*z4 + 3569/29160*m^3*n^3*l1^6*z3 + 22/1215*m^3*n^3*
         l1^6*z3*z4 - 299/7290*m^3*n^3*l1^6*z3^2 + 1003/19440*m^3*n^4*
         l1^3*l2^3 + 4/729*m^3*n^4*l1^3*l2^3*z6 - 5/729*m^3*n^4*l1^3*
         l2^3*z5 - 203/9720*m^3*n^4*l1^3*l2^3*z4 - 221/14580*m^3*n^4*
         l1^3*l2^3*z3 + 17/3645*m^3*n^4*l1^3*l2^3*z3^2 - 13663/933120*
         m^3*n^4*l1^4*l2^2 + 1/60*m^3*n^4*l1^4*l2^2*z5 - 17/3888*m^3*
         n^4*l1^4*l2^2*z4 + 23/4860*m^3*n^4*l1^4*l2^2*z3 - 21559/699840
         *m^3*n^4*l1^5*l2 + 14/729*m^3*n^4*l1^5*l2*z6 - 98/3645*m^3*n^4
         *l1^5*l2*z5 - 41/1215*m^3*n^4*l1^5*l2*z4 - 44/3645*m^3*n^4*
         l1^5*l2*z3 + 94/3645*m^3*n^4*l1^5*l2*z3^2 - 1547/466560*m^3*
         n^5*l1^4*l2^2 + 5/648*m^3*n^5*l1^4*l2^2*z5 - 13/19440*m^3*n^5*
         l1^4*l2^2*z4 - 1/324*m^3*n^5*l1^4*l2^2*z3 + 1889/622080*m^4*
         l2^6 - 5/1458*m^4*l2^6*z5 + 8/1215*m^4*l2^6*z4 - 629/58320*m^4
         *l2^6*z3 + 737/51840*m^4*l1*l2^5 - 4/243*m^4*l1*l2^5*z5 + 13/
         405*m^4*l1*l2^5*z4 - 259/4860*m^4*l1*l2^5*z3 + 6101/77760*m^4*
         l1^2*l2^4 - 137/1458*m^4*l1^2*l2^4*z5 + 997/9720*m^4*l1^2*l2^4
         *z4 - 1421/7290*m^4*l1^2*l2^4*z3 + 449/311040*m^4*n*l2^6 - 5/
         2916*m^4*n*l2^6*z5 + 11/3240*m^4*n*l2^6*z4 - 37/6480*m^4*n*
         l2^6*z3 + 737/51840*m^4*n*l1*l2^5 - 4/243*m^4*n*l1*l2^5*z5 + 
         13/405*m^4*n*l1*l2^5*z4 - 259/4860*m^4*n*l1*l2^5*z3 - 1147/
         311040*m^4*n*l1^2*l2^4 + 17/2916*m^4*n*l1^2*l2^4*z5 + 563/
         19440*m^4*n*l1^2*l2^4*z4 - 1043/29160*m^4*n*l1^2*l2^4*z3 + 
         3251/23328*m^4*n*l1^3*l2^3 - 523/3645*m^4*n*l1^3*l2^3*z5 + 877/
         4860*m^4*n*l1^3*l2^3*z4 - 253/729*m^4*n*l1^3*l2^3*z3 + 161/
         622080*m^4*n^2*l2^6 - 1/2916*m^4*n^2*l2^6*z5 + 7/9720*m^4*n^2*
         l2^6*z4 - 37/29160*m^4*n^2*l2^6*z3 - 1147/311040*m^4*n^2*l1^2*
         l2^4 + 17/2916*m^4*n^2*l1^2*l2^4*z5 + 563/19440*m^4*n^2*l1^2*
         l2^4*z4 - 1043/29160*m^4*n^2*l1^2*l2^4*z3 - 65/2916*m^4*n^2*
         l1^3*l2^3 + 41/2430*m^4*n^2*l1^3*l2^3*z5 + 163/9720*m^4*n^2*
         l1^3*l2^3*z4 - 1/243*m^4*n^2*l1^3*l2^3*z3 + 2471/25920*m^4*n^2
         *l1^4*l2^2 - 227/2430*m^4*n^2*l1^4*l2^2*z5 + 97/648*m^4*n^2*
         l1^4*l2^2*z4 - 1331/4860*m^4*n^2*l1^4*l2^2*z3 - 65/2916*m^4*
         n^3*l1^3*l2^3 + 41/2430*m^4*n^3*l1^3*l2^3*z5 + 163/9720*m^4*
         n^3*l1^3*l2^3*z4 - 1/243*m^4*n^3*l1^3*l2^3*z3 - 419/34560*m^4*
         n^3*l1^4*l2^2 + 1/180*m^4*n^3*l1^4*l2^2*z5 + 7/1296*m^4*n^3*
         l1^4*l2^2*z4 + 1/270*m^4*n^3*l1^4*l2^2*z3 + 107/3645*m^4*n^3*
         l1^5*l2 - 8/243*m^4*n^3*l1^5*l2*z5 + 61/972*m^4*n^3*l1^5*l2*z4
          - 517/4860*m^4*n^3*l1^5*l2*z3 - 419/34560*m^4*n^4*l1^4*l2^2
          + 1/180*m^4*n^4*l1^4*l2^2*z5 + 7/1296*m^4*n^4*l1^4*l2^2*z4 + 
         1/270*m^4*n^4*l1^4*l2^2*z3 - 43/93312*m^4*n^4*l1^5*l2 + 7/9720
         *m^4*n^4*l1^5*l2*z4 - 1/9720*m^4*n^4*l1^5*l2*z3 + 737/155520*
         m^4*n^4*l1^6 - 4/729*m^4*n^4*l1^6*z5 + 13/1215*m^4*n^4*l1^6*z4
          - 259/14580*m^4*n^4*l1^6*z3 - 43/93312*m^4*n^5*l1^5*l2 + 7/
         9720*m^4*n^5*l1^5*l2*z4 - 1/9720*m^4*n^5*l1^5*l2*z3 + 1/23328*
         m^5*l2^6 - 1/3888*m^5*l2^6*z5 + 1/7776*m^5*l2^6*z4 + 1/11664*
         m^5*l2^6*z3 + 1/1944*m^5*l1*l2^5 - 1/324*m^5*l1*l2^5*z5 + 1/
         648*m^5*l1*l2^5*z4 + 1/972*m^5*l1*l2^5*z3 + 1/23328*m^5*n*l2^6
          - 1/3888*m^5*n*l2^6*z5 + 1/7776*m^5*n*l2^6*z4 + 1/11664*m^5*n
         *l2^6*z3 + 5/3888*m^5*n*l1^2*l2^4 - 5/648*m^5*n*l1^2*l2^4*z5
          + 5/1296*m^5*n*l1^2*l2^4*z4 + 5/1944*m^5*n*l1^2*l2^4*z3 + 5/
         2916*m^5*n^2*l1^3*l2^3 - 5/486*m^5*n^2*l1^3*l2^3*z5 + 5/972*
         m^5*n^2*l1^3*l2^3*z4 + 5/1458*m^5*n^2*l1^3*l2^3*z3 + 5/3888*
         m^5*n^3*l1^4*l2^2 - 5/648*m^5*n^3*l1^4*l2^2*z5 + 5/1296*m^5*
         n^3*l1^4*l2^2*z4 + 5/1944*m^5*n^3*l1^4*l2^2*z3 + 1/1944*m^5*
         n^4*l1^5*l2 - 1/324*m^5*n^4*l1^5*l2*z5 + 1/648*m^5*n^4*l1^5*l2
         *z4 + 1/972*m^5*n^4*l1^5*l2*z3 + 1/11664*m^5*n^5*l1^6 - 1/1944
         *m^5*n^5*l1^6*z5 + 1/3888*m^5*n^5*l1^6*z4 + 1/5832*m^5*n^5*
         l1^6*z3 ));
RG[Q4] = ( + h * (  - 1/3*l2 - 2/3*l1 - 1/3*m*l2 )

       + h^2 * ( 1/2*l2^2 + 2/3*l1*l2 + 2/3*l1^2 + 1/18*n*l2^2 + 2/9*n*
         l1*l2 + 1/6*m*l2^2 + 2/3*m*l1*l2 + 1/18*m*n*l2^2 + 1/9*m*n*
         l1^2 )

       + h^3 * (  - 19/16*l2^3 - 95/24*l1*l2^2 - 115/36*l1^2*l2 - 115/
         54*l1^3 - 119/432*n*l2^3 - 47/72*n*l1*l2^2 - 7/6*n*l1^2*l2 + 1/
         108*n^2*l2^3 + 1/18*n^2*l1*l2^2 - 47/54*m*l2^3 - 145/72*m*l1*
         l2^2 - 115/36*m*l1^2*l2 - 29/216*m*n*l2^3 - 47/72*m*n*l1*l2^2
          - 5/72*m*n*l1^2*l2 - 47/108*m*n*l1^3 + 1/108*m*n^2*l2^3 + 1/
         18*m*n^2*l1^2*l2 - 31/432*m^2*l2^3 - 5/12*m^2*l1*l2^2 - 11/432
         *m^2*n*l2^3 - 5/72*m^2*n*l1^2*l2 + 1/54*m^2*n^2*l1^3 )

       + h^4 * ( 223/48*l2^4 + 11/12*l2^4*z4 + 43/108*l2^4*z3 + 2771/
         162*l1*l2^3 + 10/3*l1*l2^3*z4 + 142/81*l1*l2^3*z3 + 1537/54*
         l1^2*l2^2 + 50/9*l1^2*l2^2*z4 + 82/27*l1^2*l2^2*z3 + 4070/243*
         l1^3*l2 + 88/27*l1^3*l2*z4 + 136/81*l1^3*l2*z3 + 2035/243*l1^4
          + 44/27*l1^4*z4 + 68/81*l1^4*z3 + 11/8*n*l2^4 + 5/27*n*l2^4*
         z4 + 1544/243*n*l1*l2^3 + 22/27*n*l1*l2^3*z4 - 4/27*n*l1*l2^3*
         z3 + 1253/162*n*l1^2*l2^2 + 10/9*n*l1^2*l2^2*z4 + 1904/243*n*
         l1^3*l2 + 32/27*n*l1^3*l2*z4 + 8/81*n*l1^3*l2*z3 + 47/1296*n^2
         *l2^4 + 65/486*n^2*l1*l2^3 + 83/162*n^2*l1^2*l2^2 - 2/27*n^2*
         l1^2*l2^2*z3 + 1/648*n^3*l2^4 - 1/324*n^3*l2^4*z3 + 1/81*n^3*
         l1*l2^3 - 2/81*n^3*l1*l2^3*z3 + 1543/486*m*l2^4 + 11/18*m*l2^4
         *z4 + 1/3*m*l2^4*z3 + 7069/486*m*l1*l2^3 + 76/27*m*l1*l2^3*z4
          + 34/27*m*l1*l2^3*z3 + 1391/81*m*l1^2*l2^2 + 10/3*m*l1^2*l2^2
         *z4 + 44/27*m*l1^2*l2^2*z3 + 4070/243*m*l1^3*l2 + 88/27*m*l1^3
         *l2*z4 + 136/81*m*l1^3*l2*z3 + 737/648*m*n*l2^4 + 35/216*m*n*
         l2^4*z4 - 1/162*m*n*l2^4*z3 + 1681/486*m*n*l1*l2^3 + 14/27*m*n
         *l1*l2^3*z4 + 2/27*m*n*l1*l2^3*z3 + 889/108*m*n*l1^2*l2^2 + 10/
         9*m*n*l1^2*l2^2*z4 - 4/27*m*n*l1^2*l2^2*z3 + 338/243*m*n*l1^3*
         l2 + 4/27*m*n*l1^3*l2*z4 - 4/81*m*n*l1^3*l2*z3 + 215/81*m*n*
         l1^4 + 10/27*m*n*l1^4*z4 + 23/972*m*n^2*l2^4 + 65/486*m*n^2*l1
         *l2^3 - 1/18*m*n^2*l1^2*l2^2 + 1/27*m*n^2*l1^2*l2^2*z3 + 157/
         486*m*n^2*l1^3*l2 - 2/81*m*n^2*l1^3*l2*z3 + 1/648*m*n^3*l2^4
          - 1/324*m*n^3*l2^4*z3 + 1/54*m*n^3*l1^2*l2^2 - 1/27*m*n^3*
         l1^2*l2^2*z3 + 719/1296*m^2*l2^4 + 11/108*m^2*l2^4*z4 + 8/81*
         m^2*l2^4*z3 + 1829/972*m^2*l1*l2^3 + 10/27*m^2*l1*l2^3*z4 + 7/
         27*m^2*l1*l2^3*z3 + 83/18*m^2*l1^2*l2^2 + 8/9*m^2*l1^2*l2^2*z4
          + 10/27*m^2*l1^2*l2^2*z3 + 23/162*m^2*n*l2^4 + 5/216*m^2*n*
         l2^4*z4 + 1/324*m^2*n*l2^4*z3 + 391/486*m^2*n*l1*l2^3 + 4/27*
         m^2*n*l1*l2^3*z4 + 2/27*m^2*n*l1*l2^3*z3 + 1/27*m^2*n*l1^2*
         l2^2 + 2/27*m^2*n*l1^2*l2^2*z3 + 338/243*m^2*n*l1^3*l2 + 4/27*
         m^2*n*l1^3*l2*z4 - 4/81*m^2*n*l1^3*l2*z3 + 1/144*m^2*n^2*l2^4
          - 1/18*m^2*n^2*l1^2*l2^2 + 1/27*m^2*n^2*l1^2*l2^2*z3 - 1/36*
         m^2*n^2*l1^3*l2 + 1/81*m^2*n^2*l1^3*l2*z3 + 65/972*m^2*n^2*
         l1^4 + 1/81*m^2*n^3*l1^3*l2 - 2/81*m^2*n^3*l1^3*l2*z3 - 1/972*
         m^3*l2^4 + 1/108*m^3*l2^4*z3 - 11/324*m^3*l1*l2^3 + 7/81*m^3*
         l1*l2^3*z3 + 1/324*m^3*n*l2^4*z3 - 25/324*m^3*n*l1^2*l2^2 + 2/
         27*m^3*n*l1^2*l2^2*z3 - 1/36*m^3*n^2*l1^3*l2 + 1/81*m^3*n^2*
         l1^3*l2*z3 + 1/324*m^3*n^3*l1^4 - 1/162*m^3*n^3*l1^4*z3 )

       + h^5 * (  - 536051/31104*l2^5 - 37825/3888*l2^5*z6 - 82/243*
         l2^5*z5 - 11723/2592*l2^5*z4 - 2345/288*l2^5*z3 + 4951/1944*
         l2^5*z3^2 - 1370107/15552*l1*l2^4 - 32075/648*l1*l2^4*z6 - 88/
         81*l1*l2^4*z5 - 29767/1296*l1*l2^4*z4 - 6037/144*l1*l2^4*z3 + 
         4253/324*l1*l2^4*z3^2 - 658097/3888*l1^2*l2^3 - 45175/486*l1^2
         *l2^3*z6 - 578/243*l1^2*l2^3*z5 - 13907/324*l1^2*l2^3*z4 - 
         8701/108*l1^2*l2^3*z3 + 5857/243*l1^2*l2^3*z3^2 - 1105963/5832
         *l1^3*l2^2 - 8425/81*l1^3*l2^2*z6 - 220/81*l1^3*l2^2*z5 - 863/
         18*l1^3*l2^2*z4 - 4913/54*l1^3*l2^2*z3 + 2174/81*l1^3*l2^2*
         z3^2 - 28825/324*l1^4*l2 - 3875/81*l1^4*l2*z6 - 40/27*l1^4*l2*
         z5 - 395/18*l1^4*l2*z4 - 19675/486*l1^4*l2*z3 + 970/81*l1^4*l2
         *z3^2 - 5765/162*l1^5 - 1550/81*l1^5*z6 - 16/27*l1^5*z5 - 79/9
         *l1^5*z4 - 3935/243*l1^5*z3 + 388/81*l1^5*z3^2 - 25391/3456*n*
         l2^5 - 5675/1944*n*l2^5*z6 + 1615/1944*n*l2^5*z5 - 791/432*n*
         l2^5*z4 - 9461/3888*n*l2^5*z3 + 791/972*n*l2^5*z3^2 - 546479/
         15552*n*l1*l2^4 - 6625/486*n*l1*l2^4*z6 + 1087/243*n*l1*l2^4*
         z5 - 704/81*n*l1*l2^4*z4 - 22823/1944*n*l1*l2^4*z3 + 913/243*n
         *l1*l2^4*z3^2 - 1854497/23328*n*l1^2*l2^3 - 15025/486*n*l1^2*
         l2^3*z6 + 806/81*n*l1^2*l2^3*z5 - 3145/162*n*l1^2*l2^3*z4 - 
         8209/324*n*l1^2*l2^3*z3 + 2083/243*n*l1^2*l2^3*z3^2 - 260449/
         3888*n*l1^3*l2^2 - 6475/243*n*l1^3*l2^2*z6 + 470/81*n*l1^3*
         l2^2*z5 - 1265/81*n*l1^3*l2^2*z4 - 9665/486*n*l1^3*l2^2*z3 + 
         1706/243*n*l1^3*l2^2*z3^2 - 139381/2916*n*l1^4*l2 - 1600/81*n*
         l1^4*l2*z6 + 254/81*n*l1^4*l2*z5 - 301/27*n*l1^4*l2*z4 - 3520/
         243*n*l1^4*l2*z3 + 424/81*n*l1^4*l2*z3^2 - 58063/124416*n^2*
         l2^5 - 175/1944*n^2*l2^5*z6 + 265/972*n^2*l2^5*z5 - 47/288*n^2
         *l2^5*z4 - 521/1944*n^2*l2^5*z3 + 31/972*n^2*l2^5*z3^2 - 
         455233/186624*n^2*l1*l2^4 - 125/243*n^2*l1*l2^4*z6 + 485/324*
         n^2*l1*l2^4*z5 - 431/432*n^2*l1*l2^4*z4 - 115/81*n^2*l1*l2^4*
         z3 + 43/243*n^2*l1*l2^4*z3^2 - 29267/5832*n^2*l1^2*l2^3 - 250/
         243*n^2*l1^2*l2^3*z6 + 590/243*n^2*l1^2*l2^3*z5 - 169/108*n^2*
         l1^2*l2^3*z4 - 1019/486*n^2*l1^2*l2^3*z3 + 80/243*n^2*l1^2*
         l2^3*z3^2 - 96215/11664*n^2*l1^3*l2^2 - 400/243*n^2*l1^3*l2^2*
         z6 + 844/243*n^2*l1^3*l2^2*z5 - 41/18*n^2*l1^3*l2^2*z4 - 211/
         81*n^2*l1^3*l2^2*z3 + 128/243*n^2*l1^3*l2^2*z3^2 + 1495/124416
         *n^3*l2^5 - 5/648*n^3*l2^5*z4 + 85/7776*n^3*l2^5*z3 + 9145/
         186624*n^3*l1*l2^4 - 5/162*n^3*l1*l2^4*z4 + 55/1296*n^3*l1*
         l2^4*z3 + 5065/23328*n^3*l1^2*l2^3 - 1/9*n^3*l1^2*l2^3*z4 + 53/
         486*n^3*l1^2*l2^3*z3 + 1/3888*n^4*l2^5 - 1/1296*n^4*l2^5*z4 + 
         1/1944*n^4*l2^5*z3 + 5/1944*n^4*l1*l2^4 - 5/648*n^4*l1*l2^4*z4
          + 5/972*n^4*l1*l2^4*z3 - 12965/864*m*l2^5 - 10225/1296*m*l2^5
         *z6 - 83/324*m*l2^5*z5 - 1043/288*m*l2^5*z4 - 16787/2592*m*
         l2^5*z3 + 1255/648*m*l2^5*z3^2 - 1115311/15552*m*l1*l2^4 - 
         36475/972*m*l1*l2^4*z6 - 691/486*m*l1*l2^4*z5 - 2779/162*m*l1*
         l2^4*z4 - 19991/648*m*l1*l2^4*z3 + 4429/486*m*l1*l2^4*z3^2 - 
         1216949/7776*m*l1^2*l2^3 - 20275/243*m*l1^2*l2^3*z6 - 661/243*
         m*l1^2*l2^3*z5 - 12415/324*m*l1^2*l2^3*z4 - 32927/486*m*l1^2*
         l2^3*z3 + 5042/243*m*l1^2*l2^3*z3^2 - 1488287/11664*m*l1^3*
         l2^2 - 1825/27*m*l1^3*l2^2*z6 - 190/81*m*l1^3*l2^2*z5 - 278/9*
         m*l1^3*l2^2*z4 - 27079/486*m*l1^3*l2^2*z3 + 446/27*m*l1^3*l2^2
         *z3^2 - 28825/324*m*l1^4*l2 - 3875/81*m*l1^4*l2*z6 - 40/27*m*
         l1^4*l2*z5 - 395/18*m*l1^4*l2*z4 - 19675/486*m*l1^4*l2*z3 + 
         970/81*m*l1^4*l2*z3^2 - 542983/93312*m*n*l2^5 - 17225/7776*m*n
         *l2^5*z6 + 203/324*m*n*l2^5*z5 - 1147/864*m*n*l2^5*z4 - 4459/
         2592*m*n*l2^5*z3 + 2207/3888*m*n*l2^5*z3^2 - 373723/11664*m*n*
         l1*l2^4 - 48125/3888*m*n*l1*l2^4*z6 + 2087/648*m*n*l1*l2^4*z5
          - 4841/648*m*n*l1*l2^4*z4 - 35905/3888*m*n*l1*l2^4*z3 + 6263/
         1944*m*n*l1*l2^4*z3^2 - 200515/3888*m*n*l1^2*l2^3 - 1075/54*m*
         n*l1^2*l2^3*z6 + 2327/486*m*n*l1^2*l2^3*z5 - 955/81*m*n*l1^2*
         l2^3*z4 - 9847/648*m*n*l1^2*l2^3*z3 + 407/81*m*n*l1^2*l2^3*
         z3^2 - 36509/486*m*n*l1^3*l2^2 - 775/27*m*n*l1^3*l2^2*z6 + 
         2086/243*m*n*l1^3*l2^2*z5 - 478/27*m*n*l1^3*l2^2*z4 - 21437/
         972*m*n*l1^3*l2^2*z3 + 206/27*m*n*l1^3*l2^2*z3^2 - 73249/5832*
         m*n*l1^4*l2 - 2075/486*m*n*l1^4*l2*z6 + 574/243*m*n*l1^4*l2*z5
          - 487/162*m*n*l1^4*l2*z4 - 995/243*m*n*l1^4*l2*z3 + 269/243*m
         *n*l1^4*l2*z3^2 - 21263/1458*m*n*l1^5 - 1375/243*m*n*l1^5*z6
          + 382/243*m*n*l1^5*z5 - 278/81*m*n*l1^5*z4 - 1102/243*m*n*
         l1^5*z3 + 362/243*m*n*l1^5*z3^2 - 26221/62208*m*n^2*l2^5 - 175/
         1944*m*n^2*l2^5*z6 + 875/3888*m*n^2*l2^5*z5 - 121/864*m*n^2*
         l2^5*z4 - 203/972*m*n^2*l2^5*z3 + 7/243*m*n^2*l2^5*z3^2 - 
         335221/186624*m*n^2*l1*l2^4 - 125/324*m*n^2*l1*l2^4*z6 + 835/
         972*m*n^2*l1*l2^4*z5 - 641/1296*m*n^2*l1*l2^4*z4 - 1595/1944*m
         *n^2*l1*l2^4*z3 + 19/162*m*n^2*l1*l2^4*z3^2 - 454795/93312*m*
         n^2*l1^2*l2^3 - 250/243*m*n^2*l1^2*l2^3*z6 + 47/18*m*n^2*l1^2*
         l2^3*z5 - 137/81*m*n^2*l1^2*l2^3*z4 - 568/243*m*n^2*l1^2*l2^3*
         z3 + 80/243*m*n^2*l1^2*l2^3*z3^2 - 31907/46656*m*n^2*l1^3*l2^2
          - 50/243*m*n^2*l1^3*l2^2*z6 + 203/243*m*n^2*l1^3*l2^2*z5 - 
         151/324*m*n^2*l1^3*l2^2*z4 - 269/243*m*n^2*l1^3*l2^2*z3 + 16/
         243*m*n^2*l1^3*l2^2*z3^2 - 28813/5832*m*n^2*l1^4*l2 - 250/243*
         m*n^2*l1^4*l2*z6 + 197/81*m*n^2*l1^4*l2*z5 - 122/81*m*n^2*l1^4
         *l2*z4 - 167/81*m*n^2*l1^4*l2*z3 + 80/243*m*n^2*l1^4*l2*z3^2
          + 1165/186624*m*n^3*l2^5 - 5/1296*m*n^3*l2^5*z4 + 5/972*m*n^3
         *l2^5*z3 + 9145/186624*m*n^3*l1*l2^4 - 5/162*m*n^3*l1*l2^4*z4
          + 55/1296*m*n^3*l1*l2^4*z3 - 985/93312*m*n^3*l1^2*l2^3 - 1/
         162*m*n^3*l1^2*l2^3*z4 + 59/1944*m*n^3*l1^2*l2^3*z3 + 3881/
         15552*m*n^3*l1^3*l2^2 - 41/324*m*n^3*l1^3*l2^2*z4 + 139/972*m*
         n^3*l1^3*l2^2*z3 + 1/3888*m*n^4*l2^5 - 1/1296*m*n^4*l2^5*z4 + 
         1/1944*m*n^4*l2^5*z3 + 5/972*m*n^4*l1^2*l2^3 - 5/324*m*n^4*
         l1^2*l2^3*z4 + 5/486*m*n^4*l1^2*l2^3*z3 - 132817/41472*m^2*
         l2^5 - 475/324*m^2*l2^5*z6 - 1/81*m^2*l2^5*z5 - 545/864*m^2*
         l2^5*z4 - 5461/3888*m^2*l2^5*z3 + 49/162*m^2*l2^5*z3^2 - 
         1094939/62208*m^2*l1*l2^4 - 16325/1944*m^2*l1*l2^4*z6 - 113/
         243*m^2*l1*l2^4*z5 - 539/144*m^2*l1*l2^4*z4 - 7285/972*m^2*l1*
         l2^4*z3 + 1643/972*m^2*l1*l2^4*z3^2 - 220355/7776*m^2*l1^2*
         l2^3 - 6875/486*m^2*l1^2*l2^3*z6 - 181/243*m^2*l1^2*l2^3*z5 - 
         1013/162*m^2*l1^2*l2^3*z4 - 11635/972*m^2*l1^2*l2^3*z3 + 725/
         243*m^2*l1^2*l2^3*z3^2 - 450587/11664*m^2*l1^3*l2^2 - 1600/81*
         m^2*l1^3*l2^2*z6 - 70/81*m^2*l1^3*l2^2*z5 - 161/18*m^2*l1^3*
         l2^2*z4 - 1234/81*m^2*l1^3*l2^2*z3 + 368/81*m^2*l1^3*l2^2*z3^2
          - 171499/124416*m^2*n*l2^5 - 3925/7776*m^2*n*l2^5*z6 + 233/
         1944*m^2*n*l2^5*z5 - 701/2592*m^2*n*l2^5*z4 - 2803/7776*m^2*n*
         l2^5*z3 + 415/3888*m^2*n*l2^5*z3^2 - 1022365/186624*m^2*n*l1*
         l2^4 - 8375/3888*m^2*n*l1*l2^4*z6 + 125/648*m^2*n*l1*l2^4*z5
          - 653/648*m^2*n*l1*l2^4*z4 - 1417/972*m^2*n*l1*l2^4*z3 + 893/
         1944*m^2*n*l1*l2^4*z3^2 - 1381871/93312*m^2*n*l1^2*l2^3 - 1400/
         243*m^2*n*l1^2*l2^3*z6 + 77/81*m^2*n*l1^2*l2^3*z5 - 2087/648*
         m^2*n*l1^2*l2^3*z4 - 2947/648*m^2*n*l1^2*l2^3*z3 + 316/243*m^2
         *n*l1^2*l2^3*z3^2 - 156127/46656*m^2*n*l1^3*l2^2 - 250/243*m^2
         *n*l1^3*l2^2*z6 + 287/243*m^2*n*l1^3*l2^2*z5 - 287/324*m^2*n*
         l1^3*l2^2*z4 - 389/162*m^2*n*l1^3*l2^2*z3 + 56/243*m^2*n*l1^3*
         l2^2*z3^2 - 73249/5832*m^2*n*l1^4*l2 - 2075/486*m^2*n*l1^4*l2*
         z6 + 574/243*m^2*n*l1^4*l2*z5 - 487/162*m^2*n*l1^4*l2*z4 - 995/
         243*m^2*n*l1^4*l2*z3 + 269/243*m^2*n*l1^4*l2*z3^2 - 9029/
         124416*m^2*n^2*l2^5 - 175/7776*m^2*n^2*l2^5*z6 + 5/243*m^2*n^2
         *l2^5*z5 - 7/432*m^2*n^2*l2^5*z4 - 31/1944*m^2*n^2*l2^5*z3 + 
         19/3888*m^2*n^2*l2^5*z3^2 - 55043/93312*m^2*n^2*l1*l2^4 - 125/
         972*m^2*n^2*l1*l2^4*z6 + 35/162*m^2*n^2*l1*l2^4*z5 - 7/72*m^2*
         n^2*l1*l2^4*z4 - 5/24*m^2*n^2*l1*l2^4*z3 + 17/486*m^2*n^2*l1*
         l2^4*z3^2 + 3941/23328*m^2*n^2*l1^2*l2^3 + 43/486*m^2*n^2*l1^2
         *l2^3*z5 + 7/216*m^2*n^2*l1^2*l2^3*z4 - 23/72*m^2*n^2*l1^2*
         l2^3*z3 - 15749/23328*m^2*n^2*l1^3*l2^2 - 50/243*m^2*n^2*l1^3*
         l2^2*z6 + 203/243*m^2*n^2*l1^3*l2^2*z5 - 35/72*m^2*n^2*l1^3*
         l2^2*z4 - 1127/972*m^2*n^2*l1^3*l2^2*z3 + 16/243*m^2*n^2*l1^3*
         l2^2*z3^2 + 5369/93312*m^2*n^2*l1^4*l2 + 17/243*m^2*n^2*l1^4*
         l2*z5 - 1/24*m^2*n^2*l1^4*l2*z4 - 47/243*m^2*n^2*l1^4*l2*z3 - 
         5003/5184*m^2*n^2*l1^5 - 50/243*m^2*n^2*l1^5*z6 + 125/243*m^2*
         n^2*l1^5*z5 - 103/324*m^2*n^2*l1^5*z4 - 119/243*m^2*n^2*l1^5*
         z3 + 16/243*m^2*n^2*l1^5*z3^2 + 167/124416*m^2*n^3*l2^5 - 1/
         1296*m^2*n^3*l2^5*z4 + 7/7776*m^2*n^3*l2^5*z3 - 985/93312*m^2*
         n^3*l1^2*l2^3 - 1/162*m^2*n^3*l1^2*l2^3*z4 + 59/1944*m^2*n^3*
         l1^2*l2^3*z3 - 1249/46656*m^2*n^3*l1^3*l2^2 + 1/648*m^2*n^3*
         l1^3*l2^2*z4 + 13/972*m^2*n^3*l1^3*l2^2*z3 + 2455/23328*m^2*
         n^3*l1^4*l2 - 7/108*m^2*n^3*l1^4*l2*z4 + 13/162*m^2*n^3*l1^4*
         l2*z3 + 5/972*m^2*n^4*l1^3*l2^2 - 5/324*m^2*n^4*l1^3*l2^2*z4
          + 5/486*m^2*n^4*l1^3*l2^2*z3 - 1117/7776*m^3*l2^5 - 25/486*
         m^3*l2^5*z6 + 13/972*m^3*l2^5*z5 - 13/2592*m^3*l2^5*z4 - 1307/
         7776*m^3*l2^5*z3 + 1/243*m^3*l2^5*z3^2 - 31705/62208*m^3*l1*
         l2^4 - 125/486*m^3*l1*l2^4*z6 + 5/486*m^3*l1*l2^4*z5 - 17/324*
         m^3*l1*l2^4*z4 - 881/1296*m^3*l1*l2^4*z3 + 5/243*m^3*l1*l2^4*
         z3^2 - 6851/3888*m^3*l1^2*l2^3 - 200/243*m^3*l1^2*l2^3*z6 - 20/
         243*m^3*l1^2*l2^3*z5 - 23/81*m^3*l1^2*l2^3*z4 - 89/54*m^3*l1^2
         *l2^3*z3 + 16/243*m^3*l1^2*l2^3*z3^2 - 3655/93312*m^3*n*l2^5
          - 25/1296*m^3*n*l2^5*z6 - 5/972*m^3*n*l2^5*z5 - 5/1296*m^3*n*
         l2^5*z4 - 157/7776*m^3*n*l2^5*z3 + 1/648*m^3*n*l2^5*z3^2 - 
         16213/62208*m^3*n*l1*l2^4 - 125/972*m^3*n*l1*l2^4*z6 - 13/486*
         m^3*n*l1*l2^4*z5 + 1/108*m^3*n*l1*l2^4*z4 - 941/3888*m^3*n*l1*
         l2^4*z3 + 5/486*m^3*n*l1*l2^4*z3^2 + 499/7776*m^3*n*l1^2*l2^3
          + 5/162*m^3*n*l1^2*l2^3*z5 + 41/648*m^3*n*l1^2*l2^3*z4 - 55/
         216*m^3*n*l1^2*l2^3*z3 - 5927/15552*m^3*n*l1^3*l2^2 - 50/243*
         m^3*n*l1^3*l2^2*z6 + 37/243*m^3*n*l1^3*l2^2*z5 - 37/324*m^3*n*
         l1^3*l2^2*z4 - 979/972*m^3*n*l1^3*l2^2*z3 + 4/243*m^3*n*l1^3*
         l2^2*z3^2 - 269/62208*m^3*n^2*l2^5 - 25/7776*m^3*n^2*l2^5*z6
          - 5/1296*m^3*n^2*l2^5*z5 + 1/648*m^3*n^2*l2^5*z4 + 1/324*m^3*
         n^2*l2^5*z3 + 1/3888*m^3*n^2*l2^5*z3^2 + 6763/93312*m^3*n^2*
         l1^2*l2^3 + 4/243*m^3*n^2*l1^2*l2^3*z5 + 29/648*m^3*n^2*l1^2*
         l2^3*z4 - 31/216*m^3*n^2*l1^2*l2^3*z3 - 601/23328*m^3*n^2*l1^3
         *l2^2 + 19/648*m^3*n^2*l1^3*l2^2*z4 - 11/486*m^3*n^2*l1^3*l2^2
         *z3 + 5369/93312*m^3*n^2*l1^4*l2 + 17/243*m^3*n^2*l1^4*l2*z5
          - 1/24*m^3*n^2*l1^4*l2*z4 - 47/243*m^3*n^2*l1^4*l2*z3 - 1249/
         46656*m^3*n^3*l1^3*l2^2 + 1/648*m^3*n^3*l1^3*l2^2*z4 + 13/972*
         m^3*n^3*l1^3*l2^2*z3 - 25/6912*m^3*n^3*l1^4*l2 + 1/648*m^3*n^3
         *l1^4*l2*z4 + 1/432*m^3*n^3*l1^4*l2*z3 + 1829/93312*m^3*n^3*
         l1^5 - 1/81*m^3*n^3*l1^5*z4 + 11/648*m^3*n^3*l1^5*z3 + 5/1944*
         m^3*n^4*l1^4*l2 - 5/648*m^3*n^4*l1^4*l2*z4 + 5/972*m^3*n^4*
         l1^4*l2*z3 - 11/41472*m^4*l2^5 + 1/432*m^4*l2^5*z4 - 5/2592*
         m^4*l2^5*z3 - 121/15552*m^4*l1*l2^4 + 19/648*m^4*l1*l2^4*z4 - 
         1/54*m^4*l1*l2^4*z3 - 17/124416*m^4*n*l2^5 + 1/1296*m^4*n*l2^5
         *z4 - 5/7776*m^4*n*l2^5*z3 - 2089/93312*m^4*n*l1^2*l2^3 + 13/
         324*m^4*n*l1^2*l2^3*z4 - 29/1944*m^4*n*l1^2*l2^3*z3 - 803/
         46656*m^4*n^2*l1^3*l2^2 + 7/324*m^4*n^2*l1^3*l2^2*z4 - 1/324*
         m^4*n^2*l1^3*l2^2*z3 - 25/6912*m^4*n^3*l1^4*l2 + 1/648*m^4*n^3
         *l1^4*l2*z4 + 1/432*m^4*n^3*l1^4*l2*z3 + 1/1944*m^4*n^4*l1^5
          - 1/648*m^4*n^4*l1^5*z4 + 1/972*m^4*n^4*l1^5*z3 )

       + h^6 * ( 83239643/1119744*l2^6 + 5609297/43200*l2^6*z8 - 2719/
         300*l2^6*z3z5 - 12473051/233280*l2^6*z7 + 1552933/23328*l2^6*
         z6 + 1377833/58320*l2^6*z5 + 181877/12960*l2^6*z4 + 3361333/
         46656*l2^6*z3 - 11383/162*l2^6*z3*z5 + 66899/4860*l2^6*z3*z4
          + 1228771/58320*l2^6*z3^2 + 611725391/1399680*l1*l2^5 + 
         8258189/10800*l1*l2^5*z8 - 4003/75*l1*l2^5*z3z5 - 6273727/
         19440*l1*l2^5*z7 + 2314979/5832*l1*l2^5*z6 + 2105201/14580*l1*
         l2^5*z5 + 158407/1944*l1*l2^5*z4 + 24933353/58320*l1*l2^5*z3
          - 1246/3*l1*l2^5*z3*z5 + 98492/1215*l1*l2^5*z3*z4 + 1854077/
         14580*l1*l2^5*z3^2 + 311672071/279936*l1^2*l2^4 + 777751/400*
         l1^2*l2^4*z8 - 3393/25*l1^2*l2^4*z3z5 - 48230557/58320*l1^2*
         l2^4*z7 + 5921863/5832*l1^2*l2^4*z6 + 5327921/14580*l1^2*l2^4*
         z5 + 401707/1944*l1^2*l2^4*z4 + 64047373/58320*l1^2*l2^4*z3 - 
         9514/9*l1^2*l2^4*z3*z5 + 83291/405*l1^2*l2^4*z3*z4 + 4746109/
         14580*l1^2*l2^4*z3^2 + 85440121/58320*l1^3*l2^3 + 224867/90*
         l1^3*l2^3*z8 - 872/5*l1^3*l2^3*z3z5 - 7696751/7290*l1^3*l2^3*
         z7 + 954017/729*l1^3*l2^3*z6 + 547306/1215*l1^3*l2^3*z5 + 
         323501/1215*l1^3*l2^3*z4 + 706183/486*l1^3*l2^3*z3 - 109040/81
         *l1^3*l2^3*z3*z5 + 317816/1215*l1^3*l2^3*z3*z4 + 1512694/3645*
         l1^3*l2^3*z3^2 + 87021209/69984*l1^4*l2^2 + 1140839/540*l1^4*
         l2^2*z8 - 2212/15*l1^4*l2^2*z3z5 - 4333363/4860*l1^4*l2^2*z7
          + 179527/162*l1^4*l2^2*z6 + 460337/1215*l1^4*l2^2*z5 + 544141/
         2430*l1^4*l2^2*z4 + 18047111/14580*l1^4*l2^2*z3 - 10216/9*l1^4
         *l2^2*z3*z5 + 89356/405*l1^4*l2^2*z3*z4 + 28373/81*l1^4*l2^2*
         z3^2 + 1588913/3240*l1^5*l2 + 542569/675*l1^5*l2*z8 - 4208/75*
         l1^5*l2*z3z5 - 135677/405*l1^5*l2*z7 + 34222/81*l1^5*l2*z6 + 
         34396/243*l1^5*l2*z5 + 34618/405*l1^5*l2*z4 + 189377/405*l1^5*
         l2*z3 - 11488/27*l1^5*l2*z3*z5 + 11024/135*l1^5*l2*z3*z4 + 
         52724/405*l1^5*l2*z3^2 + 1588913/9720*l1^6 + 542569/2025*l1^6*
         z8 - 4208/225*l1^6*z3z5 - 135677/1215*l1^6*z7 + 34222/243*l1^6
         *z6 + 34396/729*l1^6*z5 + 34618/1215*l1^6*z4 + 189377/1215*
         l1^6*z3 - 11488/81*l1^6*z3*z5 + 11024/405*l1^6*z3*z4 + 52724/
         1215*l1^6*z3^2 + 4653025/124416*n*l2^6 + 5918747/129600*n*l2^6
         *z8 - 2869/900*n*l2^6*z3z5 - 634463/23328*n*l2^6*z7 + 364457/
         11664*n*l2^6*z6 + 283949/58320*n*l2^6*z5 + 255403/38880*n*l2^6
         *z4 + 6785519/233280*n*l2^6*z3 - 8225/324*n*l2^6*z3*z5 + 11369/
         2430*n*l2^6*z3*z4 + 172589/29160*n*l2^6*z3^2 + 106885031/
         466560*n*l1*l2^5 + 150599/540*n*l1*l2^5*z8 - 292/15*n*l1*l2^5*
         z3z5 - 9880189/58320*n*l1*l2^5*z7 + 1117441/5832*n*l1*l2^5*z6
          + 356059/14580*n*l1*l2^5*z5 + 5627/135*n*l1*l2^5*z4 + 3530873/
         19440*n*l1*l2^5*z3 - 12574/81*n*l1*l2^5*z3*z5 + 69817/2430*n*
         l1*l2^5*z3*z4 + 265991/7290*n*l1*l2^5*z3^2 + 26052851/46656*n*
         l1^2*l2^4 + 121717/180*n*l1^2*l2^4*z8 - 236/5*n*l1^2*l2^4*z3z5
          - 3916241/9720*n*l1^2*l2^4*z7 + 1321349/2916*n*l1^2*l2^4*z6
          + 206569/4860*n*l1^2*l2^4*z5 + 251861/2430*n*l1^2*l2^4*z4 + 
         4323953/9720*n*l1^2*l2^4*z3 - 10102/27*n*l1^2*l2^4*z3*z5 + 
         84391/1215*n*l1^2*l2^4*z3*z4 + 139297/1458*n*l1^2*l2^4*z3^2 + 
         71724823/87480*n*l1^3*l2^3 + 4049669/4050*n*l1^3*l2^3*z8 - 
         15704/225*n*l1^3*l2^3*z3z5 - 4220843/7290*n*l1^3*l2^3*z7 + 
         476393/729*n*l1^3*l2^3*z6 + 15838/243*n*l1^3*l2^3*z5 + 37516/
         243*n*l1^3*l2^3*z4 + 461956/729*n*l1^3*l2^3*z3 - 4984/9*n*l1^3
         *l2^3*z3*z5 + 123272/1215*n*l1^3*l2^3*z3*z4 + 106256/729*n*
         l1^3*l2^3*z3^2 + 62304131/116640*n*l1^4*l2^2 + 344521/540*n*
         l1^4*l2^2*z8 - 668/15*n*l1^4*l2^2*z3z5 - 139507/405*n*l1^4*
         l2^2*z7 + 292186/729*n*l1^4*l2^2*z6 + 11780/243*n*l1^4*l2^2*z5
          + 26381/270*n*l1^4*l2^2*z4 + 1878989/4860*n*l1^4*l2^2*z3 - 
         28052/81*n*l1^4*l2^2*z3*z5 + 2816/45*n*l1^4*l2^2*z3*z4 + 
         333332/3645*n*l1^4*l2^2*z3^2 + 5111371/17496*n*l1^5*l2 + 
         243434/675*n*l1^5*l2*z8 - 1888/75*n*l1^5*l2*z3z5 - 225623/1215
         *n*l1^5*l2*z7 + 53126/243*n*l1^5*l2*z6 + 121648/3645*n*l1^5*l2
         *z5 + 22204/405*n*l1^5*l2*z4 + 777409/3645*n*l1^5*l2*z3 - 
         15904/81*n*l1^5*l2*z3*z5 + 14416/405*n*l1^5*l2*z3*z4 + 12680/
         243*n*l1^5*l2*z3^2 + 11863181/2799360*n^2*l2^6 + 14441/4320*
         n^2*l2^6*z8 - 7/30*n^2*l2^6*z3z5 - 1084331/233280*n^2*l2^6*z7
          + 36701/7776*n^2*l2^6*z6 - 98263/116640*n^2*l2^6*z5 + 893/
         1440*n^2*l2^6*z4 + 314077/77760*n^2*l2^6*z3 - 71/36*n^2*l2^6*
         z3*z5 + 239/540*n^2*l2^6*z3*z4 + 8053/19440*n^2*l2^6*z3^2 + 
         930007/38880*n^2*l1*l2^5 + 35071/1800*n^2*l1*l2^5*z8 - 34/25*
         n^2*l1*l2^5*z3z5 - 781837/29160*n^2*l1*l2^5*z7 + 17329/648*n^2
         *l1*l2^5*z6 - 191987/29160*n^2*l1*l2^5*z5 + 9923/2430*n^2*l1*
         l2^5*z4 + 1407781/58320*n^2*l1*l2^5*z3 - 919/81*n^2*l1*l2^5*z3
         *z5 + 6227/2430*n^2*l1*l2^5*z3*z4 + 6481/2430*n^2*l1*l2^5*z3^2
          + 49616939/699840*n^2*l1^2*l2^4 + 59827/1080*n^2*l1^2*l2^4*z8
          - 58/15*n^2*l1^2*l2^4*z3z5 - 731149/9720*n^2*l1^2*l2^4*z7 + 
         1988/27*n^2*l1^2*l2^4*z6 - 468407/29160*n^2*l1^2*l2^4*z5 + 
         122479/9720*n^2*l1^2*l2^4*z4 + 3669317/58320*n^2*l1^2*l2^4*z3
          - 2606/81*n^2*l1^2*l2^4*z3*z5 + 3463/486*n^2*l1^2*l2^4*z3*z4
          + 2812/405*n^2*l1^2*l2^4*z3^2 + 15258923/174960*n^2*l1^3*l2^3
          + 26819/405*n^2*l1^3*l2^3*z8 - 208/45*n^2*l1^3*l2^3*z3z5 - 
         95266/1215*n^2*l1^3*l2^3*z7 + 55505/729*n^2*l1^3*l2^3*z6 - 
         72314/3645*n^2*l1^3*l2^3*z5 + 18449/1215*n^2*l1^3*l2^3*z4 + 
         54227/810*n^2*l1^3*l2^3*z3 - 3056/81*n^2*l1^3*l2^3*z3*z5 + 
         9404/1215*n^2*l1^3*l2^3*z3*z4 + 36532/3645*n^2*l1^3*l2^3*z3^2
          + 64522/729*n^2*l1^4*l2^2 + 2063/30*n^2*l1^4*l2^2*z8 - 24/5*
         n^2*l1^4*l2^2*z3z5 - 13213/180*n^2*l1^4*l2^2*z7 + 103541/1458*
         n^2*l1^4*l2^2*z6 - 70262/3645*n^2*l1^4*l2^2*z5 + 6728/405*n^2*
         l1^4*l2^2*z4 + 75967/1215*n^2*l1^4*l2^2*z3 - 3212/81*n^2*l1^4*
         l2^2*z3*z5 + 1004/135*n^2*l1^4*l2^2*z3*z4 + 41039/3645*n^2*
         l1^4*l2^2*z3^2 - 2471/622080*n^3*l2^6 - 1967/11664*n^3*l2^6*z7
          + 160/729*n^3*l2^6*z6 - 3761/38880*n^3*l2^6*z5 - 1/1944*n^3*
         l2^6*z4 + 4133/46656*n^3*l2^6*z3 + 23/2430*n^3*l2^6*z3*z4 - 64/
         3645*n^3*l2^6*z3^2 - 28639/1399680*n^3*l1*l2^5 - 1507/1296*n^3
         *l1*l2^5*z7 + 961/648*n^3*l1*l2^5*z6 - 1135/1944*n^3*l1*l2^5*
         z5 + 19/810*n^3*l1*l2^5*z4 + 28063/58320*n^3*l1*l2^5*z3 + 5/81
         *n^3*l1*l2^5*z3*z4 - 211/1620*n^3*l1*l2^5*z3^2 - 51841/466560*
         n^3*l1^2*l2^4 - 82529/29160*n^3*l1^2*l2^4*z7 + 2330/729*n^3*
         l1^2*l2^4*z6 - 1337/4860*n^3*l1^2*l2^4*z5 + 191/1620*n^3*l1^2*
         l2^4*z4 + 12577/14580*n^3*l1^2*l2^4*z3 + 152/1215*n^3*l1^2*
         l2^4*z3*z4 - 515/1458*n^3*l1^2*l2^4*z3^2 + 129119/174960*n^3*
         l1^3*l2^3 - 4166/729*n^3*l1^3*l2^3*z7 + 4264/729*n^3*l1^3*l2^3
         *z6 + 86/405*n^3*l1^3*l2^3*z5 + 547/1215*n^3*l1^3*l2^3*z4 + 
         994/729*n^3*l1^3*l2^3*z3 + 32/135*n^3*l1^3*l2^3*z3*z4 - 2992/
         3645*n^3*l1^3*l2^3*z3^2 + 1889/622080*n^4*l2^6 - 5/1458*n^4*
         l2^6*z5 + 8/1215*n^4*l2^6*z4 - 629/58320*n^4*l2^6*z3 + 737/
         51840*n^4*l1*l2^5 - 4/243*n^4*l1*l2^5*z5 + 13/405*n^4*l1*l2^5*
         z4 - 259/4860*n^4*l1*l2^5*z3 + 6101/77760*n^4*l1^2*l2^4 - 137/
         1458*n^4*l1^2*l2^4*z5 + 997/9720*n^4*l1^2*l2^4*z4 - 1421/7290*
         n^4*l1^2*l2^4*z3 + 1/23328*n^5*l2^6 - 1/3888*n^5*l2^6*z5 + 1/
         7776*n^5*l2^6*z4 + 1/11664*n^5*l2^6*z3 + 1/1944*n^5*l1*l2^5 - 
         1/324*n^5*l1*l2^5*z5 + 1/648*n^5*l1*l2^5*z4 + 1/972*n^5*l1*
         l2^5*z3 + 384038503/5598720*m*l2^6 + 2844877/25920*m*l2^6*z8
          - 1379/180*m*l2^6*z3z5 - 1775887/38880*m*l2^6*z7 + 336997/
         5832*m*l2^6*z6 + 371341/19440*m*l2^6*z5 + 463777/38880*m*l2^6*
         z4 + 14858509/233280*m*l2^6*z3 - 173/3*m*l2^6*z3*z5 + 13292/
         1215*m*l2^6*z3*z4 + 514763/29160*m*l2^6*z3^2 + 39612263/93312*
         m*l1*l2^5 + 270253/400*m*l1*l2^5*z8 - 1179/25*m*l1*l2^5*z3z5
          - 1797629/6480*m*l1*l2^5*z7 + 2059375/5832*m*l1*l2^5*z6 + 
         1636303/14580*m*l1*l2^5*z5 + 720481/9720*m*l1*l2^5*z4 + 
         22739927/58320*m*l1*l2^5*z3 - 9578/27*m*l1*l2^5*z3*z5 + 16394/
         243*m*l1*l2^5*z3*z4 + 1564309/14580*m*l1*l2^5*z3^2 + 711939947/
         699840*m*l1^2*l2^4 + 8724427/5400*m*l1^2*l2^4*z8 - 8458/75*m*
         l1^2*l2^4*z3z5 - 323027/486*m*l1^2*l2^4*z7 + 1235239/1458*m*
         l1^2*l2^4*z6 + 1996361/7290*m*l1^2*l2^4*z5 + 94753/540*m*l1^2*
         l2^4*z4 + 27312061/29160*m*l1^2*l2^4*z3 - 68572/81*m*l1^2*l2^4
         *z3*z5 + 65192/405*m*l1^2*l2^4*z3*z4 + 935722/3645*m*l1^2*l2^4
         *z3^2 + 14068757/9720*m*l1^3*l2^3 + 189796/81*m*l1^3*l2^3*z8
          - 1472/9*m*l1^3*l2^3*z3z5 - 7086721/7290*m*l1^3*l2^3*z7 + 
         896077/729*m*l1^3*l2^3*z6 + 1505528/3645*m*l1^3*l2^3*z5 + 
         306788/1215*m*l1^3*l2^3*z4 + 1623071/1215*m*l1^3*l2^3*z3 - 
         100208/81*m*l1^3*l2^3*z3*z5 + 286168/1215*m*l1^3*l2^3*z3*z4 + 
         1369898/3645*m*l1^3*l2^3*z3^2 + 63741023/69984*m*l1^4*l2^2 + 
         262001/180*m*l1^4*l2^2*z8 - 508/5*m*l1^4*l2^2*z3z5 - 1460603/
         2430*m*l1^4*l2^2*z7 + 62062/81*m*l1^4*l2^2*z6 + 34141/135*m*
         l1^4*l2^2*z5 + 377017/2430*m*l1^4*l2^2*z4 + 12281357/14580*m*
         l1^4*l2^2*z3 - 20576/27*m*l1^4*l2^2*z3*z5 + 58672/405*m*l1^4*
         l2^2*z3*z4 + 18766/81*m*l1^4*l2^2*z3^2 + 1588913/3240*m*l1^5*
         l2 + 542569/675*m*l1^5*l2*z8 - 4208/75*m*l1^5*l2*z3z5 - 135677/
         405*m*l1^5*l2*z7 + 34222/81*m*l1^5*l2*z6 + 34396/243*m*l1^5*l2
         *z5 + 34618/405*m*l1^5*l2*z4 + 189377/405*m*l1^5*l2*z3 - 11488/
         27*m*l1^5*l2*z3*z5 + 11024/135*m*l1^5*l2*z3*z4 + 52724/405*m*
         l1^5*l2*z3^2 + 21830051/622080*m*n*l2^6 + 1747361/43200*m*n*
         l2^6*z8 - 847/300*m*n*l2^6*z3z5 - 2170273/93312*m*n*l2^6*z7 + 
         416675/15552*m*n*l2^6*z6 + 90863/46656*m*n*l2^6*z5 + 482641/
         77760*m*n*l2^6*z4 + 2031157/77760*m*n*l2^6*z3 - 4697/216*m*n*
         l2^6*z3*z5 + 19021/4860*m*n*l2^6*z3*z4 + 43229/7776*m*n*l2^6*
         z3^2 + 94352927/466560*m*n*l1*l2^5 + 1673093/7200*m*n*l1*l2^5*
         z8 - 811/50*m*n*l1*l2^5*z3z5 - 7730567/58320*m*n*l1*l2^5*z7 + 
         298681/1944*m*n*l1*l2^5*z6 + 667447/58320*m*n*l1*l2^5*z5 + 
         19033/540*m*n*l1*l2^5*z4 + 8735077/58320*m*n*l1*l2^5*z3 - 
         10096/81*m*n*l1*l2^5*z3*z5 + 5434/243*m*n*l1*l2^5*z3*z4 + 
         105199/3240*m*n*l1*l2^5*z3^2 + 1539036833/2799360*m*n*l1^2*
         l2^4 + 13638493/21600*m*n*l1^2*l2^4*z8 - 6611/150*m*n*l1^2*
         l2^4*z3z5 - 42501851/116640*m*n*l1^2*l2^4*z7 + 4921207/11664*m
         *n*l1^2*l2^4*z6 + 2289307/58320*m*n*l1^2*l2^4*z5 + 466469/4860
         *m*n*l1^2*l2^4*z4 + 9317783/23328*m*n*l1^2*l2^4*z3 - 27589/81*
         m*n*l1^2*l2^4*z3*z5 + 74123/1215*m*n*l1^2*l2^4*z3*z4 + 2440537/
         29160*m*n*l1^2*l2^4*z3^2 + 71794531/116640*m*n*l1^3*l2^3 + 
         942791/1350*m*n*l1^3*l2^3*z8 - 3656/75*m*n*l1^3*l2^3*z3z5 - 
         1465948/3645*m*n*l1^3*l2^3*z7 + 37990/81*m*n*l1^3*l2^3*z6 + 
         32929/810*m*n*l1^3*l2^3*z5 + 126398/1215*m*n*l1^3*l2^3*z4 + 
         146905/324*m*n*l1^3*l2^3*z3 - 10060/27*m*n*l1^3*l2^3*z3*z5 + 
         81448/1215*m*n*l1^3*l2^3*z3*z4 + 110587/1215*m*n*l1^3*l2^3*
         z3^2 + 36706883/58320*m*n*l1^4*l2^2 + 33008/45*m*n*l1^4*l2^2*
         z8 - 256/5*m*n*l1^4*l2^2*z3z5 - 4181197/9720*m*n*l1^4*l2^2*z7
          + 1435859/2916*m*n*l1^4*l2^2*z6 + 208399/4860*m*n*l1^4*l2^2*
         z5 + 108377/972*m*n*l1^4*l2^2*z4 + 343169/729*m*n*l1^4*l2^2*z3
          - 32326/81*m*n*l1^4*l2^2*z3*z5 + 9716/135*m*n*l1^4*l2^2*z3*z4
          + 723641/7290*m*n*l1^4*l2^2*z3^2 + 2192747/21870*m*n*l1^5*l2
          + 146473/1350*m*n*l1^5*l2*z8 - 568/75*m*n*l1^5*l2*z3z5 - 
         30397/405*m*n*l1^5*l2*z7 + 20446/243*m*n*l1^5*l2*z6 + 4507/
         3645*m*n*l1^5*l2*z5 + 2096/135*m*n*l1^5*l2*z4 + 298072/3645*m*
         n*l1^5*l2*z3 - 4720/81*m*n*l1^5*l2*z3*z5 + 856/81*m*n*l1^5*l2*
         z3*z4 + 16298/1215*m*n*l1^5*l2*z3^2 + 1596253/19440*m*n*l1^6
          + 14441/150*m*n*l1^6*z8 - 168/25*m*n*l1^6*z3z5 - 81601/1458*m
         *n*l1^6*z7 + 47009/729*m*n*l1^6*z6 + 7259/1215*m*n*l1^6*z5 + 
         3478/243*m*n*l1^6*z4 + 152617/2430*m*n*l1^6*z3 - 1408/27*m*n*
         l1^6*z3*z5 + 11488/1215*m*n*l1^6*z3*z4 + 47998/3645*m*n*l1^6*
         z3^2 + 20581927/5598720*m*n^2*l2^6 + 187733/64800*m*n^2*l2^6*
         z8 - 91/450*m*n^2*l2^6*z3z5 - 841013/233280*m*n^2*l2^6*z7 + 
         2615/729*m*n^2*l2^6*z6 - 53471/46656*m*n^2*l2^6*z5 + 15101/
         25920*m*n^2*l2^6*z4 + 769741/233280*m*n^2*l2^6*z3 - 13/8*m*n^2
         *l2^6*z3*z5 + 3311/9720*m*n^2*l2^6*z3*z4 + 3347/7290*m*n^2*
         l2^6*z3^2 + 8290219/349920*m*n^2*l1*l2^5 + 101087/5400*m*n^2*
         l1*l2^5*z8 - 98/75*m*n^2*l1*l2^5*z3z5 - 280231/11664*m*n^2*l1*
         l2^5*z7 + 46513/1944*m*n^2*l1*l2^5*z6 - 36133/6480*m*n^2*l1*
         l2^5*z5 + 36757/9720*m*n^2*l1*l2^5*z4 + 60559/2916*m*n^2*l1*
         l2^5*z3 - 859/81*m*n^2*l1*l2^5*z3*z5 + 1801/810*m*n^2*l1*l2^5*
         z3*z4 + 26827/9720*m*n^2*l1*l2^5*z3^2 + 69278377/1399680*m*n^2
         *l1^2*l2^4 + 84583/2160*m*n^2*l1^2*l2^4*z8 - 41/15*m*n^2*l1^2*
         l2^4*z3z5 - 77561/1620*m*n^2*l1^2*l2^4*z7 + 141131/2916*m*n^2*
         l1^2*l2^4*z6 - 41227/2916*m*n^2*l1^2*l2^4*z5 + 2962/405*m*n^2*
         l1^2*l2^4*z4 + 2574001/58320*m*n^2*l1^2*l2^4*z3 - 1772/81*m*
         n^2*l1^2*l2^4*z3*z5 + 10997/2430*m*n^2*l1^2*l2^4*z3*z4 + 22723/
         3645*m*n^2*l1^2*l2^4*z3^2 + 1804501/19440*m*n^2*l1^3*l2^3 + 
         96961/1350*m*n^2*l1^3*l2^3*z8 - 376/75*m*n^2*l1^3*l2^3*z3z5 - 
         1375717/14580*m*n^2*l1^3*l2^3*z7 + 137455/1458*m*n^2*l1^3*l2^3
         *z6 - 171461/7290*m*n^2*l1^3*l2^3*z5 + 74671/4860*m*n^2*l1^3*
         l2^3*z4 + 584903/7290*m*n^2*l1^3*l2^3*z3 - 368/9*m*n^2*l1^3*
         l2^3*z3*z5 + 10634/1215*m*n^2*l1^3*l2^3*z3*z4 + 33703/3645*m*
         n^2*l1^3*l2^3*z3^2 + 4031341/174960*m*n^2*l1^4*l2^2 + 2063/108
         *m*n^2*l1^4*l2^2*z8 - 4/3*m*n^2*l1^4*l2^2*z3z5 - 229427/7290*m
         *n^2*l1^4*l2^2*z7 + 46367/1458*m*n^2*l1^4*l2^2*z6 - 7403/972*m
         *n^2*l1^4*l2^2*z5 + 4361/1620*m*n^2*l1^4*l2^2*z4 + 426059/
         14580*m*n^2*l1^4*l2^2*z3 - 854/81*m*n^2*l1^4*l2^2*z3*z5 + 74/
         27*m*n^2*l1^4*l2^2*z3*z4 + 7511/3645*m*n^2*l1^4*l2^2*z3^2 + 
         54017/1080*m*n^2*l1^5*l2 + 26819/675*m*n^2*l1^5*l2*z8 - 208/75
         *m*n^2*l1^5*l2*z3z5 - 172441/3645*m*n^2*l1^5*l2*z7 + 33680/729
         *m*n^2*l1^5*l2*z6 - 44611/3645*m*n^2*l1^5*l2*z5 + 10429/1215*m
         *n^2*l1^5*l2*z4 + 16682/405*m*n^2*l1^5*l2*z3 - 1840/81*m*n^2*
         l1^5*l2*z3*z5 + 616/135*m*n^2*l1^5*l2*z3*z4 + 4430/729*m*n^2*
         l1^5*l2*z3^2 - 14629/1866240*m*n^3*l2^6 - 5299/31104*m*n^3*
         l2^6*z7 + 9415/46656*m*n^3*l2^6*z6 - 13/405*m*n^3*l2^6*z5 - 1/
         3888*m*n^3*l2^6*z4 + 12607/233280*m*n^3*l2^6*z3 + 77/9720*m*
         n^3*l2^6*z3*z4 - 2093/116640*m*n^3*l2^6*z3^2 - 73903/1399680*m
         *n^3*l1*l2^5 - 1139/1296*m*n^3*l1*l2^5*z7 + 1921/1944*m*n^3*l1
         *l2^5*z6 + 31/1944*m*n^3*l1*l2^5*z5 - 2/135*m*n^3*l1*l2^5*z4
          + 796/3645*m*n^3*l1*l2^5*z3 + 1/27*m*n^3*l1*l2^5*z3*z4 - 431/
         4860*m*n^3*l1*l2^5*z3^2 - 68671/1399680*m*n^3*l1^2*l2^4 - 
         68165/23328*m*n^3*l1^2*l2^4*z7 + 13615/3888*m*n^3*l1^2*l2^4*z6
          - 13181/19440*m*n^3*l1^2*l2^4*z5 + 19/405*m*n^3*l1^2*l2^4*z4
          + 32209/38880*m*n^3*l1^2*l2^4*z3 + 37/270*m*n^3*l1^2*l2^4*z3*
         z4 - 331/1080*m*n^3*l1^2*l2^4*z3^2 - 15851/21870*m*n^3*l1^3*
         l2^3 - 3023/2916*m*n^3*l1^3*l2^3*z7 + 401/243*m*n^3*l1^3*l2^3*
         z6 - 952/1215*m*n^3*l1^3*l2^3*z5 - 224/1215*m*n^3*l1^3*l2^3*z4
          + 937/1620*m*n^3*l1^3*l2^3*z3 + 76/1215*m*n^3*l1^3*l2^3*z3*z4
          - 11/405*m*n^3*l1^3*l2^3*z3^2 - 14323/349920*m*n^3*l1^4*l2^2
          - 55273/9720*m*n^3*l1^4*l2^2*z7 + 6053/972*m*n^3*l1^4*l2^2*z6
          - 283/729*m*n^3*l1^4*l2^2*z5 + 43/162*m*n^3*l1^4*l2^2*z4 + 
         2435/1458*m*n^3*l1^4*l2^2*z3 + 106/405*m*n^3*l1^4*l2^2*z3*z4
          - 1897/2430*m*n^3*l1^4*l2^2*z3^2 + 449/311040*m*n^4*l2^6 - 5/
         2916*m*n^4*l2^6*z5 + 11/3240*m*n^4*l2^6*z4 - 37/6480*m*n^4*
         l2^6*z3 + 737/51840*m*n^4*l1*l2^5 - 4/243*m*n^4*l1*l2^5*z5 + 
         13/405*m*n^4*l1*l2^5*z4 - 259/4860*m*n^4*l1*l2^5*z3 - 1147/
         311040*m*n^4*l1^2*l2^4 + 17/2916*m*n^4*l1^2*l2^4*z5 + 563/
         19440*m*n^4*l1^2*l2^4*z4 - 1043/29160*m*n^4*l1^2*l2^4*z3 + 
         3251/23328*m*n^4*l1^3*l2^3 - 523/3645*m*n^4*l1^3*l2^3*z5 + 877/
         4860*m*n^4*l1^3*l2^3*z4 - 253/729*m*n^4*l1^3*l2^3*z3 + 1/23328
         *m*n^5*l2^6 - 1/3888*m*n^5*l2^6*z5 + 1/7776*m*n^5*l2^6*z4 + 1/
         11664*m*n^5*l2^6*z3 + 5/3888*m*n^5*l1^2*l2^4 - 5/648*m*n^5*
         l1^2*l2^4*z5 + 5/1296*m*n^5*l1^2*l2^4*z4 + 5/1944*m*n^5*l1^2*
         l2^4*z3 + 53681719/2799360*m^2*l2^6 + 1730857/64800*m^2*l2^6*
         z8 - 839/450*m^2*l2^6*z3z5 - 150047/12960*m^2*l2^6*z7 + 88369/
         5832*m^2*l2^6*z6 + 59899/14580*m^2*l2^6*z5 + 17047/6480*m^2*
         l2^6*z4 + 4227979/233280*m^2*l2^6*z3 - 713/54*m^2*l2^6*z3*z5
          + 1937/810*m^2*l2^6*z3*z4 + 126557/29160*m^2*l2^6*z3^2 + 
         2600081/23328*m^2*l1*l2^5 + 843767/5400*m^2*l1*l2^5*z8 - 818/
         75*m^2*l1*l2^5*z3z5 - 619783/9720*m^2*l1*l2^5*z7 + 503417/5832
         *m^2*l1*l2^5*z6 + 332123/14580*m^2*l1*l2^5*z5 + 19208/1215*m^2
         *l1*l2^5*z4 + 6122149/58320*m^2*l1*l2^5*z3 - 686/9*m^2*l1*l2^5
         *z3*z5 + 67757/4860*m^2*l1*l2^5*z3*z4 + 173347/7290*m^2*l1*
         l2^5*z3^2 + 23692111/77760*m^2*l1^2*l2^4 + 4689199/10800*m^2*
         l1^2*l2^4*z8 - 2273/75*m^2*l1^2*l2^4*z3z5 - 9993451/58320*m^2*
         l1^2*l2^4*z7 + 1355051/5832*m^2*l1^2*l2^4*z6 + 29819/486*m^2*
         l1^2*l2^4*z5 + 111323/2430*m^2*l1^2*l2^4*z4 + 1078691/3888*m^2
         *l1^2*l2^4*z3 - 17272/81*m^2*l1^2*l2^4*z3*z5 + 16069/405*m^2*
         l1^2*l2^4*z3*z4 + 940331/14580*m^2*l1^2*l2^4*z3^2 + 2093393/
         6480*m^2*l1^3*l2^3 + 76331/162*m^2*l1^3*l2^3*z8 - 296/9*m^2*
         l1^3*l2^3*z3z5 - 136864/729*m^2*l1^3*l2^3*z7 + 183940/729*m^2*
         l1^3*l2^3*z6 + 54607/729*m^2*l1^3*l2^3*z5 + 116683/2430*m^2*
         l1^3*l2^3*z4 + 699889/2430*m^2*l1^3*l2^3*z3 - 18896/81*m^2*
         l1^3*l2^3*z3*z5 + 52624/1215*m^2*l1^3*l2^3*z3*z4 + 256538/3645
         *m^2*l1^3*l2^3*z3^2 + 5210093/17496*m^2*l1^4*l2^2 + 121717/270
         *m^2*l1^4*l2^2*z8 - 472/15*m^2*l1^4*l2^2*z3z5 - 886051/4860*
         m^2*l1^4*l2^2*z7 + 38569/162*m^2*l1^4*l2^2*z6 + 92294/1215*m^2
         *l1^4*l2^2*z5 + 58691/1215*m^2*l1^4*l2^2*z4 + 939848/3645*m^2*
         l1^4*l2^2*z3 - 2072/9*m^2*l1^4*l2^2*z3*z5 + 17332/405*m^2*l1^4
         *l2^2*z3*z4 + 5585/81*m^2*l1^4*l2^2*z3^2 + 16695593/1866240*
         m^2*n*l2^6 + 22693/2400*m^2*n*l2^6*z8 - 33/50*m^2*n*l2^6*z3z5
          - 158975/31104*m^2*n*l2^6*z7 + 278039/46656*m^2*n*l2^6*z6 - 
         84689/116640*m^2*n*l2^6*z5 + 11591/7776*m^2*n*l2^6*z4 + 
         1592479/233280*m^2*n*l2^6*z3 - 1019/216*m^2*n*l2^6*z3*z5 + 
         1319/1620*m^2*n*l2^6*z3*z4 + 35569/23328*m^2*n*l2^6*z3^2 + 
         27141919/466560*m^2*n*l1*l2^5 + 150599/2400*m^2*n*l1*l2^5*z8
          - 219/50*m^2*n*l1*l2^5*z3z5 - 93529/2916*m^2*n*l1*l2^5*z7 + 
         114259/2916*m^2*n*l1*l2^5*z6 - 6343/14580*m^2*n*l1*l2^5*z5 + 
         175519/19440*m^2*n*l1*l2^5*z4 + 611449/14580*m^2*n*l1*l2^5*z3
          - 5099/162*m^2*n*l1*l2^5*z3*z5 + 10489/1944*m^2*n*l1*l2^5*z3*
         z4 + 275599/29160*m^2*n*l1*l2^5*z3^2 + 160402999/1399680*m^2*n
         *l1^2*l2^4 + 2696341/21600*m^2*n*l1^2*l2^4*z8 - 1307/150*m^2*n
         *l1^2*l2^4*z3z5 - 7758269/116640*m^2*n*l1^2*l2^4*z7 + 325969/
         3888*m^2*n*l1^2*l2^4*z6 + 46859/6480*m^2*n*l1^2*l2^4*z5 + 
         301129/19440*m^2*n*l1^2*l2^4*z4 + 4939549/58320*m^2*n*l1^2*
         l2^4*z3 - 5056/81*m^2*n*l1^2*l2^4*z3*z5 + 50929/4860*m^2*n*
         l1^2*l2^4*z3*z4 + 155893/9720*m^2*n*l1^2*l2^4*z3^2 + 2270836/
         10935*m^2*n*l1^3*l2^3 + 101087/450*m^2*n*l1^3*l2^3*z8 - 392/25
         *m^2*n*l1^3*l2^3*z3z5 - 1947049/14580*m^2*n*l1^3*l2^3*z7 + 
         39110/243*m^2*n*l1^3*l2^3*z6 + 8297/729*m^2*n*l1^3*l2^3*z5 + 
         14839/486*m^2*n*l1^3*l2^3*z4 + 583987/3645*m^2*n*l1^3*l2^3*z3
          - 3116/27*m^2*n*l1^3*l2^3*z3*z5 + 24854/1215*m^2*n*l1^3*l2^3*
         z3*z4 + 10414/405*m^2*n*l1^3*l2^3*z3^2 + 635425/11664*m^2*n*
         l1^4*l2^2 + 2063/36*m^2*n*l1^4*l2^2*z8 - 4*m^2*n*l1^4*l2^2*
         z3z5 - 249169/4860*m^2*n*l1^4*l2^2*z7 + 84175/1458*m^2*n*l1^4*
         l2^2*z6 - 8687/4860*m^2*n*l1^4*l2^2*z5 + 25039/4860*m^2*n*l1^4
         *l2^2*z4 + 925291/14580*m^2*n*l1^4*l2^2*z3 - 2398/81*m^2*n*
         l1^4*l2^2*z3*z5 + 2318/405*m^2*n*l1^4*l2^2*z3*z4 + 19072/3645*
         m^2*n*l1^4*l2^2*z3^2 + 2192747/21870*m^2*n*l1^5*l2 + 146473/
         1350*m^2*n*l1^5*l2*z8 - 568/75*m^2*n*l1^5*l2*z3z5 - 30397/405*
         m^2*n*l1^5*l2*z7 + 20446/243*m^2*n*l1^5*l2*z6 + 4507/3645*m^2*
         n*l1^5*l2*z5 + 2096/135*m^2*n*l1^5*l2*z4 + 298072/3645*m^2*n*
         l1^5*l2*z3 - 4720/81*m^2*n*l1^5*l2*z3*z5 + 856/81*m^2*n*l1^5*
         l2*z3*z4 + 16298/1215*m^2*n*l1^5*l2*z3^2 + 5643727/5598720*m^2
         *n^2*l2^6 + 14441/17280*m^2*n^2*l2^6*z8 - 7/120*m^2*n^2*l2^6*
         z3z5 - 100817/116640*m^2*n^2*l2^6*z7 + 38095/46656*m^2*n^2*
         l2^6*z6 - 22993/58320*m^2*n^2*l2^6*z5 + 871/4860*m^2*n^2*l2^6*
         z4 + 196183/233280*m^2*n^2*l2^6*z3 - 139/324*m^2*n^2*l2^6*z3*
         z5 + 251/3240*m^2*n^2*l2^6*z3*z4 + 19117/116640*m^2*n^2*l2^6*
         z3^2 + 1540073/279936*m^2*n^2*l1*l2^5 + 88709/21600*m^2*n^2*l1
         *l2^5*z8 - 43/150*m^2*n^2*l1*l2^5*z3z5 - 925043/233280*m^2*n^2
         *l1*l2^5*z7 + 15713/3888*m^2*n^2*l1*l2^5*z6 - 29819/19440*m^2*
         n^2*l1*l2^5*z5 + 2035/3888*m^2*n^2*l1*l2^5*z4 + 111523/29160*
         m^2*n^2*l1*l2^5*z3 - 691/324*m^2*n^2*l1*l2^5*z3*z5 + 235/648*
         m^2*n^2*l1*l2^5*z3*z4 + 359/486*m^2*n^2*l1*l2^5*z3^2 + 674371/
         46656*m^2*n^2*l1^2*l2^4 + 26819/2160*m^2*n^2*l1^2*l2^4*z8 - 13/
         15*m^2*n^2*l1^2*l2^4*z3z5 - 366403/25920*m^2*n^2*l1^2*l2^4*z7
          + 349297/23328*m^2*n^2*l1^2*l2^4*z6 - 602311/116640*m^2*n^2*
         l1^2*l2^4*z5 + 55379/38880*m^2*n^2*l1^2*l2^4*z4 + 892327/58320
         *m^2*n^2*l1^2*l2^4*z3 - 542/81*m^2*n^2*l1^2*l2^4*z3*z5 + 12529/
         9720*m^2*n^2*l1^2*l2^4*z3*z4 + 141409/58320*m^2*n^2*l1^2*l2^4*
         z3^2 + 473/5184*m^2*n^2*l1^3*l2^3 + 14441/4050*m^2*n^2*l1^3*
         l2^3*z8 - 56/225*m^2*n^2*l1^3*l2^3*z3z5 - 6253/729*m^2*n^2*
         l1^3*l2^3*z7 + 29785/2916*m^2*n^2*l1^3*l2^3*z6 - 39899/14580*
         m^2*n^2*l1^3*l2^3*z5 - 1709/1080*m^2*n^2*l1^3*l2^3*z4 + 178229/
         14580*m^2*n^2*l1^3*l2^3*z3 - 152/81*m^2*n^2*l1^3*l2^3*z3*z5 + 
         146/243*m^2*n^2*l1^3*l2^3*z3*z4 + 3332/3645*m^2*n^2*l1^3*l2^3*
         z3^2 + 681103/29160*m^2*n^2*l1^4*l2^2 + 2063/108*m^2*n^2*l1^4*
         l2^2*z8 - 4/3*m^2*n^2*l1^4*l2^2*z3z5 - 939433/29160*m^2*n^2*
         l1^4*l2^2*z7 + 24454/729*m^2*n^2*l1^4*l2^2*z6 - 242279/29160*
         m^2*n^2*l1^4*l2^2*z5 + 24443/9720*m^2*n^2*l1^4*l2^2*z4 + 
         1769251/58320*m^2*n^2*l1^4*l2^2*z3 - 854/81*m^2*n^2*l1^4*l2^2*
         z3*z5 + 1124/405*m^2*n^2*l1^4*l2^2*z3*z4 + 2951/1458*m^2*n^2*
         l1^4*l2^2*z3^2 + 36503/19440*m^2*n^2*l1^5*l2 + 2063/1350*m^2*
         n^2*l1^5*l2*z8 - 8/75*m^2*n^2*l1^5*l2*z3z5 - 55993/14580*m^2*
         n^2*l1^5*l2*z7 + 6379/1458*m^2*n^2*l1^5*l2*z6 - 6821/7290*m^2*
         n^2*l1^5*l2*z5 - 289/2430*m^2*n^2*l1^5*l2*z4 + 2173/540*m^2*
         n^2*l1^5*l2*z3 - 64/81*m^2*n^2*l1^5*l2*z3*z5 + 124/405*m^2*n^2
         *l1^5*l2*z3*z4 + 364/3645*m^2*n^2*l1^5*l2*z3^2 + 32666/3645*
         m^2*n^2*l1^6 + 14441/2025*m^2*n^2*l1^6*z8 - 112/225*m^2*n^2*
         l1^6*z3z5 - 26725/2916*m^2*n^2*l1^6*z7 + 4451/486*m^2*n^2*l1^6
         *z6 - 8572/3645*m^2*n^2*l1^6*z5 + 338/243*m^2*n^2*l1^6*z4 + 
         39883/4860*m^2*n^2*l1^6*z3 - 328/81*m^2*n^2*l1^6*z3*z5 + 1048/
         1215*m^2*n^2*l1^6*z3*z4 + 1271/1215*m^2*n^2*l1^6*z3^2 - 7711/
         1866240*m^2*n^3*l2^6 - 455/10368*m^2*n^3*l2^6*z7 + 1735/46656*
         m^2*n^3*l2^6*z6 + 1567/38880*m^2*n^3*l2^6*z5 - 1/38880*m^2*n^3
         *l2^6*z4 - 613/46656*m^2*n^3*l2^6*z3 + 1/1215*m^2*n^3*l2^6*z3*
         z4 - 557/116640*m^2*n^3*l2^6*z3^2 - 19307/699840*m^2*n^3*l1*
         l2^5 - 191/648*m^2*n^3*l1*l2^5*z7 + 8/27*m^2*n^3*l1*l2^5*z6 + 
         307/2430*m^2*n^3*l1*l2^5*z5 - 11/810*m^2*n^3*l1*l2^5*z4 + 2029/
         58320*m^2*n^3*l1*l2^5*z3 + 4/405*m^2*n^3*l1*l2^5*z3*z4 - 11/
         405*m^2*n^3*l1*l2^5*z3^2 - 139157/2799360*m^2*n^3*l1^2*l2^4 - 
         7813/116640*m^2*n^3*l1^2*l2^4*z7 + 685/3888*m^2*n^3*l1^2*l2^4*
         z6 - 937/6480*m^2*n^3*l1^2*l2^4*z5 - 155/1296*m^2*n^3*l1^2*
         l2^4*z4 + 559/6480*m^2*n^3*l1^2*l2^4*z3 + 1/135*m^2*n^3*l1^2*
         l2^4*z3*z4 + 109/3240*m^2*n^3*l1^2*l2^4*z3^2 - 191201/349920*
         m^2*n^3*l1^3*l2^3 - 3023/2916*m^2*n^3*l1^3*l2^3*z7 + 4945/2916
         *m^2*n^3*l1^3*l2^3*z6 - 2501/2916*m^2*n^3*l1^3*l2^3*z5 - 35/
         162*m^2*n^3*l1^3*l2^3*z4 + 8083/14580*m^2*n^3*l1^3*l2^3*z3 + 
         76/1215*m^2*n^3*l1^3*l2^3*z3*z4 + 17/3645*m^2*n^3*l1^3*l2^3*
         z3^2 - 29023/349920*m^2*n^3*l1^4*l2^2 - 751/9720*m^2*n^3*l1^4*
         l2^2*z7 + 28/81*m^2*n^3*l1^4*l2^2*z6 - 10957/29160*m^2*n^3*
         l1^4*l2^2*z5 - 71/540*m^2*n^3*l1^4*l2^2*z4 + 3923/58320*m^2*
         n^3*l1^4*l2^2*z3 + 2/405*m^2*n^3*l1^4*l2^2*z3*z4 + 67/810*m^2*
         n^3*l1^4*l2^2*z3^2 - 1373/34992*m^2*n^3*l1^5*l2 - 757/324*m^2*
         n^3*l1^5*l2*z7 + 3979/1458*m^2*n^3*l1^5*l2*z6 - 2827/7290*m^2*
         n^3*l1^5*l2*z5 + 76/1215*m^2*n^3*l1^5*l2*z4 + 11059/14580*m^2*
         n^3*l1^5*l2*z3 + 44/405*m^2*n^3*l1^5*l2*z3*z4 - 217/729*m^2*
         n^3*l1^5*l2*z3^2 + 161/622080*m^2*n^4*l2^6 - 1/2916*m^2*n^4*
         l2^6*z5 + 7/9720*m^2*n^4*l2^6*z4 - 37/29160*m^2*n^4*l2^6*z3 - 
         1147/311040*m^2*n^4*l1^2*l2^4 + 17/2916*m^2*n^4*l1^2*l2^4*z5
          + 563/19440*m^2*n^4*l1^2*l2^4*z4 - 1043/29160*m^2*n^4*l1^2*
         l2^4*z3 - 65/2916*m^2*n^4*l1^3*l2^3 + 41/2430*m^2*n^4*l1^3*
         l2^3*z5 + 163/9720*m^2*n^4*l1^3*l2^3*z4 - 1/243*m^2*n^4*l1^3*
         l2^3*z3 + 2471/25920*m^2*n^4*l1^4*l2^2 - 227/2430*m^2*n^4*l1^4
         *l2^2*z5 + 97/648*m^2*n^4*l1^4*l2^2*z4 - 1331/4860*m^2*n^4*
         l1^4*l2^2*z3 + 5/2916*m^2*n^5*l1^3*l2^3 - 5/486*m^2*n^5*l1^3*
         l2^3*z5 + 5/972*m^2*n^5*l1^3*l2^3*z4 + 5/1458*m^2*n^5*l1^3*
         l2^3*z3 + 7712833/5598720*m^3*l2^6 + 35071/21600*m^3*l2^6*z8
          - 17/150*m^3*l2^6*z3z5 - 42425/46656*m^3*l2^6*z7 + 9919/7776*
         m^3*l2^6*z6 + 16111/58320*m^3*l2^6*z5 - 431/7776*m^3*l2^6*z4
          + 151553/77760*m^3*l2^6*z3 - 56/81*m^3*l2^6*z3*z5 + 607/4860*
         m^3*l2^6*z3*z4 + 2093/6480*m^3*l2^6*z3^2 + 11037187/1399680*
         m^3*l1*l2^5 + 59827/5400*m^3*l1*l2^5*z8 - 58/75*m^3*l1*l2^5*
         z3z5 - 2869/486*m^3*l1*l2^5*z7 + 1801/216*m^3*l1*l2^5*z6 + 353/
         108*m^3*l1*l2^5*z5 - 143/648*m^3*l1*l2^5*z4 + 146515/11664*m^3
         *l1*l2^5*z3 - 14/3*m^3*l1*l2^5*z3*z5 + 463/540*m^3*l1*l2^5*z3*
         z4 + 5053/2430*m^3*l1*l2^5*z3^2 + 23982943/1399680*m^3*l1^2*
         l2^4 + 26819/1080*m^3*l1^2*l2^4*z8 - 26/15*m^3*l1^2*l2^4*z3z5
          - 13694/1215*m^3*l1^2*l2^4*z7 + 48395/2916*m^3*l1^2*l2^4*z6
          + 80551/14580*m^3*l1^2*l2^4*z5 + 41/270*m^3*l1^2*l2^4*z4 + 
         364499/14580*m^3*l1^2*l2^4*z3 - 850/81*m^3*l1^2*l2^4*z3*z5 + 
         824/405*m^3*l1^2*l2^4*z3*z4 + 14629/3645*m^3*l1^2*l2^4*z3^2 + 
         49409/1458*m^3*l1^3*l2^3 + 2063/45*m^3*l1^3*l2^3*z8 - 16/5*m^3
         *l1^3*l2^3*z3z5 - 64564/3645*m^3*l1^3*l2^3*z7 + 19286/729*m^3*
         l1^3*l2^3*z6 + 6373/1215*m^3*l1^3*l2^3*z5 + 7459/2430*m^3*l1^3
         *l2^3*z4 + 49067/1215*m^3*l1^3*l2^3*z3 - 1616/81*m^3*l1^3*l2^3
         *z3*z5 + 4832/1215*m^3*l1^3*l2^3*z3*z4 + 4862/729*m^3*l1^3*
         l2^3*z3^2 + 424109/622080*m^3*n*l2^6 + 22693/32400*m^3*n*l2^6*
         z8 - 11/225*m^3*n*l2^6*z3z5 - 18059/46656*m^3*n*l2^6*z7 + 3659/
         7776*m^3*n*l2^6*z6 - 433/2880*m^3*n*l2^6*z5 + 4261/77760*m^3*n
         *l2^6*z4 + 35861/46656*m^3*n*l2^6*z3 - 97/324*m^3*n*l2^6*z3*z5
          + 239/4860*m^3*n*l2^6*z3*z4 + 1603/9720*m^3*n*l2^6*z3^2 + 
         751447/233280*m^3*n*l1*l2^5 + 39197/10800*m^3*n*l1*l2^5*z8 - 
         19/75*m^3*n*l1*l2^5*z3z5 - 48413/29160*m^3*n*l1*l2^5*z7 + 1715/
         729*m^3*n*l1*l2^5*z6 + 10237/58320*m^3*n*l1*l2^5*z5 + 133/4860
         *m^3*n*l1*l2^5*z4 + 12463/3645*m^3*n*l1*l2^5*z3 - 83/54*m^3*n*
         l1*l2^5*z3*z5 + 479/1944*m^3*n*l1*l2^5*z3*z4 + 8533/14580*m^3*
         n*l1*l2^5*z3^2 + 2493167/279936*m^3*n*l1^2*l2^4 + 125843/10800
         *m^3*n*l1^2*l2^4*z8 - 61/75*m^3*n*l1^2*l2^4*z3z5 - 165869/
         29160*m^3*n*l1^2*l2^4*z7 + 48485/5832*m^3*n*l1^2*l2^4*z6 + 661/
         1215*m^3*n*l1^2*l2^4*z5 - 1603/6480*m^3*n*l1^2*l2^4*z4 + 
         1519631/116640*m^3*n*l1^2*l2^4*z3 - 409/81*m^3*n*l1^2*l2^4*z3*
         z5 + 1433/1620*m^3*n*l1^2*l2^4*z3*z4 + 8048/3645*m^3*n*l1^2*
         l2^4*z3^2 - 68357/349920*m^3*n*l1^3*l2^3 + 2063/810*m^3*n*l1^3
         *l2^3*z8 - 8/45*m^3*n*l1^3*l2^3*z3z5 - 20903/4860*m^3*n*l1^3*
         l2^3*z7 + 4150/729*m^3*n*l1^3*l2^3*z6 + 5464/3645*m^3*n*l1^3*
         l2^3*z5 - 2341/1215*m^3*n*l1^3*l2^3*z4 + 118121/14580*m^3*n*
         l1^3*l2^3*z3 - 32/27*m^3*n*l1^3*l2^3*z3*z5 + 74/405*m^3*n*l1^3
         *l2^3*z3*z4 + 448/729*m^3*n*l1^3*l2^3*z3^2 + 1590623/116640*
         m^3*n*l1^4*l2^2 + 2063/135*m^3*n*l1^4*l2^2*z8 - 16/15*m^3*n*
         l1^4*l2^2*z3z5 - 132397/9720*m^3*n*l1^4*l2^2*z7 + 47587/2916*
         m^3*n*l1^4*l2^2*z6 + 19/405*m^3*n*l1^4*l2^2*z5 + 809/2430*m^3*
         n*l1^4*l2^2*z4 + 77473/3645*m^3*n*l1^4*l2^2*z3 - 584/81*m^3*n*
         l1^4*l2^2*z3*z5 + 14/9*m^3*n*l1^4*l2^2*z3*z4 + 11491/7290*m^3*
         n*l1^4*l2^2*z3^2 + 15469/373248*m^3*n^2*l2^6 + 14441/259200*
         m^3*n^2*l2^6*z8 - 7/1800*m^3*n^2*l2^6*z3z5 - 1747/38880*m^3*
         n^2*l2^6*z7 + 1555/46656*m^3*n^2*l2^6*z6 + 5021/233280*m^3*n^2
         *l2^6*z5 + 247/25920*m^3*n^2*l2^6*z4 + 6979/233280*m^3*n^2*
         l2^6*z3 - 5/216*m^3*n^2*l2^6*z3*z5 + 19/9720*m^3*n^2*l2^6*z3*
         z4 + 221/23328*m^3*n^2*l2^6*z3^2 + 920971/1399680*m^3*n^2*l1*
         l2^5 + 2063/4320*m^3*n^2*l1*l2^5*z8 - 1/30*m^3*n^2*l1*l2^5*
         z3z5 - 4849/25920*m^3*n^2*l1*l2^5*z7 + 935/3888*m^3*n^2*l1*
         l2^5*z6 - 6071/14580*m^3*n^2*l1*l2^5*z5 - 833/19440*m^3*n^2*l1
         *l2^5*z4 + 29569/58320*m^3*n^2*l1*l2^5*z3 - 23/108*m^3*n^2*l1*
         l2^5*z3*z5 + 259/9720*m^3*n^2*l1*l2^5*z3*z4 + 359/3240*m^3*n^2
         *l1*l2^5*z3^2 - 1236083/2799360*m^3*n^2*l1^2*l2^4 - 17767/
         77760*m^3*n^2*l1^2*l2^4*z7 + 8143/23328*m^3*n^2*l1^2*l2^4*z6
          + 8803/116640*m^3*n^2*l1^2*l2^4*z5 - 14801/38880*m^3*n^2*l1^2
         *l2^4*z4 + 5149/7290*m^3*n^2*l1^2*l2^4*z3 - 13/9720*m^3*n^2*
         l1^2*l2^4*z3*z4 + 4087/58320*m^3*n^2*l1^2*l2^4*z3^2 - 81649/
         87480*m^3*n^2*l1^3*l2^3 + 2063/2025*m^3*n^2*l1^3*l2^3*z8 - 16/
         225*m^3*n^2*l1^3*l2^3*z3z5 - 28531/14580*m^3*n^2*l1^3*l2^3*z7
          + 3685/1458*m^3*n^2*l1^3*l2^3*z6 - 7067/7290*m^3*n^2*l1^3*
         l2^3*z5 - 10561/9720*m^3*n^2*l1^3*l2^3*z4 + 68881/14580*m^3*
         n^2*l1^3*l2^3*z3 - 40/81*m^3*n^2*l1^3*l2^3*z3*z5 + 64/405*m^3*
         n^2*l1^3*l2^3*z3*z4 + 2653/3645*m^3*n^2*l1^3*l2^3*z3^2 - 60553/
         233280*m^3*n^2*l1^4*l2^2 - 1931/5832*m^3*n^2*l1^4*l2^2*z7 + 23/
         27*m^3*n^2*l1^4*l2^2*z6 - 3883/29160*m^3*n^2*l1^4*l2^2*z5 - 
         752/1215*m^3*n^2*l1^4*l2^2*z4 + 9005/11664*m^3*n^2*l1^4*l2^2*
         z3 - 2/405*m^3*n^2*l1^4*l2^2*z3*z4 + 517/2430*m^3*n^2*l1^4*
         l2^2*z3^2 + 36503/19440*m^3*n^2*l1^5*l2 + 2063/1350*m^3*n^2*
         l1^5*l2*z8 - 8/75*m^3*n^2*l1^5*l2*z3z5 - 55993/14580*m^3*n^2*
         l1^5*l2*z7 + 6379/1458*m^3*n^2*l1^5*l2*z6 - 6821/7290*m^3*n^2*
         l1^5*l2*z5 - 289/2430*m^3*n^2*l1^5*l2*z4 + 2173/540*m^3*n^2*
         l1^5*l2*z3 - 64/81*m^3*n^2*l1^5*l2*z3*z5 + 124/405*m^3*n^2*
         l1^5*l2*z3*z4 + 364/3645*m^3*n^2*l1^5*l2*z3^2 - 323/373248*m^3
         *n^3*l2^6 - 19/2916*m^3*n^3*l2^6*z7 + 65/23328*m^3*n^3*l2^6*z6
          + 871/58320*m^3*n^3*l2^6*z5 - 1/38880*m^3*n^3*l2^6*z4 - 331/
         46656*m^3*n^3*l2^6*z3 - 1/9720*m^3*n^3*l2^6*z3*z4 - 43/58320*
         m^3*n^3*l2^6*z3^2 - 23647/559872*m^3*n^3*l1^2*l2^4 - 1273/
         58320*m^3*n^3*l1^2*l2^4*z7 + 65/1458*m^3*n^3*l1^2*l2^4*z6 - 1/
         162*m^3*n^3*l1^2*l2^4*z5 - 373/6480*m^3*n^3*l1^2*l2^4*z4 + 
         1367/23328*m^3*n^3*l1^2*l2^4*z3 + 1/486*m^3*n^3*l1^2*l2^4*z3*
         z4 + 79/7290*m^3*n^3*l1^2*l2^4*z3^2 + 377/2592*m^3*n^3*l1^3*
         l2^3 + 71/2916*m^3*n^3*l1^3*l2^3*z6 - 527/14580*m^3*n^3*l1^3*
         l2^3*z5 - 49/1080*m^3*n^3*l1^3*l2^3*z4 - 97/2916*m^3*n^3*l1^3*
         l2^3*z3 + 67/3645*m^3*n^3*l1^3*l2^3*z3^2 - 308741/2799360*m^3*
         n^3*l1^4*l2^2 - 751/9720*m^3*n^3*l1^4*l2^2*z7 + 28/81*m^3*n^3*
         l1^4*l2^2*z6 - 1328/3645*m^3*n^3*l1^4*l2^2*z5 - 1373/9720*m^3*
         n^3*l1^4*l2^2*z4 + 5651/58320*m^3*n^3*l1^4*l2^2*z3 + 2/405*m^3
         *n^3*l1^4*l2^2*z3*z4 + 67/810*m^3*n^3*l1^4*l2^2*z3^2 - 21559/
         699840*m^3*n^3*l1^5*l2 + 14/729*m^3*n^3*l1^5*l2*z6 - 98/3645*
         m^3*n^3*l1^5*l2*z5 - 41/1215*m^3*n^3*l1^5*l2*z4 - 44/3645*m^3*
         n^3*l1^5*l2*z3 + 94/3645*m^3*n^3*l1^5*l2*z3^2 - 1307/77760*m^3
         *n^3*l1^6 - 757/1944*m^3*n^3*l1^6*z7 + 1345/2916*m^3*n^3*l1^6*
         z6 - 1073/14580*m^3*n^3*l1^6*z5 - 1/1215*m^3*n^3*l1^6*z4 + 
         3569/29160*m^3*n^3*l1^6*z3 + 22/1215*m^3*n^3*l1^6*z3*z4 - 299/
         7290*m^3*n^3*l1^6*z3^2 - 65/2916*m^3*n^4*l1^3*l2^3 + 41/2430*
         m^3*n^4*l1^3*l2^3*z5 + 163/9720*m^3*n^4*l1^3*l2^3*z4 - 1/243*
         m^3*n^4*l1^3*l2^3*z3 - 419/34560*m^3*n^4*l1^4*l2^2 + 1/180*m^3
         *n^4*l1^4*l2^2*z5 + 7/1296*m^3*n^4*l1^4*l2^2*z4 + 1/270*m^3*
         n^4*l1^4*l2^2*z3 + 107/3645*m^3*n^4*l1^5*l2 - 8/243*m^3*n^4*
         l1^5*l2*z5 + 61/972*m^3*n^4*l1^5*l2*z4 - 517/4860*m^3*n^4*l1^5
         *l2*z3 + 5/3888*m^3*n^5*l1^4*l2^2 - 5/648*m^3*n^5*l1^4*l2^2*z5
          + 5/1296*m^3*n^5*l1^4*l2^2*z4 + 5/1944*m^3*n^5*l1^4*l2^2*z3
          - 98819/5598720*m^4*l2^6 - 1/27*m^4*l2^6*z7 + 193/3888*m^4*
         l2^6*z6 + 509/7290*m^4*l2^6*z5 - 869/19440*m^4*l2^6*z4 + 3157/
         58320*m^4*l2^6*z3 - 2/1215*m^4*l2^6*z3*z4 + 7/810*m^4*l2^6*
         z3^2 - 7127/77760*m^4*l1*l2^5 - 1013/4860*m^4*l1*l2^5*z7 + 785/
         2916*m^4*l1*l2^5*z6 + 3029/7290*m^4*l1*l2^5*z5 - 1153/4860*m^4
         *l1*l2^5*z4 + 6421/29160*m^4*l1*l2^5*z3 - 11/1215*m^4*l1*l2^5*
         z3*z4 + 73/1458*m^4*l1*l2^5*z3^2 - 62911/139968*m^4*l1^2*l2^4
          - 536/729*m^4*l1^2*l2^4*z7 + 1315/1458*m^4*l1^2*l2^4*z6 + 
         5759/3645*m^4*l1^2*l2^4*z5 - 6697/9720*m^4*l1^2*l2^4*z4 + 2599/
         3645*m^4*l1^2*l2^4*z3 - 16/405*m^4*l1^2*l2^4*z3*z4 + 619/3645*
         m^4*l1^2*l2^4*z3^2 - 2183/311040*m^4*n*l2^6 - 1/72*m^4*n*l2^6*
         z7 + 365/23328*m^4*n*l2^6*z6 + 1001/29160*m^4*n*l2^6*z5 - 161/
         19440*m^4*n*l2^6*z4 + 79/38880*m^4*n*l2^6*z3 - 1/1620*m^4*n*
         l2^6*z3*z4 + 2/3645*m^4*n*l2^6*z3^2 - 22339/466560*m^4*n*l1*
         l2^5 - 1013/9720*m^4*n*l1*l2^5*z7 + 355/2916*m^4*n*l1*l2^5*z6
          + 3511/14580*m^4*n*l1*l2^5*z5 - 2087/19440*m^4*n*l1*l2^5*z4
          + 329/4860*m^4*n*l1*l2^5*z3 - 11/2430*m^4*n*l1*l2^5*z3*z4 + 
         121/7290*m^4*n*l1*l2^5*z3^2 - 7687/933120*m^4*n*l1^2*l2^4 - 
         113/4860*m^4*n*l1^2*l2^4*z7 + 85/1458*m^4*n*l1^2*l2^4*z6 + 221/
         3645*m^4*n*l1^2*l2^4*z5 - 3319/19440*m^4*n*l1^2*l2^4*z4 + 509/
         5832*m^4*n*l1^2*l2^4*z3 - 1/1215*m^4*n*l1^2*l2^4*z3*z4 + 61/
         1458*m^4*n*l1^2*l2^4*z3^2 - 5755/8748*m^4*n*l1^3*l2^3 - 1241/
         3645*m^4*n*l1^3*l2^3*z7 + 397/729*m^4*n*l1^3*l2^3*z6 + 5681/
         7290*m^4*n*l1^3*l2^3*z5 - 623/810*m^4*n*l1^3*l2^3*z4 + 5063/
         7290*m^4*n*l1^3*l2^3*z3 - 4/135*m^4*n*l1^3*l2^3*z3*z4 + 953/
         3645*m^4*n*l1^3*l2^3*z3^2 - 605/373248*m^4*n^2*l2^6 - 1/432*
         m^4*n^2*l2^6*z7 + 5/2916*m^4*n^2*l2^6*z6 + 139/14580*m^4*n^2*
         l2^6*z5 - 7/12960*m^4*n^2*l2^6*z4 - 25/7776*m^4*n^2*l2^6*z3 - 
         1/9720*m^4*n^2*l2^6*z3*z4 - 19/29160*m^4*n^2*l2^6*z3^2 + 61633/
         2799360*m^4*n^2*l1^2*l2^4 - 113/9720*m^4*n^2*l1^2*l2^4*z7 + 25/
         972*m^4*n^2*l1^2*l2^4*z6 + 23/1620*m^4*n^2*l1^2*l2^4*z5 - 1823/
         19440*m^4*n^2*l1^2*l2^4*z4 + 701/19440*m^4*n^2*l1^2*l2^4*z3 - 
         1/2430*m^4*n^2*l1^2*l2^4*z3*z4 + 47/2430*m^4*n^2*l1^2*l2^4*
         z3^2 + 1873/38880*m^4*n^2*l1^3*l2^3 + 35/2916*m^4*n^2*l1^3*
         l2^3*z6 + 151/14580*m^4*n^2*l1^3*l2^3*z5 - 271/4860*m^4*n^2*
         l1^3*l2^3*z4 + 31/4860*m^4*n^2*l1^3*l2^3*z3 + 8/729*m^4*n^2*
         l1^3*l2^3*z3^2 - 153217/699840*m^4*n^2*l1^4*l2^2 - 181/3645*
         m^4*n^2*l1^4*l2^2*z7 + 79/486*m^4*n^2*l1^4*l2^2*z6 + 427/7290*
         m^4*n^2*l1^4*l2^2*z5 - 653/1944*m^4*n^2*l1^4*l2^2*z4 + 3503/
         14580*m^4*n^2*l1^4*l2^2*z3 - 4/405*m^4*n^2*l1^4*l2^2*z3*z4 + 
         164/1215*m^4*n^2*l1^4*l2^2*z3^2 + 1003/19440*m^4*n^3*l1^3*l2^3
          + 4/729*m^4*n^3*l1^3*l2^3*z6 - 5/729*m^4*n^3*l1^3*l2^3*z5 - 
         203/9720*m^4*n^3*l1^3*l2^3*z4 - 221/14580*m^4*n^3*l1^3*l2^3*z3
          + 17/3645*m^4*n^3*l1^3*l2^3*z3^2 - 13663/933120*m^4*n^3*l1^4*
         l2^2 + 1/60*m^4*n^3*l1^4*l2^2*z5 - 17/3888*m^4*n^3*l1^4*l2^2*
         z4 + 23/4860*m^4*n^3*l1^4*l2^2*z3 - 21559/699840*m^4*n^3*l1^5*
         l2 + 14/729*m^4*n^3*l1^5*l2*z6 - 98/3645*m^4*n^3*l1^5*l2*z5 - 
         41/1215*m^4*n^3*l1^5*l2*z4 - 44/3645*m^4*n^3*l1^5*l2*z3 + 94/
         3645*m^4*n^3*l1^5*l2*z3^2 - 419/34560*m^4*n^4*l1^4*l2^2 + 1/
         180*m^4*n^4*l1^4*l2^2*z5 + 7/1296*m^4*n^4*l1^4*l2^2*z4 + 1/270
         *m^4*n^4*l1^4*l2^2*z3 - 43/93312*m^4*n^4*l1^5*l2 + 7/9720*m^4*
         n^4*l1^5*l2*z4 - 1/9720*m^4*n^4*l1^5*l2*z3 + 737/155520*m^4*
         n^4*l1^6 - 4/729*m^4*n^4*l1^6*z5 + 13/1215*m^4*n^4*l1^6*z4 - 
         259/14580*m^4*n^4*l1^6*z3 + 1/1944*m^4*n^5*l1^5*l2 - 1/324*m^4
         *n^5*l1^5*l2*z5 + 1/648*m^4*n^5*l1^5*l2*z4 + 1/972*m^4*n^5*
         l1^5*l2*z3 - 47/933120*m^5*l2^6 + 1/1296*m^5*l2^6*z5 - 7/12960
         *m^5*l2^6*z4 - 7/29160*m^5*l2^6*z3 - 151/93312*m^5*l1*l2^5 + 1/
         81*m^5*l1*l2^5*z5 - 13/1944*m^5*l1*l2^5*z4 - 1/216*m^5*l1*l2^5
         *z3 - 31/933120*m^5*n*l2^6 + 1/3888*m^5*n*l2^6*z5 - 7/38880*
         m^5*n*l2^6*z4 - 1/14580*m^5*n*l2^6*z3 - 89/15552*m^5*n*l1^2*
         l2^4 + 5/216*m^5*n*l1^2*l2^4*z5 - 11/1296*m^5*n*l1^2*l2^4*z4
          - 17/1944*m^5*n*l1^2*l2^4*z3 - 311/46656*m^5*n^2*l1^3*l2^3 + 
         5/243*m^5*n^2*l1^3*l2^3*z5 - 5/972*m^5*n^2*l1^3*l2^3*z4 - 23/
         2916*m^5*n^2*l1^3*l2^3*z3 - 1547/466560*m^5*n^3*l1^4*l2^2 + 5/
         648*m^5*n^3*l1^4*l2^2*z5 - 13/19440*m^5*n^3*l1^4*l2^2*z4 - 1/
         324*m^5*n^3*l1^4*l2^2*z3 - 43/93312*m^5*n^4*l1^5*l2 + 7/9720*
         m^5*n^4*l1^5*l2*z4 - 1/9720*m^5*n^4*l1^5*l2*z3 + 1/11664*m^5*
         n^5*l1^6 - 1/1944*m^5*n^5*l1^6*z5 + 1/3888*m^5*n^5*l1^6*z4 + 1/
         5832*m^5*n^5*l1^6*z3 ));


==> anc/RG_OnOnOn_6L.m <==
(* 
        6-loop RG functions for O(n) x O(n) x O(n)  model:

		see Giombi et al'17 for two-loop results
		https://inspirehep.net/literature/1609779
	
        h = 1/(16 Pi)^2

        RG[l1], RG[l2], RG[l3] - beta-functions for the "tetrahedral", "pillow" and "double-sum" 
	                         self-couplings, respectively.

        NB: - to compare with Giombi et al'17 substitute
	       l1 = 6 g1
	       l2 = 6 g2
	       l3 = 6 g3
	       RG[g1] = 1/6*RG[g1]
	       RG[g2] = 1/6*RG[g2]
	       RG[g3] = 1/6*RG[g3]

	z3,z4,z5,z6,z7,z8,z9 - particular values of Riemann zeta function
	z3z5 - double zeta value (see. Kompaniets et al'17) 
	       N[z3z5] = 0.037707672984847544 
*)

RG[l1] = ( + h * ( 4/9*l2^2 + 4*l1*l3 + 2/3*l1*l2 + 2/3*n*l1*l2 )

       + h^2 * (  - 16/9*l2^2*l3 - 16/27*l2^3 - 82/9*l1*l3^2 - 34/9*l1*
         l2*l3 - 101/54*l1*l2^2 - 26/9*l1^2*l2 - 5/9*l1^3 - 26/81*n*
         l2^3 - 34/9*n*l1*l2*l3 - 31/18*n*l1*l2^2 - 10/3*n*l1^2*l3 - 8/
         9*n*l1^2*l2 - 5/6*n*l1^3 - 4/81*n^2*l2^3 - 10/9*n^2*l1*l2*l3
          - 5/18*n^2*l1*l2^2 - 2/9*n^2*l1^2*l2 - 5/9*n^3*l1*l3^2 - 1/54
         *n^3*l1*l2^2 + 1/18*n^3*l1^3 )

       + h^3 * ( 667/81*l2^2*l3^2 + 64/9*l2^2*l3^2*z3 + 427/81*l2^3*l3
          + 128/27*l2^3*l3*z3 + 1303/972*l2^4 + 116/81*l2^4*z3 + 821/27
         *l1*l3^3 + 224/9*l1*l3^3*z3 + 1129/54*l1*l2*l3^2 + 16*l1*l2*
         l3^2*z3 + 5825/324*l1*l2^2*l3 + 424/27*l1*l2^2*l3*z3 + 12407/
         1944*l1*l2^3 + 1556/243*l1*l2^3*z3 + 724/27*l1^2*l2*l3 + 224/9
         *l1^2*l2*l3*z3 + 710/81*l1^2*l2^2 + 224/27*l1^2*l2^2*z3 + 62/9
         *l1^3*l3 + 16/3*l1^3*l3*z3 + 176/27*l1^3*l2 + 64/9*l1^3*l2*z3
          + 11/18*l1^4 + 8/9*l1^4*z3 + 749/243*n*l2^3*l3 + 208/81*n*
         l2^3*l3*z3 + 1127/972*n*l2^4 + 248/243*n*l2^4*z3 + 1129/54*n*
         l1*l2*l3^2 + 16*n*l1*l2*l3^2*z3 + 1075/54*n*l1*l2^2*l3 + 136/9
         *n*l1*l2^2*l3*z3 + 3373/648*n*l1*l2^3 + 4*n*l1*l2^3*z3 + 77/3*
         n*l1^2*l3^2 + 16*n*l1^2*l3^2*z3 + 382/27*n*l1^2*l2*l3 + 80/9*n
         *l1^2*l2*l3*z3 + 1163/108*n*l1^2*l2^2 + 200/27*n*l1^2*l2^2*z3
          + 31/3*n*l1^3*l3 + 8*n*l1^3*l3*z3 + 367/108*n*l1^3*l2 + 8/3*n
         *l1^3*l2*z3 + 77/36*n*l1^4 + 2*n*l1^4*z3 + 217/243*n^2*l2^3*l3
          + 32/81*n^2*l2^3*l3*z3 + 745/2916*n^2*l2^4 + 5/27*n^2*l2^4*z3
          + 77/9*n^2*l1*l2*l3^2 + 16/3*n^2*l1*l2*l3^2*z3 + 17/4*n^2*l1*
         l2^2*l3 + 8/3*n^2*l1*l2^2*l3*z3 + 454/243*n^2*l1*l2^3 + 104/81
         *n^2*l1*l2^3*z3 + 202/27*n^2*l1^2*l2*l3 + 32/9*n^2*l1^2*l2*l3*
         z3 + 29/27*n^2*l1^2*l2^2 + 26/27*n^2*l1^2*l2^2*z3 - 85/36*n^2*
         l1^3*l3 + 104/27*n^2*l1^3*l2 + 20/9*n^2*l1^3*l2*z3 + 1/12*n^2*
         l1^4 + 43/162*n^3*l2^2*l3^2 + 55/2916*n^3*l2^4 + 4/243*n^3*
         l2^4*z3 + 92/27*n^3*l1*l3^3 + 16/9*n^3*l1*l3^3*z3 + 1/27*n^3*
         l1*l2*l3^2 + 55/81*n^3*l1*l2^2*l3 + 8/27*n^3*l1*l2^2*l3*z3 + 2/
         243*n^3*l1*l2^3 + 16/243*n^3*l1*l2^3*z3 - 13/6*n^3*l1^2*l2*l3
          + 115/324*n^3*l1^2*l2^2 + 2/9*n^3*l1^2*l2^2*z3 + n^3*l1^3*l3
          - 1/9*n^3*l1^3*l2 + 5/12*n^3*l1^4 + 5/18*n^3*l1^4*z3 - 1/243*
         n^4*l2^4 + 1/27*n^4*l1*l2*l3^2 - 13/36*n^4*l1*l2^2*l3 + 5/1944
         *n^4*l1*l2^3 - 13/12*n^4*l1^2*l3^2 - 5/108*n^4*l1^2*l2^2 + 1/
         54*n^4*l1^3*l2 - 13/36*n^5*l1*l2*l3^2 - 5/1944*n^5*l1*l2^3 - 
         13/108*n^6*l1*l3^3 )

       + h^4 * (  - 29320/729*l2^2*l3^3 - 23680/243*l2^2*l3^3*z5 + 1120/
         81*l2^2*l3^3*z4 - 15040/243*l2^2*l3^3*z3 - 3152/81*l2^3*l3^2
          - 23680/243*l2^3*l3^2*z5 + 1168/81*l2^3*l3^2*z4 - 14528/243*
         l2^3*l3^2*z3 - 130532/6561*l2^4*l3 - 39800/729*l2^4*l3*z5 + 
         5860/729*l2^4*l3*z4 - 23408/729*l2^4*l3*z3 - 3091/729*l2^5 - 
         78460/6561*l2^5*z5 + 3950/2187*l2^5*z4 - 43528/6561*l2^5*z3 - 
         19679/162*l1*l3^4 - 7280/27*l1*l3^4*z5 + 40*l1*l3^4*z4 - 168*
         l1*l3^4*z3 - 29717/243*l1*l2*l3^3 - 20000/81*l1*l2*l3^3*z5 + 
         1040/27*l1*l2*l3^3*z4 - 12176/81*l1*l2*l3^3*z3 - 421043/2916*
         l1*l2^2*l3^2 - 2920/9*l1*l2^2*l3^2*z5 + 3788/81*l1*l2^2*l3^2*
         z4 - 15740/81*l1*l2^2*l3^2*z3 - 847763/8748*l1*l2^3*l3 - 59000/
         243*l1*l2^3*l3*z5 + 8284/243*l1*l2^3*l3*z4 - 100516/729*l1*
         l2^3*l3*z3 - 4899779/209952*l1*l2^4 - 14465/243*l1*l2^4*z5 + 
         13157/1458*l1*l2^4*z4 - 145375/4374*l1*l2^4*z3 - 51151/243*
         l1^2*l2*l3^2 - 13280/27*l1^2*l2*l3^2*z5 + 1792/27*l1^2*l2*l3^2
         *z4 - 7232/27*l1^2*l2*l3^2*z3 - 109358/729*l1^2*l2^2*l3 - 
         27200/81*l1^2*l2^2*l3*z5 + 4112/81*l1^2*l2^2*l3*z4 - 15808/81*
         l1^2*l2^2*l3*z3 - 438793/8748*l1^2*l2^3 - 90880/729*l1^2*l2^3*
         z5 + 1448/81*l1^2*l2^3*z4 - 608/9*l1^2*l2^3*z3 - 9949/162*l1^3
         *l3^2 - 1040/9*l1^3*l3^2*z5 + 128/9*l1^3*l3^2*z4 - 512/9*l1^3*
         l3^2*z3 - 51485/486*l1^3*l2*l3 - 7040/27*l1^3*l2*l3*z5 + 1000/
         27*l1^3*l2*l3*z4 - 1280/9*l1^3*l2*l3*z3 - 303821/5832*l1^3*
         l2^2 - 28640/243*l1^3*l2^2*z5 + 508/27*l1^3*l2^2*z4 - 5416/81*
         l1^3*l2^2*z3 - 1955/81*l1^4*l3 - 1360/27*l1^4*l3*z5 + 104/9*
         l1^4*l3*z4 - 280/9*l1^4*l3*z3 - 12827/486*l1^4*l2 - 5260/81*
         l1^4*l2*z5 + 64/9*l1^4*l2*z4 - 868/27*l1^4*l2*z3 - 229/36*l1^5
          - 10*l1^5*z5 + 16/9*l1^5*z4 - 212/27*l1^5*z3 - 52091/2187*n*
         l2^3*l3^2 - 1520/27*n*l2^3*l3^2*z5 + 2096/243*n*l2^3*l3^2*z4
          - 8360/243*n*l2^3*l3^2*z3 - 13970/729*n*l2^4*l3 - 33200/729*n
         *l2^4*l3*z5 + 64/9*n*l2^4*l3*z4 - 19124/729*n*l2^4*l3*z3 - 
         362203/78732*n*l2^5 - 22450/2187*n*l2^5*z5 + 4424/2187*n*l2^5*
         z4 - 40628/6561*n*l2^5*z3 - 29717/243*n*l1*l2*l3^3 - 20000/81*
         n*l1*l2*l3^3*z5 + 1040/27*n*l1*l2*l3^3*z4 - 12176/81*n*l1*l2*
         l3^3*z3 - 58975/324*n*l1*l2^2*l3^2 - 28760/81*n*l1*l2^2*l3^2*
         z5 + 1496/27*n*l1*l2^2*l3^2*z4 - 16552/81*n*l1*l2^2*l3^2*z3 - 
         25265/243*n*l1*l2^3*l3 - 143960/729*n*l1*l2^3*l3*z5 + 8624/243
         *n*l1*l2^3*l3*z4 - 88984/729*n*l1*l2^3*l3*z3 - 3051701/104976*
         n*l1*l2^4 - 13705/243*n*l1*l2^4*z5 + 2693/243*n*l1*l2^4*z4 - 
         25046/729*n*l1*l2^4*z3 - 1673/9*n*l1^2*l3^3 - 2720/9*n*l1^2*
         l3^3*z5 + 160/3*n*l1^2*l3^3*z4 - 1552/9*n*l1^2*l3^3*z3 - 40138/
         243*n*l1^2*l2*l3^2 - 6640/27*n*l1^2*l2*l3^2*z5 + 1216/27*n*
         l1^2*l2*l3^2*z4 - 1408/9*n*l1^2*l2*l3^2*z3 - 207425/972*n*l1^2
         *l2^2*l3 - 30160/81*n*l1^2*l2^2*l3*z5 + 1748/27*n*l1^2*l2^2*l3
         *z4 - 5972/27*n*l1^2*l2^2*l3*z3 - 278149/4374*n*l1^2*l2^3 - 
         8440/81*n*l1^2*l2^3*z5 + 5702/243*n*l1^2*l2^3*z4 - 51260/729*n
         *l1^2*l2^3*z3 - 9949/108*n*l1^3*l3^2 - 520/3*n*l1^3*l3^2*z5 + 
         64/3*n*l1^3*l3^2*z4 - 256/3*n*l1^3*l3^2*z3 - 134503/972*n*l1^3
         *l2*l3 - 4720/27*n*l1^3*l2*l3*z5 + 1396/27*n*l1^3*l2*l3*z4 - 
         1244/9*n*l1^3*l2*l3*z3 - 787039/11664*n*l1^3*l2^2 - 9500/81*n*
         l1^3*l2^2*z5 + 596/27*n*l1^3*l2^2*z4 - 218/3*n*l1^3*l2^2*z3 - 
         6223/162*n*l1^4*l3 - 2020/27*n*l1^4*l3*z5 + 110/9*n*l1^4*l3*z4
          - 1256/27*n*l1^4*l3*z3 - 32101/972*n*l1^4*l2 - 410/9*n*l1^4*
         l2*z5 + 325/27*n*l1^4*l2*z4 - 344/9*n*l1^4*l2*z3 - 4411/648*n*
         l1^5 - 335/27*n*l1^5*z5 + 11/9*n*l1^5*z4 - 170/27*n*l1^5*z3 - 
         19078/2187*n^2*l2^3*l3^2 - 3680/243*n^2*l2^3*l3^2*z5 + 688/243
         *n^2*l2^3*l3^2*z4 - 2192/243*n^2*l2^3*l3^2*z3 - 39574/6561*n^2
         *l2^4*l3 - 23710/2187*n^2*l2^4*l3*z5 + 707/243*n^2*l2^4*l3*z4
          - 17246/2187*n^2*l2^4*l3*z3 - 149381/78732*n^2*l2^5 - 22400/
         6561*n^2*l2^5*z5 + 1367/1458*n^2*l2^5*z4 - 15637/6561*n^2*l2^5
         *z3 - 1673/27*n^2*l1*l2*l3^3 - 2720/27*n^2*l1*l2*l3^3*z5 + 160/
         9*n^2*l1*l2*l3^3*z4 - 1552/27*n^2*l1*l2*l3^3*z3 - 55379/972*
         n^2*l1*l2^2*l3^2 - 6760/81*n^2*l1*l2^2*l3^2*z5 + 172/9*n^2*l1*
         l2^2*l3^2*z4 - 4652/81*n^2*l1*l2^2*l3^2*z3 - 76723/1458*n^2*l1
         *l2^3*l3 - 57520/729*n^2*l1*l2^3*l3*z5 + 4628/243*n^2*l1*l2^3*
         l3*z4 - 37994/729*n^2*l1*l2^3*l3*z3 - 633245/52488*n^2*l1*l2^4
          - 39110/2187*n^2*l1*l2^4*z5 + 7907/1458*n^2*l1*l2^4*z4 - 
         30295/2187*n^2*l1*l2^4*z3 - 28429/243*n^2*l1^2*l2*l3^2 - 3680/
         27*n^2*l1^2*l2*l3^2*z5 + 832/27*n^2*l1^2*l2*l3^2*z4 - 2216/27*
         n^2*l1^2*l2*l3^2*z3 - 2140/27*n^2*l1^2*l2^2*l3 - 6580/81*n^2*
         l1^2*l2^2*l3*z5 + 898/27*n^2*l1^2*l2^2*l3*z4 - 232/3*n^2*l1^2*
         l2^2*l3*z3 - 22156/729*n^2*l1^2*l2^3 - 29360/729*n^2*l1^2*l2^3
         *z5 + 857/81*n^2*l1^2*l2^3*z4 - 20956/729*n^2*l1^2*l2^3*z3 - 
         1799/81*n^2*l1^3*l3^2 - 160/27*n^2*l1^3*l3^2*z5 + 20*n^2*l1^3*
         l3^2*z4 - 1196/27*n^2*l1^3*l3^2*z3 - 38897/486*n^2*l1^3*l2*l3
          - 3080/27*n^2*l1^3*l2*l3*z5 + 544/27*n^2*l1^3*l2*l3*z4 - 1834/
         27*n^2*l1^3*l2*l3*z3 - 56119/1944*n^2*l1^3*l2^2 - 7690/243*n^2
         *l1^3*l2^2*z5 + 884/81*n^2*l1^3*l2^2*z4 - 2390/81*n^2*l1^3*
         l2^2*z3 - 1301/81*n^2*l1^4*l3 - 160/27*n^2*l1^4*l3*z5 + 56/9*
         n^2*l1^4*l3*z4 - 368/27*n^2*l1^4*l3*z3 - 9541/486*n^2*l1^4*l2
          - 2000/81*n^2*l1^4*l2*z5 + 137/27*n^2*l1^4*l2*z4 - 362/27*n^2
         *l1^4*l2*z3 - 2981/1296*n^2*l1^5 - 50/27*n^2*l1^5*z5 + 25/18*
         n^2*l1^5*z4 - 101/27*n^2*l1^5*z3 - 1846/729*n^3*l2^2*l3^3 - 
         640/243*n^3*l2^2*l3^3*z5 + 80/81*n^3*l2^2*l3^3*z4 - 56/27*n^3*
         l2^2*l3^3*z3 - 85/243*n^3*l2^3*l3^2 + 32/81*n^3*l2^3*l3^2*z4
          - 44/81*n^3*l2^3*l3^2*z3 - 7151/6561*n^3*l2^4*l3 - 3400/2187*
         n^3*l2^4*l3*z5 + 584/729*n^3*l2^4*l3*z4 - 3656/2187*n^3*l2^4*
         l3*z3 - 18233/78732*n^3*l2^5 - 2695/6561*n^3*l2^5*z5 + 973/
         4374*n^3*l2^5*z4 - 3175/6561*n^3*l2^5*z3 - 3479/162*n^3*l1*
         l3^4 - 280/9*n^3*l1*l3^4*z5 + 68/9*n^3*l1*l3^4*z4 - 560/27*n^3
         *l1*l3^4*z3 - 2125/486*n^3*l1*l2*l3^3 - 320/81*n^3*l1*l2*l3^3*
         z5 + 88/27*n^3*l1*l2*l3^3*z4 - 176/27*n^3*l1*l2*l3^3*z3 - 
         118303/5832*n^3*l1*l2^2*l3^2 - 1640/81*n^3*l1*l2^2*l3^2*z5 + 
         746/81*n^3*l1*l2^2*l3^2*z4 - 536/27*n^3*l1*l2^2*l3^2*z3 - 
         23191/2916*n^3*l1*l2^3*l3 - 2000/243*n^3*l1*l2^3*l3*z5 + 1376/
         243*n^3*l1*l2^3*l3*z4 - 8474/729*n^3*l1*l2^3*l3*z3 - 539299/
         209952*n^3*l1*l2^4 - 7085/2187*n^3*l1*l2^4*z5 + 3685/2916*n^3*
         l1*l2^4*z4 - 433/162*n^3*l1*l2^4*z3 - 2663/243*n^3*l1^2*l2*
         l3^2 + 416/27*n^3*l1^2*l2*l3^2*z4 - 728/27*n^3*l1^2*l2*l3^2*z3
          - 55357/2916*n^3*l1^2*l2^2*l3 - 500/27*n^3*l1^2*l2^2*l3*z5 + 
         502/81*n^3*l1^2*l2^2*l3*z4 - 1000/81*n^3*l1^2*l2^2*l3*z3 - 
         12461/2916*n^3*l1^2*l2^3 - 3500/729*n^3*l1^2*l2^3*z5 + 194/81*
         n^3*l1^2*l2^3*z4 - 3586/729*n^3*l1^2*l2^3*z3 - 4573/324*n^3*
         l1^3*l3^2 - 80/9*n^3*l1^3*l3^2*z5 + 4/9*n^3*l1^3*l3^2*z4 - 4/9
         *n^3*l1^3*l3^2*z3 - 485/81*n^3*l1^3*l2*l3 - 80/27*n^3*l1^3*l2*
         l3*z5 + 44/9*n^3*l1^3*l2*l3*z4 - 98/9*n^3*l1^3*l2*l3*z3 - 
         54829/5832*n^3*l1^3*l2^2 - 2150/243*n^3*l1^3*l2^2*z5 + 179/81*
         n^3*l1^3*l2^2*z4 - 1133/243*n^3*l1^3*l2^2*z3 - 1151/108*n^3*
         l1^4*l3 - 95/9*n^3*l1^4*l3*z5 + 5/6*n^3*l1^4*l3*z4 + 13/27*n^3
         *l1^4*l3*z3 - 190/243*n^3*l1^4*l2 - 145/81*n^3*l1^4*l2*z5 + 
         131/108*n^3*l1^4*l2*z4 - 667/162*n^3*l1^4*l2*z3 - 2587/2592*
         n^3*l1^5 - 85/54*n^3*l1^5*z5 + 4/9*n^3*l1^5*z4 - 47/54*n^3*
         l1^5*z3 - 437/4374*n^4*l2^3*l3^2 + 52/243*n^4*l2^3*l3^2*z4 - 
         88/243*n^4*l2^3*l3^2*z3 + 695/6561*n^4*l2^4*l3 - 80/2187*n^4*
         l2^4*l3*z5 + 8/81*n^4*l2^4*l3*z4 - 604/2187*n^4*l2^4*l3*z3 - 
         257/78732*n^4*l2^5 - 155/6561*n^4*l2^5*z5 + 59/2187*n^4*l2^5*
         z4 - 292/6561*n^4*l2^5*z3 - 2125/486*n^4*l1*l2*l3^3 - 320/81*
         n^4*l1*l2*l3^3*z5 + 88/27*n^4*l1*l2*l3^3*z4 - 176/27*n^4*l1*l2
         *l3^3*z3 - 106/81*n^4*l1*l2^2*l3^2 + 94/27*n^4*l1*l2^2*l3^2*z4
          - 172/27*n^4*l1*l2^2*l3^2*z3 - 2899/4374*n^4*l1*l2^3*l3 - 560/
         729*n^4*l1*l2^3*l3*z5 + 160/243*n^4*l1*l2^3*l3*z4 - 772/729*
         n^4*l1*l2^3*l3*z3 - 5009/69984*n^4*l1*l2^4 - 385/2187*n^4*l1*
         l2^4*z5 + 479/2916*n^4*l1*l2^4*z4 - 979/4374*n^4*l1*l2^4*z3 - 
         31/18*n^4*l1^2*l3^3 + 16/3*n^4*l1^2*l3^3*z4 - 92/9*n^4*l1^2*
         l3^3*z3 + 457/972*n^4*l1^2*l2*l3^2 + 20/27*n^4*l1^2*l2*l3^2*z4
          - 26/27*n^4*l1^2*l2*l3^2*z3 + 251/162*n^4*l1^2*l2^2*l3 + 28/
         27*n^4*l1^2*l2^2*l3*z4 - 16/9*n^4*l1^2*l2^2*l3*z3 - 1235/1458*
         n^4*l1^2*l2^3 - 140/243*n^4*l1^2*l2^3*z5 + 49/243*n^4*l1^2*
         l2^3*z4 + 46/243*n^4*l1^2*l2^3*z3 + 25/108*n^4*l1^3*l3^2 + 2/3
         *n^4*l1^3*l3^2*z4 - 4/3*n^4*l1^3*l3^2*z3 - 425/81*n^4*l1^3*l2*
         l3 - 80/81*n^4*l1^3*l2*l3*z5 + 368/81*n^4*l1^3*l2*l3*z3 + 1559/
         5832*n^4*l1^3*l2^2 - 50/243*n^4*l1^3*l2^2*z5 + 17/81*n^4*l1^3*
         l2^2*z4 - 2/3*n^4*l1^3*l2^2*z3 + 20/9*n^4*l1^4*l3 - 4/3*n^4*
         l1^4*l3*z3 - 119/162*n^4*l1^4*l2 - 10/9*n^4*l1^4*l2*z5 + 19/
         108*n^4*l1^4*l2*z4 - 79/162*n^4*l1^4*l2*z3 + 1061/2592*n^4*
         l1^5 - 5/27*n^4*l1^5*z3 + 328/2187*n^5*l2^3*l3^2 + 8/243*n^5*
         l2^3*l3^2*z4 - 44/243*n^5*l2^3*l3^2*z3 + 155/39366*n^5*l2^5 + 
         4/2187*n^5*l2^5*z4 - 10/6561*n^5*l2^5*z3 - 31/54*n^5*l1*l2*
         l3^3 + 16/9*n^5*l1*l2*l3^3*z4 - 92/27*n^5*l1*l2*l3^3*z3 + 463/
         1944*n^5*l1*l2^2*l3^2 + 2/9*n^5*l1*l2^2*l3^2*z4 - 2/9*n^5*l1*
         l2^2*l3^2*z3 + 286/2187*n^5*l1*l2^3*l3 + 16/243*n^5*l1*l2^3*l3
         *z4 + 4/243*n^5*l1*l2^3*l3*z3 - 2675/104976*n^5*l1*l2^4 - 20/
         2187*n^5*l1*l2^4*z5 + 4/729*n^5*l1*l2^4*z4 + 199/4374*n^5*l1*
         l2^4*z3 + 1123/972*n^5*l1^2*l2*l3^2 + 8/27*n^5*l1^2*l2*l3^2*z4
          - 14/27*n^5*l1^2*l2*l3^2*z3 - 29/36*n^5*l1^2*l2^2*l3 + 4/3*
         n^5*l1^2*l2^2*l3*z3 + 43/729*n^5*l1^2*l2^3 + 1/81*n^5*l1^2*
         l2^3*z4 - 22/729*n^5*l1^2*l2^3*z3 - 815/648*n^5*l1^3*l3^2 + 2*
         n^5*l1^3*l3^2*z3 + 20/27*n^5*l1^3*l2*l3 - 4/9*n^5*l1^3*l2*l3*
         z3 - 1085/11664*n^5*l1^3*l2^2 - 10/243*n^5*l1^3*l2^2*z5 + 20/
         243*n^5*l1^3*l2^2*z3 + 49/486*n^5*l1^4*l2 - 4/81*n^5*l1^4*l2*
         z3 + 25/2592*n^5*l1^5 - 5/54*n^5*l1^5*z5 - 1/54*n^5*l1^5*z3 + 
         47/729*n^6*l2^2*l3^3 - 4/81*n^6*l2^2*l3^3*z3 - 2/6561*n^6*l2^5
          + 4/6561*n^6*l2^5*z3 - 7/162*n^6*l1*l3^4 + 4/9*n^6*l1*l3^4*z4
          - 8/9*n^6*l1*l3^4*z3 + 7/972*n^6*l1*l2*l3^3 + 2/27*n^6*l1*l2*
         l3^3*z3 + 82/729*n^6*l1*l2^2*l3^2 + 2/81*n^6*l1*l2^2*l3^2*z4
          + 10/81*n^6*l1*l2^2*l3^2*z3 - 29/324*n^6*l1*l2^3*l3 + 4/27*
         n^6*l1*l2^3*l3*z3 + 221/104976*n^6*l1*l2^4 + 1/4374*n^6*l1*
         l2^4*z3 - 29/36*n^6*l1^2*l2*l3^2 + 4/3*n^6*l1^2*l2*l3^2*z3 - 
         13/2916*n^6*l1^2*l2^3 + 4/729*n^6*l1^2*l2^3*z3 + 10/27*n^6*
         l1^3*l3^2 - 2/9*n^6*l1^3*l3^2*z3 + 49/5832*n^6*l1^3*l2^2 - 1/
         243*n^6*l1^3*l2^2*z3 - 5/864*n^6*l1^5 + 7/972*n^7*l1*l2*l3^3
          + 2/27*n^7*l1*l2*l3^3*z3 - 29/216*n^7*l1*l2^2*l3^2 + 2/9*n^7*
         l1*l2^2*l3^2*z3 - 13/69984*n^7*l1*l2^4 + 1/4374*n^7*l1*l2^4*z3
          - 29/108*n^7*l1^2*l3^3 + 4/9*n^7*l1^2*l3^3*z3 - 29/324*n^8*l1
         *l2*l3^3 + 4/27*n^8*l1*l2*l3^3*z3 - 29/1296*n^9*l1*l3^4 + 1/27
         *n^9*l1*l3^4*z3 )

       + h^5 * ( 16432/81*l2^2*l3^4 + 37240/27*l2^2*l3^4*z7 - 79700/243
         *l2^2*l3^4*z6 + 231640/243*l2^2*l3^4*z5 - 11554/81*l2^2*l3^4*
         z4 + 341446/729*l2^2*l3^4*z3 + 248/3*l2^2*l3^4*z3^2 + 580850/
         2187*l2^3*l3^3 + 5488/3*l2^3*l3^3*z7 - 330200/729*l2^3*l3^3*z6
          + 929360/729*l2^3*l3^3*z5 - 46844/243*l2^3*l3^3*z4 + 48796/81
         *l2^3*l3^3*z3 + 74512/729*l2^3*l3^3*z3^2 + 16066589/78732*l2^4
         *l3^2 + 359219/243*l2^4*l3^2*z7 - 2381900/6561*l2^4*l3^2*z6 + 
         6647134/6561*l2^4*l3^2*z5 - 328667/2187*l2^4*l3^2*z4 + 3028708/
         6561*l2^4*l3^2*z3 + 563416/6561*l2^4*l3^2*z3^2 + 1690156/19683
         *l2^5*l3 + 1372343/2187*l2^5*l3*z7 - 1010200/6561*l2^5*l3*z6
          + 8293058/19683*l2^5*l3*z5 - 44879/729*l2^5*l3*z4 + 405706/
         2187*l2^5*l3*z3 + 26752/729*l2^5*l3*z3^2 + 84346987/5668704*
         l2^6 + 1423009/13122*l2^6*z7 - 6250225/236196*l2^6*z6 + 152930/
         2187*l2^6*z5 - 1628351/157464*l2^6*z4 + 4928879/157464*l2^6*z3
          + 781339/118098*l2^6*z3^2 + 389095/729*l1*l3^5 + 28420/9*l1*
         l3^5*z7 - 63500/81*l1*l3^5*z6 + 179696/81*l1*l3^5*z5 - 27166/
         81*l1*l3^5*z4 + 259358/243*l1*l3^5*z3 + 13288/81*l1*l3^5*z3^2
          + 1058147/1458*l1*l2*l3^4 + 11270/3*l1*l2*l3^4*z7 - 26350/27*
         l1*l2*l3^4*z6 + 217600/81*l1*l2*l3^4*z5 - 33253/81*l1*l2*l3^4*
         z4 + 306949/243*l1*l2*l3^4*z3 + 13132/81*l1*l2*l3^4*z3^2 + 
         9318115/8748*l1*l2^2*l3^3 + 165914/27*l1*l2^2*l3^3*z7 - 120350/
         81*l1*l2^2*l3^3*z6 + 3068744/729*l1*l2^2*l3^3*z5 - 148789/243*
         l1*l2^2*l3^3*z4 + 1459409/729*l1*l2^2*l3^3*z3 + 79852/243*l1*
         l2^2*l3^3*z3^2 + 53948107/52488*l1*l2^3*l3^2 + 1584611/243*l1*
         l2^3*l3^2*z7 - 3385475/2187*l1*l2^3*l3^2*z6 + 9574436/2187*l1*
         l2^3*l3^2*z5 - 299035/486*l1*l2^3*l3^2*z4 + 8725721/4374*l1*
         l2^3*l3^2*z3 + 811066/2187*l1*l2^3*l3^2*z3^2 + 306855881/
         629856*l1*l2^4*l3 + 9283099/2916*l1*l2^4*l3*z7 - 2221975/2916*
         l1*l2^4*l3*z6 + 13722029/6561*l1*l2^4*l3*z5 - 5267621/17496*l1
         *l2^4*l3*z4 + 50421977/52488*l1*l2^4*l3*z3 + 811235/4374*l1*
         l2^4*l3*z3^2 + 123181631/1259712*l1*l2^5 + 3872029/5832*l1*
         l2^5*z7 - 8150225/52488*l1*l2^5*z6 + 8165603/19683*l1*l2^5*z5
          - 6325285/104976*l1*l2^5*z4 + 61099681/314928*l1*l2^5*z3 + 
         1102351/26244*l1*l2^5*z3^2 + 2219713/1458*l1^2*l2*l3^3 + 79576/
         9*l1^2*l2*l3^3*z7 - 166000/81*l1^2*l2*l3^3*z6 + 1419328/243*
         l1^2*l2*l3^3*z5 - 63152/81*l1^2*l2*l3^3*z4 + 634216/243*l1^2*
         l2*l3^3*z3 + 38368/81*l1^2*l2*l3^3*z3^2 + 14668499/8748*l1^2*
         l2^2*l3^2 + 253232/27*l1^2*l2^2*l3^2*z7 - 183200/81*l1^2*l2^2*
         l3^2*z6 + 1521416/243*l1^2*l2^2*l3^2*z5 - 72140/81*l1^2*l2^2*
         l3^2*z4 + 2148616/729*l1^2*l2^2*l3^2*z3 + 122272/243*l1^2*l2^2
         *l3^2*z3^2 + 6978394/6561*l1^2*l2^3*l3 + 1615040/243*l1^2*l2^3
         *l3*z7 - 370300/243*l1^2*l2^3*l3*z6 + 114256/27*l1^2*l2^3*l3*
         z5 - 429238/729*l1^2*l2^3*l3*z4 + 4331650/2187*l1^2*l2^3*l3*z3
          + 97256/243*l1^2*l2^3*l3*z3^2 + 81606799/314928*l1^2*l2^4 + 
         135289/81*l1^2*l2^4*z7 - 2492075/6561*l1^2*l2^4*z6 + 2222566/
         2187*l1^2*l2^4*z5 - 318302/2187*l1^2*l2^4*z4 + 13441/27*l1^2*
         l2^4*z3 + 704074/6561*l1^2*l2^4*z3^2 + 1421129/2916*l1^3*l3^3
          + 2156*l1^3*l3^3*z7 - 13000/27*l1^3*l3^3*z6 + 113888/81*l1^3*
         l3^3*z5 - 13576/81*l1^3*l3^3*z4 + 48524/81*l1^3*l3^3*z3 + 272/
         3*l1^3*l3^3*z3^2 + 6816599/5832*l1^3*l2*l3^2 + 61348/9*l1^3*l2
         *l3^2*z7 - 129200/81*l1^3*l2*l3^2*z6 + 1087436/243*l1^3*l2*
         l3^2*z5 - 5320/9*l1^3*l2*l3^2*z4 + 482128/243*l1^3*l2*l3^2*z3
          + 31472/81*l1^3*l2*l3^2*z3^2 + 20120647/17496*l1^3*l2^2*l3 + 
         537236/81*l1^3*l2^2*l3*z7 - 1102550/729*l1^3*l2^2*l3*z6 + 
         329584/81*l1^3*l2^2*l3*z5 - 143275/243*l1^3*l2^2*l3*z4 + 
         1503187/729*l1^3*l2^2*l3*z3 + 292036/729*l1^3*l2^2*l3*z3^2 + 
         4072171/11664*l1^3*l2^3 + 546791/243*l1^3*l2^3*z7 - 1077800/
         2187*l1^3*l2^3*z6 + 2929211/2187*l1^3*l2^3*z5 - 815681/4374*
         l1^3*l2^3*z4 + 1462190/2187*l1^3*l2^3*z3 + 327880/2187*l1^3*
         l2^3*z3^2 + 11003/36*l1^4*l3^2 + 13622/9*l1^4*l3^2*z7 - 34600/
         81*l1^4*l3^2*z6 + 9524/9*l1^4*l3^2*z5 - 4414/27*l1^4*l3^2*z4
          + 4324/9*l1^4*l3^2*z3 + 6032/81*l1^4*l3^2*z3^2 + 3393347/5832
         *l1^4*l2*l3 + 92561/27*l1^4*l2*l3*z7 - 172450/243*l1^4*l2*l3*
         z6 + 488704/243*l1^4*l2*l3*z5 - 20762/81*l1^4*l2*l3*z4 + 
         243860/243*l1^4*l2*l3*z3 + 54500/243*l1^4*l2*l3*z3^2 + 
         18619609/69984*l1^4*l2^2 + 271999/162*l1^4*l2^2*z7 - 89825/243
         *l1^4*l2^2*z6 + 719453/729*l1^4*l2^2*z5 - 3677/27*l1^4*l2^2*z4
          + 127531/243*l1^4*l2^2*z3 + 26422/243*l1^4*l2^2*z3^2 + 
         1074025/7776*l1^5*l3 + 1421/2*l1^5*l3*z7 - 10850/81*l1^5*l3*z6
          + 29302/81*l1^5*l3*z5 - 3065/54*l1^5*l3*z4 + 19846/81*l1^5*l3
         *z3 + 3952/81*l1^5*l3*z3^2 + 169715/1728*l1^5*l2 + 17983/27*
         l1^5*l2*z7 - 10600/81*l1^5*l2*z6 + 10598/27*l1^5*l2*z5 - 1891/
         36*l1^5*l2*z4 + 97135/486*l1^5*l2*z3 + 3814/81*l1^5*l2*z3^2 + 
         5018/243*l1^6 + 980/9*l1^6*z7 - 2225/81*l1^6*z6 + 1819/27*l1^6
         *z5 - 1373/162*l1^6*z4 + 649/18*l1^6*z3 + 538/81*l1^6*z3^2 + 
         2226799/13122*n*l2^3*l3^3 + 88592/81*n*l2^3*l3^3*z7 - 7600/27*
         n*l2^3*l3^3*z6 + 1706720/2187*n*l2^3*l3^3*z5 - 29224/243*n*
         l2^3*l3^3*z4 + 791624/2187*n*l2^3*l3^3*z3 + 39328/729*n*l2^3*
         l3^3*z3^2 + 1391992/6561*n*l2^4*l3^2 + 320264/243*n*l2^4*l3^2*
         z7 - 752600/2187*n*l2^4*l3^2*z6 + 2044460/2187*n*l2^4*l3^2*z5
          - 34490/243*n*l2^4*l3^2*z4 + 901825/2187*n*l2^4*l3^2*z3 + 
         129952/2187*n*l2^4*l3^2*z3^2 + 24985709/236196*n*l2^5*l3 + 
         2715923/4374*n*l2^5*l3*z7 - 3418075/19683*n*l2^5*l3*z6 + 
         8724212/19683*n*l2^5*l3*z5 - 473812/6561*n*l2^5*l3*z4 + 
         3932066/19683*n*l2^5*l3*z3 + 508214/19683*n*l2^5*l3*z3^2 + 
         6524249/314928*n*l2^6 + 1015819/8748*n*l2^6*z7 - 2724875/78732
         *n*l2^6*z6 + 9824939/118098*n*l2^6*z5 - 1127021/78732*n*l2^6*
         z4 + 4507297/118098*n*l2^6*z3 + 20147/4374*n*l2^6*z3^2 + 
         1058147/1458*n*l1*l2*l3^4 + 11270/3*n*l1*l2*l3^4*z7 - 26350/27
         *n*l1*l2*l3^4*z6 + 217600/81*n*l1*l2*l3^4*z5 - 33253/81*n*l1*
         l2*l3^4*z4 + 306949/243*n*l1*l2*l3^4*z3 + 13132/81*n*l1*l2*
         l3^4*z3^2 + 8660393/5832*n*l1*l2^2*l3^3 + 64778/9*n*l1*l2^2*
         l3^3*z7 - 458800/243*n*l1*l2^2*l3^3*z6 + 1246192/243*n*l1*l2^2
         *l3^3*z5 - 62054/81*n*l1*l2^2*l3^3*z4 + 564820/243*n*l1*l2^2*
         l3^3*z3 + 66800/243*n*l1*l2^2*l3^3*z3^2 + 135268567/104976*n*
         l1*l2^3*l3^2 + 503965/81*n*l1*l2^3*l3^2*z7 - 3730675/2187*n*l1
         *l2^3*l3^2*z6 + 9768854/2187*n*l1*l2^3*l3^2*z5 - 345271/486*n*
         l1*l2^3*l3^2*z4 + 115009/54*n*l1*l2^3*l3^2*z3 + 523298/2187*n*
         l1*l2^3*l3^2*z3^2 + 441069161/629856*n*l1*l2^4*l3 + 3411625/
         972*n*l1*l2^4*l3*z7 - 12773425/13122*n*l1*l2^4*l3*z6 + 
         16300271/6561*n*l1*l2^4*l3*z5 - 879752/2187*n*l1*l2^4*l3*z4 + 
         7739626/6561*n*l1*l2^4*l3*z3 + 915409/6561*n*l1*l2^4*l3*z3^2
          + 961106/6561*n*l1*l2^5 + 12593735/17496*n*l1*l2^5*z7 - 
         33725975/157464*n*l1*l2^5*z6 + 6763715/13122*n*l1*l2^5*z5 - 
         1033865/11664*n*l1*l2^5*z4 + 78634769/314928*n*l1*l2^5*z3 + 
         2177693/78732*n*l1*l2^5*z3^2 + 614483/486*n*l1^2*l3^4 + 15190/
         3*n*l1^2*l3^4*z7 - 39200/27*n*l1^2*l3^4*z6 + 101780/27*n*l1^2*
         l3^4*z5 - 15922/27*n*l1^2*l3^4*z4 + 136226/81*n*l1^2*l3^4*z3
          + 3088/27*n*l1^2*l3^4*z3^2 + 4535813/2916*n*l1^2*l2*l3^3 + 
         51352/9*n*l1^2*l2*l3^3*z7 - 131000/81*n*l1^2*l2*l3^3*z6 + 
         1026376/243*n*l1^2*l2*l3^3*z5 - 55004/81*n*l1^2*l2*l3^3*z4 + 
         503056/243*n*l1^2*l2*l3^3*z3 + 4208/27*n*l1^2*l2*l3^3*z3^2 + 
         7768097/2916*n*l1^2*l2^2*l3^2 + 315854/27*n*l1^2*l2^2*l3^2*z7
          - 760750/243*n*l1^2*l2^2*l3^2*z6 + 2001184/243*n*l1^2*l2^2*
         l3^2*z5 - 101845/81*n*l1^2*l2^2*l3^2*z4 + 962170/243*n*l1^2*
         l2^2*l3^2*z3 + 103676/243*n*l1^2*l2^2*l3^2*z3^2 + 19184695/
         11664*n*l1^2*l2^3*l3 + 1728083/243*n*l1^2*l2^3*l3*z7 - 4457050/
         2187*n*l1^2*l2^3*l3*z6 + 3657476/729*n*l1^2*l2^3*l3*z5 - 69541/
         81*n*l1^2*l2^3*l3*z4 + 5724985/2187*n*l1^2*l2^3*l3*z3 + 575036/
         2187*n*l1^2*l2^3*l3*z3^2 + 27980651/69984*n*l1^2*l2^4 + 
         5372213/2916*n*l1^2*l2^4*z7 - 14146675/26244*n*l1^2*l2^4*z6 + 
         34715471/26244*n*l1^2*l2^4*z5 - 1298977/5832*n*l1^2*l2^4*z4 + 
         11457583/17496*n*l1^2*l2^4*z3 + 921301/13122*n*l1^2*l2^4*z3^2
          + 1421129/1944*n*l1^3*l3^3 + 3234*n*l1^3*l3^3*z7 - 6500/9*n*
         l1^3*l3^3*z6 + 56944/27*n*l1^3*l3^3*z5 - 6788/27*n*l1^3*l3^3*
         z4 + 24262/27*n*l1^3*l3^3*z3 + 136*n*l1^3*l3^3*z3^2 + 23894233/
         11664*n*l1^3*l2*l3^2 + 7056*n*l1^3*l2*l3^2*z7 - 179150/81*n*
         l1^3*l2*l3^2*z6 + 411386/81*n*l1^3*l2*l3^2*z5 - 25841/27*n*
         l1^3*l2*l3^2*z4 + 704531/243*n*l1^3*l2*l3^2*z3 + 5204/27*n*
         l1^3*l2*l3^2*z3^2 + 40872481/23328*n*l1^3*l2^2*l3 + 203203/27*
         n*l1^3*l2^2*l3*z7 - 505000/243*n*l1^3*l2^2*l3*z6 + 1281848/243
         *n*l1^3*l2^2*l3*z5 - 69871/81*n*l1^3*l2^2*l3*z4 + 3965959/1458
         *n*l1^3*l2^2*l3*z3 + 24776/81*n*l1^3*l2^2*l3*z3^2 + 238754981/
         419904*n*l1^3*l2^3 + 590303/243*n*l1^3*l2^3*z7 - 3166975/4374*
         n*l1^3*l2^3*z6 + 7663295/4374*n*l1^3*l2^3*z5 - 96911/324*n*
         l1^3*l2^3*z4 + 2696267/2916*n*l1^3*l2^3*z3 + 195289/2187*n*
         l1^3*l2^3*z3^2 + 1014121/1944*n*l1^4*l3^2 + 13475/6*n*l1^4*
         l3^2*z7 - 46975/81*n*l1^4*l3^2*z6 + 40403/27*n*l1^4*l3^2*z5 - 
         6208/27*n*l1^4*l3^2*z4 + 14351/18*n*l1^4*l3^2*z3 + 8546/81*n*
         l1^4*l3^2*z3^2 + 5616125/5832*n*l1^4*l2*l3 + 195461/54*n*l1^4*
         l2*l3*z7 - 261325/243*n*l1^4*l2*l3*z6 + 201821/81*n*l1^4*l2*l3
         *z5 - 38213/81*n*l1^4*l2*l3*z4 + 83917/54*n*l1^4*l2*l3*z3 + 
         33566/243*n*l1^4*l2*l3*z3^2 + 28272563/69984*n*l1^4*l2^2 + 
         7301/4*n*l1^4*l2^2*z7 - 123475/243*n*l1^4*l2^2*z6 + 3916915/
         2916*n*l1^4*l2^2*z5 - 69593/324*n*l1^4*l2^2*z4 + 48925/72*n*
         l1^4*l2^2*z3 + 17009/243*n*l1^4*l2^2*z3^2 + 153325/972*n*l1^5*
         l3 + 26117/36*n*l1^5*l3*z7 - 29975/162*n*l1^5*l3*z6 + 14263/27
         *n*l1^5*l3*z5 - 161/2*n*l1^5*l3*z4 + 19733/81*n*l1^5*l3*z3 + 
         2927/81*n*l1^5*l3*z3^2 + 2749163/15552*n*l1^5*l2 + 18865/27*n*
         l1^5*l2*z7 - 52450/243*n*l1^5*l2*z6 + 4693/9*n*l1^5*l2*z5 - 
         13837/162*n*l1^5*l2*z4 + 50407/162*n*l1^5*l2*z3 + 5729/243*n*
         l1^5*l2*z3^2 + 74075/3888*n*l1^6 + 2891/24*n*l1^6*z7 - 7975/
         324*n*l1^6*z6 + 14869/162*n*l1^6*z5 - 1367/108*n*l1^6*z4 + 
         14909/324*n*l1^6*z3 + 679/162*n*l1^6*z3^2 + 484249/6561*n^2*
         l2^3*l3^3 + 29008/81*n^2*l2^3*l3^3*z7 - 80200/729*n^2*l2^3*
         l3^3*z6 + 625360/2187*n^2*l2^3*l3^3*z5 - 3868/81*n^2*l2^3*l3^3
         *z4 + 265756/2187*n^2*l2^3*l3^3*z3 + 4144/729*n^2*l2^3*l3^3*
         z3^2 + 26393263/314928*n^2*l2^4*l3^2 + 132643/324*n^2*l2^4*
         l3^2*z7 - 646925/4374*n^2*l2^4*l3^2*z6 + 4528291/13122*n^2*
         l2^4*l3^2*z5 - 97391/1458*n^2*l2^4*l3^2*z4 + 4170539/26244*n^2
         *l2^4*l3^2*z3 + 8707/2187*n^2*l2^4*l3^2*z3^2 + 50375959/944784
         *n^2*l2^5*l3 + 1087261/4374*n^2*l2^5*l3*z7 - 1812950/19683*n^2
         *l2^5*l3*z6 + 8215343/39366*n^2*l2^5*l3*z5 - 532717/13122*n^2*
         l2^5*l3*z4 + 7443037/78732*n^2*l2^5*l3*z3 + 42586/19683*n^2*
         l2^5*l3*z3^2 + 255497111/22674816*n^2*l2^6 + 5097029/104976*
         n^2*l2^6*z7 - 4514525/236196*n^2*l2^6*z6 + 6511003/157464*n^2*
         l2^6*z5 - 1345081/157464*n^2*l2^6*z4 + 5993795/314928*n^2*l2^6
         *z3 + 32662/59049*n^2*l2^6*z3^2 + 614483/1458*n^2*l1*l2*l3^4
          + 15190/9*n^2*l1*l2*l3^4*z7 - 39200/81*n^2*l1*l2*l3^4*z6 + 
         101780/81*n^2*l1*l2*l3^4*z5 - 15922/81*n^2*l1*l2*l3^4*z4 + 
         136226/243*n^2*l1*l2*l3^4*z3 + 3088/81*n^2*l1*l2*l3^4*z3^2 + 
         1678475/2916*n^2*l1*l2^2*l3^3 + 18914/9*n^2*l1*l2^2*l3^3*z7 - 
         165050/243*n^2*l1*l2^2*l3^3*z6 + 402016/243*n^2*l1*l2^2*l3^3*
         z5 - 23995/81*n^2*l1*l2^2*l3^3*z4 + 197135/243*n^2*l1*l2^2*
         l3^3*z3 + 9292/243*n^2*l1*l2^2*l3^3*z3^2 + 20529593/26244*n^2*
         l1*l2^3*l3^2 + 79870/27*n^2*l1*l2^3*l3^2*z7 - 705400/729*n^2*
         l1*l2^3*l3^2*z6 + 5038262/2187*n^2*l1*l2^3*l3^2*z5 - 303808/
         729*n^2*l1*l2^3*l3^2*z4 + 2421490/2187*n^2*l1*l2^3*l3^2*z3 + 
         33896/729*n^2*l1*l2^3*l3^2*z3^2 + 989458445/2519424*n^2*l1*
         l2^4*l3 + 78547/54*n^2*l1*l2^4*l3*z7 - 1586425/2916*n^2*l1*
         l2^4*l3*z6 + 7892768/6561*n^2*l1*l2^4*l3*z5 - 1411417/5832*n^2
         *l1*l2^4*l3*z4 + 98323/162*n^2*l1*l2^4*l3*z3 + 65137/4374*n^2*
         l1*l2^4*l3*z3^2 + 422643623/5038848*n^2*l1*l2^5 + 231623/729*
         n^2*l1*l2^5*z7 - 9605975/78732*n^2*l1*l2^5*z6 + 21167867/78732
         *n^2*l1*l2^5*z5 - 7877/144*n^2*l1*l2^5*z4 + 2266631/17496*n^2*
         l1*l2^5*z3 + 164015/39366*n^2*l1*l2^5*z3^2 + 3616379/2916*n^2*
         l1^2*l2*l3^3 + 32536/9*n^2*l1^2*l2*l3^3*z7 - 94000/81*n^2*l1^2
         *l2*l3^3*z6 + 681016/243*n^2*l1^2*l2*l3^3*z5 - 38144/81*n^2*
         l1^2*l2*l3^3*z4 + 320260/243*n^2*l1^2*l2*l3^3*z3 + 1120/81*n^2
         *l1^2*l2*l3^3*z3^2 + 5696185/3888*n^2*l1^2*l2^2*l3^2 + 224077/
         54*n^2*l1^2*l2^2*l3^2*z7 - 389825/243*n^2*l1^2*l2^2*l3^2*z6 + 
         823499/243*n^2*l1^2*l2^2*l3^2*z5 - 19762/27*n^2*l1^2*l2^2*l3^2
         *z4 + 317075/162*n^2*l1^2*l2^2*l3^2*z3 + 5926/243*n^2*l1^2*
         l2^2*l3^2*z3^2 + 67801313/69984*n^2*l1^2*l2^3*l3 + 260827/81*
         n^2*l1^2*l2^3*l3*z7 - 2517250/2187*n^2*l1^2*l2^3*l3*z6 + 
         5758873/2187*n^2*l1^2*l2^3*l3*z5 - 740975/1458*n^2*l1^2*l2^3*
         l3*z4 + 5872915/4374*n^2*l1^2*l2^3*l3*z3 + 89936/2187*n^2*l1^2
         *l2^3*l3*z3^2 + 303197251/1259712*n^2*l1^2*l2^4 + 578102/729*
         n^2*l1^2*l2^4*z7 - 16280125/52488*n^2*l1^2*l2^4*z6 + 17673043/
         26244*n^2*l1^2*l2^4*z5 - 309850/2187*n^2*l1^2*l2^4*z4 + 
         2066551/5832*n^2*l1^2*l2^4*z3 + 267061/26244*n^2*l1^2*l2^4*
         z3^2 + 910685/1944*n^2*l1^3*l3^3 + 980*n^2*l1^3*l3^3*z7 - 
         48350/81*n^2*l1^3*l3^3*z6 + 84064/81*n^2*l1^3*l3^3*z5 - 8603/
         27*n^2*l1^3*l3^3*z4 + 21451/27*n^2*l1^3*l3^3*z3 + 52/81*n^2*
         l1^3*l3^3*z3^2 + 13989223/11664*n^2*l1^3*l2*l3^2 + 35329/9*n^2
         *l1^3*l2*l3^2*z7 - 93250/81*n^2*l1^3*l2*l3^2*z6 + 704218/243*
         n^2*l1^3*l2*l3^2*z5 - 1424/3*n^2*l1^3*l2*l3^2*z4 + 360154/243*
         n^2*l1^3*l2*l3^2*z3 + 8084/81*n^2*l1^3*l2*l3^2*z3^2 + 50995295/
         46656*n^2*l1^3*l2^2*l3 + 498869/162*n^2*l1^3*l2^2*l3*z7 - 
         882125/729*n^2*l1^3*l2^2*l3*z6 + 1859816/729*n^2*l1^3*l2^2*l3*
         z5 - 269443/486*n^2*l1^3*l2^2*l3*z4 + 4475083/2916*n^2*l1^3*
         l2^2*l3*z3 + 28930/729*n^2*l1^3*l2^2*l3*z3^2 + 277733981/
         839808*n^2*l1^3*l2^3 + 265678/243*n^2*l1^3*l2^3*z7 - 867100/
         2187*n^2*l1^3*l2^3*z6 + 453449/486*n^2*l1^3*l2^3*z5 - 362185/
         1944*n^2*l1^3*l2^3*z4 + 4181647/8748*n^2*l1^3*l2^3*z3 + 37340/
         2187*n^2*l1^3*l2^3*z3^2 + 178519/486*n^2*l1^4*l3^2 + 2107/3*
         n^2*l1^4*l3^2*z7 - 24475/81*n^2*l1^4*l3^2*z6 + 43004/81*n^2*
         l1^4*l3^2*z5 - 7541/54*n^2*l1^4*l3^2*z4 + 36218/81*n^2*l1^4*
         l3^2*z3 - 286/81*n^2*l1^4*l3^2*z3^2 + 11760979/23328*n^2*l1^4*
         l2*l3 + 15680/9*n^2*l1^4*l2*l3*z7 - 46225/81*n^2*l1^4*l2*l3*z6
          + 357221/243*n^2*l1^4*l2*l3*z5 - 44273/162*n^2*l1^4*l2*l3*z4
          + 110747/162*n^2*l1^4*l2*l3*z3 + 1022/27*n^2*l1^4*l2*l3*z3^2
          + 80320571/279936*n^2*l1^4*l2^2 + 1006901/1296*n^2*l1^4*l2^2*
         z7 - 593875/1944*n^2*l1^4*l2^2*z6 + 1935181/2916*n^2*l1^4*l2^2
         *z5 - 282055/1944*n^2*l1^4*l2^2*z4 + 2408485/5832*n^2*l1^4*
         l2^2*z3 + 11411/972*n^2*l1^4*l2^2*z3^2 + 460577/3456*n^2*l1^5*
         l3 + 5341/18*n^2*l1^5*l3*z7 - 14875/108*n^2*l1^5*l3*z6 + 19838/
         81*n^2*l1^5*l3*z5 - 1601/24*n^2*l1^5*l3*z4 + 68671/324*n^2*
         l1^5*l3*z3 + 67/18*n^2*l1^5*l3*z3^2 + 17574089/186624*n^2*l1^5
         *l2 + 70021/216*n^2*l1^5*l2*z7 - 5575/54*n^2*l1^5*l2*z6 + 
         71819/243*n^2*l1^5*l2*z5 - 23425/432*n^2*l1^5*l2*z4 + 72463/
         486*n^2*l1^5*l2*z3 + 139/27*n^2*l1^5*l2*z3^2 + 24947/1296*n^2*
         l1^6 + 392/9*n^2*l1^6*z7 - 13525/648*n^2*l1^6*z6 + 3104/81*n^2
         *l1^6*z5 - 359/36*n^2*l1^6*z4 + 6215/162*n^2*l1^6*z3 - 71/324*
         n^2*l1^6*z3^2 + 4981/243*n^3*l2^2*l3^4 + 1960/27*n^3*l2^2*l3^4
         *z7 - 8750/243*n^3*l2^2*l3^4*z6 + 19124/243*n^3*l2^2*l3^4*z5
          - 1402/81*n^3*l2^2*l3^4*z4 + 24472/729*n^3*l2^2*l3^4*z3 - 4*
         n^3*l2^2*l3^4*z3^2 + 32161/4374*n^3*l2^3*l3^3 + 1568/81*n^3*
         l2^3*l3^3*z7 - 16000/729*n^3*l2^3*l3^3*z6 + 27152/729*n^3*l2^3
         *l3^3*z5 - 2746/243*n^3*l2^3*l3^3*z4 + 12842/729*n^3*l2^3*l3^3
         *z3 - 3520/729*n^3*l2^3*l3^3*z3^2 + 816145/34992*n^3*l2^4*l3^2
          + 21119/243*n^3*l2^4*l3^2*z7 - 660275/13122*n^3*l2^4*l3^2*z6
          + 656956/6561*n^3*l2^4*l3^2*z5 - 103901/4374*n^3*l2^4*l3^2*z4
          + 98294/2187*n^3*l2^4*l3^2*z3 - 35995/6561*n^3*l2^4*l3^2*z3^2
          + 5514125/472392*n^3*l2^5*l3 + 398419/8748*n^3*l2^5*l3*z7 - 
         62675/2187*n^3*l2^5*l3*z6 + 2170651/39366*n^3*l2^5*l3*z5 - 
         60755/4374*n^3*l2^5*l3*z4 + 1990909/78732*n^3*l2^5*l3*z3 - 
         1970/729*n^3*l2^5*l3*z3^2 + 21015527/7558272*n^3*l2^6 + 
         2152913/209952*n^3*l2^6*z7 - 449575/78732*n^3*l2^6*z6 + 
         5392415/472392*n^3*l2^6*z5 - 304211/104976*n^3*l2^6*z4 + 
         1559611/314928*n^3*l2^6*z3 - 11513/39366*n^3*l2^6*z3^2 + 95588/
         729*n^3*l1*l3^5 + 490*n^3*l1*l3^5*z7 - 14750/81*n^3*l1*l3^5*z6
          + 34460/81*n^3*l1*l3^5*z5 - 6592/81*n^3*l1*l3^5*z4 + 15742/81
         *n^3*l1*l3^5*z3 - 92/81*n^3*l1*l3^5*z3^2 + 667/12*n^3*l1*l2*
         l3^4 + 490/3*n^3*l1*l2*l3^4*z7 - 8525/81*n^3*l1*l2*l3^4*z6 + 
         16136/81*n^3*l1*l2*l3^4*z5 - 4313/81*n^3*l1*l2*l3^4*z4 + 25480/
         243*n^3*l1*l2*l3^4*z3 - 802/81*n^3*l1*l2*l3^4*z3^2 + 567968/
         2187*n^3*l1*l2^2*l3^3 + 61348/81*n^3*l1*l2^2*l3^3*z7 - 85525/
         243*n^3*l1*l2^2*l3^3*z6 + 527018/729*n^3*l1*l2^2*l3^3*z5 - 
         40447/243*n^3*l1*l2^2*l3^3*z4 + 276344/729*n^3*l1*l2^2*l3^3*z3
          - 4130/243*n^3*l1*l2^2*l3^3*z3^2 + 2798447/13122*n^3*l1*l2^3*
         l3^2 + 141316/243*n^3*l1*l2^3*l3^2*z7 - 1478575/4374*n^3*l1*
         l2^3*l3^2*z6 + 1380889/2187*n^3*l1*l2^3*l3^2*z5 - 39751/243*
         n^3*l1*l2^3*l3^2*z4 + 254944/729*n^3*l1*l2^3*l3^2*z3 - 53231/
         2187*n^3*l1*l2^3*l3^2*z3^2 + 30685775/279936*n^3*l1*l2^4*l3 + 
         26803/81*n^3*l1*l2^4*l3*z7 - 9107725/52488*n^3*l1*l2^4*l3*z6
          + 9161603/26244*n^3*l1*l2^4*l3*z5 - 244811/2916*n^3*l1*l2^4*
         l3*z4 + 4290817/26244*n^3*l1*l2^4*l3*z3 - 273017/26244*n^3*l1*
         l2^4*l3*z3^2 + 10838563/472392*n^3*l1*l2^5 + 2431135/34992*n^3
         *l1*l2^5*z7 - 11802425/314928*n^3*l1*l2^5*z6 + 5804401/78732*
         n^3*l1*l2^5*z5 - 124394/6561*n^3*l1*l2^5*z4 + 11181515/314928*
         n^3*l1*l2^5*z3 - 226081/157464*n^3*l1*l2^5*z3^2 + 597091/1944*
         n^3*l1^2*l2*l3^3 + 16856/27*n^3*l1^2*l2*l3^3*z7 - 39200/81*n^3
         *l1^2*l2*l3^3*z6 + 180608/243*n^3*l1^2*l2*l3^3*z5 - 20344/81*
         n^3*l1^2*l2*l3^3*z4 + 135674/243*n^3*l1^2*l2*l3^3*z3 - 2240/81
         *n^3*l1^2*l2*l3^3*z3^2 + 15067661/34992*n^3*l1^2*l2^2*l3^2 + 
         5831/6*n^3*l1^2*l2^2*l3^2*z7 - 112600/243*n^3*l1^2*l2^2*l3^2*
         z6 + 688141/729*n^3*l1^2*l2^2*l3^2*z5 - 11867/54*n^3*l1^2*l2^2
         *l3^2*z4 + 700597/1458*n^3*l1^2*l2^2*l3^2*z3 - 6296/243*n^3*
         l1^2*l2^2*l3^2*z3^2 + 54541975/209952*n^3*l1^2*l2^3*l3 + 49637/
         81*n^3*l1^2*l2^3*l3*z7 - 263875/729*n^3*l1^2*l2^3*l3*z6 + 
         1468438/2187*n^3*l1^2*l2^3*l3*z5 - 262597/1458*n^3*l1^2*l2^3*
         l3*z4 + 266234/729*n^3*l1^2*l2^3*l3*z3 - 13246/729*n^3*l1^2*
         l2^3*l3*z3^2 + 20924077/314928*n^3*l1^2*l2^4 + 4234727/23328*
         n^3*l1^2*l2^4*z7 - 1158175/13122*n^3*l1^2*l2^4*z6 + 9673837/
         52488*n^3*l1^2*l2^4*z5 - 1599527/34992*n^3*l1^2*l2^4*z4 + 
         9424655/104976*n^3*l1^2*l2^4*z3 - 14372/6561*n^3*l1^2*l2^4*
         z3^2 + 569879/3888*n^3*l1^3*l3^3 + 2254/9*n^3*l1^3*l3^3*z7 - 
         550/9*n^3*l1^3*l3^3*z6 + 13480/81*n^3*l1^3*l3^3*z5 - 1027/81*
         n^3*l1^3*l3^3*z4 + 1696/27*n^3*l1^3*l3^3*z3 - 12*n^3*l1^3*l3^3
         *z3^2 + 7069765/23328*n^3*l1^3*l2*l3^2 + 4655/9*n^3*l1^3*l2*
         l3^2*z7 - 350*n^3*l1^3*l2*l3^2*z6 + 134738/243*n^3*l1^3*l2*
         l3^2*z5 - 10117/54*n^3*l1^3*l2*l3^2*z4 + 112849/243*n^3*l1^3*
         l2*l3^2*z3 - 44/9*n^3*l1^3*l2*l3^2*z3^2 + 3335125/11664*n^3*
         l1^3*l2^2*l3 + 63994/81*n^3*l1^3*l2^2*l3*z7 - 236450/729*n^3*
         l1^3*l2^2*l3*z6 + 550420/729*n^3*l1^3*l2^2*l3*z5 - 166429/972*
         n^3*l1^3*l2^2*l3*z4 + 991597/2916*n^3*l1^3*l2^2*l3*z3 - 2552/
         729*n^3*l1^3*l2^2*l3*z3^2 + 9777349/93312*n^3*l1^3*l2^3 + 
         458591/1944*n^3*l1^3*l2^3*z7 - 345125/2916*n^3*l1^3*l2^3*z6 + 
         334601/1458*n^3*l1^3*l2^3*z5 - 536317/8748*n^3*l1^3*l2^3*z4 + 
         829283/5832*n^3*l1^3*l2^3*z3 - 391/486*n^3*l1^3*l2^3*z3^2 + 
         98411/1296*n^3*l1^4*l3^2 + 20237/72*n^3*l1^4*l3^2*z7 - 20975/
         324*n^3*l1^4*l3^2*z6 + 77989/324*n^3*l1^4*l3^2*z5 - 2441/54*
         n^3*l1^4*l3^2*z4 + 25841/648*n^3*l1^4*l3^2*z3 + 545/162*n^3*
         l1^4*l3^2*z3^2 + 1105345/5832*n^3*l1^4*l2*l3 + 8134/27*n^3*
         l1^4*l2*l3*z7 - 92525/486*n^3*l1^4*l2*l3*z6 + 97475/324*n^3*
         l1^4*l2*l3*z5 - 10039/108*n^3*l1^4*l2*l3*z4 + 499999/1944*n^3*
         l1^4*l2*l3*z3 + 650/243*n^3*l1^4*l2*l3*z3^2 + 21562507/279936*
         n^3*l1^4*l2^2 + 515627/2592*n^3*l1^4*l2^2*z7 - 947975/11664*
         n^3*l1^4*l2^2*z6 + 2287235/11664*n^3*l1^4*l2^2*z5 - 170741/
         3888*n^3*l1^4*l2^2*z4 + 2296883/23328*n^3*l1^4*l2^2*z3 + 7301/
         5832*n^3*l1^4*l2^2*z3^2 + 645563/31104*n^3*l1^5*l3 + 6811/72*
         n^3*l1^5*l3*z7 - 5075/162*n^3*l1^5*l3*z6 + 8236/81*n^3*l1^5*l3
         *z5 - 2003/108*n^3*l1^5*l3*z4 + 21779/648*n^3*l1^5*l3*z3 + 248/
         81*n^3*l1^5*l3*z3^2 + 198179/5184*n^3*l1^5*l2 + 26509/432*n^3*
         l1^5*l2*z7 - 11725/324*n^3*l1^5*l2*z6 + 13889/243*n^3*l1^5*l2*
         z5 - 26839/1296*n^3*l1^5*l2*z4 + 82331/1296*n^3*l1^5*l2*z3 + 
         19/81*n^3*l1^5*l2*z3^2 + 99179/15552*n^3*l1^6 + 3871/288*n^3*
         l1^6*z7 - 1625/324*n^3*l1^6*z6 + 12151/648*n^3*l1^6*z5 - 4483/
         1296*n^3*l1^6*z4 + 6739/1296*n^3*l1^6*z3 + 47/162*n^3*l1^6*
         z3^2 + 210581/52488*n^4*l2^3*l3^3 + 2548/243*n^4*l2^3*l3^3*z7
          - 3250/243*n^4*l2^3*l3^3*z6 + 50548/2187*n^4*l2^3*l3^3*z5 - 
         1645/243*n^4*l2^3*l3^3*z4 + 22540/2187*n^4*l2^3*l3^3*z3 - 724/
         243*n^4*l2^3*l3^3*z3^2 + 1399457/629856*n^4*l2^4*l3^2 + 539/81
         *n^4*l2^4*l3^2*z7 - 83575/6561*n^4*l2^4*l3^2*z6 + 141596/6561*
         n^4*l2^4*l3^2*z5 - 13429/2187*n^4*l2^4*l3^2*z4 + 118429/13122*
         n^4*l2^4*l3^2*z3 - 18718/6561*n^4*l2^4*l3^2*z3^2 + 847951/
         944784*n^4*l2^5*l3 + 42875/8748*n^4*l2^5*l3*z7 - 384875/78732*
         n^4*l2^5*l3*z6 + 180709/19683*n^4*l2^5*l3*z5 - 78155/26244*n^4
         *l2^5*l3*z4 + 292069/78732*n^4*l2^5*l3*z3 - 27919/39366*n^4*
         l2^5*l3*z3^2 + 88967/419904*n^4*l2^6 + 14063/13122*n^4*l2^6*z7
          - 951575/944784*n^4*l2^6*z6 + 879745/472392*n^4*l2^6*z5 - 
         100369/157464*n^4*l2^6*z4 + 703249/944784*n^4*l2^6*z3 - 52669/
         472392*n^4*l2^6*z3^2 + 667/12*n^4*l1*l2*l3^4 + 490/3*n^4*l1*l2
         *l3^4*z7 - 8525/81*n^4*l1*l2*l3^4*z6 + 16136/81*n^4*l1*l2*l3^4
         *z5 - 4313/81*n^4*l1*l2*l3^4*z4 + 25480/243*n^4*l1*l2*l3^4*z3
          - 802/81*n^4*l1*l2*l3^4*z3^2 + 1481311/23328*n^4*l1*l2^2*l3^3
          + 4018/27*n^4*l1*l2^2*l3^3*z7 - 35825/243*n^4*l1*l2^2*l3^3*z6
          + 56824/243*n^4*l1*l2^2*l3^3*z5 - 12575/162*n^4*l1*l2^2*l3^3*
         z4 + 36311/243*n^4*l1*l2^2*l3^3*z3 - 3962/243*n^4*l1*l2^2*l3^3
         *z3^2 + 11697457/419904*n^4*l1*l2^3*l3^2 + 5978/81*n^4*l1*l2^3
         *l3^2*z7 - 331375/4374*n^4*l1*l2^3*l3^2*z6 + 293650/2187*n^4*
         l1*l2^3*l3^2*z5 - 4607/108*n^4*l1*l2^3*l3^2*z4 + 137968/2187*
         n^4*l1*l2^3*l3^2*z3 - 23663/2187*n^4*l1*l2^3*l3^2*z3^2 + 
         12613277/1259712*n^4*l1*l2^4*l3 + 25529/729*n^4*l1*l2^4*l3*z7
          - 1909325/52488*n^4*l1*l2^4*l3*z6 + 1693115/26244*n^4*l1*l2^4
         *l3*z5 - 369371/17496*n^4*l1*l2^4*l3*z4 + 757333/26244*n^4*l1*
         l2^4*l3*z3 - 121609/26244*n^4*l1*l2^4*l3*z3^2 + 44644459/
         15116544*n^4*l1*l2^5 + 296597/34992*n^4*l1*l2^5*z7 - 1970125/
         314928*n^4*l1*l2^5*z6 + 237416/19683*n^4*l1*l2^5*z5 - 198299/
         52488*n^4*l1*l2^5*z4 + 478879/104976*n^4*l1*l2^5*z3 - 94181/
         157464*n^4*l1*l2^5*z3^2 + 8047/108*n^4*l1^2*l3^4 + 490/3*n^4*
         l1^2*l3^4*z7 - 4150/27*n^4*l1^2*l3^4*z6 + 6574/27*n^4*l1^2*
         l3^4*z5 - 2210/27*n^4*l1^2*l3^4*z4 + 13244/81*n^4*l1^2*l3^4*z3
          - 316/27*n^4*l1^2*l3^4*z3^2 + 613/144*n^4*l1^2*l2*l3^3 + 980/
         27*n^4*l1^2*l2*l3^3*z7 - 4750/81*n^4*l1^2*l2*l3^3*z6 + 24008/
         243*n^4*l1^2*l2*l3^3*z5 - 3049/81*n^4*l1^2*l2*l3^3*z4 + 12503/
         243*n^4*l1^2*l2*l3^3*z3 - 556/81*n^4*l1^2*l2*l3^3*z3^2 + 
         167323/5832*n^4*l1^2*l2^2*l3^2 + 686/9*n^4*l1^2*l2^2*l3^2*z7
          - 10975/81*n^4*l1^2*l2^2*l3^2*z6 + 16051/81*n^4*l1^2*l2^2*
         l3^2*z5 - 8993/108*n^4*l1^2*l2^2*l3^2*z4 + 41339/324*n^4*l1^2*
         l2^2*l3^2*z3 - 34/3*n^4*l1^2*l2^2*l3^2*z3^2 + 1774901/69984*
         n^4*l1^2*l2^3*l3 + 1960/27*n^4*l1^2*l2^3*l3*z7 - 225575/4374*
         n^4*l1^2*l2^3*l3*z6 + 228943/2187*n^4*l1^2*l2^3*l3*z5 - 25322/
         729*n^4*l1^2*l2^3*l3*z4 + 2608/81*n^4*l1^2*l2^3*l3*z3 - 13243/
         2187*n^4*l1^2*l2^3*l3*z3^2 + 11286055/1259712*n^4*l1^2*l2^4 + 
         58751/2916*n^4*l1^2*l2^4*z7 - 1549325/104976*n^4*l1^2*l2^4*z6
          + 228991/8748*n^4*l1^2*l2^4*z5 - 278381/34992*n^4*l1^2*l2^4*
         z4 + 23537/1944*n^4*l1^2*l2^4*z3 - 51583/52488*n^4*l1^2*l2^4*
         z3^2 + 65255/7776*n^4*l1^3*l3^3 + 98/3*n^4*l1^3*l3^3*z7 - 325/
         9*n^4*l1^3*l3^3*z6 + 1268/27*n^4*l1^3*l3^3*z5 - 989/54*n^4*
         l1^3*l3^3*z4 + 42*n^4*l1^3*l3^3*z3 - 34/9*n^4*l1^3*l3^3*z3^2
          + 886289/46656*n^4*l1^3*l2*l3^2 + 539/9*n^4*l1^3*l2*l3^2*z7
          - 7925/243*n^4*l1^3*l2*l3^2*z6 + 7517/81*n^4*l1^3*l2*l3^2*z5
          - 14231/324*n^4*l1^3*l2*l3^2*z4 - 1607/486*n^4*l1^3*l2*l3^2*
         z3 - 1970/243*n^4*l1^3*l2*l3^2*z3^2 + 484753/11664*n^4*l1^3*
         l2^2*l3 + 1568/27*n^4*l1^3*l2^2*l3*z7 - 14675/243*n^4*l1^3*
         l2^2*l3*z6 + 21109/243*n^4*l1^3*l2^2*l3*z5 - 2503/81*n^4*l1^3*
         l2^2*l3*z4 + 182401/2916*n^4*l1^3*l2^2*l3*z3 - 194/81*n^4*l1^3
         *l2^2*l3*z3^2 + 6847207/419904*n^4*l1^3*l2^3 + 21413/648*n^4*
         l1^3*l2^3*z7 - 38150/2187*n^4*l1^3*l2^3*z6 + 328649/8748*n^4*
         l1^3*l2^3*z5 - 6514/729*n^4*l1^3*l2^3*z4 + 41501/2916*n^4*l1^3
         *l2^3*z3 - 1139/2187*n^4*l1^3*l2^3*z3^2 + 9203/1944*n^4*l1^4*
         l3^2 - 6125/324*n^4*l1^4*l3^2*z6 + 13/3*n^4*l1^4*l3^2*z5 - 
         1133/108*n^4*l1^4*l3^2*z4 + 14089/324*n^4*l1^4*l3^2*z3 + 1067/
         162*n^4*l1^4*l3^2*z3^2 + 38143/1458*n^4*l1^4*l2*l3 + 7301/108*
         n^4*l1^4*l2*l3*z7 - 5225/243*n^4*l1^4*l2*l3*z6 + 63269/972*n^4
         *l1^4*l2*l3*z5 - 3547/324*n^4*l1^4*l2*l3*z4 + 23015/1944*n^4*
         l1^4*l2*l3*z3 + 511/243*n^4*l1^4*l2*l3*z3^2 + 2491099/279936*
         n^4*l1^4*l2^2 + 539/27*n^4*l1^4*l2^2*z7 - 167425/11664*n^4*
         l1^4*l2^2*z6 + 79363/3888*n^4*l1^4*l2^2*z5 - 55865/7776*n^4*
         l1^4*l2^2*z4 + 170599/7776*n^4*l1^4*l2^2*z3 + 1123/5832*n^4*
         l1^4*l2^2*z3^2 + 123187/31104*n^4*l1^5*l3 - 575/72*n^4*l1^5*l3
         *z6 + 82/27*n^4*l1^5*l3*z5 - 67/108*n^4*l1^5*l3*z4 + 2615/216*
         n^4*l1^5*l3*z3 + 1/4*n^4*l1^5*l3*z3^2 + 41425/5832*n^4*l1^5*l2
          + 5047/432*n^4*l1^5*l2*z7 - 12325/1944*n^4*l1^5*l2*z6 + 16871/
         972*n^4*l1^5*l2*z5 - 4865/1296*n^4*l1^5*l2*z4 + 5585/1296*n^4*
         l1^5*l2*z3 + 523/972*n^4*l1^5*l2*z3^2 + 11851/7776*n^4*l1^6 - 
         1525/1296*n^4*l1^6*z6 + 143/1296*n^4*l1^6*z5 - 331/288*n^4*
         l1^6*z4 + 9035/2592*n^4*l1^6*z3 + 151/648*n^4*l1^6*z3^2 + 
         17615/26244*n^5*l2^3*l3^3 + 392/243*n^5*l2^3*l3^3*z7 - 3500/
         729*n^5*l2^3*l3^3*z6 + 19640/2187*n^5*l2^3*l3^3*z5 - 544/243*
         n^5*l2^3*l3^3*z4 + 6554/2187*n^5*l2^3*l3^3*z3 - 824/729*n^5*
         l2^3*l3^3*z3^2 - 210683/629856*n^5*l2^4*l3^2 - 59275/52488*n^5
         *l2^4*l3^2*z6 + 28873/13122*n^5*l2^4*l3^2*z5 - 17515/17496*n^5
         *l2^4*l3^2*z4 + 45559/52488*n^5*l2^4*l3^2*z3 - 9059/26244*n^5*
         l2^4*l3^2*z3^2 - 150079/944784*n^5*l2^5*l3 + 1127/4374*n^5*
         l2^5*l3*z7 - 3625/6561*n^5*l2^5*l3*z6 + 22567/19683*n^5*l2^5*
         l3*z5 - 2345/4374*n^5*l2^5*l3*z4 + 15877/39366*n^5*l2^5*l3*z3
          - 682/6561*n^5*l2^5*l3*z3^2 - 46801/2834352*n^5*l2^6 + 4165/
         69984*n^5*l2^6*z7 - 775/8748*n^5*l2^6*z6 + 79673/472392*n^5*
         l2^6*z5 - 27275/314928*n^5*l2^6*z4 + 41029/944784*n^5*l2^6*z3
          - 19/1458*n^5*l2^6*z3^2 + 8047/324*n^5*l1*l2*l3^4 + 490/9*n^5
         *l1*l2*l3^4*z7 - 4150/81*n^5*l1*l2*l3^4*z6 + 6574/81*n^5*l1*l2
         *l3^4*z5 - 2210/81*n^5*l1*l2*l3^4*z4 + 13244/243*n^5*l1*l2*
         l3^4*z3 - 316/81*n^5*l1*l2*l3^4*z3^2 - 259/5832*n^5*l1*l2^2*
         l3^3 + 98/9*n^5*l1*l2^2*l3^3*z7 - 5425/243*n^5*l1*l2^2*l3^3*z6
          + 3242/81*n^5*l1*l2^2*l3^3*z5 - 1205/81*n^5*l1*l2^2*l3^3*z4
          + 419/27*n^5*l1*l2^2*l3^3*z3 - 874/243*n^5*l1*l2^2*l3^3*z3^2
          - 435163/139968*n^5*l1*l2^3*l3^2 + 392/81*n^5*l1*l2^3*l3^2*z7
          - 40000/2187*n^5*l1*l2^3*l3^2*z6 + 7771/243*n^5*l1*l2^3*l3^2*
         z5 - 4291/324*n^5*l1*l2^3*l3^2*z4 + 53473/4374*n^5*l1*l2^3*
         l3^2*z3 - 6976/2187*n^5*l1*l2^3*l3^2*z3^2 - 131831/629856*n^5*
         l1*l2^4*l3 + 2989/1458*n^5*l1*l2^4*l3*z7 - 20150/6561*n^5*l1*
         l2^4*l3*z6 + 30187/4374*n^5*l1*l2^4*l3*z5 - 55741/17496*n^5*l1
         *l2^4*l3*z4 + 44107/52488*n^5*l1*l2^4*l3*z3 - 3650/6561*n^5*l1
         *l2^4*l3*z3^2 + 129707/1889568*n^5*l1*l2^5 + 343/729*n^5*l1*
         l2^5*z7 - 25825/39366*n^5*l1*l2^5*z6 + 189619/157464*n^5*l1*
         l2^5*z5 - 40765/104976*n^5*l1*l2^5*z4 + 8219/39366*n^5*l1*l2^5
         *z3 - 1757/19683*n^5*l1*l2^5*z3^2 - 21475/3888*n^5*l1^2*l2*
         l3^3 + 392/27*n^5*l1^2*l2*l3^3*z7 - 2900/81*n^5*l1^2*l2*l3^3*
         z6 + 13484/243*n^5*l1^2*l2*l3^3*z5 - 2026/81*n^5*l1^2*l2*l3^3*
         z4 + 7925/243*n^5*l1^2*l2*l3^3*z3 - 200/81*n^5*l1^2*l2*l3^3*
         z3^2 - 7649/432*n^5*l1^2*l2^2*l3^2 - 8225/972*n^5*l1^2*l2^2*
         l3^2*z6 + 5590/243*n^5*l1^2*l2^2*l3^2*z5 - 2969/162*n^5*l1^2*
         l2^2*l3^2*z4 - 1319/243*n^5*l1^2*l2^2*l3^2*z3 - 985/486*n^5*
         l1^2*l2^2*l3^2*z3^2 - 1669/1296*n^5*l1^2*l2^3*l3 + 686/243*n^5
         *l1^2*l2^3*l3*z7 - 4600/729*n^5*l1^2*l2^3*l3*z6 + 22871/2187*
         n^5*l1^2*l2^3*l3*z5 - 1573/486*n^5*l1^2*l2^3*l3*z4 + 13987/
         4374*n^5*l1^2*l2^3*l3*z3 - 460/729*n^5*l1^2*l2^3*l3*z3^2 + 
         515509/629856*n^5*l1^2*l2^4 + 31507/23328*n^5*l1^2*l2^4*z7 - 
         41125/34992*n^5*l1^2*l2^4*z6 + 127967/52488*n^5*l1^2*l2^4*z5
          - 2261/5832*n^5*l1^2*l2^4*z4 - 15353/34992*n^5*l1^2*l2^4*z3
          - 2633/17496*n^5*l1^2*l2^4*z3^2 - 8203/864*n^5*l1^3*l3^3 - 
         100/81*n^5*l1^3*l3^3*z6 + 358/27*n^5*l1^3*l3^3*z5 - 713/54*n^5
         *l1^3*l3^3*z4 - 865/81*n^5*l1^3*l3^3*z3 + 8/81*n^5*l1^3*l3^3*
         z3^2 - 8189/23328*n^5*l1^3*l2*l3^2 - 2525/162*n^5*l1^3*l2*l3^2
         *z6 + 3995/243*n^5*l1^3*l2*l3^2*z5 - 865/108*n^5*l1^3*l2*l3^2*
         z4 + 17143/972*n^5*l1^3*l2*l3^2*z3 + 1/3*n^5*l1^3*l2*l3^2*z3^2
          + 87257/11664*n^5*l1^3*l2^2*l3 + 637/162*n^5*l1^3*l2^2*l3*z7
          - 1250/729*n^5*l1^3*l2^2*l3*z6 + 4313/729*n^5*l1^3*l2^2*l3*z5
          + 31/243*n^5*l1^3*l2^2*l3*z4 - 11633/1458*n^5*l1^3*l2^2*l3*z3
          - 188/729*n^5*l1^3*l2^2*l3*z3^2 - 21745/139968*n^5*l1^3*l2^3
          + 245/162*n^5*l1^3*l2^3*z7 - 2375/1458*n^5*l1^3*l2^3*z6 + 701/
         324*n^5*l1^3*l2^3*z5 - 319/2916*n^5*l1^3*l2^3*z4 + 21589/17496
         *n^5*l1^3*l2^3*z3 - 47/729*n^5*l1^3*l2^3*z3^2 - 1001/972*n^5*
         l1^4*l3^2 - 50/81*n^5*l1^4*l3^2*z6 + 229/81*n^5*l1^4*l3^2*z5
          - 197/108*n^5*l1^4*l3^2*z4 - 46/81*n^5*l1^4*l3^2*z3 + 4/81*
         n^5*l1^4*l3^2*z3^2 - 108607/23328*n^5*l1^4*l2*l3 - 6275/1944*
         n^5*l1^4*l2*l3*z6 + 725/486*n^5*l1^4*l2*l3*z5 + 611/216*n^5*
         l1^4*l2*l3*z4 + 8645/1944*n^5*l1^4*l2*l3*z3 + 197/972*n^5*l1^4
         *l2*l3*z3^2 + 630859/279936*n^5*l1^4*l2^2 + 5537/2592*n^5*l1^4
         *l2^2*z7 - 16325/11664*n^5*l1^4*l2^2*z6 + 44635/11664*n^5*l1^4
         *l2^2*z5 - 817/1296*n^5*l1^4*l2^2*z4 - 3727/23328*n^5*l1^4*
         l2^2*z3 + 803/5832*n^5*l1^4*l2^2*z3^2 + 42317/10368*n^5*l1^5*
         l3 + 49/24*n^5*l1^5*l3*z7 - 50/81*n^5*l1^5*l3*z6 + 173/81*n^5*
         l1^5*l3*z5 + 13/108*n^5*l1^5*l3*z4 - 1873/648*n^5*l1^5*l3*z3
          + 13/81*n^5*l1^5*l3*z3^2 - 1685/2916*n^5*l1^5*l2 - 1325/1944*
         n^5*l1^5*l2*z6 + 499/972*n^5*l1^5*l2*z5 - 619/1296*n^5*l1^5*l2
         *z4 + 1679/1296*n^5*l1^5*l2*z3 + 125/972*n^5*l1^5*l2*z3^2 + 
         4027/15552*n^5*l1^6 - 25/81*n^5*l1^6*z6 + 67/81*n^5*l1^6*z5 - 
         23/288*n^5*l1^6*z4 - 97/1296*n^5*l1^6*z3 + 13/162*n^5*l1^6*
         z3^2 - 367/23328*n^6*l2^2*l3^4 - 200/243*n^6*l2^2*l3^4*z6 + 16/
         9*n^6*l2^2*l3^4*z5 - 23/54*n^6*l2^2*l3^4*z4 + 346/729*n^6*l2^2
         *l3^4*z3 - 16/81*n^6*l2^2*l3^4*z3^2 - 1477/34992*n^6*l2^3*l3^3
          + 112/729*n^6*l2^3*l3^3*z5 - 8/81*n^6*l2^3*l3^3*z4 + 17/243*
         n^6*l2^3*l3^3*z3 - 43421/314928*n^6*l2^4*l3^2 - 2125/13122*n^6
         *l2^4*l3^2*z6 + 3206/6561*n^6*l2^4*l3^2*z5 - 704/2187*n^6*l2^4
         *l3^2*z4 + 595/2916*n^6*l2^4*l3^2*z3 - 353/6561*n^6*l2^4*l3^2*
         z3^2 + 5129/944784*n^6*l2^5*l3 - 250/19683*n^6*l2^5*l3*z6 + 
         376/6561*n^6*l2^5*l3*z5 - 505/6561*n^6*l2^5*l3*z4 + 53/19683*
         n^6*l2^5*l3*z3 - 124/19683*n^6*l2^5*l3*z3^2 - 99925/22674816*
         n^6*l2^6 + 49/26244*n^6*l2^6*z7 - 3775/944784*n^6*l2^6*z6 + 
         1273/157464*n^6*l2^6*z5 - 391/78732*n^6*l2^6*z4 - 157/118098*
         n^6*l2^6*z3 - 269/472392*n^6*l2^6*z3^2 + 111217/23328*n^6*l1*
         l3^5 + 98/9*n^6*l1*l3^5*z7 - 950/81*n^6*l1*l3^5*z6 + 530/27*
         n^6*l1*l3^5*z5 - 1055/162*n^6*l1*l3^5*z4 + 2785/243*n^6*l1*
         l3^5*z3 - 92/81*n^6*l1*l3^5*z3^2 - 21097/46656*n^6*l1*l2*l3^4
          - 100/81*n^6*l1*l2*l3^4*z6 + 256/81*n^6*l1*l2*l3^4*z5 - 49/36
         *n^6*l1*l2*l3^4*z4 - 11/486*n^6*l1*l2*l3^4*z3 - 8/27*n^6*l1*l2
         *l3^4*z3^2 - 36599/17496*n^6*l1*l2^2*l3^3 + 98/81*n^6*l1*l2^2*
         l3^3*z7 - 1625/243*n^6*l1*l2^2*l3^3*z6 + 10087/729*n^6*l1*l2^2
         *l3^3*z5 - 5731/972*n^6*l1*l2^2*l3^3*z4 + 7997/2916*n^6*l1*
         l2^2*l3^3*z3 - 266/243*n^6*l1*l2^2*l3^3*z3^2 - 207239/139968*
         n^6*l1*l2^3*l3^2 - 625/729*n^6*l1*l2^3*l3^2*z6 + 7397/2187*n^6
         *l1*l2^3*l3^2*z5 - 7753/2916*n^6*l1*l2^3*l3^2*z4 - 9191/8748*
         n^6*l1*l2^3*l3^2*z3 - 166/729*n^6*l1*l2^3*l3^2*z3^2 + 119557/
         2519424*n^6*l1*l2^4*l3 + 49/729*n^6*l1*l2^4*l3*z7 - 3025/13122
         *n^6*l1*l2^4*l3*z6 + 1295/2187*n^6*l1*l2^4*l3*z5 - 55/729*n^6*
         l1*l2^4*l3*z4 - 1417/5832*n^6*l1*l2^4*l3*z3 - 209/6561*n^6*l1*
         l2^4*l3*z3^2 + 51085/15116544*n^6*l1*l2^5 + 49/4374*n^6*l1*
         l2^5*z7 - 9175/314928*n^6*l1*l2^5*z6 + 1985/26244*n^6*l1*l2^5*
         z5 + 58/6561*n^6*l1*l2^5*z4 - 22957/314928*n^6*l1*l2^5*z3 - 
         893/157464*n^6*l1*l2^5*z3^2 - 79817/11664*n^6*l1^2*l2*l3^3 + 
         1384/243*n^6*l1^2*l2*l3^3*z5 - 226/27*n^6*l1^2*l2*l3^3*z4 - 
         205/27*n^6*l1^2*l2*l3^3*z3 - 48073/34992*n^6*l1^2*l2^2*l3^2 - 
         625/324*n^6*l1^2*l2^2*l3^2*z6 + 3158/729*n^6*l1^2*l2^2*l3^2*z5
          - 50/81*n^6*l1^2*l2^2*l3^2*z4 - 617/972*n^6*l1^2*l2^2*l3^2*z3
          - 65/162*n^6*l1^2*l2^2*l3^2*z3^2 + 80381/69984*n^6*l1^2*l2^3*
         l3 + 970/2187*n^6*l1^2*l2^3*l3*z5 + 52/81*n^6*l1^2*l2^3*l3*z4
          - 3293/1458*n^6*l1^2*l2^3*l3*z3 - 11717/78732*n^6*l1^2*l2^4
          + 49/1944*n^6*l1^2*l2^4*z7 - 425/5832*n^6*l1^2*l2^4*z6 + 1531/
         13122*n^6*l1^2*l2^4*z5 + 709/5832*n^6*l1^2*l2^4*z4 - 3371/
         52488*n^6*l1^2*l2^4*z3 - 85/8748*n^6*l1^2*l2^4*z3^2 - 2029/
         2592*n^6*l1^3*l3^3 - 50/27*n^6*l1^3*l3^3*z6 + 8/81*n^6*l1^3*
         l3^3*z5 - 143/162*n^6*l1^3*l3^3*z4 + 821/162*n^6*l1^3*l3^3*z3
          + 28/27*n^6*l1^3*l3^3*z3^2 + 1451/648*n^6*l1^3*l2*l3^2 - 25/
         81*n^6*l1^3*l2*l3^2*z6 + 479/243*n^6*l1^3*l2*l3^2*z5 + 5/36*
         n^6*l1^3*l2*l3^2*z4 - 332/81*n^6*l1^3*l2*l3^2*z3 + 2/81*n^6*
         l1^3*l2*l3^2*z3^2 - 291701/139968*n^6*l1^3*l2^2*l3 - 175/729*
         n^6*l1^3*l2^2*l3*z6 + 55/729*n^6*l1^3*l2^2*l3*z5 + 7/3*n^6*
         l1^3*l2^2*l3*z4 - 413/729*n^6*l1^3*l2^2*l3*z3 + 50/729*n^6*
         l1^3*l2^2*l3*z3^2 + 215299/839808*n^6*l1^3*l2^3 + 49/972*n^6*
         l1^3*l2^3*z7 - 100/2187*n^6*l1^3*l2^3*z6 + 353/2187*n^6*l1^3*
         l2^3*z5 + 139/17496*n^6*l1^3*l2^3*z4 - 487/1944*n^6*l1^3*l2^3*
         z3 - 16/2187*n^6*l1^3*l2^3*z3^2 - 1675/864*n^6*l1^4*l3^2 - 475/
         432*n^6*l1^4*l3^2*z6 + 455/324*n^6*l1^4*l3^2*z5 + 851/432*n^6*
         l1^4*l3^2*z4 - 17/144*n^6*l1^4*l3^2*z3 - 17/72*n^6*l1^4*l3^2*
         z3^2 + 911/324*n^6*l1^4*l2*l3 - 11/6*n^6*l1^4*l2*l3*z3 - 15925/
         139968*n^6*l1^4*l2^2 - 425/5832*n^6*l1^4*l2^2*z6 + 761/11664*
         n^6*l1^4*l2^2*z5 - 137/7776*n^6*l1^4*l2^2*z4 + 2233/23328*n^6*
         l1^4*l2^2*z3 + 35/2916*n^6*l1^4*l2^2*z3^2 - 1271/5184*n^6*l1^5
         *l3 - 1/12*n^6*l1^5*l3*z4 + 13/54*n^6*l1^5*l3*z3 + 2737/20736*
         n^6*l1^5*l2 - 175/1944*n^6*l1^5*l2*z6 + 275/972*n^6*l1^5*l2*z5
          + 1/648*n^6*l1^5*l2*z4 - 13/144*n^6*l1^5*l2*z3 + 25/972*n^6*
         l1^5*l2*z3^2 - 143/1728*n^6*l1^6 - 7/1296*n^6*l1^6*z4 - 65/
         2592*n^6*l1^6*z3 - 5/972*n^7*l2^3*l3^3 + 182/2187*n^7*l2^3*
         l3^3*z5 - 37/486*n^7*l2^3*l3^3*z4 + 29/729*n^7*l2^3*l3^3*z3 + 
         19543/629856*n^7*l2^4*l3^2 - 25/6561*n^7*l2^4*l3^2*z6 + 266/
         6561*n^7*l2^4*l3^2*z5 - 202/2187*n^7*l2^4*l3^2*z4 + 205/13122*
         n^7*l2^4*l3^2*z3 - 22/6561*n^7*l2^4*l3^2*z3^2 + 127/839808*n^7
         *l2^6 + 10/59049*n^7*l2^6*z5 + 2/19683*n^7*l2^6*z4 - 191/
         236196*n^7*l2^6*z3 - 21097/46656*n^7*l1*l2*l3^4 - 100/81*n^7*
         l1*l2*l3^4*z6 + 256/81*n^7*l1*l2*l3^4*z5 - 49/36*n^7*l1*l2*
         l3^4*z4 - 11/486*n^7*l1*l2*l3^4*z3 - 8/27*n^7*l1*l2*l3^4*z3^2
          - 131/162*n^7*l1*l2^2*l3^3 + 317/243*n^7*l1*l2^2*l3^3*z5 - 
         175/108*n^7*l1*l2^2*l3^3*z4 - 463/324*n^7*l1*l2^2*l3^3*z3 + 
         14383/104976*n^7*l1*l2^3*l3^2 - 175/2187*n^7*l1*l2^3*l3^2*z6
          + 830/2187*n^7*l1*l2^3*l3^2*z5 + 215/2916*n^7*l1*l2^3*l3^2*z4
          - 1783/4374*n^7*l1*l2^3*l3^2*z3 - 34/2187*n^7*l1*l2^3*l3^2*
         z3^2 + 17687/279936*n^7*l1*l2^4*l3 + 164/6561*n^7*l1*l2^4*l3*
         z5 + 5/54*n^7*l1*l2^4*l3*z4 - 341/1944*n^7*l1*l2^4*l3*z3 - 
         13937/1889568*n^7*l1*l2^5 - 125/104976*n^7*l1*l2^5*z6 + 17/
         5832*n^7*l1*l2^5*z5 + 145/13122*n^7*l1*l2^5*z4 - 295/39366*n^7
         *l1*l2^5*z3 - 11/52488*n^7*l1*l2^5*z3^2 - 4999/3888*n^7*l1^2*
         l3^4 + 40/27*n^7*l1^2*l3^4*z5 - 13/6*n^7*l1^2*l3^4*z4 - 119/54
         *n^7*l1^2*l3^4*z3 + 9485/23328*n^7*l1^2*l2*l3^3 + 70/243*n^7*
         l1^2*l2*l3^3*z5 + 13/54*n^7*l1^2*l2*l3^3*z4 - 31/54*n^7*l1^2*
         l2*l3^3*z3 + 2077/1458*n^7*l1^2*l2^2*l3^2 + 31/81*n^7*l1^2*
         l2^2*l3^2*z5 + 83/108*n^7*l1^2*l2^2*l3^2*z4 - 2045/972*n^7*
         l1^2*l2^2*l3^2*z3 - 305/1296*n^7*l1^2*l2^3*l3 + 5/9*n^7*l1^2*
         l2^3*l3*z4 - 25/81*n^7*l1^2*l2^3*l3*z3 + 2665/629856*n^7*l1^2*
         l2^4 + 43/26244*n^7*l1^2*l2^4*z5 + 17/8748*n^7*l1^2*l2^4*z4 - 
         391/52488*n^7*l1^2*l2^4*z3 + 2609/7776*n^7*l1^3*l3^3 + 7/27*
         n^7*l1^3*l3^3*z5 - 1/12*n^7*l1^3*l3^3*z4 - 7/36*n^7*l1^3*l3^3*
         z3 - 26489/15552*n^7*l1^3*l2*l3^2 - 25/243*n^7*l1^3*l2*l3^2*z6
          + 10/81*n^7*l1^3*l2*l3^2*z5 + 397/162*n^7*l1^3*l2*l3^2*z4 - 
         535/486*n^7*l1^3*l2*l3^2*z3 + 2/243*n^7*l1^3*l2*l3^2*z3^2 + 
         911/1944*n^7*l1^3*l2^2*l3 - 11/36*n^7*l1^3*l2^2*l3*z3 - 9755/
         839808*n^7*l1^3*l2^3 - 25/8748*n^7*l1^3*l2^3*z6 + 25/4374*n^7*
         l1^3*l2^3*z5 + 17/2916*n^7*l1^3*l2^3*z4 - 1/2187*n^7*l1^3*l2^3
         *z3 + 1/4374*n^7*l1^3*l2^3*z3^2 + 911/648*n^7*l1^4*l3^2 - 11/
         12*n^7*l1^4*l3^2*z3 + 83/2916*n^7*l1^4*l2^2 - 13/972*n^7*l1^4*
         l2^2*z3 - 319/93312*n^7*l1^5*l2 - 1/648*n^7*l1^5*l2*z4 + 5/972
         *n^7*l1^5*l2*z3 + 1117/34992*n^8*l2^3*l3^3 + 28/2187*n^8*l2^3*
         l3^3*z5 - 13/243*n^8*l2^3*l3^3*z4 + 7/729*n^8*l2^3*l3^3*z3 - 5/
         236196*n^8*l2^6 + 5/78732*n^8*l2^6*z4 - 5/118098*n^8*l2^6*z3
          - 4999/11664*n^8*l1*l2*l3^4 + 40/81*n^8*l1*l2*l3^4*z5 - 13/18
         *n^8*l1*l2*l3^4*z4 - 119/162*n^8*l1*l2*l3^4*z3 + 421/3888*n^8*
         l1*l2^2*l3^3 + 7/81*n^8*l1*l2^2*l3^3*z5 + 11/108*n^8*l1*l2^2*
         l3^3*z4 - 67/324*n^8*l1*l2^2*l3^3*z3 + 34435/419904*n^8*l1*
         l2^3*l3^2 + 19/729*n^8*l1*l2^3*l3^2*z5 + 37/243*n^8*l1*l2^3*
         l3^2*z4 - 1999/8748*n^8*l1*l2^3*l3^2*z3 - 305/15552*n^8*l1*
         l2^4*l3 + 5/108*n^8*l1*l2^4*l3*z4 - 25/972*n^8*l1*l2^4*l3*z3
          + 845/15116544*n^8*l1*l2^5 + 1/8748*n^8*l1*l2^5*z4 - 61/
         314928*n^8*l1*l2^5*z3 + 11747/23328*n^8*l1^2*l2*l3^3 + 28/243*
         n^8*l1^2*l2*l3^3*z5 + 8/27*n^8*l1^2*l2*l3^3*z4 - 35/54*n^8*
         l1^2*l2*l3^3*z3 - 305/864*n^8*l1^2*l2^2*l3^2 + 5/6*n^8*l1^2*
         l2^2*l3^2*z4 - 25/54*n^8*l1^2*l2^2*l3^2*z3 - 145/419904*n^8*
         l1^2*l2^4 + 5/8748*n^8*l1^2*l2^4*z4 - 5/26244*n^8*l1^2*l2^4*z3
          - 2777/7776*n^8*l1^3*l3^3 + 5/6*n^8*l1^3*l3^3*z4 - 25/54*n^8*
         l1^3*l3^3*z3 + 911/1944*n^8*l1^3*l2*l3^2 - 11/36*n^8*l1^3*l2*
         l3^2*z3 + 83/52488*n^8*l1^3*l2^3 - 13/17496*n^8*l1^3*l2^3*z3
          + 449/46656*n^9*l2^2*l3^4 - 1/81*n^9*l2^2*l3^4*z4 + 1/972*n^9
         *l2^2*l3^4*z3 - 3557/46656*n^9*l1*l3^5 + 8/81*n^9*l1*l3^5*z5
          - 4/27*n^9*l1*l3^5*z4 - 151/972*n^9*l1*l3^5*z3 - 161/31104*
         n^9*l1*l2*l3^4 + 1/36*n^9*l1*l2*l3^4*z4 - 47/1944*n^9*l1*l2*
         l3^4*z3 + 925/34992*n^9*l1*l2^2*l3^3 + 7/729*n^9*l1*l2^2*l3^3*
         z5 + 35/324*n^9*l1*l2^2*l3^3*z4 - 41/324*n^9*l1*l2^2*l3^3*z3
          - 305/7776*n^9*l1*l2^3*l3^2 + 5/54*n^9*l1*l2^3*l3^2*z4 - 25/
         486*n^9*l1*l2^3*l3^2*z3 - 29/2519424*n^9*l1*l2^5 + 1/52488*n^9
         *l1*l2^5*z4 - 1/157464*n^9*l1*l2^5*z3 - 305/1296*n^9*l1^2*l2*
         l3^3 + 5/9*n^9*l1^2*l2*l3^3*z4 - 25/81*n^9*l1^2*l2*l3^3*z3 + 
         911/5832*n^9*l1^3*l3^3 - 11/108*n^9*l1^3*l3^3*z3 - 161/31104*
         n^10*l1*l2*l3^4 + 1/36*n^10*l1*l2*l3^4*z4 - 47/1944*n^10*l1*l2
         *l3^4*z3 - 305/7776*n^10*l1*l2^2*l3^3 + 5/54*n^10*l1*l2^2*l3^3
         *z4 - 25/486*n^10*l1*l2^2*l3^3*z3 - 305/5184*n^10*l1^2*l3^4 + 
         5/36*n^10*l1^2*l3^4*z4 - 25/324*n^10*l1^2*l3^4*z3 - 305/15552*
         n^11*l1*l2*l3^4 + 5/108*n^11*l1*l2*l3^4*z4 - 25/972*n^11*l1*l2
         *l3^4*z3 - 61/15552*n^12*l1*l3^5 + 1/108*n^12*l1*l3^5*z4 - 5/
         972*n^12*l1*l3^5*z3 )

       + h^6 * (  - 34245068/32805*l2^2*l3^5 - 42823616/2187*l2^2*l3^5*
         z9 + 5303596/405*l2^2*l3^5*z8 - 40384/15*l2^2*l3^5*z3z5 - 
         32362480/2187*l2^2*l3^5*z7 + 8113616/2187*l2^2*l3^5*z6 - 
         76757008/10935*l2^2*l3^5*z5 + 1413736/1215*l2^2*l3^5*z4 - 
         36021104/10935*l2^2*l3^5*z3 - 572672/81*l2^2*l3^5*z3*z5 + 
         83072/243*l2^2*l3^5*z3*z4 - 26467184/10935*l2^2*l3^5*z3^2 - 
         242176/243*l2^2*l3^5*z3^3 - 114235513/65610*l2^3*l3^4 - 
         213183520/6561*l2^3*l3^4*z9 + 134819954/6075*l2^3*l3^4*z8 - 
         9153184/2025*l2^3*l3^4*z3z5 - 272787604/10935*l2^3*l3^4*z7 + 
         4670440/729*l2^3*l3^4*z6 - 8634800/729*l2^3*l3^4*z5 + 7123684/
         3645*l2^3*l3^4*z4 - 19421164/3645*l2^3*l3^4*z3 - 8526784/729*
         l2^3*l3^4*z3*z5 + 223424/405*l2^3*l3^4*z3*z4 - 4670072/1215*
         l2^3*l3^4*z3^2 - 1203968/729*l2^3*l3^4*z3^3 - 527381162/295245
         *l2^4*l3^3 - 6052152208/177147*l2^4*l3^3*z9 + 1269898157/54675
         *l2^4*l3^3*z8 - 86797072/18225*l2^4*l3^3*z3z5 - 2546979587/
         98415*l2^4*l3^3*z7 + 14429110/2187*l2^4*l3^3*z6 - 79685878/
         6561*l2^4*l3^3*z5 + 12844922/6561*l2^4*l3^3*z4 - 523740268/
         98415*l2^4*l3^3*z3 - 27333568/2187*l2^4*l3^3*z3*z5 + 19222408/
         32805*l2^4*l3^3*z3*z4 - 130240252/32805*l2^4*l3^3*z3^2 - 
         34215296/19683*l2^4*l3^3*z3^3 - 264088639/236196*l2^5*l3^2 - 
         3767355736/177147*l2^5*l3^2*z9 + 4734164417/328050*l2^5*l3^2*
         z8 - 162677416/54675*l2^5*l3^2*z3z5 - 9383135623/590490*l2^5*
         l3^2*z7 + 79214537/19683*l2^5*l3^2*z6 - 2176040801/295245*l2^5
         *l3^2*z5 + 38025271/32805*l2^5*l3^2*z4 - 932483116/295245*l2^5
         *l3^2*z3 - 155060288/19683*l2^5*l3^2*z3*z5 + 12024844/32805*
         l2^5*l3^2*z3*z4 - 237111734/98415*l2^5*l3^2*z3^2 - 21311552/
         19683*l2^5*l3^2*z3^3 - 1022272327/2657205*l2^6*l3 - 
         11545607104/1594323*l2^6*l3*z9 + 3209782691/656100*l2^6*l3*z8
          - 18501428/18225*l2^6*l3*z3z5 - 3737540449/708588*l2^6*l3*z7
          + 17481763/13122*l2^6*l3*z6 - 4311309343/1771470*l2^6*l3*z5
          + 37404854/98415*l2^6*l3*z4 - 929464679/885735*l2^6*l3*z3 - 
         160350824/59049*l2^6*l3*z3*z5 + 4118498/32805*l2^6*l3*z3*z4 - 
         239177668/295245*l2^6*l3*z3^2 - 65411840/177147*l2^6*l3*z3^3
          - 4857236233/85030560*l2^7 - 5101084102/4782969*l2^7*z9 + 
         8416777057/11809800*l2^7*z8 - 73515034/492075*l2^7*z3z5 - 
         5283844253/7085880*l2^7*z7 + 132373631/708588*l2^7*z6 - 
         729418169/2125764*l2^7*z5 + 5285207/98415*l2^7*z4 - 321693583/
         2125764*l2^7*z3 - 71972656/177147*l2^7*z3*z5 + 5524823/295245*
         l2^7*z3*z4 - 35007257/295245*l2^7*z3^2 - 28924880/531441*l2^7*
         z3^3 - 72730159/29160*l1*l3^6 - 84043936/2187*l1*l3^6*z9 + 
         53093906/2025*l1*l3^6*z8 - 3580576/675*l1*l3^6*z3z5 - 36159098/
         1215*l1*l3^6*z7 + 1863808/243*l1*l3^6*z6 - 10395416/729*l1*
         l3^6*z5 + 954134/405*l1*l3^6*z4 - 24155126/3645*l1*l3^6*z3 - 
         3266240/243*l1*l3^6*z3*z5 + 246176/405*l1*l3^6*z3*z4 - 5457904/
         1215*l1*l3^6*z3^2 - 472832/243*l1*l3^6*z3^3 - 380610887/87480*
         l1*l2*l3^5 - 41220320/729*l1*l2*l3^5*z9 + 8858642/225*l1*l2*
         l3^5*z8 - 1763296/225*l1*l2*l3^5*z3z5 - 163619482/3645*l1*l2*
         l3^5*z7 + 8660656/729*l1*l2*l3^5*z6 - 79174232/3645*l1*l2*l3^5
         *z5 + 1448666/405*l1*l2*l3^5*z4 - 36444274/3645*l1*l2*l3^5*z3
          - 1548224/81*l1*l2*l3^5*z3*z5 + 323168/405*l1*l2*l3^5*z3*z4
          - 22653952/3645*l1*l2*l3^5*z3^2 - 230656/81*l1*l2*l3^5*z3^3
          - 1582335595/209952*l1*l2^2*l3^4 - 2164255928/19683*l1*l2^2*
         l3^4*z9 + 299602307/4050*l1*l2^2*l3^4*z8 - 10222136/675*l1*
         l2^2*l3^4*z3z5 - 605798437/7290*l1*l2^2*l3^4*z7 + 15294350/729
         *l1*l2^2*l3^4*z6 - 144061756/3645*l1*l2^2*l3^4*z5 + 9194795/
         1458*l1*l2^2*l3^4*z4 - 405112673/21870*l1*l2^2*l3^4*z3 - 
         9426608/243*l1*l2^2*l3^4*z3*z5 + 46088/27*l1*l2^2*l3^4*z3*z4
          - 46403216/3645*l1*l2^2*l3^4*z3^2 - 12185920/2187*l1*l2^2*
         l3^4*z3^3 - 2943020179/314928*l1*l2^3*l3^3 - 8852611184/59049*
         l1*l2^3*l3^3*z9 + 5473118479/54675*l1*l2^3*l3^3*z8 - 378503984/
         18225*l1*l2^3*l3^3*z3z5 - 3639104449/32805*l1*l2^3*l3^3*z7 + 
         180725920/6561*l1*l2^3*l3^3*z6 - 114034972/2187*l1*l2^3*l3^3*
         z5 + 29200049/3645*l1*l2^3*l3^3*z4 - 154414181/6561*l1*l2^3*
         l3^3*z3 - 39700064/729*l1*l2^3*l3^3*z3*z5 + 5311040/2187*l1*
         l2^3*l3^3*z3*z4 - 563695712/32805*l1*l2^3*l3^3*z3^2 - 49997440/
         6561*l1*l2^3*l3^3*z3^3 - 247258297757/37791360*l1*l2^4*l3^2 - 
         19227126850/177147*l1*l2^4*l3^2*z9 + 31765988773/437400*l1*
         l2^4*l3^2*z8 - 275711426/18225*l1*l2^4*l3^2*z3z5 - 6927247439/
         87480*l1*l2^4*l3^2*z7 + 129095315/6561*l1*l2^4*l3^2*z6 - 
         89980303/2430*l1*l2^4*l3^2*z5 + 1500793753/262440*l1*l2^4*l3^2
         *z4 - 13123617127/787320*l1*l2^4*l3^2*z3 - 262107916/6561*l1*
         l2^4*l3^2*z3*z5 + 19740778/10935*l1*l2^4*l3^2*z3*z4 - 
         406266671/32805*l1*l2^4*l3^2*z3^2 - 108789680/19683*l1*l2^4*
         l3^2*z3^3 - 97405869353/37791360*l1*l2^5*l3 - 23573444570/
         531441*l1*l2^5*l3*z9 + 31788121/1080*l1*l2^5*l3*z8 - 7525934/
         1215*l1*l2^5*l3*z3z5 - 74074186441/2361960*l1*l2^5*l3*z7 + 
         16872281/2187*l1*l2^5*l3*z6 - 8597942927/590490*l1*l2^5*l3*z5
          + 353367151/157464*l1*l2^5*l3*z4 - 15528209353/2361960*l1*
         l2^5*l3*z3 - 109246364/6561*l1*l2^5*l3*z3*z5 + 8251922/10935*
         l1*l2^5*l3*z3*z4 - 495314168/98415*l1*l2^5*l3*z3^2 - 133694704/
         59049*l1*l2^5*l3*z3^3 - 589597239661/1360488960*l1*l2^6 - 
         24046455727/3188646*l1*l2^6*z9 + 234563243473/47239200*l1*l2^6
         *z8 - 1035742013/984150*l1*l2^6*z3z5 - 48542951887/9447840*l1*
         l2^6*z7 + 1776596579/1417176*l1*l2^6*z6 - 939345743/393660*l1*
         l2^6*z5 + 3501895693/9447840*l1*l2^6*z4 - 10336560037/9447840*
         l1*l2^6*z3 - 169340123/59049*l1*l2^6*z3*z5 + 78086671/590490*
         l1*l2^6*z3*z4 - 1511376539/1771470*l1*l2^6*z3^2 - 68219284/
         177147*l1*l2^6*z3^3 - 921889207/87480*l1^2*l2*l3^4 - 997481344/
         6561*l1^2*l2*l3^4*z9 + 7523296/75*l1^2*l2*l3^4*z8 - 1576448/75
         *l1^2*l2*l3^4*z3z5 - 2983324/27*l1^2*l2*l3^4*z7 + 6548140/243*
         l1^2*l2*l3^4*z6 - 63184292/1215*l1^2*l2*l3^4*z5 + 9209842/1215
         *l1^2*l2*l3^4*z4 - 85561442/3645*l1^2*l2*l3^4*z3 - 493504/9*
         l1^2*l2*l3^4*z3*z5 + 102848/45*l1^2*l2*l3^4*z3*z4 - 4101080/
         243*l1^2*l2*l3^4*z3^2 - 5623808/729*l1^2*l2*l3^4*z3^3 - 
         19178482/1215*l1^2*l2^2*l3^3 - 1439864128/6561*l1^2*l2^2*l3^3*
         z9 + 890135068/6075*l1^2*l2^2*l3^3*z8 - 61454528/2025*l1^2*
         l2^2*l3^3*z3z5 - 1763859652/10935*l1^2*l2^2*l3^3*z7 + 29175608/
         729*l1^2*l2^2*l3^3*z6 - 833105408/10935*l1^2*l2^2*l3^3*z5 + 
         42441812/3645*l1^2*l2^2*l3^3*z4 - 391381192/10935*l1^2*l2^2*
         l3^3*z3 - 19037440/243*l1^2*l2^2*l3^3*z3*z5 + 4113952/1215*
         l1^2*l2^2*l3^3*z3*z4 - 90942064/3645*l1^2*l2^2*l3^3*z3^2 - 
         8119808/729*l1^2*l2^2*l3^3*z3^3 - 22919087383/1574640*l1^2*
         l2^3*l3^2 - 13297670128/59049*l1^2*l2^3*l3^2*z9 + 2696830834/
         18225*l1^2*l2^3*l3^2*z8 - 189794464/6075*l1^2*l2^3*l3^2*z3z5
          - 5235052246/32805*l1^2*l2^3*l3^2*z7 + 253136950/6561*l1^2*
         l2^3*l3^2*z6 - 816318478/10935*l1^2*l2^3*l3^2*z5 + 122850539/
         10935*l1^2*l2^3*l3^2*z4 - 226922635/6561*l1^2*l2^3*l3^2*z3 - 
         182025632/2187*l1^2*l2^3*l3^2*z3*z5 + 4432688/1215*l1^2*l2^3*
         l3^2*z3*z4 - 844130788/32805*l1^2*l2^3*l3^2*z3^2 - 75273344/
         6561*l1^2*l2^3*l3^2*z3^3 - 915549947/131220*l1^2*l2^4*l3 - 
         19880288080/177147*l1^2*l2^4*l3*z9 + 267763582/3645*l1^2*l2^4*
         l3*z8 - 6330784/405*l1^2*l2^4*l3*z3z5 - 7595293757/98415*l1^2*
         l2^4*l3*z7 + 365045789/19683*l1^2*l2^4*l3*z6 - 3552706066/
         98415*l1^2*l2^4*l3*z5 + 181037444/32805*l1^2*l2^4*l3*z4 - 
         185760607/10935*l1^2*l2^4*l3*z3 - 92049392/2187*l1^2*l2^4*l3*
         z3*z5 + 4119128/2187*l1^2*l2^4*l3*z3*z4 - 1269837458/98415*
         l1^2*l2^4*l3*z3^2 - 112838528/19683*l1^2*l2^4*l3*z3^3 - 
         17217161803/12597120*l1^2*l2^5 - 1347043054/59049*l1^2*l2^5*z9
          + 2431156012/164025*l1^2*l2^5*z8 - 173226752/54675*l1^2*l2^5*
         z3z5 - 3590772631/236196*l1^2*l2^5*z7 + 852822041/236196*l1^2*
         l2^5*z6 - 8404033123/1180980*l1^2*l2^5*z5 + 287985131/262440*
         l1^2*l2^5*z4 - 2636750611/787320*l1^2*l2^5*z3 - 56808764/6561*
         l1^2*l2^5*z3*z5 + 2622238/6561*l1^2*l2^5*z3*z4 - 308592929/
         118098*l1^2*l2^5*z3^2 - 7644560/6561*l1^2*l2^5*z3^3 - 23448781/
         6480*l1^3*l3^4 - 83170880/2187*l1^3*l3^4*z9 + 16633456/675*
         l1^3*l3^4*z8 - 1170176/225*l1^3*l3^4*z3z5 - 737794/27*l1^3*
         l3^4*z7 + 1586150/243*l1^3*l3^4*z6 - 15899626/1215*l1^3*l3^4*
         z5 + 695963/405*l1^3*l3^4*z4 - 21840413/3645*l1^3*l3^4*z3 - 
         353120/27*l1^3*l3^4*z3*z5 + 59552/135*l1^3*l3^4*z3*z4 - 
         4659452/1215*l1^3*l3^4*z3^2 - 464896/243*l1^3*l3^4*z3^3 - 
         317837759/29160*l1^3*l2*l3^3 - 111818912/729*l1^3*l2*l3^3*z9
          + 40809562/405*l1^3*l2*l3^3*z8 - 2856992/135*l1^3*l2*l3^3*
         z3z5 - 80535382/729*l1^3*l2*l3^3*z7 + 19427456/729*l1^3*l2*
         l3^3*z6 - 186817592/3645*l1^3*l2*l3^3*z5 + 2938058/405*l1^3*l2
         *l3^3*z4 - 5682506/243*l1^3*l2*l3^3*z3 - 1511104/27*l1^3*l2*
         l3^3*z3*z5 + 107696/45*l1^3*l2*l3^3*z3*z4 - 62577632/3645*l1^3
         *l2*l3^3*z3^2 - 631552/81*l1^3*l2*l3^3*z3^3 - 16794465127/
         1049760*l1^3*l2^2*l3^2 - 4479650632/19683*l1^3*l2^2*l3^2*z9 + 
         902909443/6075*l1^3*l2^2*l3^2*z8 - 64175728/2025*l1^3*l2^2*
         l3^2*z3z5 - 341883341/2187*l1^3*l2^2*l3^2*z7 + 82200263/2187*
         l1^3*l2^2*l3^2*z6 - 808882531/10935*l1^3*l2^2*l3^2*z5 + 
         9078473/810*l1^3*l2^2*l3^2*z4 - 789015931/21870*l1^3*l2^2*l3^2
         *z3 - 20427536/243*l1^3*l2^2*l3^2*z3*z5 + 2638552/729*l1^3*
         l2^2*l3^2*z3*z4 - 287170322/10935*l1^3*l2^2*l3^2*z3^2 - 
         25399232/2187*l1^3*l2^2*l3^2*z3^3 - 679602793/69984*l1^3*l2^3*
         l3 - 2975863328/19683*l1^3*l2^3*l3*z9 + 1777687267/18225*l1^3*
         l2^3*l3*z8 - 127237232/6075*l1^3*l2^3*l3*z3z5 - 1332123025/
         13122*l1^3*l2^3*l3*z7 + 155115998/6561*l1^3*l2^3*l3*z6 - 
         518805976/10935*l1^3*l2^3*l3*z5 + 158009291/21870*l1^3*l2^3*l3
         *z4 - 33538345/1458*l1^3*l2^3*l3*z3 - 124400176/2187*l1^3*l2^3
         *l3*z3*z5 + 9195772/3645*l1^3*l2^3*l3*z3*z4 - 575787524/32805*
         l1^3*l2^3*l3*z3^2 - 16894720/2187*l1^3*l2^3*l3*z3^3 - 
         177501641309/75582720*l1^3*l2^4 - 6783707986/177147*l1^3*l2^4*
         z9 + 1344831323/54675*l1^3*l2^4*z8 - 96583408/18225*l1^3*l2^4*
         z3z5 - 2180607641/87480*l1^3*l2^4*z7 + 912320105/157464*l1^3*
         l2^4*z6 - 9320348833/787320*l1^3*l2^4*z5 + 190428203/104976*
         l1^3*l2^4*z4 - 8964579119/1574640*l1^3*l2^4*z3 - 95066786/6561
         *l1^3*l2^4*z3*z5 + 22045199/32805*l1^3*l2^4*z3*z4 - 1745567077/
         393660*l1^3*l2^4*z3^2 - 38512496/19683*l1^3*l2^4*z3^3 - 
         43866071/14580*l1^4*l3^3 - 78752416/2187*l1^4*l3^3*z9 + 
         50163922/2025*l1^4*l3^3*z8 - 3358112/675*l1^4*l3^3*z3z5 - 
         33369886/1215*l1^4*l3^3*z7 + 571844/81*l1^4*l3^3*z6 - 341660/
         27*l1^4*l3^3*z5 + 777392/405*l1^4*l3^3*z4 - 1451588/243*l1^4*
         l3^3*z3 - 1036160/81*l1^4*l3^3*z3*z5 + 227056/405*l1^4*l3^3*z3
         *z4 - 4739032/1215*l1^4*l3^3*z3^2 - 442112/243*l1^4*l3^3*z3^3
          - 79914521/9720*l1^4*l2*l3^2 - 754660952/6561*l1^4*l2*l3^2*z9
          + 147830242/2025*l1^4*l2*l3^2*z8 - 10716832/675*l1^4*l2*l3^2*
         z3z5 - 30799759/405*l1^4*l2*l3^2*z7 + 12711854/729*l1^4*l2*
         l3^2*z6 - 130325768/3645*l1^4*l2*l3^2*z5 + 6182426/1215*l1^4*
         l2*l3^2*z4 - 12840028/729*l1^4*l2*l3^2*z3 - 10447168/243*l1^4*
         l2*l3^2*z3*z5 + 2167264/1215*l1^4*l2*l3^2*z3*z4 - 9721480/729*
         l1^4*l2*l3^2*z3^2 - 4280896/729*l1^4*l2*l3^2*z3^3 - 265991927/
         34992*l1^4*l2^2*l3 - 2261484160/19683*l1^4*l2^2*l3*z9 + 
         89278609/1215*l1^4*l2^2*l3*z8 - 6463184/405*l1^4*l2^2*l3*z3z5
          - 90610703/1215*l1^4*l2^2*l3*z7 + 4158649/243*l1^4*l2^2*l3*z6
          - 77573803/2187*l1^4*l2^2*l3*z5 + 19673026/3645*l1^4*l2^2*l3*
         z4 - 4347347/243*l1^4*l2^2*l3*z3 - 31524328/729*l1^4*l2^2*l3*
         z3*z5 + 1376440/729*l1^4*l2^2*l3*z3*z4 - 16487186/1215*l1^4*
         l2^2*l3*z3^2 - 12862208/2187*l1^4*l2^2*l3*z3^3 - 2474674061/
         1049760*l1^4*l2^3 - 2262749312/59049*l1^4*l2^3*z9 + 88610522/
         3645*l1^4*l2^3*z8 - 6395872/1215*l1^4*l2^3*z3z5 - 1614388147/
         65610*l1^4*l2^3*z7 + 72951385/13122*l1^4*l2^3*z6 - 25782574/
         2187*l1^4*l2^3*z5 + 4401047/2430*l1^4*l2^3*z4 - 188474512/
         32805*l1^4*l2^3*z3 - 3516268/243*l1^4*l2^3*z3*z5 + 7315124/
         10935*l1^4*l2^3*z3*z4 - 146250794/32805*l1^4*l2^3*z3^2 - 
         12838912/6561*l1^4*l2^3*z3^3 - 110142541/58320*l1^5*l3^2 - 
         53654284/2187*l1^5*l3^2*z9 + 137816/9*l1^5*l3^2*z8 - 10304/3*
         l1^5*l3^2*z3z5 - 36622483/2430*l1^5*l3^2*z7 + 794546/243*l1^5*
         l3^2*z6 - 8586533/1215*l1^5*l3^2*z5 + 441257/405*l1^5*l3^2*z4
          - 1977233/486*l1^5*l3^2*z3 - 744352/81*l1^5*l3^2*z3*z5 + 
         154088/405*l1^5*l3^2*z3*z4 - 3733298/1215*l1^5*l3^2*z3^2 - 
         307232/243*l1^5*l3^2*z3^3 - 35238871/11664*l1^5*l2*l3 - 
         299641940/6561*l1^5*l2*l3*z9 + 1712659/60*l1^5*l2*l3*z8 - 
         836692/135*l1^5*l2*l3*z3z5 - 35580962/1215*l1^5*l2*l3*z7 + 
         4587088/729*l1^5*l2*l3*z6 - 10113956/729*l1^5*l2*l3*z5 + 
         2621896/1215*l1^5*l2*l3*z4 - 17078453/2430*l1^5*l2*l3*z3 - 
         4151360/243*l1^5*l2*l3*z3*z5 + 922684/1215*l1^5*l2*l3*z3*z4 - 
         19781008/3645*l1^5*l2*l3*z3^2 - 1698400/729*l1^5*l2*l3*z3^3 - 
         2982002119/2099520*l1^5*l2^2 - 151911593/6561*l1^5*l2^2*z9 + 
         705620653/48600*l1^5*l2^2*z8 - 2142662/675*l1^5*l2^2*z3z5 - 
         1268488081/87480*l1^5*l2^2*z7 + 28273469/8748*l1^5*l2^2*z6 - 
         11629351/1620*l1^5*l2^2*z5 + 3927908/3645*l1^5*l2^2*z4 - 
         307653251/87480*l1^5*l2^2*z3 - 703384/81*l1^5*l2^2*z3*z5 + 
         497321/1215*l1^5*l2^2*z3*z4 - 29719202/10935*l1^5*l2^2*z3^2 - 
         862840/729*l1^5*l2^2*z3^3 - 5356171/9720*l1^6*l3 - 17000744/
         2187*l1^6*l3*z9 + 9872936/2025*l1^6*l3*z8 - 720256/675*l1^6*l3
         *z3z5 - 1941968/405*l1^6*l3*z7 + 264752/243*l1^6*l3*z6 - 
         2910157/1215*l1^6*l3*z5 + 1797/5*l1^6*l3*z4 - 1476304/1215*
         l1^6*l3*z3 - 25912/9*l1^6*l3*z3*z5 + 52568/405*l1^6*l3*z3*z4
          - 1127066/1215*l1^6*l3*z3^2 - 96448/243*l1^6*l3*z3^3 - 
         40673923/87480*l1^6*l2 - 16596302/2187*l1^6*l2*z9 + 9615874/
         2025*l1^6*l2*z8 - 702304/675*l1^6*l2*z3z5 - 7013117/1458*l1^6*
         l2*z7 + 506227/486*l1^6*l2*z6 - 17035759/7290*l1^6*l2*z5 + 
         29986/81*l1^6*l2*z4 - 968089/810*l1^6*l2*z3 - 77924/27*l1^6*l2
         *z3*z5 + 17552/135*l1^6*l2*z3*z4 - 1081178/1215*l1^6*l2*z3^2
          - 94288/243*l1^6*l2*z3^3 - 1653655/23328*l1^7 - 2451868/2187*
         l1^7*z9 + 5992/9*l1^7*z8 - 448/3*l1^7*z3z5 - 1593961/2430*l1^7
         *z7 + 137699/972*l1^7*z6 - 296659/810*l1^7*z5 + 3043/60*l1^7*
         z4 - 856771/4860*l1^7*z3 - 98032/243*l1^7*z3*z5 + 8611/405*
         l1^7*z3*z4 - 34633/270*l1^7*z3^2 - 13952/243*l1^7*z3^3 - 
         182216911/157464*n*l2^3*l3^4 - 1177210016/59049*n*l2^3*l3^4*z9
          + 9373442/675*n*l2^3*l3^4*z8 - 627232/225*n*l2^3*l3^4*z3z5 - 
         1274101/81*n*l2^3*l3^4*z7 + 9067300/2187*n*l2^3*l3^4*z6 - 
         16508866/2187*n*l2^3*l3^4*z5 + 13727486/10935*n*l2^3*l3^4*z4
          - 109067909/32805*n*l2^3*l3^4*z3 - 5114384/729*n*l2^3*l3^4*z3
         *z5 + 320*n*l2^3*l3^4*z3*z4 - 24809824/10935*n*l2^3*l3^4*z3^2
          - 6623488/6561*n*l2^3*l3^4*z3^3 - 520057541/262440*n*l2^4*
         l3^3 - 1881256672/59049*n*l2^4*l3^3*z9 + 1220970394/54675*n*
         l2^4*l3^3*z8 - 81614624/18225*n*l2^4*l3^3*z3z5 - 275098622/
         10935*n*l2^4*l3^3*z7 + 14615104/2187*n*l2^4*l3^3*z6 - 
         394587568/32805*n*l2^4*l3^3*z5 + 21362128/10935*n*l2^4*l3^3*z4
          - 11198834/2187*n*l2^4*l3^3*z3 - 24422816/2187*n*l2^4*l3^3*z3
         *z5 + 5215688/10935*n*l2^4*l3^3*z3*z4 - 112176496/32805*n*l2^4
         *l3^3*z3^2 - 10559744/6561*n*l2^4*l3^3*z3^3 - 2134980865/
         1417176*n*l2^5*l3^2 - 1348783780/59049*n*l2^5*l3^2*z9 + 
         2674884182/164025*n*l2^5*l3^2*z8 - 176643872/54675*n*l2^5*l3^2
         *z3z5 - 5368864772/295245*n*l2^5*l3^2*z7 + 97538105/19683*n*
         l2^5*l3^2*z6 - 2568091153/295245*n*l2^5*l3^2*z5 + 28547383/
         19683*n*l2^5*l3^2*z4 - 738537703/196830*n*l2^5*l3^2*z3 - 
         156400696/19683*n*l2^5*l3^2*z3*z5 + 11200468/32805*n*l2^5*l3^2
         *z3*z4 - 236586964/98415*n*l2^5*l3^2*z3^2 - 7564640/6561*n*
         l2^5*l3^2*z3^3 - 16903729643/28343520*n*l2^6*l3 - 13777025284/
         1594323*n*l2^6*l3*z9 + 12290841947/1968300*n*l2^6*l3*z8 - 
         200924828/164025*n*l2^6*l3*z3z5 - 9739031705/1417176*n*l2^6*l3
         *z7 + 338651972/177147*n*l2^6*l3*z6 - 388542907/118098*n*l2^6*
         l3*z5 + 109885807/196830*n*l2^6*l3*z4 - 1274458498/885735*n*
         l2^6*l3*z3 - 19669342/6561*n*l2^6*l3*z3*z5 + 2551511/19683*n*
         l2^6*l3*z3*z4 - 791889893/885735*n*l2^6*l3*z3^2 - 77218784/
         177147*n*l2^6*l3*z3^3 - 32641536091/340122240*n*l2^7 - 
         12658245521/9565938*n*l2^7*z9 + 11500924961/11809800*n*l2^7*z8
          - 92175682/492075*n*l2^7*z3z5 - 22517125711/21257640*n*l2^7*
         z7 + 158925626/531441*n*l2^7*z6 - 10731092609/21257640*n*l2^7*
         z5 + 860789/9720*n*l2^7*z4 - 9597979681/42515280*n*l2^7*z3 - 
         8908706/19683*n*l2^7*z3*z5 + 12307553/590490*n*l2^7*z3*z4 - 
         144960335/1062882*n*l2^7*z3^2 - 35364764/531441*n*l2^7*z3^3 - 
         380610887/87480*n*l1*l2*l3^5 - 41220320/729*n*l1*l2*l3^5*z9 + 
         8858642/225*n*l1*l2*l3^5*z8 - 1763296/225*n*l1*l2*l3^5*z3z5 - 
         163619482/3645*n*l1*l2*l3^5*z7 + 8660656/729*n*l1*l2*l3^5*z6
          - 79174232/3645*n*l1*l2*l3^5*z5 + 1448666/405*n*l1*l2*l3^5*z4
          - 36444274/3645*n*l1*l2*l3^5*z3 - 1548224/81*n*l1*l2*l3^5*z3*
         z5 + 323168/405*n*l1*l2*l3^5*z3*z4 - 22653952/3645*n*l1*l2*
         l3^5*z3^2 - 230656/81*n*l1*l2*l3^5*z3^3 - 3983307341/349920*n*
         l1*l2^2*l3^4 - 98913680/729*n*l1*l2^2*l3^4*z9 + 192237181/2025
         *n*l1*l2^2*l3^4*z8 - 12741776/675*n*l1*l2^2*l3^4*z3z5 - 
         392978102/3645*n*l1*l2^2*l3^4*z7 + 6964835/243*n*l1*l2^2*l3^4*
         z6 - 21177751/405*n*l1*l2^2*l3^4*z5 + 20338543/2430*n*l1*l2^2*
         l3^4*z4 - 34454503/1458*n*l1*l2^2*l3^4*z3 - 11021552/243*n*l1*
         l2^2*l3^4*z3*z5 + 237728/135*n*l1*l2^2*l3^4*z3*z4 - 5728378/
         405*n*l1*l2^2*l3^4*z3^2 - 552064/81*n*l1*l2^2*l3^4*z3^3 - 
         144400399/10935*n*l1*l2^3*l3^3 - 9361738880/59049*n*l1*l2^3*
         l3^3*z9 + 2047702106/18225*n*l1*l2^3*l3^3*z8 - 134582176/6075*
         n*l1*l2^3*l3^3*z3z5 - 1385907502/10935*n*l1*l2^3*l3^3*z7 + 
         74724140/2187*n*l1*l2^3*l3^3*z6 - 2017734668/32805*n*l1*l2^3*
         l3^3*z5 + 7465238/729*n*l1*l2^3*l3^3*z4 - 104446336/3645*n*l1*
         l2^3*l3^3*z3 - 38574880/729*n*l1*l2^3*l3^3*z3*z5 + 1570120/729
         *n*l1*l2^3*l3^3*z3*z4 - 185619272/10935*n*l1*l2^3*l3^3*z3^2 - 
         52327936/6561*n*l1*l2^3*l3^3*z3^3 - 39634615363/3779136*n*l1*
         l2^4*l3^2 - 2595065566/19683*n*l1*l2^4*l3^2*z9 + 6821866037/
         72900*n*l1*l2^4*l3^2*z8 - 112746788/6075*n*l1*l2^4*l3^2*z3z5
          - 4093985801/39366*n*l1*l2^4*l3^2*z7 + 1103134531/39366*n*l1*
         l2^4*l3^2*z6 - 4947818279/98415*n*l1*l2^4*l3^2*z5 + 365484413/
         43740*n*l1*l2^4*l3^2*z4 - 9128651369/393660*n*l1*l2^4*l3^2*z3
          - 98196736/2187*n*l1*l2^4*l3^2*z3*z5 + 6825698/3645*n*l1*l2^4
         *l3^2*z3*z4 - 1382513228/98415*n*l1*l2^4*l3^2*z3^2 - 14538704/
         2187*n*l1*l2^4*l3^2*z3^3 - 498660724169/113374080*n*l1*l2^5*l3
          - 360447680/6561*n*l1*l2^5*l3*z9 + 25959756427/656100*n*l1*
         l2^5*l3*z8 - 423849548/54675*n*l1*l2^5*l3*z3z5 - 102660786469/
         2361960*n*l1*l2^5*l3*z7 + 1408095199/118098*n*l1*l2^5*l3*z6 - 
         689655149/32805*n*l1*l2^5*l3*z5 + 2831035933/787320*n*l1*l2^5*
         l3*z4 - 4627784591/472392*n*l1*l2^5*l3*z3 - 366856768/19683*n*
         l1*l2^5*l3*z3*z5 + 16012625/19683*n*l1*l2^5*l3*z3*z4 - 
         344828206/59049*n*l1*l2^5*l3*z3^2 - 2018368/729*n*l1*l2^5*l3*
         z3^3 - 115818439163/151165440*n*l1*l2^6 - 30417990775/3188646*
         n*l1*l2^6*z9 + 27477701143/3936600*n*l1*l2^6*z8 - 73395122/
         54675*n*l1*l2^6*z3z5 - 6755212321/885735*n*l1*l2^6*z7 + 
         5942035627/2834352*n*l1*l2^6*z6 - 17226160513/4723920*n*l1*
         l2^6*z5 + 134828933/209952*n*l1*l2^6*z4 - 48395478409/28343520
         *n*l1*l2^6*z3 - 189374077/59049*n*l1*l2^6*z3*z5 + 14979338/
         98415*n*l1*l2^6*z3*z4 - 1433082037/1417176*n*l1*l2^6*z3^2 - 
         84895732/177147*n*l1*l2^6*z3^3 - 16242041/1944*n*l1^2*l3^5 - 
         19808512/243*n*l1^2*l3^5*z9 + 13316936/225*n*l1^2*l3^5*z8 - 
         854656/75*n*l1^2*l3^5*z3z5 - 27571094/405*n*l1^2*l3^5*z7 + 
         1534616/81*n*l1^2*l3^5*z6 - 13598576/405*n*l1^2*l3^5*z5 + 
         27474/5*n*l1^2*l3^5*z4 - 6144574/405*n*l1^2*l3^5*z3 - 689216/
         27*n*l1^2*l3^5*z3*z5 + 12832/15*n*l1^2*l3^5*z3*z4 - 628024/81*
         n*l1^2*l3^5*z3^2 - 109568/27*n*l1^2*l3^5*z3^3 - 579052283/
         43740*n*l1^2*l2*l3^4 - 770165152/6561*n*l1^2*l2*l3^4*z9 + 
         56747098/675*n*l1^2*l2*l3^4*z8 - 3624608/225*n*l1^2*l2*l3^4*
         z3z5 - 118336628/1215*n*l1^2*l2*l3^4*z7 + 6524410/243*n*l1^2*
         l2*l3^4*z6 - 58269404/1215*n*l1^2*l2*l3^4*z5 + 9869632/1215*n*
         l1^2*l2*l3^4*z4 - 86438957/3645*n*l1^2*l2*l3^4*z3 - 2916656/81
         *n*l1^2*l2*l3^4*z3*z5 + 55504/45*n*l1^2*l2*l3^4*z3*z4 - 
         14540152/1215*n*l1^2*l2*l3^4*z3^2 - 4259072/729*n*l1^2*l2*l3^4
         *z3^3 - 1610281883/58320*n*l1^2*l2^2*l3^3 - 1952136496/6561*n*
         l1^2*l2^2*l3^3*z9 + 1265327257/6075*n*l1^2*l2^2*l3^3*z8 - 
         83966672/2025*n*l1^2*l2^2*l3^3*z3z5 - 169924552/729*n*l1^2*
         l2^2*l3^3*z7 + 44935906/729*n*l1^2*l2^2*l3^3*z6 - 138080986/
         1215*n*l1^2*l2^2*l3^3*z5 + 7403503/405*n*l1^2*l2^2*l3^3*z4 - 
         198679357/3645*n*l1^2*l2^2*l3^3*z3 - 23965024/243*n*l1^2*l2^2*
         l3^3*z3*z5 + 4611832/1215*n*l1^2*l2^2*l3^3*z3*z4 - 114681368/
         3645*n*l1^2*l2^2*l3^3*z3^2 - 10904192/729*n*l1^2*l2^2*l3^3*
         z3^3 - 6762480547/262440*n*l1^2*l2^3*l3^2 - 16446951592/59049*
         n*l1^2*l2^3*l3^2*z9 + 1449295939/7290*n*l1^2*l2^3*l3^2*z8 - 
         47583032/1215*n*l1^2*l2^3*l3^2*z3z5 - 2869971775/13122*n*l1^2*
         l2^3*l3^2*z7 + 389527132/6561*n*l1^2*l2^3*l3^2*z6 - 3526137167/
         32805*n*l1^2*l2^3*l3^2*z5 + 66870173/3645*n*l1^2*l2^3*l3^2*z4
          - 1166477069/21870*n*l1^2*l2^3*l3^2*z3 - 201740072/2187*n*
         l1^2*l2^3*l3^2*z3*z5 + 13992044/3645*n*l1^2*l2^3*l3^2*z3*z4 - 
         994908262/32805*n*l1^2*l2^3*l3^2*z3^2 - 92063936/6561*n*l1^2*
         l2^3*l3^2*z3^3 - 471977810011/37791360*n*l1^2*l2^4*l3 - 
         25283844580/177147*n*l1^2*l2^4*l3*z9 + 44760640693/437400*n*
         l1^2*l2^4*l3*z8 - 364579666/18225*n*l1^2*l2^4*l3*z3z5 - 
         44387935967/393660*n*l1^2*l2^4*l3*z7 + 595301392/19683*n*l1^2*
         l2^4*l3*z6 - 358580102/6561*n*l1^2*l2^4*l3*z5 + 2471486273/
         262440*n*l1^2*l2^4*l3*z4 - 20917646237/787320*n*l1^2*l2^4*l3*
         z3 - 312517862/6561*n*l1^2*l2^4*l3*z3*z5 + 13874461/6561*n*
         l1^2*l2^4*l3*z3*z4 - 3051239177/196830*n*l1^2*l2^4*l3*z3^2 - 
         141378656/19683*n*l1^2*l2^4*l3*z3^3 - 142385155141/56687040*n*
         l1^2*l2^5 - 10298006375/354294*n*l1^2*l2^5*z9 + 55588266419/
         2624400*n*l1^2*l2^5*z8 - 222464039/54675*n*l1^2*l2^5*z3z5 - 
         36555311489/1574640*n*l1^2*l2^5*z7 + 981997763/157464*n*l1^2*
         l2^5*z6 - 13188341719/1180980*n*l1^2*l2^5*z5 + 7200992/3645*n*
         l1^2*l2^5*z4 - 25659273389/4723920*n*l1^2*l2^5*z3 - 62940086/
         6561*n*l1^2*l2^5*z3*z5 + 18544513/39366*n*l1^2*l2^5*z3*z4 - 
         623235997/196830*n*l1^2*l2^5*z3^2 - 28718372/19683*n*l1^2*l2^5
         *z3^3 - 23448781/4320*n*l1^3*l3^4 - 41585440/729*n*l1^3*l3^4*
         z9 + 8316728/225*n*l1^3*l3^4*z8 - 585088/75*n*l1^3*l3^4*z3z5
          - 368897/9*n*l1^3*l3^4*z7 + 793075/81*n*l1^3*l3^4*z6 - 
         7949813/405*n*l1^3*l3^4*z5 + 695963/270*n*l1^3*l3^4*z4 - 
         21840413/2430*n*l1^3*l3^4*z3 - 176560/9*n*l1^3*l3^4*z3*z5 + 
         29776/45*n*l1^3*l3^4*z3*z4 - 2329726/405*n*l1^3*l3^4*z3^2 - 
         232448/81*n*l1^3*l3^4*z3^3 - 1343887213/58320*n*l1^3*l2*l3^3
          - 435527344/2187*n*l1^3*l2*l3^3*z9 + 19608967/135*n*l1^3*l2*
         l3^3*z8 - 1256752/45*n*l1^3*l2*l3^3*z3z5 - 580328309/3645*n*
         l1^3*l2*l3^3*z7 + 3608432/81*n*l1^3*l2*l3^3*z6 - 290341228/
         3645*n*l1^3*l2*l3^3*z5 + 17192353/1215*n*l1^3*l2*l3^3*z4 - 
         17145037/405*n*l1^3*l2*l3^3*z3 - 5017024/81*n*l1^3*l2*l3^3*z3*
         z5 + 22648/9*n*l1^3*l2*l3^3*z3*z4 - 5221120/243*n*l1^3*l2*l3^3
         *z3^2 - 2425472/243*n*l1^3*l2*l3^3*z3^3 - 11904828737/419904*n
         *l1^3*l2^2*l3^2 - 1919045612/6561*n*l1^3*l2^2*l3^2*z9 + 
         418847896/2025*n*l1^3*l2^2*l3^2*z8 - 9196672/225*n*l1^3*l2^2*
         l3^2*z3z5 - 498680602/2187*n*l1^3*l2^2*l3^2*z7 + 265100213/
         4374*n*l1^3*l2^2*l3^2*z6 - 2444752649/21870*n*l1^3*l2^2*l3^2*
         z5 + 275696639/14580*n*l1^3*l2^2*l3^2*z4 - 2477748911/43740*n*
         l1^3*l2^2*l3^2*z3 - 7871816/81*n*l1^3*l2^2*l3^2*z3*z5 + 
         4905832/1215*n*l1^3*l2^2*l3^2*z3*z4 - 351941947/10935*n*l1^3*
         l2^2*l3^2*z3^2 - 10741408/729*n*l1^3*l2^2*l3^2*z3^3 - 
         115671566351/6298560*n*l1^3*l2^3*l3 - 3819633656/19683*n*l1^3*
         l2^3*l3*z9 + 2541734516/18225*n*l1^3*l2^3*l3*z8 - 55003712/
         2025*n*l1^3*l2^3*l3*z3z5 - 2221542353/14580*n*l1^3*l2^3*l3*z7
          + 266101828/6561*n*l1^3*l2^3*l3*z6 - 818124107/10935*n*l1^3*
         l2^3*l3*z5 + 191423639/14580*n*l1^3*l2^3*l3*z4 - 5014134217/
         131220*n*l1^3*l2^3*l3*z3 - 46310504/729*n*l1^3*l2^3*l3*z3*z5
          + 32173052/10935*n*l1^3*l2^3*l3*z3*z4 - 142811402/6561*n*l1^3
         *l2^3*l3*z3^2 - 21358912/2187*n*l1^3*l2^3*l3*z3^3 - 
         73315670879/16796160*n*l1^3*l2^4 - 8612670899/177147*n*l1^3*
         l2^4*z9 + 30860105533/874800*n*l1^3*l2^4*z8 - 13697297/2025*n*
         l1^3*l2^4*z3z5 - 20514303481/524880*n*l1^3*l2^4*z7 + 
         3208203397/314928*n*l1^3*l2^4*z6 - 29521326287/1574640*n*l1^3*
         l2^4*z5 + 3516625141/1049760*n*l1^3*l2^4*z4 - 9831435539/
         1049760*n*l1^3*l2^4*z3 - 34677113/2187*n*l1^3*l2^4*z3*z5 + 
         26261434/32805*n*l1^3*l2^4*z3*z4 - 4265163533/787320*n*l1^3*
         l2^4*z3^2 - 47994856/19683*n*l1^3*l2^4*z3^3 - 84709187/14580*n
         *l1^4*l3^3 - 124411768/2187*n*l1^4*l3^3*z9 + 52603531/1350*n*
         l1^4*l3^3*z8 - 1768888/225*n*l1^4*l3^3*z3z5 - 102520063/2430*n
         *l1^4*l3^3*z7 + 2668211/243*n*l1^4*l3^3*z6 - 5048621/243*n*
         l1^4*l3^3*z5 + 448469/135*n*l1^4*l3^3*z4 - 13166924/1215*n*
         l1^4*l3^3*z3 - 1533184/81*n*l1^4*l3^3*z3*z5 + 313228/405*n*
         l1^4*l3^3*z3*z4 - 7810454/1215*n*l1^4*l3^3*z3^2 - 697664/243*n
         *l1^4*l3^3*z3^3 - 52083329/3240*n*l1^4*l2*l3^2 - 986389796/
         6561*n*l1^4*l2*l3^2*z9 + 871954319/8100*n*l1^4*l2*l3^2*z8 - 
         14320556/675*n*l1^4*l2*l3^2*z3z5 - 555629777/4860*n*l1^4*l2*
         l3^2*z7 + 45814883/1458*n*l1^4*l2*l3^2*z6 - 423759437/7290*n*
         l1^4*l2*l3^2*z5 + 8397817/810*n*l1^4*l2*l3^2*z4 - 117213583/
         3645*n*l1^4*l2*l3^2*z3 - 3957424/81*n*l1^4*l2*l3^2*z3*z5 + 
         2553982/1215*n*l1^4*l2*l3^2*z3*z4 - 63619639/3645*n*l1^4*l2*
         l3^2*z3^2 - 5538400/729*n*l1^4*l2*l3^2*z3^3 - 1221131857/87480
         *n*l1^4*l2^2*l3 - 2862298510/19683*n*l1^4*l2^2*l3*z9 + 
         1265581307/12150*n*l1^4*l2^2*l3*z8 - 4538104/225*n*l1^4*l2^2*
         l3*z3z5 - 337756159/2916*n*l1^4*l2^2*l3*z7 + 257756957/8748*n*
         l1^4*l2^2*l3*z6 - 2453986897/43740*n*l1^4*l2^2*l3*z5 + 3256579/
         324*n*l1^4*l2^2*l3*z4 - 638621377/21870*n*l1^4*l2^2*l3*z3 - 
         34559630/729*n*l1^4*l2^2*l3*z3*z5 + 549202/243*n*l1^4*l2^2*l3*
         z3*z4 - 72692915/4374*n*l1^4*l2^2*l3*z3^2 - 15975056/2187*n*
         l1^4*l2^2*l3*z3^3 - 14156162459/3149280*n*l1^4*l2^3 - 
         1921373609/39366*n*l1^4*l2^3*z9 + 641204738/18225*n*l1^4*l2^3*
         z8 - 41172848/6075*n*l1^4*l2^3*z3z5 - 1278607129/32805*n*l1^4*
         l2^3*z7 + 19443691/1944*n*l1^4*l2^3*z6 - 4993047521/262440*n*
         l1^4*l2^3*z5 + 295533427/87480*n*l1^4*l2^3*z4 - 1276257811/
         131220*n*l1^4*l2^3*z3 - 34264691/2187*n*l1^4*l2^3*z3*z5 + 
         8889644/10935*n*l1^4*l2^3*z3*z4 - 244870777/43740*n*l1^4*l2^3*
         z3^2 - 5359196/2187*n*l1^4*l2^3*z3^3 - 338764249/116640*n*l1^5
         *l3^2 - 62490110/2187*n*l1^5*l3^2*z9 + 54456427/2700*n*l1^5*
         l3^2*z8 - 870748/225*n*l1^5*l3^2*z3z5 - 27761977/1215*n*l1^5*
         l3^2*z7 + 477718/81*n*l1^5*l3^2*z6 - 9042851/810*n*l1^5*l3^2*
         z5 + 785318/405*n*l1^5*l3^2*z4 - 13574411/2430*n*l1^5*l3^2*z3
          - 752104/81*n*l1^5*l3^2*z3*z5 + 166414/405*n*l1^5*l3^2*z3*z4
          - 255163/81*n*l1^5*l3^2*z3^2 - 347728/243*n*l1^5*l3^2*z3^3 - 
         691128383/116640*n*l1^5*l2*l3 - 388936414/6561*n*l1^5*l2*l3*z9
          + 230013181/5400*n*l1^5*l2*l3*z8 - 5629766/675*n*l1^5*l2*l3*
         z3z5 - 74055811/1620*n*l1^5*l2*l3*z7 + 17245673/1458*n*l1^5*l2
         *l3*z6 - 168320477/7290*n*l1^5*l2*l3*z5 + 3349009/810*n*l1^5*
         l2*l3*z4 - 46682726/3645*n*l1^5*l2*l3*z3 - 515324/27*n*l1^5*l2
         *l3*z3*z5 + 1177213/1215*n*l1^5*l2*l3*z3*z4 - 26257006/3645*n*
         l1^5*l2*l3*z3^2 - 2184848/729*n*l1^5*l2*l3*z3^3 - 11007815999/
         4199040*n*l1^5*l2^2 - 377272487/13122*n*l1^5*l2^2*z9 + 
         133378937/6480*n*l1^5*l2^2*z8 - 534917/135*n*l1^5*l2^2*z3z5 - 
         513357917/21870*n*l1^5*l2^2*z7 + 50437235/8748*n*l1^5*l2^2*z6
          - 109122221/9720*n*l1^5*l2^2*z5 + 3998593/1944*n*l1^5*l2^2*z4
          - 257192293/43740*n*l1^5*l2^2*z3 - 2242652/243*n*l1^5*l2^2*z3
         *z5 + 578429/1215*n*l1^5*l2^2*z3*z4 - 147509471/43740*n*l1^5*
         l2^2*z3^2 - 1051748/729*n*l1^5*l2^2*z3^3 - 25018571/29160*n*
         l1^6*l3 - 20789888/2187*n*l1^6*l3*z9 + 36786037/5400*n*l1^6*l3
         *z8 - 296594/225*n*l1^6*l3*z3z5 - 76162961/9720*n*l1^6*l3*z7
          + 139982/81*n*l1^6*l3*z6 - 2955647/810*n*l1^6*l3*z5 + 290017/
         405*n*l1^6*l3*z4 - 850006/405*n*l1^6*l3*z3 - 254126/81*n*l1^6*
         l3*z3*z5 + 12283/81*n*l1^6*l3*z3*z4 - 467287/405*n*l1^6*l3*
         z3^2 - 116032/243*n*l1^6*l3*z3^3 - 19894097/21870*n*l1^6*l2 - 
         128182795/13122*n*l1^6*l2*z9 + 220939777/32400*n*l1^6*l2*z8 - 
         905237/675*n*l1^6*l2*z3z5 - 442372207/58320*n*l1^6*l2*z7 + 
         1375583/729*n*l1^6*l2*z6 - 57029827/14580*n*l1^6*l2*z5 + 
         3233657/4860*n*l1^6*l2*z4 - 2947117/1458*n*l1^6*l2*z3 - 734155/
         243*n*l1^6*l2*z3*z5 + 78487/486*n*l1^6*l2*z3*z4 - 8639197/7290
         *n*l1^6*l2*z3^2 - 358516/729*n*l1^6*l2*z3^3 - 8625463/77760*n*
         l1^7 - 314206/243*n*l1^7*z9 + 9692749/10800*n*l1^7*z8 - 38569/
         225*n*l1^7*z3z5 - 10832099/9720*n*l1^7*z7 + 124745/486*n*l1^7*
         z6 - 392839/810*n*l1^7*z5 + 65585/648*n*l1^7*z4 - 566833/1944*
         n*l1^7*z3 - 11104/27*n*l1^7*z3*z5 + 7948/405*n*l1^7*z3*z4 - 
         40067/243*n*l1^7*z3^2 - 1760/27*n*l1^7*z3^3 - 225671477/393660
         *n^2*l2^3*l3^4 - 435768352/59049*n^2*l2^3*l3^4*z9 + 33902002/
         6075*n^2*l2^3*l3^4*z8 - 2136992/2025*n^2*l2^3*l3^4*z3z5 - 
         71219666/10935*n^2*l2^3*l3^4*z7 + 4123280/2187*n^2*l2^3*l3^4*
         z6 - 7113332/2187*n^2*l2^3*l3^4*z5 + 1216784/2187*n^2*l2^3*
         l3^4*z4 - 43345342/32805*n^2*l2^3*l3^4*z3 - 567328/243*n^2*
         l2^3*l3^4*z3*z5 + 35776/405*n^2*l2^3*l3^4*z3*z4 - 1517800/2187
         *n^2*l2^3*l3^4*z3^2 - 2411264/6561*n^2*l2^3*l3^4*z3^3 - 
         4323521179/4723920*n^2*l2^4*l3^3 - 2081427908/177147*n^2*l2^4*
         l3^3*z9 + 2071875673/218700*n^2*l2^4*l3^3*z8 - 31249652/18225*
         n^2*l2^4*l3^3*z3z5 - 4332188509/393660*n^2*l2^4*l3^3*z7 + 
         44371915/13122*n^2*l2^4*l3^3*z6 - 357113753/65610*n^2*l2^4*
         l3^3*z5 + 66932029/65610*n^2*l2^4*l3^3*z4 - 226723649/98415*
         n^2*l2^4*l3^3*z3 - 23524720/6561*n^2*l2^4*l3^3*z3*z5 + 4713914/
         32805*n^2*l2^4*l3^3*z3*z4 - 7347823/6561*n^2*l2^4*l3^3*z3^2 - 
         11532640/19683*n^2*l2^4*l3^3*z3^3 - 24946663027/28343520*n^2*
         l2^5*l3^2 - 1879987456/177147*n^2*l2^5*l3^2*z9 + 11285324003/
         1312200*n^2*l2^5*l3^2*z8 - 84734686/54675*n^2*l2^5*l3^2*z3z5
          - 23389849841/2361960*n^2*l2^5*l3^2*z7 + 725840317/236196*n^2
         *l2^5*l3^2*z6 - 1919284223/393660*n^2*l2^5*l3^2*z5 + 357783371/
         393660*n^2*l2^5*l3^2*z4 - 610316941/295245*n^2*l2^5*l3^2*z3 - 
         63644744/19683*n^2*l2^5*l3^2*z3*z5 + 4144333/32805*n^2*l2^5*
         l3^2*z3*z4 - 116012755/118098*n^2*l2^5*l3^2*z3^2 - 10407680/
         19683*n^2*l2^5*l3^2*z3^3 - 65166886877/170061120*n^2*l2^6*l3
          - 250498205/59049*n^2*l2^6*l3*z9 + 9212657207/2624400*n^2*
         l2^6*l3*z8 - 100768201/164025*n^2*l2^6*l3*z3z5 - 9555103451/
         2361960*n^2*l2^6*l3*z7 + 67214233/52488*n^2*l2^6*l3*z6 - 
         14004561883/7085880*n^2*l2^6*l3*z5 + 902424373/2361960*n^2*
         l2^6*l3*z4 - 506885947/590490*n^2*l2^6*l3*z3 - 24713107/19683*
         n^2*l2^6*l3*z3*z5 + 15004061/295245*n^2*l2^6*l3*z3*z4 - 
         458609011/1180980*n^2*l2^6*l3*z3^2 - 1380856/6561*n^2*l2^6*l3*
         z3^3 - 22360147573/340122240*n^2*l2^7 - 4351490503/6377292*n^2
         *l2^7*z9 + 601538047/1049760*n^2*l2^7*z8 - 19250083/196830*n^2
         *l2^7*z3z5 - 1562237101/2361960*n^2*l2^7*z7 + 1791180451/
         8503056*n^2*l2^7*z6 - 2700694841/8503056*n^2*l2^7*z5 + 
         908808119/14171760*n^2*l2^7*z4 - 126058976/885735*n^2*l2^7*z3
          - 70651721/354294*n^2*l2^7*z3*z5 + 2513698/295245*n^2*l2^7*z3
         *z4 - 263774899/4251528*n^2*l2^7*z3^2 - 5963378/177147*n^2*
         l2^7*z3^3 - 16242041/5832*n^2*l1*l2*l3^5 - 19808512/729*n^2*l1
         *l2*l3^5*z9 + 13316936/675*n^2*l1*l2*l3^5*z8 - 854656/225*n^2*
         l1*l2*l3^5*z3z5 - 27571094/1215*n^2*l1*l2*l3^5*z7 + 1534616/
         243*n^2*l1*l2*l3^5*z6 - 13598576/1215*n^2*l1*l2*l3^5*z5 + 9158/
         5*n^2*l1*l2*l3^5*z4 - 6144574/1215*n^2*l1*l2*l3^5*z3 - 689216/
         81*n^2*l1*l2*l3^5*z3*z5 + 12832/45*n^2*l1*l2*l3^5*z3*z4 - 
         628024/243*n^2*l1*l2*l3^5*z3^2 - 109568/81*n^2*l1*l2*l3^5*z3^3
          - 119873009/23328*n^2*l1*l2^2*l3^4 - 298721096/6561*n^2*l1*
         l2^2*l3^4*z9 + 139702231/4050*n^2*l1*l2^2*l3^4*z8 - 4291288/
         675*n^2*l1*l2^2*l3^4*z3z5 - 292993949/7290*n^2*l1*l2^2*l3^4*z7
          + 2852650/243*n^2*l1*l2^2*l3^4*z6 - 24182074/1215*n^2*l1*l2^2
         *l3^4*z5 + 2911361/810*n^2*l1*l2^2*l3^4*z4 - 862819/90*n^2*l1*
         l2^2*l3^4*z3 - 3283264/243*n^2*l1*l2^2*l3^4*z3*z5 + 12664/27*
         n^2*l1*l2^2*l3^4*z3*z4 - 120572/27*n^2*l1*l2^2*l3^4*z3^2 - 
         1646272/729*n^2*l1*l2^2*l3^4*z3^3 - 1196249777/131220*n^2*l1*
         l2^3*l3^3 - 4981920496/59049*n^2*l1*l2^3*l3^3*z9 + 1173562249/
         18225*n^2*l1*l2^3*l3^3*z8 - 72637904/6075*n^2*l1*l2^3*l3^3*
         z3z5 - 2422014071/32805*n^2*l1*l2^3*l3^3*z7 + 141935602/6561*
         n^2*l1*l2^3*l3^3*z6 - 1203159814/32805*n^2*l1*l2^3*l3^3*z5 + 
         71809294/10935*n^2*l1*l2^3*l3^3*z4 - 20855624/1215*n^2*l1*l2^3
         *l3^3*z3 - 55748048/2187*n^2*l1*l2^3*l3^3*z3*z5 + 9830024/
         10935*n^2*l1*l2^3*l3^3*z3*z4 - 264139912/32805*n^2*l1*l2^3*
         l3^3*z3^2 - 27509888/6561*n^2*l1*l2^3*l3^3*z3^3 - 16889858279/
         2361960*n^2*l1*l2^4*l3^2 - 3870174692/59049*n^2*l1*l2^4*l3^2*
         z9 + 7645011581/145800*n^2*l1*l2^4*l3^2*z8 - 57051122/6075*n^2
         *l1*l2^4*l3^2*z3z5 - 1050712621/17496*n^2*l1*l2^4*l3^2*z7 + 
         362161222/19683*n^2*l1*l2^4*l3^2*z6 - 1962003409/65610*n^2*l1*
         l2^4*l3^2*z5 + 374350613/65610*n^2*l1*l2^4*l3^2*z4 - 
         11214766619/787320*n^2*l1*l2^4*l3^2*z3 - 125937596/6561*n^2*l1
         *l2^4*l3^2*z3*z5 + 2689093/3645*n^2*l1*l2^4*l3^2*z3*z4 - 
         623255107/98415*n^2*l1*l2^4*l3^2*z3^2 - 21346144/6561*n^2*l1*
         l2^4*l3^2*z3^3 - 69607496507/22674816*n^2*l1*l2^5*l3 - 
         15168040286/531441*n^2*l1*l2^5*l3*z9 + 15316561183/656100*n^2*
         l1*l2^5*l3*z8 - 222745292/54675*n^2*l1*l2^5*l3*z3z5 - 
         7980717043/295245*n^2*l1*l2^5*l3*z7 + 1959831481/236196*n^2*l1
         *l2^5*l3*z6 - 15603003797/1180980*n^2*l1*l2^5*l3*z5 + 
         2043303851/787320*n^2*l1*l2^5*l3*z4 - 2449575461/393660*n^2*l1
         *l2^5*l3*z3 - 162124870/19683*n^2*l1*l2^5*l3*z3*z5 + 66848497/
         196830*n^2*l1*l2^5*l3*z3*z4 - 1610812049/590490*n^2*l1*l2^5*l3
         *z3^2 - 83412112/59049*n^2*l1*l2^5*l3*z3^3 - 749219627083/
         1360488960*n^2*l1*l2^6 - 16033330663/3188646*n^2*l1*l2^6*z9 + 
         66042463307/15746400*n^2*l1*l2^6*z8 - 234411167/328050*n^2*l1*
         l2^6*z3z5 - 22990757539/4723920*n^2*l1*l2^6*z7 + 4299893003/
         2834352*n^2*l1*l2^6*z6 - 1387555087/590490*n^2*l1*l2^6*z5 + 
         4540486541/9447840*n^2*l1*l2^6*z4 - 1594345643/1417176*n^2*l1*
         l2^6*z3 - 9403280/6561*n^2*l1*l2^6*z3*z5 + 74522393/1180980*
         n^2*l1*l2^6*z3*z4 - 679838393/1417176*n^2*l1*l2^6*z3^2 - 
         43919092/177147*n^2*l1*l2^6*z3^3 - 197427017/17496*n^2*l1^2*l2
         *l3^4 - 527179552/6561*n^2*l1^2*l2*l3^4*z9 + 13576958/225*n^2*
         l1^2*l2*l3^4*z8 - 835168/75*n^2*l1^2*l2*l3^4*z3z5 - 85400779/
         1215*n^2*l1^2*l2*l3^4*z7 + 4956230/243*n^2*l1^2*l2*l3^4*z6 - 
         42676774/1215*n^2*l1^2*l2*l3^4*z5 + 1452026/243*n^2*l1^2*l2*
         l3^4*z4 - 62597006/3645*n^2*l1^2*l2*l3^4*z3 - 203008/9*n^2*
         l1^2*l2*l3^4*z3*z5 + 14896/27*n^2*l1^2*l2*l3^4*z3*z4 - 8505824/
         1215*n^2*l1^2*l2*l3^4*z3^2 - 2881280/729*n^2*l1^2*l2*l3^4*z3^3
          - 836795873/43740*n^2*l1^2*l2^2*l3^3 - 886015592/6561*n^2*
         l1^2*l2^2*l3^3*z9 + 1304356403/12150*n^2*l1^2*l2^2*l3^3*z8 - 
         38474744/2025*n^2*l1^2*l2^2*l3^3*z3z5 - 894458941/7290*n^2*
         l1^2*l2^2*l3^3*z7 + 27500605/729*n^2*l1^2*l2^2*l3^3*z6 - 
         226284149/3645*n^2*l1^2*l2^2*l3^3*z5 + 14790634/1215*n^2*l1^2*
         l2^2*l3^3*z4 - 13379842/405*n^2*l1^2*l2^2*l3^3*z3 - 2997488/81
         *n^2*l1^2*l2^2*l3^3*z3*z5 + 523852/405*n^2*l1^2*l2^2*l3^3*z3*
         z4 - 48616442/3645*n^2*l1^2*l2^2*l3^3*z3^2 - 4860352/729*n^2*
         l1^2*l2^2*l3^3*z3^3 - 14425902163/787320*n^2*l1^2*l2^3*l3^2 - 
         8654939632/59049*n^2*l1^2*l2^3*l3^2*z9 + 562720591/4860*n^2*
         l1^2*l2^3*l3^2*z8 - 8377004/405*n^2*l1^2*l2^3*l3^2*z3z5 - 
         390525773/2916*n^2*l1^2*l2^3*l3^2*z7 + 173750617/4374*n^2*l1^2
         *l2^3*l3^2*z6 - 4349312077/65610*n^2*l1^2*l2^3*l3^2*z5 + 
         138979094/10935*n^2*l1^2*l2^3*l3^2*z4 - 439657553/13122*n^2*
         l1^2*l2^3*l3^2*z3 - 91940024/2187*n^2*l1^2*l2^3*l3^2*z3*z5 + 
         16985162/10935*n^2*l1^2*l2^3*l3^2*z3*z4 - 52572179/3645*n^2*
         l1^2*l2^3*l3^2*z3^2 - 47593088/6561*n^2*l1^2*l2^3*l3^2*z3^3 - 
         87482415419/9447840*n^2*l1^2*l2^4*l3 - 13258031072/177147*n^2*
         l1^2*l2^4*l3*z9 + 3348230374/54675*n^2*l1^2*l2^4*l3*z8 - 
         192875504/18225*n^2*l1^2*l2^4*l3*z3z5 - 4131188437/58320*n^2*
         l1^2*l2^4*l3*z7 + 1692024629/78732*n^2*l1^2*l2^4*l3*z6 - 
         2747742517/78732*n^2*l1^2*l2^4*l3*z5 + 154620353/21870*n^2*
         l1^2*l2^4*l3*z4 - 7003172551/393660*n^2*l1^2*l2^4*l3*z3 - 
         136622797/6561*n^2*l1^2*l2^4*l3*z3*z5 + 59389327/65610*n^2*
         l1^2*l2^4*l3*z3*z4 - 1478176333/196830*n^2*l1^2*l2^4*l3*z3^2
          - 72774976/19683*n^2*l1^2*l2^4*l3*z3^3 - 207641921431/
         113374080*n^2*l1^2*l2^5 - 10910601053/708588*n^2*l1^2*l2^5*z9
          + 16740043139/1312200*n^2*l1^2*l2^5*z8 - 118556918/54675*n^2*
         l1^2*l2^5*z3z5 - 141705218299/9447840*n^2*l1^2*l2^5*z7 + 
         2149992295/472392*n^2*l1^2*l2^5*z6 - 8548415203/1180980*n^2*
         l1^2*l2^5*z5 + 591218971/393660*n^2*l1^2*l2^5*z4 - 214430644/
         59049*n^2*l1^2*l2^5*z3 - 56445575/13122*n^2*l1^2*l2^5*z3*z5 + 
         76442623/393660*n^2*l1^2*l2^5*z3*z4 - 899106781/590490*n^2*
         l1^2*l2^5*z3^2 - 14929414/19683*n^2*l1^2*l2^5*z3^3 - 41215301/
         7290*n^2*l1^3*l3^4 - 70246664/2187*n^2*l1^3*l3^4*z9 + 7843847/
         270*n^2*l1^3*l3^4*z8 - 199256/45*n^2*l1^3*l3^4*z3z5 - 84876487/
         2430*n^2*l1^3*l3^4*z7 + 2899405/243*n^2*l1^3*l3^4*z6 - 
         20976383/1215*n^2*l1^3*l3^4*z5 + 571543/135*n^2*l1^3*l3^4*z4
          - 4355189/405*n^2*l1^3*l3^4*z3 - 572944/81*n^2*l1^3*l3^4*z3*
         z5 + 40664/135*n^2*l1^3*l3^4*z3*z4 - 4495666/1215*n^2*l1^3*
         l3^4*z3^2 - 381376/243*n^2*l1^3*l3^4*z3^3 - 326428613/21870*
         n^2*l1^3*l2*l3^3 - 730351040/6561*n^2*l1^3*l2*l3^3*z9 + 
         55189474/675*n^2*l1^3*l2*l3^3*z8 - 3449504/225*n^2*l1^3*l2*
         l3^3*z3z5 - 343176431/3645*n^2*l1^3*l2*l3^3*z7 + 19134614/729*
         n^2*l1^3*l2*l3^3*z6 - 18900694/405*n^2*l1^3*l2*l3^3*z5 + 
         9984208/1215*n^2*l1^3*l2*l3^3*z4 - 29952548/1215*n^2*l1^3*l2*
         l3^3*z3 - 8035696/243*n^2*l1^3*l2*l3^3*z3*z5 + 141712/135*n^2*
         l1^3*l2*l3^3*z3*z4 - 40830668/3645*n^2*l1^3*l2*l3^3*z3^2 - 
         4025344/729*n^2*l1^3*l2*l3^3*z3^3 - 1555958459/69984*n^2*l1^3*
         l2^2*l3^2 - 1005509392/6561*n^2*l1^3*l2^2*l3^2*z9 + 750368396/
         6075*n^2*l1^3*l2^2*l3^2*z8 - 43610816/2025*n^2*l1^3*l2^2*l3^2*
         z3z5 - 3078548509/21870*n^2*l1^3*l2^2*l3^2*z7 + 185673799/4374
         *n^2*l1^3*l2^2*l3^2*z6 - 1548403321/21870*n^2*l1^3*l2^2*l3^2*
         z5 + 52778723/3645*n^2*l1^3*l2^2*l3^2*z4 - 1730540009/43740*
         n^2*l1^3*l2^2*l3^2*z3 - 30347560/729*n^2*l1^3*l2^2*l3^2*z3*z5
          + 6227534/3645*n^2*l1^3*l2^2*l3^2*z3*z4 - 177303119/10935*n^2
         *l1^3*l2^2*l3^2*z3^2 - 5521664/729*n^2*l1^3*l2^2*l3^2*z3^3 - 
         13941367219/1049760*n^2*l1^3*l2^3*l3 - 6040482872/59049*n^2*
         l1^3*l2^3*l3*z9 + 6073209649/72900*n^2*l1^3*l2^3*l3*z8 - 
         87214676/6075*n^2*l1^3*l2^3*l3*z3z5 - 6439438043/65610*n^2*
         l1^3*l2^3*l3*z7 + 187381259/6561*n^2*l1^3*l2^3*l3*z6 - 
         312478564/6561*n^2*l1^3*l2^3*l3*z5 + 108258664/10935*n^2*l1^3*
         l2^3*l3*z4 - 660966337/26244*n^2*l1^3*l2^3*l3*z3 - 20721464/
         729*n^2*l1^3*l2^3*l3*z3*z5 + 2790263/2187*n^2*l1^3*l2^3*l3*z3*
         z4 - 346801397/32805*n^2*l1^3*l2^3*l3*z3^2 - 33120832/6561*n^2
         *l1^3*l2^3*l3*z3^3 - 10450573031/3149280*n^2*l1^3*l2^4 - 
         4602743723/177147*n^2*l1^3*l2^4*z9 + 4667128811/218700*n^2*
         l1^3*l2^4*z8 - 22104988/6075*n^2*l1^3*l2^4*z3z5 - 26398803103/
         1049760*n^2*l1^3*l2^4*z7 + 396321383/52488*n^2*l1^3*l2^4*z6 - 
         19472248613/1574640*n^2*l1^3*l2^4*z5 + 45044927/17496*n^2*l1^3
         *l2^4*z4 - 678393617/104976*n^2*l1^3*l2^4*z3 - 46559047/6561*
         n^2*l1^3*l2^4*z3*z5 + 1622777/4860*n^2*l1^3*l2^4*z3*z4 - 
         58823401/21870*n^2*l1^3*l2^4*z3^2 - 25219960/19683*n^2*l1^3*
         l2^4*z3^3 - 299372933/58320*n^2*l1^4*l3^3 - 59307280/2187*n^2*
         l1^4*l3^3*z9 + 14381528/675*n^2*l1^4*l3^3*z8 - 853888/225*n^2*
         l1^4*l3^3*z3z5 - 5473855/243*n^2*l1^4*l3^3*z7 + 1728760/243*
         n^2*l1^4*l3^3*z6 - 15070376/1215*n^2*l1^4*l3^3*z5 + 1001444/
         405*n^2*l1^4*l3^3*z4 - 9520672/1215*n^2*l1^4*l3^3*z3 - 545488/
         81*n^2*l1^4*l3^3*z3*z5 + 19244/81*n^2*l1^4*l3^3*z3*z4 - 
         3566704/1215*n^2*l1^4*l3^3*z3^2 - 324992/243*n^2*l1^4*l3^3*
         z3^3 - 757975927/69984*n^2*l1^4*l2*l3^2 - 515185208/6561*n^2*
         l1^4*l2*l3^2*z9 + 6345473/100*n^2*l1^4*l2*l3^2*z8 - 822068/75*
         n^2*l1^4*l2*l3^2*z3z5 - 372130477/4860*n^2*l1^4*l2*l3^2*z7 + 
         30580297/1458*n^2*l1^4*l2*l3^2*z6 - 87059119/2430*n^2*l1^4*l2*
         l3^2*z5 + 3697609/486*n^2*l1^4*l2*l3^2*z4 - 71015191/3645*n^2*
         l1^4*l2*l3^2*z3 - 5454776/243*n^2*l1^4*l2*l3^2*z3*z5 + 121112/
         135*n^2*l1^4*l2*l3^2*z3*z4 - 29261591/3645*n^2*l1^4*l2*l3^2*
         z3^2 - 2822464/729*n^2*l1^4*l2*l3^2*z3^3 - 7830003041/699840*
         n^2*l1^4*l2^2*l3 - 57391900/729*n^2*l1^4*l2^2*l3*z9 + 
         6211005971/97200*n^2*l1^4*l2^2*l3*z8 - 7476517/675*n^2*l1^4*
         l2^2*l3*z3z5 - 12836211047/174960*n^2*l1^4*l2^2*l3*z7 + 
         95228963/4374*n^2*l1^4*l2^2*l3*z6 - 180551033/4860*n^2*l1^4*
         l2^2*l3*z5 + 114501011/14580*n^2*l1^4*l2^2*l3*z4 - 184946353/
         8748*n^2*l1^4*l2^2*l3*z3 - 15415781/729*n^2*l1^4*l2^2*l3*z3*z5
          + 7823143/7290*n^2*l1^4*l2^2*l3*z3*z4 - 192612341/21870*n^2*
         l1^4*l2^2*l3*z3^2 - 315904/81*n^2*l1^4*l2^2*l3*z3^3 - 
         42117816821/12597120*n^2*l1^4*l2^3 - 2025187853/78732*n^2*l1^4
         *l2^3*z9 + 2446804403/116640*n^2*l1^4*l2^3*z8 - 2898661/810*
         n^2*l1^4*l2^3*z3z5 - 26671460879/1049760*n^2*l1^4*l2^3*z7 + 
         42906631/5832*n^2*l1^4*l2^3*z6 - 813345469/65610*n^2*l1^4*l2^3
         *z5 + 1923212/729*n^2*l1^4*l2^3*z4 - 193758011/29160*n^2*l1^4*
         l2^3*z3 - 10183627/1458*n^2*l1^4*l2^3*z3*z5 + 14721037/43740*
         n^2*l1^4*l2^3*z3*z4 - 12001969/4374*n^2*l1^4*l2^3*z3^2 - 
         2773702/2187*n^2*l1^4*l2^3*z3^3 - 213259123/77760*n^2*l1^5*
         l3^2 - 12287144/729*n^2*l1^5*l3^2*z9 + 15005533/1080*n^2*l1^5*
         l3^2*z8 - 110546/45*n^2*l1^5*l3^2*z3z5 - 144422503/9720*n^2*
         l1^5*l3^2*z7 + 1120267/243*n^2*l1^5*l3^2*z6 - 6392927/810*n^2*
         l1^5*l3^2*z5 + 2870363/1620*n^2*l1^5*l3^2*z4 - 50751577/9720*
         n^2*l1^5*l3^2*z3 - 370316/81*n^2*l1^5*l3^2*z3*z5 + 32123/135*
         n^2*l1^5*l3^2*z3*z4 - 2589763/1215*n^2*l1^5*l3^2*z3^2 - 68416/
         81*n^2*l1^5*l3^2*z3^3 - 2861246701/699840*n^2*l1^5*l2*l3 - 
         200261938/6561*n^2*l1^5*l2*l3*z9 + 16752569/675*n^2*l1^5*l2*l3
         *z8 - 2875472/675*n^2*l1^5*l2*l3*z3z5 - 889793771/29160*n^2*
         l1^5*l2*l3*z7 + 24046265/2916*n^2*l1^5*l2*l3*z6 - 14035681/972
         *n^2*l1^5*l2*l3*z5 + 2639039/810*n^2*l1^5*l2*l3*z4 - 26816947/
         3240*n^2*l1^5*l2*l3*z3 - 2062102/243*n^2*l1^5*l2*l3*z3*z5 + 
         208405/486*n^2*l1^5*l2*l3*z3*z4 - 12438893/3645*n^2*l1^5*l2*l3
         *z3^2 - 1098032/729*n^2*l1^5*l2*l3*z3^3 - 6122413969/2799360*
         n^2*l1^5*l2^2 - 102833171/6561*n^2*l1^5*l2^2*z9 + 608129293/
         48600*n^2*l1^5*l2^2*z8 - 1468822/675*n^2*l1^5*l2^2*z3z5 - 
         1723758977/116640*n^2*l1^5*l2^2*z7 + 153959003/34992*n^2*l1^5*
         l2^2*z6 - 679705889/87480*n^2*l1^5*l2^2*z5 + 216799/135*n^2*
         l1^5*l2^2*z4 - 1491892211/349920*n^2*l1^5*l2^2*z3 - 330166/81*
         n^2*l1^5*l2^2*z3*z5 + 2998969/14580*n^2*l1^5*l2^2*z3*z4 - 
         156454033/87480*n^2*l1^5*l2^2*z3^2 - 565768/729*n^2*l1^5*l2^2*
         z3^3 - 6412381/7776*n^2*l1^6*l3 - 11772866/2187*n^2*l1^6*l3*z9
          + 11578469/2700*n^2*l1^6*l3*z8 - 174356/225*n^2*l1^6*l3*z3z5
          - 88536503/19440*n^2*l1^6*l3*z7 + 705149/486*n^2*l1^6*l3*z6
          - 640633/243*n^2*l1^6*l3*z5 + 5451/10*n^2*l1^6*l3*z4 - 99349/
         60*n^2*l1^6*l3*z3 - 111335/81*n^2*l1^6*l3*z3*z5 + 22553/270*
         n^2*l1^6*l3*z3*z4 - 849316/1215*n^2*l1^6*l3*z3^2 - 65968/243*
         n^2*l1^6*l3*z3^3 - 217697683/349920*n^2*l1^6*l2 - 129456457/
         26244*n^2*l1^6*l2*z9 + 63173111/16200*n^2*l1^6*l2*z8 - 150394/
         225*n^2*l1^6*l2*z3z5 - 39564947/7776*n^2*l1^6*l2*z7 + 8063411/
         5832*n^2*l1^6*l2*z6 - 1195277/486*n^2*l1^6*l2*z5 + 5516713/
         9720*n^2*l1^6*l2*z4 - 115450/81*n^2*l1^6*l2*z3 - 628307/486*
         n^2*l1^6*l2*z3*z5 + 60883/972*n^2*l1^6*l2*z3*z4 - 8342383/
         14580*n^2*l1^6*l2*z3^2 - 177134/729*n^2*l1^6*l2*z3^3 - 
         52798877/466560*n^2*l1^7 - 126613/162*n^2*l1^7*z9 + 4150583/
         7200*n^2*l1^7*z8 - 47569/450*n^2*l1^7*z3z5 - 2062559/3240*n^2*
         l1^7*z7 + 789539/3888*n^2*l1^7*z6 - 4016003/9720*n^2*l1^7*z5
          + 509857/6480*n^2*l1^7*z4 - 290125/1296*n^2*l1^7*z3 - 4814/27
         *n^2*l1^7*z3*z5 + 14107/1620*n^2*l1^7*z3*z4 - 977737/9720*n^2*
         l1^7*z3^2 - 116/3*n^2*l1^7*z3^3 - 9890317/65610*n^3*l2^2*l3^5
          - 3434720/2187*n^3*l2^2*l3^5*z9 + 621314/405*n^3*l2^2*l3^5*z8
          - 33184/135*n^3*l2^2*l3^5*z3z5 - 6820592/3645*n^3*l2^2*l3^5*
         z7 + 469552/729*n^3*l2^2*l3^5*z6 - 10570808/10935*n^3*l2^2*
         l3^5*z5 + 718412/3645*n^3*l2^2*l3^5*z4 - 4091152/10935*n^3*
         l2^2*l3^5*z3 - 90496/243*n^3*l2^2*l3^5*z3*z5 + 18976/1215*n^3*
         l2^2*l3^5*z3*z4 - 139568/1215*n^3*l2^2*l3^5*z3^2 - 18688/243*
         n^3*l2^2*l3^5*z3^3 - 5957021/65610*n^3*l2^3*l3^4 - 16948096/
         19683*n^3*l2^3*l3^4*z9 + 7222066/6075*n^3*l2^3*l3^4*z8 - 
         319136/2025*n^3*l2^3*l3^4*z3z5 - 5389268/3645*n^3*l2^3*l3^4*z7
          + 1286068/2187*n^3*l2^3*l3^4*z6 - 8280356/10935*n^3*l2^3*l3^4
         *z5 + 220604/1215*n^3*l2^3*l3^4*z4 - 1057034/3645*n^3*l2^3*
         l3^4*z3 - 2560/27*n^3*l2^3*l3^4*z3*z5 + 1168/243*n^3*l2^3*l3^4
         *z3*z4 - 469516/10935*n^3*l2^3*l3^4*z3^2 - 91136/2187*n^3*l2^3
         *l3^4*z3^3 - 3731509/11664*n^3*l2^4*l3^3 - 573774760/177147*
         n^3*l2^4*l3^3*z9 + 120101743/36450*n^3*l2^4*l3^3*z8 - 9254792/
         18225*n^3*l2^4*l3^3*z3z5 - 157920233/39366*n^3*l2^4*l3^3*z7 + 
         28292432/19683*n^3*l2^4*l3^3*z6 - 39618329/19683*n^3*l2^4*l3^3
         *z5 + 517162/1215*n^3*l2^4*l3^3*z4 - 79586123/98415*n^3*l2^4*
         l3^3*z3 - 522496/729*n^3*l2^4*l3^3*z3*z5 + 259306/10935*n^3*
         l2^4*l3^3*z3*z4 - 23301494/98415*n^3*l2^4*l3^3*z3^2 - 3117248/
         19683*n^3*l2^4*l3^3*z3^3 - 481018927/1771470*n^3*l2^5*l3^2 - 
         470232950/177147*n^3*l2^5*l3^2*z9 + 1213603187/437400*n^3*l2^5
         *l3^2*z8 - 22551482/54675*n^3*l2^5*l3^2*z3z5 - 8055748589/
         2361960*n^3*l2^5*l3^2*z7 + 98499505/78732*n^3*l2^5*l3^2*z6 - 
         44228563/26244*n^3*l2^5*l3^2*z5 + 29279551/78732*n^3*l2^5*l3^2
         *z4 - 409312039/590490*n^3*l2^5*l3^2*z3 - 11080072/19683*n^3*
         l2^5*l3^2*z3*z5 + 268366/19683*n^3*l2^5*l3^2*z3*z4 - 37708111/
         196830*n^3*l2^5*l3^2*z3^2 - 2542864/19683*n^3*l2^5*l3^2*z3^3
          - 3483022871/28343520*n^3*l2^6*l3 - 198595457/177147*n^3*l2^6
         *l3*z9 + 18341254193/15746400*n^3*l2^6*l3*z8 - 56041733/328050
         *n^3*l2^6*l3*z3z5 - 6849558247/4723920*n^3*l2^6*l3*z7 + 
         743614687/1417176*n^3*l2^6*l3*z6 - 4901362759/7085880*n^3*l2^6
         *l3*z5 + 189300737/1180980*n^3*l2^6*l3*z4 - 2050820329/7085880
         *n^3*l2^6*l3*z3 - 14326276/59049*n^3*l2^6*l3*z3*z5 + 2477023/
         590490*n^3*l2^6*l3*z3*z4 - 27556115/354294*n^3*l2^6*l3*z3^2 - 
         1069288/19683*n^3*l2^6*l3*z3^3 - 1289968399/56687040*n^3*l2^7
          - 899151760/4782969*n^3*l2^7*z9 + 2000642423/10497600*n^3*
         l2^7*z8 - 54685867/1968300*n^3*l2^7*z3z5 - 211039466/885735*
         n^3*l2^7*z7 + 92263793/1062882*n^3*l2^7*z6 - 2386376087/
         21257640*n^3*l2^7*z5 + 381320371/14171760*n^3*l2^7*z4 - 
         349665601/7085880*n^3*l2^7*z3 - 7579802/177147*n^3*l2^7*z3*z5
          + 171937/236196*n^3*l2^7*z3*z4 - 275255627/21257640*n^3*l2^7*
         z3^2 - 4811552/531441*n^3*l2^7*z3^3 - 46378889/58320*n^3*l1*
         l3^6 - 202208/27*n^3*l1*l3^6*z9 + 12738604/2025*n^3*l1*l3^6*z8
          - 737984/675*n^3*l1*l3^6*z3z5 - 67279/9*n^3*l1*l3^6*z7 + 
         1718846/729*n^3*l1*l3^6*z6 - 1514048/405*n^3*l1*l3^6*z5 + 
         173677/243*n^3*l1*l3^6*z4 - 5964733/3645*n^3*l1*l3^6*z3 - 
         167456/81*n^3*l1*l3^6*z3*z5 + 9568/135*n^3*l1*l3^6*z3*z4 - 
         2390588/3645*n^3*l1*l3^6*z3^2 - 3328/9*n^3*l1*l3^6*z3^3 - 
         9465685/17496*n^3*l1*l2*l3^5 - 3039872/729*n^3*l1*l2*l3^5*z9
          + 2973566/675*n^3*l1*l2*l3^5*z8 - 144736/225*n^3*l1*l2*l3^5*
         z3z5 - 737984/135*n^3*l1*l2*l3^5*z7 + 53554/27*n^3*l1*l2*l3^5*
         z6 - 9910624/3645*n^3*l1*l2*l3^5*z5 + 774046/1215*n^3*l1*l2*
         l3^5*z4 - 4586186/3645*n^3*l1*l2*l3^5*z3 - 67264/81*n^3*l1*l2*
         l3^5*z3*z5 + 9392/405*n^3*l1*l2*l3^5*z3*z4 - 401824/1215*n^3*
         l1*l2*l3^5*z3^2 - 16384/81*n^3*l1*l2*l3^5*z3^3 - 77952841/
         29160*n^3*l1*l2^2*l3^4 - 396446504/19683*n^3*l1*l2^2*l3^4*z9
          + 4398038/243*n^3*l1*l2^2*l3^4*z8 - 240160/81*n^3*l1*l2^2*
         l3^4*z3z5 - 62637293/2916*n^3*l1*l2^2*l3^4*z7 + 5204159/729*
         n^3*l1*l2^2*l3^4*z6 - 237401467/21870*n^3*l1*l2^2*l3^4*z5 + 
         2769766/1215*n^3*l1*l2^2*l3^4*z4 - 56967646/10935*n^3*l1*l2^2*
         l3^4*z3 - 3615872/729*n^3*l1*l2^2*l3^4*z3*z5 + 2512/15*n^3*l1*
         l2^2*l3^4*z3*z4 - 6398956/3645*n^3*l1*l2^2*l3^4*z3^2 - 2158528/
         2187*n^3*l1*l2^2*l3^4*z3^3 - 10612939367/3149280*n^3*l1*l2^3*
         l3^3 - 1375231304/59049*n^3*l1*l2^3*l3^3*z9 + 2479131073/
         109350*n^3*l1*l2^3*l3^3*z8 - 63377704/18225*n^3*l1*l2^3*l3^3*
         z3z5 - 1783456663/65610*n^3*l1*l2^3*l3^3*z7 + 62569325/6561*
         n^3*l1*l2^3*l3^3*z6 - 89455466/6561*n^3*l1*l2^3*l3^3*z5 + 
         22340237/7290*n^3*l1*l2^3*l3^3*z4 - 441287093/65610*n^3*l1*
         l2^3*l3^3*z3 - 33342304/6561*n^3*l1*l2^3*l3^3*z3*z5 + 195176/
         1215*n^3*l1*l2^3*l3^3*z3*z4 - 13105952/6561*n^3*l1*l2^3*l3^3*
         z3^2 - 7437760/6561*n^3*l1*l2^3*l3^3*z3^3 - 198839354527/
         75582720*n^3*l1*l2^4*l3^2 - 3298418173/177147*n^3*l1*l2^4*l3^2
         *z9 + 1592136833/87480*n^3*l1*l2^4*l3^2*z8 - 3354862/1215*n^3*
         l1*l2^4*l3^2*z3z5 - 35248023409/1574640*n^3*l1*l2^4*l3^2*z7 + 
         1204122151/157464*n^3*l1*l2^4*l3^2*z6 - 157654441/14580*n^3*l1
         *l2^4*l3^2*z5 + 1292495107/524880*n^3*l1*l2^4*l3^2*z4 - 
         2674974073/524880*n^3*l1*l2^4*l3^2*z3 - 26941202/6561*n^3*l1*
         l2^4*l3^2*z3*z5 + 3157733/32805*n^3*l1*l2^4*l3^2*z3*z4 - 
         566376821/393660*n^3*l1*l2^4*l3^2*z3^2 - 17743256/19683*n^3*l1
         *l2^4*l3^2*z3^3 - 42594302401/37791360*n^3*l1*l2^5*l3 - 
         1410110669/177147*n^3*l1*l2^5*l3*z9 + 10486622953/1312200*n^3*
         l1*l2^5*l3*z8 - 21411262/18225*n^3*l1*l2^5*l3*z3z5 - 432735331/
         43740*n^3*l1*l2^5*l3*z7 + 1642094921/472392*n^3*l1*l2^5*l3*z6
          - 5584783819/1180980*n^3*l1*l2^5*l3*z5 + 296194097/262440*n^3
         *l1*l2^5*l3*z4 - 1061740165/472392*n^3*l1*l2^5*l3*z3 - 
         11217292/6561*n^3*l1*l2^5*l3*z3*z5 + 6894197/196830*n^3*l1*
         l2^5*l3*z3*z4 - 357019721/590490*n^3*l1*l2^5*l3*z3^2 - 7560376/
         19683*n^3*l1*l2^5*l3*z3^3 - 4249327361/21257640*n^3*l1*l2^6 - 
         3032956519/2125764*n^3*l1*l2^6*z9 + 16589276747/11809800*n^3*
         l1*l2^6*z8 - 101435114/492075*n^3*l1*l2^6*z3z5 - 6663975251/
         3779136*n^3*l1*l2^6*z7 + 196656113/314928*n^3*l1*l2^6*z6 - 
         23681439259/28343520*n^3*l1*l2^6*z5 + 956516777/4723920*n^3*l1
         *l2^6*z4 - 2820892559/7085880*n^3*l1*l2^6*z3 - 57112184/177147
         *n^3*l1*l2^6*z3*z5 + 7449793/1180980*n^3*l1*l2^6*z3*z4 - 
         745717109/7085880*n^3*l1*l2^6*z3^2 - 4053578/59049*n^3*l1*l2^6
         *z3^3 - 174333341/43740*n^3*l1^2*l2*l3^4 - 150097520/6561*n^3*
         l1^2*l2*l3^4*z9 + 47419261/2025*n^3*l1^2*l2*l3^4*z8 - 2304656/
         675*n^3*l1^2*l2*l3^4*z3z5 - 3693071/135*n^3*l1^2*l2*l3^4*z7 + 
         2427260/243*n^3*l1^2*l2*l3^4*z6 - 50344102/3645*n^3*l1^2*l2*
         l3^4*z5 + 4208848/1215*n^3*l1^2*l2*l3^4*z4 - 28972606/3645*n^3
         *l1^2*l2*l3^4*z3 - 1096288/243*n^3*l1^2*l2*l3^4*z3*z5 + 9152/
         45*n^3*l1^2*l2*l3^4*z3*z4 - 20872/9*n^3*l1^2*l2*l3^4*z3^2 - 
         813184/729*n^3*l1^2*l2*l3^4*z3^3 - 1827209053/262440*n^3*l1^2*
         l2^2*l3^3 - 245929880/6561*n^3*l1^2*l2^2*l3^3*z9 + 422174873/
         12150*n^3*l1^2*l2^2*l3^3*z8 - 3624568/675*n^3*l1^2*l2^2*l3^3*
         z3z5 - 103381139/2430*n^3*l1^2*l2^2*l3^3*z7 + 30765113/2187*
         n^3*l1^2*l2^2*l3^3*z6 - 228633827/10935*n^3*l1^2*l2^2*l3^3*z5
          + 17188516/3645*n^3*l1^2*l2^2*l3^3*z4 - 8087531/729*n^3*l1^2*
         l2^2*l3^3*z3 - 5916160/729*n^3*l1^2*l2^2*l3^3*z3*z5 + 162784/
         1215*n^3*l1^2*l2^2*l3^3*z3*z4 - 32078126/10935*n^3*l1^2*l2^2*
         l3^3*z3^2 - 1314880/729*n^3*l1^2*l2^2*l3^3*z3^3 - 22467257629/
         3149280*n^3*l1^2*l2^3*l3^2 - 2326922912/59049*n^3*l1^2*l2^3*
         l3^2*z9 + 287271787/7290*n^3*l1^2*l2^3*l3^2*z8 - 2323112/405*
         n^3*l1^2*l2^3*l3^2*z3z5 - 70320325/1458*n^3*l1^2*l2^3*l3^2*z7
          + 108001148/6561*n^3*l1^2*l2^3*l3^2*z6 - 764519591/32805*n^3*
         l1^2*l2^3*l3^2*z5 + 125262857/21870*n^3*l1^2*l2^3*l3^2*z4 - 
         137107697/10935*n^3*l1^2*l2^3*l3^2*z3 - 17249824/2187*n^3*l1^2
         *l2^3*l3^2*z3*z5 + 2450294/10935*n^3*l1^2*l2^3*l3^2*z3*z4 - 
         109051334/32805*n^3*l1^2*l2^3*l3^2*z3^2 - 12417280/6561*n^3*
         l1^2*l2^3*l3^2*z3^3 - 1975495919/590490*n^3*l1^2*l2^4*l3 - 
         3677586455/177147*n^3*l1^2*l2^4*l3*z9 + 35727666571/1749600*
         n^3*l1^2*l2^4*l3*z8 - 109662151/36450*n^3*l1^2*l2^4*l3*z3z5 - 
         40360294199/1574640*n^3*l1^2*l2^4*l3*z7 + 1359771025/157464*
         n^3*l1^2*l2^4*l3*z6 - 1900413287/157464*n^3*l1^2*l2^4*l3*z5 + 
         783031889/262440*n^3*l1^2*l2^4*l3*z4 - 611744056/98415*n^3*
         l1^2*l2^4*l3*z3 - 29484400/6561*n^3*l1^2*l2^4*l3*z3*z5 + 
         3108986/32805*n^3*l1^2*l2^4*l3*z3*z4 - 324083821/196830*n^3*
         l1^2*l2^4*l3*z3^2 - 19673944/19683*n^3*l1^2*l2^4*l3*z3^3 - 
         79592436673/113374080*n^3*l1^2*l2^5 - 3123517381/708588*n^3*
         l1^2*l2^5*z9 + 1777450867/419904*n^3*l1^2*l2^5*z8 - 1823285/
         2916*n^3*l1^2*l2^5*z3z5 - 16674964283/3149280*n^3*l1^2*l2^5*z7
          + 1756133383/944784*n^3*l1^2*l2^5*z6 - 4030007233/1574640*n^3
         *l1^2*l2^5*z5 + 49329601/78732*n^3*l1^2*l2^5*z4 - 3109109429/
         2361960*n^3*l1^2*l2^5*z3 - 19263448/19683*n^3*l1^2*l2^5*z3*z5
          + 8856553/393660*n^3*l1^2*l2^5*z3*z4 - 41735143/118098*n^3*
         l1^2*l2^5*z3^2 - 4178822/19683*n^3*l1^2*l2^5*z3^3 - 153801563/
         116640*n^3*l1^3*l3^4 - 12710704/2187*n^3*l1^3*l3^4*z9 + 915589/
         225*n^3*l1^3*l3^4*z8 - 59344/75*n^3*l1^3*l3^4*z3z5 - 3731093/
         810*n^3*l1^3*l3^4*z7 + 301216/243*n^3*l1^3*l3^4*z6 - 3039014/
         1215*n^3*l1^3*l3^4*z5 + 233747/810*n^3*l1^3*l3^4*z4 - 169481/
         135*n^3*l1^3*l3^4*z3 - 107864/81*n^3*l1^3*l3^4*z3*z5 - 4024/
         135*n^3*l1^3*l3^4*z3*z4 - 363736/1215*n^3*l1^3*l3^4*z3^2 - 
         67712/243*n^3*l1^3*l3^4*z3^3 - 265390457/43740*n^3*l1^3*l2*
         l3^3 - 176259920/6561*n^3*l1^3*l2*l3^3*z9 + 10687949/405*n^3*
         l1^3*l2*l3^3*z8 - 512144/135*n^3*l1^3*l2*l3^3*z3z5 - 113676431/
         3645*n^3*l1^3*l2*l3^3*z7 + 2669936/243*n^3*l1^3*l2*l3^3*z6 - 
         57664594/3645*n^3*l1^3*l2*l3^3*z5 + 1688767/405*n^3*l1^3*l2*
         l3^3*z4 - 37694789/3645*n^3*l1^3*l2*l3^3*z3 - 137488/27*n^3*
         l1^3*l2*l3^3*z3*z5 + 20204/135*n^3*l1^3*l2*l3^3*z3*z4 - 691436/
         243*n^3*l1^3*l2*l3^3*z3^2 - 941440/729*n^3*l1^3*l2*l3^3*z3^3
          - 4001677603/524880*n^3*l1^3*l2^2*l3^2 - 836319832/19683*n^3*
         l1^3*l2^2*l3^2*z9 + 110298103/2700*n^3*l1^3*l2^2*l3^2*z8 - 
         12412748/2025*n^3*l1^3*l2^2*l3^2*z3z5 - 2265754093/43740*n^3*
         l1^3*l2^2*l3^2*z7 + 34241780/2187*n^3*l1^3*l2^2*l3^2*z6 - 
         50957222/2187*n^3*l1^3*l2^2*l3^2*z5 + 9777463/1620*n^3*l1^3*
         l2^2*l3^2*z4 - 143709688/10935*n^3*l1^3*l2^2*l3^2*z3 - 7086596/
         729*n^3*l1^3*l2^2*l3^2*z3*z5 + 323836/1215*n^3*l1^3*l2^2*l3^2*
         z3*z4 - 7941574/2187*n^3*l1^3*l2^2*l3^2*z3^2 - 4479680/2187*
         n^3*l1^3*l2^2*l3^2*z3^3 - 33458278007/6298560*n^3*l1^3*l2^3*l3
          - 1718945476/59049*n^3*l1^3*l2^3*l3*z9 + 12136034273/437400*
         n^3*l1^3*l2^3*l3*z8 - 75596426/18225*n^3*l1^3*l2^3*l3*z3z5 - 
         371593871/10935*n^3*l1^3*l2^3*l3*z7 + 8426683/729*n^3*l1^3*
         l2^3*l3*z6 - 182444558/10935*n^3*l1^3*l2^3*l3*z5 + 5047661/
         1215*n^3*l1^3*l2^3*l3*z4 - 619985519/65610*n^3*l1^3*l2^3*l3*z3
          - 501952/81*n^3*l1^3*l2^3*l3*z3*z5 + 2119678/10935*n^3*l1^3*
         l2^3*l3*z3*z4 - 29024396/10935*n^3*l1^3*l2^3*l3*z3^2 - 9227936/
         6561*n^3*l1^3*l2^3*l3*z3^3 - 62027028457/50388480*n^3*l1^3*
         l2^4 - 195412333/26244*n^3*l1^3*l2^4*z9 + 12167546831/1749600*
         n^3*l1^3*l2^4*z8 - 37937611/36450*n^3*l1^3*l2^4*z3z5 - 
         2788434281/314928*n^3*l1^3*l2^4*z7 + 118137043/39366*n^3*l1^3*
         l2^4*z6 - 1127159657/262440*n^3*l1^3*l2^4*z5 + 6208415/5832*
         n^3*l1^3*l2^4*z4 - 2423432861/1049760*n^3*l1^3*l2^4*z3 - 
         21904829/13122*n^3*l1^3*l2^4*z3*z5 + 398407/8748*n^3*l1^3*l2^4
         *z3*z4 - 252256001/393660*n^3*l1^3*l2^4*z3^2 - 262030/729*n^3*
         l1^3*l2^4*z3^3 - 64321297/58320*n^3*l1^4*l3^3 - 15899462/2187*
         n^3*l1^4*l3^3*z9 + 121945021/16200*n^3*l1^4*l3^3*z8 - 764002/
         675*n^3*l1^4*l3^3*z3z5 - 103988087/9720*n^3*l1^4*l3^3*z7 + 
         2645455/972*n^3*l1^4*l3^3*z6 - 6478507/1620*n^3*l1^4*l3^3*z5
          + 402829/324*n^3*l1^4*l3^3*z4 - 5161357/2430*n^3*l1^4*l3^3*z3
          - 521944/243*n^3*l1^4*l3^3*z3*z5 + 17677/405*n^3*l1^4*l3^3*z3
         *z4 - 109439/270*n^3*l1^4*l3^3*z3^2 - 86032/243*n^3*l1^4*l3^3*
         z3^3 - 360819383/69984*n^3*l1^4*l2*l3^2 - 147374458/6561*n^3*
         l1^4*l2*l3^2*z9 + 76415381/3600*n^3*l1^4*l2*l3^2*z8 - 2161649/
         675*n^3*l1^4*l2*l3^2*z3z5 - 472614101/19440*n^3*l1^4*l2*l3^2*
         z7 + 15922073/1944*n^3*l1^4*l2*l3^2*z6 - 122805697/9720*n^3*
         l1^4*l2*l3^2*z5 + 10471601/3240*n^3*l1^4*l2*l3^2*z4 - 
         122233943/14580*n^3*l1^4*l2*l3^2*z3 - 1086380/243*n^3*l1^4*l2*
         l3^2*z3*z5 + 44185/162*n^3*l1^4*l2*l3^2*z3*z4 - 277459/108*n^3
         *l1^4*l2*l3^2*z3^2 - 794864/729*n^3*l1^4*l2*l3^2*z3^3 - 
         1336793101/349920*n^3*l1^4*l2^2*l3 - 95986631/4374*n^3*l1^4*
         l2^2*l3*z9 + 3996515441/194400*n^3*l1^4*l2^2*l3*z8 - 12610021/
         4050*n^3*l1^4*l2^2*l3*z3z5 - 9310485241/349920*n^3*l1^4*l2^2*
         l3*z7 + 290776999/34992*n^3*l1^4*l2^2*l3*z6 - 2167367569/
         174960*n^3*l1^4*l2^2*l3*z5 + 62285597/19440*n^3*l1^4*l2^2*l3*
         z4 - 51681899/7290*n^3*l1^4*l2^2*l3*z3 - 3708989/729*n^3*l1^4*
         l2^2*l3*z3*z5 + 2710157/14580*n^3*l1^4*l2^2*l3*z3*z4 - 
         175002197/87480*n^3*l1^4*l2^2*l3*z3^2 - 258164/243*n^3*l1^4*
         l2^2*l3*z3^3 - 6018233299/4199040*n^3*l1^4*l2^3 - 450560636/
         59049*n^3*l1^4*l2^3*z9 + 4830183091/699840*n^3*l1^4*l2^3*z8 - 
         15385151/14580*n^3*l1^4*l2^3*z3z5 - 17833189993/2099520*n^3*
         l1^4*l2^3*z7 + 208098301/69984*n^3*l1^4*l2^3*z6 - 1556323741/
         349920*n^3*l1^4*l2^3*z5 + 76560937/69984*n^3*l1^4*l2^3*z4 - 
         267069829/104976*n^3*l1^4*l2^3*z3 - 21531755/13122*n^3*l1^4*
         l2^3*z3*z5 + 1030397/17496*n^3*l1^4*l2^3*z3*z4 - 80278163/
         104976*n^3*l1^4*l2^3*z3^2 - 2431792/6561*n^3*l1^4*l2^3*z3^3 - 
         103047487/155520*n^3*l1^5*l3^2 - 9345947/2187*n^3*l1^5*l3^2*z9
          + 22509989/5400*n^3*l1^5*l3^2*z8 - 140818/225*n^3*l1^5*l3^2*
         z3z5 - 56475641/9720*n^3*l1^5*l3^2*z7 + 463549/324*n^3*l1^5*
         l3^2*z6 - 2792692/1215*n^3*l1^5*l3^2*z5 + 1142983/1620*n^3*
         l1^5*l3^2*z4 - 1755787/1215*n^3*l1^5*l3^2*z3 - 98332/81*n^3*
         l1^5*l3^2*z3*z5 + 23141/405*n^3*l1^5*l3^2*z3*z4 - 60517/135*
         n^3*l1^5*l3^2*z3^2 - 50440/243*n^3*l1^5*l3^2*z3^3 - 2965560149/
         1399680*n^3*l1^5*l2*l3 - 61538809/6561*n^3*l1^5*l2*l3*z9 + 
         27200207/3240*n^3*l1^5*l2*l3*z8 - 178454/135*n^3*l1^5*l2*l3*
         z3z5 - 274916861/29160*n^3*l1^5*l2*l3*z7 + 125311/36*n^3*l1^5*
         l2*l3*z6 - 79646863/14580*n^3*l1^5*l2*l3*z5 + 1433107/1080*n^3
         *l1^5*l2*l3*z4 - 99946381/29160*n^3*l1^5*l2*l3*z3 - 463364/243
         *n^3*l1^5*l2*l3*z3*z5 + 260047/2430*n^3*l1^5*l2*l3*z3*z4 - 
         296833/270*n^3*l1^5*l2*l3*z3^2 - 335192/729*n^3*l1^5*l2*l3*
         z3^3 - 12422006771/16796160*n^3*l1^5*l2^2 - 12895091/2916*n^3*
         l1^5*l2^2*z9 + 127649249/32400*n^3*l1^5*l2^2*z8 - 1218007/2025
         *n^3*l1^5*l2^2*z3z5 - 184411595/34992*n^3*l1^5*l2^2*z7 + 
         59664943/34992*n^3*l1^5*l2^2*z6 - 232174061/87480*n^3*l1^5*
         l2^2*z5 + 27143683/38880*n^3*l1^5*l2^2*z4 - 547436567/349920*
         n^3*l1^5*l2^2*z3 - 704029/729*n^3*l1^5*l2^2*z3*z5 + 196847/
         4860*n^3*l1^5*l2^2*z3*z4 - 5091418/10935*n^3*l1^5*l2^2*z3^2 - 
         17362/81*n^3*l1^5*l2^2*z3^3 - 25534213/116640*n^3*l1^6*l3 - 
         3100547/2187*n^3*l1^6*l3*z9 + 81624137/64800*n^3*l1^6*l3*z8 - 
         255997/1350*n^3*l1^6*l3*z3z5 - 37720589/19440*n^3*l1^6*l3*z7
          + 1053437/1944*n^3*l1^6*l3*z6 - 2758873/3240*n^3*l1^6*l3*z5
          + 804457/3240*n^3*l1^6*l3*z4 - 2339537/4860*n^3*l1^6*l3*z3 - 
         28516/81*n^3*l1^6*l3*z3*z5 + 8404/405*n^3*l1^6*l3*z3*z4 - 
         331823/2430*n^3*l1^6*l3*z3^2 - 16504/243*n^3*l1^6*l3*z3^3 - 
         236025583/699840*n^3*l1^6*l2 - 41950199/26244*n^3*l1^6*l2*z9
          + 57029549/43200*n^3*l1^6*l2*z8 - 21241/100*n^3*l1^6*l2*z3z5
          - 58523173/38880*n^3*l1^6*l2*z7 + 6895243/11664*n^3*l1^6*l2*
         z6 - 1289995/1296*n^3*l1^6*l2*z5 + 801691/3240*n^3*l1^6*l2*z4
          - 17884517/29160*n^3*l1^6*l2*z3 - 71017/243*n^3*l1^6*l2*z3*z5
          + 14423/972*n^3*l1^6*l2*z3*z4 - 764167/3645*n^3*l1^6*l2*z3^2
          - 57154/729*n^3*l1^6*l2*z3^3 - 26544911/933120*n^3*l1^7 - 
         1683403/8748*n^3*l1^7*z9 + 10104241/64800*n^3*l1^7*z8 - 30821/
         1350*n^3*l1^7*z3z5 - 3393523/12960*n^3*l1^7*z7 + 145997/1944*
         n^3*l1^7*z6 - 120283/972*n^3*l1^7*z5 + 179497/4320*n^3*l1^7*z4
          - 68363/864*n^3*l1^7*z3 - 8228/243*n^3*l1^7*z3*z5 + 3113/1620
         *n^3*l1^7*z3*z4 - 28862/1215*n^3*l1^7*z3^2 - 2210/243*n^3*l1^7
         *z3^3 - 22583719/393660*n^4*l2^3*l3^4 - 29868976/59049*n^4*
         l2^3*l3^4*z9 + 13120646/18225*n^4*l2^3*l3^4*z8 - 550816/6075*
         n^4*l2^3*l3^4*z3z5 - 20391731/21870*n^4*l2^3*l3^4*z7 + 824242/
         2187*n^4*l2^3*l3^4*z6 - 3051004/6561*n^4*l2^3*l3^4*z5 + 
         1218908/10935*n^4*l2^3*l3^4*z4 - 71521/405*n^4*l2^3*l3^4*z3 - 
         83984/2187*n^4*l2^3*l3^4*z3*z5 - 968/1215*n^4*l2^3*l3^4*z3*z4
          - 76696/3645*n^4*l2^3*l3^4*z3^2 - 158336/6561*n^4*l2^3*l3^4*
         z3^3 - 321394753/4723920*n^4*l2^4*l3^3 - 99087344/177147*n^4*
         l2^4*l3^3*z9 + 49449419/54675*n^4*l2^4*l3^3*z8 - 1831024/18225
         *n^4*l2^4*l3^3*z3z5 - 120464591/98415*n^4*l2^4*l3^3*z7 + 
         3389536/6561*n^4*l2^4*l3^3*z6 - 57829502/98415*n^4*l2^4*l3^3*
         z5 + 4686944/32805*n^4*l2^4*l3^3*z4 - 21897599/98415*n^4*l2^4*
         l3^3*z3 + 68960/6561*n^4*l2^4*l3^3*z3*z5 - 28352/3645*n^4*l2^4
         *l3^3*z3*z4 - 499412/32805*n^4*l2^4*l3^3*z3^2 - 512128/19683*
         n^4*l2^4*l3^3*z3^3 - 604007803/14171760*n^4*l2^5*l3^2 - 
         71129624/177147*n^4*l2^5*l3^2*z9 + 91608173/145800*n^4*l2^5*
         l3^2*z8 - 3956434/54675*n^4*l2^5*l3^2*z3z5 - 511637347/590490*
         n^4*l2^5*l3^2*z7 + 21147173/59049*n^4*l2^5*l3^2*z6 - 228662311/
         590490*n^4*l2^5*l3^2*z5 + 10724191/98415*n^4*l2^5*l3^2*z4 - 
         175596787/1180980*n^4*l2^5*l3^2*z3 - 352856/19683*n^4*l2^5*
         l3^2*z3*z5 - 967567/98415*n^4*l2^5*l3^2*z3*z4 - 2509073/295245
         *n^4*l2^5*l3^2*z3^2 - 372352/19683*n^4*l2^5*l3^2*z3^3 - 
         320670053/17006112*n^4*l2^6*l3 - 30667280/177147*n^4*l2^6*l3*
         z9 + 659593001/2624400*n^4*l2^6*l3*z8 - 4818943/164025*n^4*
         l2^6*l3*z3z5 - 9888661297/28343520*n^4*l2^6*l3*z7 + 52080485/
         354294*n^4*l2^6*l3*z6 - 1105264157/7085880*n^4*l2^6*l3*z5 + 
         10746373/236196*n^4*l2^6*l3*z4 - 219276943/3542940*n^4*l2^6*l3
         *z3 - 1946747/118098*n^4*l2^6*l3*z3*z5 - 5612189/1180980*n^4*
         l2^6*l3*z3*z4 - 2781172/885735*n^4*l2^6*l3*z3^2 - 159712/19683
         *n^4*l2^6*l3*z3^3 - 26159251/7085880*n^4*l2^7 - 377681855/
         12754584*n^4*l2^7*z9 + 1849326917/47239200*n^4*l2^7*z8 - 
         4637977/984150*n^4*l2^7*z3z5 - 206023009/3779136*n^4*l2^7*z7
          + 195777361/8503056*n^4*l2^7*z6 - 174644827/7085880*n^4*l2^7*
         z5 + 101516509/14171760*n^4*l2^7*z4 - 69929987/7085880*n^4*
         l2^7*z3 - 3000001/708588*n^4*l2^7*z3*z5 - 463799/787320*n^4*
         l2^7*z3*z4 - 9852401/21257640*n^4*l2^7*z3^2 - 244841/177147*
         n^4*l2^7*z3^3 - 9465685/17496*n^4*l1*l2*l3^5 - 3039872/729*n^4
         *l1*l2*l3^5*z9 + 2973566/675*n^4*l1*l2*l3^5*z8 - 144736/225*
         n^4*l1*l2*l3^5*z3z5 - 737984/135*n^4*l1*l2*l3^5*z7 + 53554/27*
         n^4*l1*l2*l3^5*z6 - 9910624/3645*n^4*l1*l2*l3^5*z5 + 774046/
         1215*n^4*l1*l2*l3^5*z4 - 4586186/3645*n^4*l1*l2*l3^5*z3 - 
         67264/81*n^4*l1*l2*l3^5*z3*z5 + 9392/405*n^4*l1*l2*l3^5*z3*z4
          - 401824/1215*n^4*l1*l2*l3^5*z3^2 - 16384/81*n^4*l1*l2*l3^5*
         z3^3 - 10798982/10935*n^4*l1*l2^2*l3^4 - 41648720/6561*n^4*l1*
         l2^2*l3^4*z9 + 15595223/2025*n^4*l1*l2^2*l3^4*z8 - 684208/675*
         n^4*l1*l2^2*l3^4*z3z5 - 516997/54*n^4*l1*l2^2*l3^4*z7 + 
         5417551/1458*n^4*l1*l2^2*l3^4*z6 - 17164072/3645*n^4*l1*l2^2*
         l3^4*z5 + 199105/162*n^4*l1*l2^2*l3^4*z4 - 8691274/3645*n^4*l1
         *l2^2*l3^4*z3 - 24472/27*n^4*l1*l2^2*l3^4*z3*z5 + 1052/81*n^4*
         l1*l2^2*l3^4*z3*z4 - 375103/729*n^4*l1*l2^2*l3^4*z3^2 - 222592/
         729*n^4*l1*l2^2*l3^4*z3^3 - 461567981/629856*n^4*l1*l2^3*l3^3
          - 87462376/19683*n^4*l1*l2^3*l3^3*z9 + 15095011/2430*n^4*l1*
         l2^3*l3^3*z8 - 900584/1215*n^4*l1*l2^3*l3^3*z3z5 - 543374231/
         65610*n^4*l1*l2^3*l3^3*z7 + 20713963/6561*n^4*l1*l2^3*l3^3*z6
          - 123777251/32805*n^4*l1*l2^3*l3^3*z5 + 11904943/10935*n^4*l1
         *l2^3*l3^3*z4 - 40092289/21870*n^4*l1*l2^3*l3^3*z3 - 101576/
         243*n^4*l1*l2^3*l3^3*z3*z5 - 59122/2187*n^4*l1*l2^3*l3^3*z3*z4
          - 7817842/32805*n^4*l1*l2^3*l3^3*z3^2 - 456896/2187*n^4*l1*
         l2^3*l3^3*z3^3 - 19720092881/37791360*n^4*l1*l2^4*l3^2 - 
         188349317/59049*n^4*l1*l2^4*l3^2*z9 + 2049511463/437400*n^4*l1
         *l2^4*l3^2*z8 - 9787606/18225*n^4*l1*l2^4*l3^2*z3z5 - 
         1996012117/314928*n^4*l1*l2^4*l3^2*z7 + 390001931/157464*n^4*
         l1*l2^4*l3^2*z6 - 441050863/157464*n^4*l1*l2^4*l3^2*z5 + 
         73722311/87480*n^4*l1*l2^4*l3^2*z4 - 529131967/393660*n^4*l1*
         l2^4*l3^2*z3 - 1593508/6561*n^4*l1*l2^4*l3^2*z3*z5 - 596521/
         13122*n^4*l1*l2^4*l3^2*z3*z4 - 53726251/393660*n^4*l1*l2^4*
         l3^2*z3^2 - 975448/6561*n^4*l1*l2^4*l3^2*z3^3 - 22348269713/
         113374080*n^4*l1*l2^5*l3 - 75645743/59049*n^4*l1*l2^5*l3*z9 + 
         376637249/218700*n^4*l1*l2^5*l3*z8 - 11241628/54675*n^4*l1*
         l2^5*l3*z3z5 - 11312021969/4723920*n^4*l1*l2^5*l3*z7 + 
         149877481/157464*n^4*l1*l2^5*l3*z6 - 494691373/472392*n^4*l1*
         l2^5*l3*z5 + 62213101/196830*n^4*l1*l2^5*l3*z4 - 140702314/
         295245*n^4*l1*l2^5*l3*z3 - 2976446/19683*n^4*l1*l2^5*l3*z3*z5
          - 10651591/393660*n^4*l1*l2^5*l3*z3*z4 - 2925734/98415*n^4*l1
         *l2^5*l3*z3^2 - 390952/6561*n^4*l1*l2^5*l3*z3^3 - 53514638209/
         1360488960*n^4*l1*l2^6 - 3018141511/12754584*n^4*l1*l2^6*z9 + 
         18972419/65610*n^4*l1*l2^6*z8 - 129064/3645*n^4*l1*l2^6*z3z5
          - 7491148381/18895680*n^4*l1*l2^6*z7 + 19349119/118098*n^4*l1
         *l2^6*z6 - 576269161/3149280*n^4*l1*l2^6*z5 + 27459751/524880*
         n^4*l1*l2^6*z4 - 385682207/4723920*n^4*l1*l2^6*z3 - 4198127/
         118098*n^4*l1*l2^6*z3*z5 - 1032389/295245*n^4*l1*l2^6*z3*z4 - 
         471065/78732*n^4*l1*l2^6*z3^2 - 1945825/177147*n^4*l1*l2^6*
         z3^3 - 9182597/9720*n^4*l1^2*l3^5 - 1322512/243*n^4*l1^2*l3^5*
         z9 + 157809/25*n^4*l1^2*l3^5*z8 - 20592/25*n^4*l1^2*l3^5*z3z5
          - 646312/81*n^4*l1^2*l3^5*z7 + 247210/81*n^4*l1^2*l3^5*z6 - 
         308348/81*n^4*l1^2*l3^5*z5 + 27656/27*n^4*l1^2*l3^5*z4 - 56458/
         27*n^4*l1^2*l3^5*z3 - 22016/27*n^4*l1^2*l3^5*z3*z5 - 32/45*n^4
         *l1^2*l3^5*z3*z4 - 192472/405*n^4*l1^2*l3^5*z3^2 - 7040/27*n^4
         *l1^2*l3^5*z3^3 - 53376203/174960*n^4*l1^2*l2*l3^4 - 15337616/
         6561*n^4*l1^2*l2*l3^4*z9 + 7738234/2025*n^4*l1^2*l2*l3^4*z8 - 
         282464/675*n^4*l1^2*l2*l3^4*z3z5 - 2120093/405*n^4*l1^2*l2*
         l3^4*z7 + 505219/243*n^4*l1^2*l2*l3^4*z6 - 1731155/729*n^4*
         l1^2*l2*l3^4*z5 + 931744/1215*n^4*l1^2*l2*l3^4*z4 - 4312591/
         3645*n^4*l1^2*l2*l3^4*z3 - 44992/243*n^4*l1^2*l2*l3^4*z3*z5 - 
         2312/135*n^4*l1^2*l2*l3^4*z3*z4 - 31072/243*n^4*l1^2*l2*l3^4*
         z3^2 - 79744/729*n^4*l1^2*l2*l3^4*z3^3 - 105879245/69984*n^4*
         l1^2*l2^2*l3^3 - 16071008/2187*n^4*l1^2*l2^2*l3^3*z9 + 2602481/
         225*n^4*l1^2*l2^2*l3^3*z8 - 840784/675*n^4*l1^2*l2^2*l3^3*z3z5
          - 11135926/729*n^4*l1^2*l2^2*l3^3*z7 + 4302217/729*n^4*l1^2*
         l2^2*l3^3*z6 - 24531742/3645*n^4*l1^2*l2^2*l3^3*z5 + 2759624/
         1215*n^4*l1^2*l2^2*l3^3*z4 - 28516189/7290*n^4*l1^2*l2^2*l3^3*
         z3 - 308608/729*n^4*l1^2*l2^2*l3^3*z3*z5 - 958/27*n^4*l1^2*
         l2^2*l3^3*z3*z4 - 2044726/3645*n^4*l1^2*l2^2*l3^3*z3^2 - 83200/
         243*n^4*l1^2*l2^2*l3^3*z3^3 - 7341687299/6298560*n^4*l1^2*l2^3
         *l3^2 - 335111732/59049*n^4*l1^2*l2^3*l3^2*z9 + 317147483/
         36450*n^4*l1^2*l2^3*l3^2*z8 - 1965928/2025*n^4*l1^2*l2^3*l3^2*
         z3z5 - 800941973/65610*n^4*l1^2*l2^3*l3^2*z7 + 6429283/1458*
         n^4*l1^2*l2^3*l3^2*z6 - 318522641/65610*n^4*l1^2*l2^3*l3^2*z5
          + 3811528/2187*n^4*l1^2*l2^3*l3^2*z4 - 347787383/131220*n^4*
         l1^2*l2^3*l3^2*z3 - 372800/729*n^4*l1^2*l2^3*l3^2*z3*z5 - 
         1058747/10935*n^4*l1^2*l2^3*l3^2*z3*z4 - 307825/2187*n^4*l1^2*
         l2^3*l3^2*z3^2 - 1712224/6561*n^4*l1^2*l2^3*l3^2*z3^3 - 
         1391002747/2099520*n^4*l1^2*l2^4*l3 - 583783016/177147*n^4*
         l1^2*l2^4*l3*z9 + 1229960477/291600*n^4*l1^2*l2^4*l3*z8 - 
         9243811/18225*n^4*l1^2*l2^4*l3*z3z5 - 6016876127/1049760*n^4*
         l1^2*l2^4*l3*z7 + 30172163/13122*n^4*l1^2*l2^4*l3*z6 - 
         2042874383/787320*n^4*l1^2*l2^4*l3*z5 + 204760337/262440*n^4*
         l1^2*l2^4*l3*z4 - 171922849/131220*n^4*l1^2*l2^4*l3*z3 - 
         5481619/13122*n^4*l1^2*l2^4*l3*z3*z5 - 1408477/26244*n^4*l1^2*
         l2^4*l3*z3*z4 - 13279427/131220*n^4*l1^2*l2^4*l3*z3^2 - 
         3005536/19683*n^4*l1^2*l2^4*l3*z3^3 - 15484014749/113374080*
         n^4*l1^2*l2^5 - 14272903/19683*n^4*l1^2*l2^5*z9 + 2182055483/
         2624400*n^4*l1^2*l2^5*z8 - 631847/6075*n^4*l1^2*l2^5*z3z5 - 
         21589007761/18895680*n^4*l1^2*l2^5*z7 + 216289423/472392*n^4*
         l1^2*l2^5*z6 - 2518612639/4723920*n^4*l1^2*l2^5*z5 + 239826809/
         1574640*n^4*l1^2*l2^5*z4 - 402752833/1574640*n^4*l1^2*l2^5*z3
          - 9123793/78732*n^4*l1^2*l2^5*z3*z5 - 1252493/157464*n^4*l1^2
         *l2^5*z3*z4 - 59533927/2361960*n^4*l1^2*l2^5*z3^2 - 73688/2187
         *n^4*l1^2*l2^5*z3^3 - 1246297/6480*n^4*l1^3*l3^4 - 1139384/729
         *n^4*l1^3*l3^4*z9 + 177611/90*n^4*l1^3*l3^4*z8 - 4088/15*n^4*
         l1^3*l3^4*z3z5 - 572599/270*n^4*l1^3*l3^4*z7 + 15679/18*n^4*
         l1^3*l3^4*z6 - 162316/135*n^4*l1^3*l3^4*z5 + 83521/270*n^4*
         l1^3*l3^4*z4 - 754198/1215*n^4*l1^3*l3^4*z3 - 6856/27*n^4*l1^3
         *l3^4*z3*z5 + 172/9*n^4*l1^3*l3^4*z3*z4 - 21913/135*n^4*l1^3*
         l3^4*z3^2 - 6208/81*n^4*l1^3*l3^4*z3^3 - 25709293/34992*n^4*
         l1^3*l2*l3^3 - 20256560/6561*n^4*l1^3*l2*l3^3*z9 + 896687/135*
         n^4*l1^3*l2*l3^3*z8 - 90256/135*n^4*l1^3*l2*l3^3*z3z5 - 
         36304366/3645*n^4*l1^3*l2*l3^3*z7 + 737692/243*n^4*l1^3*l2*
         l3^3*z6 - 11484809/3645*n^4*l1^3*l2*l3^3*z5 + 1309193/810*n^4*
         l1^3*l2*l3^3*z4 - 2506982/1215*n^4*l1^3*l2*l3^3*z3 - 64808/243
         *n^4*l1^3*l2*l3^3*z3*z5 - 78574/1215*n^4*l1^3*l2*l3^3*z3*z4 + 
         3386/45*n^4*l1^3*l2*l3^3*z3^2 - 102016/729*n^4*l1^3*l2*l3^3*
         z3^3 - 3537087361/2099520*n^4*l1^3*l2^2*l3^2 - 42699400/6561*
         n^4*l1^3*l2^2*l3^2*z9 + 70348723/8100*n^4*l1^3*l2^2*l3^2*z8 - 
         690652/675*n^4*l1^3*l2^2*l3^2*z3z5 - 970172539/87480*n^4*l1^3*
         l2^2*l3^2*z7 + 37799297/8748*n^4*l1^3*l2^2*l3^2*z6 - 11422885/
         2187*n^4*l1^3*l2^2*l3^2*z5 + 412870/243*n^4*l1^3*l2^2*l3^2*z4
          - 1169563/360*n^4*l1^3*l2^2*l3^2*z3 - 156352/243*n^4*l1^3*
         l2^2*l3^2*z3*z5 - 10364/1215*n^4*l1^3*l2^2*l3^2*z3*z4 - 
         10669711/21870*n^4*l1^3*l2^2*l3^2*z3^2 - 220736/729*n^4*l1^3*
         l2^2*l3^2*z3^3 - 320050547/349920*n^4*l1^3*l2^3*l3 - 90355136/
         19683*n^4*l1^3*l2^3*l3*z9 + 785331103/145800*n^4*l1^3*l2^3*l3*
         z8 - 1386962/2025*n^4*l1^3*l2^3*l3*z3z5 - 1980934217/262440*
         n^4*l1^3*l2^3*l3*z7 + 72832123/26244*n^4*l1^3*l2^3*l3*z6 - 
         216390719/65610*n^4*l1^3*l2^3*l3*z5 + 88346753/87480*n^4*l1^3*
         l2^3*l3*z4 - 91811549/52488*n^4*l1^3*l2^3*l3*z3 - 1660772/2187
         *n^4*l1^3*l2^3*l3*z3*z5 - 471224/10935*n^4*l1^3*l2^3*l3*z3*z4
          - 11305019/65610*n^4*l1^3*l2^3*l3*z3^2 - 469696/2187*n^4*l1^3
         *l2^3*l3*z3^3 - 4306722805/15116544*n^4*l1^3*l2^4 - 151127387/
         118098*n^4*l1^3*l2^4*z9 + 237338887/174960*n^4*l1^3*l2^4*z8 - 
         642667/3645*n^4*l1^3*l2^4*z3z5 - 5557376969/3149280*n^4*l1^3*
         l2^4*z7 + 113661959/157464*n^4*l1^3*l2^4*z6 - 12970589/14580*
         n^4*l1^3*l2^4*z5 + 130800559/524880*n^4*l1^3*l2^4*z4 - 
         378008023/787320*n^4*l1^3*l2^4*z3 - 2735279/13122*n^4*l1^3*
         l2^4*z3*z5 - 1445431/262440*n^4*l1^3*l2^4*z3*z4 - 63265277/
         787320*n^4*l1^3*l2^4*z3^2 - 394052/6561*n^4*l1^3*l2^4*z3^3 - 
         23876173/58320*n^4*l1^4*l3^3 - 2782700/2187*n^4*l1^4*l3^3*z9
          + 792671/540*n^4*l1^4*l3^3*z8 - 2468/15*n^4*l1^4*l3^3*z3z5 - 
         2313181/1620*n^4*l1^4*l3^3*z7 + 2077/3*n^4*l1^4*l3^3*z6 - 
         2268793/2430*n^4*l1^4*l3^3*z5 + 27058/81*n^4*l1^4*l3^3*z4 - 
         2143781/2430*n^4*l1^4*l3^3*z3 - 11984/81*n^4*l1^4*l3^3*z3*z5
          + 2105/81*n^4*l1^4*l3^3*z3*z4 - 39929/135*n^4*l1^4*l3^3*z3^2
          - 14752/243*n^4*l1^4*l3^3*z3^3 - 50537351/87480*n^4*l1^4*l2*
         l3^2 - 21675652/6561*n^4*l1^4*l2*l3^2*z9 + 44312173/10800*n^4*
         l1^4*l2*l3^2*z8 - 361939/675*n^4*l1^4*l2*l3^2*z3z5 - 38461393/
         6480*n^4*l1^4*l2*l3^2*z7 + 1126435/648*n^4*l1^4*l2*l3^2*z6 - 
         63931613/29160*n^4*l1^4*l2*l3^2*z5 + 8266691/9720*n^4*l1^4*l2*
         l3^2*z4 - 559813/405*n^4*l1^4*l2*l3^2*z3 - 59620/81*n^4*l1^4*
         l2*l3^2*z3*z5 + 32572/1215*n^4*l1^4*l2*l3^2*z3*z4 - 889877/
         4860*n^4*l1^4*l2*l3^2*z3^2 - 115040/729*n^4*l1^4*l2*l3^2*z3^3
          - 188604427/174960*n^4*l1^4*l2^2*l3 - 146764279/39366*n^4*
         l1^4*l2^2*l3*z9 + 39058897/9720*n^4*l1^4*l2^2*l3*z8 - 216914/
         405*n^4*l1^4*l2^2*l3*z3z5 - 112311629/23328*n^4*l1^4*l2^2*l3*
         z7 + 71675737/34992*n^4*l1^4*l2^2*l3*z6 - 461235217/174960*n^4
         *l1^4*l2^2*l3*z5 + 349661/486*n^4*l1^4*l2^2*l3*z4 - 89134289/
         58320*n^4*l1^4*l2^2*l3*z3 - 429538/729*n^4*l1^4*l2^2*l3*z3*z5
          + 7981/1620*n^4*l1^4*l2^2*l3*z3*z4 - 14019157/43740*n^4*l1^4*
         l2^2*l3*z3^2 - 387364/2187*n^4*l1^4*l2^2*l3*z3^3 - 95501113/
         393660*n^4*l1^4*l2^3 - 203114261/157464*n^4*l1^4*l2^3*z9 + 
         755148983/583200*n^4*l1^4*l2^3*z8 - 2103523/12150*n^4*l1^4*
         l2^3*z3z5 - 117165101/65610*n^4*l1^4*l2^3*z7 + 23634469/34992*
         n^4*l1^4*l2^3*z6 - 58498303/65610*n^4*l1^4*l2^3*z5 + 90696403/
         349920*n^4*l1^4*l2^3*z4 - 531509681/1049760*n^4*l1^4*l2^3*z3
          - 502054/2187*n^4*l1^4*l2^3*z3*z5 + 60841/29160*n^4*l1^4*l2^3
         *z3*z4 - 18161093/174960*n^4*l1^4*l2^3*z3^2 - 133427/2187*n^4*
         l1^4*l2^3*z3^3 - 20554841/51840*n^4*l1^5*l3^2 - 1695733/2187*
         n^4*l1^5*l3^2*z9 + 1810667/2160*n^4*l1^5*l3^2*z8 - 1709/15*n^4
         *l1^5*l3^2*z3z5 - 110599/162*n^4*l1^5*l3^2*z7 + 33109/81*n^4*
         l1^5*l3^2*z6 - 592351/972*n^4*l1^5*l3^2*z5 + 173959/1620*n^4*
         l1^5*l3^2*z4 - 1647311/4860*n^4*l1^5*l3^2*z3 - 5980/81*n^4*
         l1^5*l3^2*z3*z5 + 5903/405*n^4*l1^5*l3^2*z3*z4 - 76999/810*n^4
         *l1^5*l3^2*z3^2 - 8984/243*n^4*l1^5*l3^2*z3^3 - 270666833/
         1399680*n^4*l1^5*l2*l3 - 9372749/6561*n^4*l1^5*l2*l3*z9 + 
         898963/600*n^4*l1^5*l2*l3*z8 - 137962/675*n^4*l1^5*l2*l3*z3z5
          - 34648883/14580*n^4*l1^5*l2*l3*z7 + 182677/243*n^4*l1^5*l2*
         l3*z6 - 9925709/9720*n^4*l1^5*l2*l3*z5 + 529987/1620*n^4*l1^5*
         l2*l3*z4 - 5652271/9720*n^4*l1^5*l2*l3*z3 - 78973/243*n^4*l1^5
         *l2*l3*z3*z5 + 101549/4860*n^4*l1^5*l2*l3*z3*z4 - 571231/4860*
         n^4*l1^5*l2*l3*z3^2 - 49720/729*n^4*l1^5*l2*l3*z3^3 - 
         3609387461/16796160*n^4*l1^5*l2^2 - 43474285/52488*n^4*l1^5*
         l2^2*z9 + 7441013/9720*n^4*l1^5*l2^2*z8 - 43046/405*n^4*l1^5*
         l2^2*z3z5 - 155011541/174960*n^4*l1^5*l2^2*z7 + 14521717/34992
         *n^4*l1^5*l2^2*z6 - 50367481/87480*n^4*l1^5*l2^2*z5 + 816953/
         4860*n^4*l1^5*l2^2*z4 - 7511287/19440*n^4*l1^5*l2^2*z3 - 87502/
         729*n^4*l1^5*l2^2*z3*z5 + 90469/14580*n^4*l1^5*l2^2*z3*z4 - 
         1188841/10935*n^4*l1^5*l2^2*z3^2 - 29035/729*n^4*l1^5*l2^2*
         z3^3 - 8123723/58320*n^4*l1^6*l3 - 1303021/4374*n^4*l1^6*l3*z9
          + 554591/2160*n^4*l1^6*l3*z8 - 1691/45*n^4*l1^6*l3*z3z5 - 
         2311423/12960*n^4*l1^6*l3*z7 + 564053/3888*n^4*l1^6*l3*z6 - 
         4272247/19440*n^4*l1^6*l3*z5 + 4703/81*n^4*l1^6*l3*z4 - 556319/
         3888*n^4*l1^6*l3*z3 - 250/9*n^4*l1^6*l3*z3*z5 + 11347/1620*n^4
         *l1^6*l3*z3*z4 - 297359/4860*n^4*l1^6*l3*z3^2 - 3532/243*n^4*
         l1^6*l3*z3^3 - 23018183/699840*n^4*l1^6*l2 - 1655504/6561*n^4*
         l1^6*l2*z9 + 14751949/64800*n^4*l1^6*l2*z8 - 41969/1350*n^4*
         l1^6*l2*z3z5 - 86995757/233280*n^4*l1^6*l2*z7 + 3094519/23328*
         n^4*l1^6*l2*z6 - 22680241/116640*n^4*l1^6*l2*z5 + 70043/1080*
         n^4*l1^6*l2*z4 - 1567861/12960*n^4*l1^6*l2*z3 - 3430/81*n^4*
         l1^6*l2*z3*z5 + 6107/1620*n^4*l1^6*l2*z3*z4 - 197183/5832*n^4*
         l1^6*l2*z3^2 - 8704/729*n^4*l1^6*l2*z3^3 - 1778207/186624*n^4*
         l1^7 - 410921/8748*n^4*l1^7*z9 + 59563/1800*n^4*l1^7*z8 - 406/
         75*n^4*l1^7*z3z5 - 151069/6480*n^4*l1^7*z7 + 57875/2592*n^4*
         l1^7*z6 - 699911/19440*n^4*l1^7*z5 + 47453/4320*n^4*l1^7*z4 - 
         1190507/38880*n^4*l1^7*z3 - 565/162*n^4*l1^7*z3*z5 + 253/324*
         n^4*l1^7*z3*z4 - 64067/6480*n^4*l1^7*z3^2 - 574/243*n^4*l1^7*
         z3^3 - 2356328/98415*n^5*l2^3*l3^4 - 8893664/59049*n^5*l2^3*
         l3^4*z9 + 4575094/18225*n^5*l2^3*l3^4*z8 - 144224/6075*n^5*
         l2^3*l3^4*z3z5 - 4223927/10935*n^5*l2^3*l3^4*z7 + 362416/2187*
         n^5*l2^3*l3^4*z6 - 5668972/32805*n^5*l2^3*l3^4*z5 + 90476/2187
         *n^5*l2^3*l3^4*z4 - 230344/3645*n^5*l2^3*l3^4*z3 + 39392/2187*
         n^5*l2^3*l3^4*z3*z5 - 32/5*n^5*l2^3*l3^4*z3*z4 + 1868/2187*n^5
         *l2^3*l3^4*z3^2 - 43264/6561*n^5*l2^3*l3^4*z3^3 - 18190933/
         9447840*n^5*l2^4*l3^3 - 7605098/177147*n^5*l2^4*l3^3*z9 + 
         22732319/145800*n^5*l2^4*l3^3*z8 - 27026/2025*n^5*l2^4*l3^3*
         z3z5 - 65309167/262440*n^5*l2^4*l3^3*z7 + 507547/4374*n^5*l2^4
         *l3^3*z6 - 38414963/393660*n^5*l2^4*l3^3*z5 + 1146044/32805*
         n^5*l2^4*l3^3*z4 - 13613849/393660*n^5*l2^4*l3^3*z3 + 162032/
         6561*n^5*l2^4*l3^3*z3*z5 - 11789/1458*n^5*l2^4*l3^3*z3*z4 + 
         475691/65610*n^5*l2^4*l3^3*z3^2 - 37936/19683*n^5*l2^4*l3^3*
         z3^3 - 15066343/18895680*n^5*l2^5*l3^2 - 6759248/177147*n^5*
         l2^5*l3^2*z9 + 51024649/437400*n^5*l2^5*l3^2*z8 - 548414/54675
         *n^5*l2^5*l3^2*z3z5 - 179095145/944784*n^5*l2^5*l3^2*z7 + 
         21377555/236196*n^5*l2^5*l3^2*z6 - 19305151/262440*n^5*l2^5*
         l3^2*z5 + 10710953/393660*n^5*l2^5*l3^2*z4 - 62887687/2361960*
         n^5*l2^5*l3^2*z3 + 277406/19683*n^5*l2^5*l3^2*z3*z5 - 186335/
         26244*n^5*l2^5*l3^2*z3*z4 + 7052023/1180980*n^5*l2^5*l3^2*z3^2
          - 33664/19683*n^5*l2^5*l3^2*z3^3 - 36993971/85030560*n^5*l2^6
         *l3 - 24541039/1594323*n^5*l2^6*l3*z9 + 528934231/15746400*n^5
         *l2^6*l3*z8 - 347137/109350*n^5*l2^6*l3*z3z5 - 800650409/
         14171760*n^5*l2^6*l3*z7 + 13227293/472392*n^5*l2^6*l3*z6 - 
         3567361/157464*n^5*l2^6*l3*z5 + 1367587/157464*n^5*l2^6*l3*z4
          - 54629959/7085880*n^5*l2^6*l3*z3 + 6772/6561*n^5*l2^6*l3*z3*
         z5 - 1339301/590490*n^5*l2^6*l3*z3*z4 + 1425569/590490*n^5*
         l2^6*l3*z3^2 - 122264/177147*n^5*l2^6*l3*z3^3 - 43819871/
         340122240*n^5*l2^7 - 104168495/38263752*n^5*l2^7*z9 + 
         243085991/47239200*n^5*l2^7*z8 - 493271/984150*n^5*l2^7*z3z5
          - 45780413/5668704*n^5*l2^7*z7 + 1938685/472392*n^5*l2^7*z6
          - 15322979/4251528*n^5*l2^7*z5 + 4376257/3542940*n^5*l2^7*z4
          - 46078319/42515280*n^5*l2^7*z3 - 24281/354294*n^5*l2^7*z3*z5
          - 90757/393660*n^5*l2^7*z3*z4 + 7379/19683*n^5*l2^7*z3^2 - 
         64361/531441*n^5*l2^7*z3^3 - 9182597/29160*n^5*l1*l2*l3^5 - 
         1322512/729*n^5*l1*l2*l3^5*z9 + 52603/25*n^5*l1*l2*l3^5*z8 - 
         6864/25*n^5*l1*l2*l3^5*z3z5 - 646312/243*n^5*l1*l2*l3^5*z7 + 
         247210/243*n^5*l1*l2*l3^5*z6 - 308348/243*n^5*l1*l2*l3^5*z5 + 
         27656/81*n^5*l1*l2*l3^5*z4 - 56458/81*n^5*l1*l2*l3^5*z3 - 
         22016/81*n^5*l1*l2*l3^5*z3*z5 - 32/135*n^5*l1*l2*l3^5*z3*z4 - 
         192472/1215*n^5*l1*l2*l3^5*z3^2 - 7040/81*n^5*l1*l2*l3^5*z3^3
          - 36945793/349920*n^5*l1*l2^2*l3^4 - 5309912/6561*n^5*l1*l2^2
         *l3^4*z9 + 1018573/675*n^5*l1*l2^2*l3^4*z8 - 33808/225*n^5*l1*
         l2^2*l3^4*z3z5 - 10745323/4860*n^5*l1*l2^2*l3^4*z7 + 644212/
         729*n^5*l1*l2^2*l3^4*z6 - 6659417/7290*n^5*l1*l2^2*l3^4*z5 + 
         764599/2430*n^5*l1*l2^2*l3^4*z4 - 3206561/7290*n^5*l1*l2^2*
         l3^4*z3 - 848/243*n^5*l1*l2^2*l3^4*z3*z5 - 8944/405*n^5*l1*
         l2^2*l3^4*z3*z4 - 50236/3645*n^5*l1*l2^2*l3^4*z3^2 - 26944/729
         *n^5*l1*l2^2*l3^4*z3^3 - 85344193/787320*n^5*l1*l2^3*l3^3 - 
         48855344/59049*n^5*l1*l2^3*l3^3*z9 + 35382764/18225*n^5*l1*
         l2^3*l3^3*z8 - 1060544/6075*n^5*l1*l2^3*l3^3*z3z5 - 31735369/
         10935*n^5*l1*l2^3*l3^3*z7 + 2576921/2187*n^5*l1*l2^3*l3^3*z6
          - 36814163/32805*n^5*l1*l2^3*l3^3*z5 + 18713857/43740*n^5*l1*
         l2^3*l3^3*z4 - 6132983/10935*n^5*l1*l2^3*l3^3*z3 + 215120/2187
         *n^5*l1*l2^3*l3^3*z3*z5 - 475394/10935*n^5*l1*l2^3*l3^3*z3*z4
          + 69518/10935*n^5*l1*l2^3*l3^3*z3^2 - 243328/6561*n^5*l1*l2^3
         *l3^3*z3^3 - 51357341/3779136*n^5*l1*l2^4*l3^2 - 16053898/
         59049*n^5*l1*l2^4*l3^2*z9 + 355721549/437400*n^5*l1*l2^4*l3^2*
         z8 - 1269538/18225*n^5*l1*l2^4*l3^2*z3z5 - 522954001/393660*
         n^5*l1*l2^4*l3^2*z7 + 45174685/78732*n^5*l1*l2^4*l3^2*z6 - 
         366414011/787320*n^5*l1*l2^4*l3^2*z5 + 109161931/524880*n^5*l1
         *l2^4*l3^2*z4 - 340494311/1574640*n^5*l1*l2^4*l3^2*z3 + 44308/
         729*n^5*l1*l2^4*l3^2*z3*z5 - 2424401/65610*n^5*l1*l2^4*l3^2*z3
         *z4 + 8256277/196830*n^5*l1*l2^4*l3^2*z3^2 - 78512/6561*n^5*l1
         *l2^4*l3^2*z3^3 - 204414767/14171760*n^5*l1*l2^5*l3 - 66874432/
         531441*n^5*l1*l2^5*l3*z9 + 160483/648*n^5*l1*l2^5*l3*z8 - 
         51718/2187*n^5*l1*l2^5*l3*z3z5 - 314532143/787320*n^5*l1*l2^5*
         l3*z7 + 89663851/472392*n^5*l1*l2^5*l3*z6 - 14419637/87480*n^5
         *l1*l2^5*l3*z5 + 11328271/196830*n^5*l1*l2^5*l3*z4 - 48094913/
         787320*n^5*l1*l2^5*l3*z3 + 55493/19683*n^5*l1*l2^5*l3*z3*z5 - 
         985699/78732*n^5*l1*l2^5*l3*z3*z4 + 9456983/590490*n^5*l1*l2^5
         *l3*z3^2 - 326912/59049*n^5*l1*l2^5*l3*z3^3 - 903859795/
         272097792*n^5*l1*l2^6 - 144052483/6377292*n^5*l1*l2^6*z9 + 
         387946273/10497600*n^5*l1*l2^6*z8 - 2408839/656100*n^5*l1*l2^6
         *z3z5 - 410463647/7085880*n^5*l1*l2^6*z7 + 158993285/5668704*
         n^5*l1*l2^6*z6 - 363219371/14171760*n^5*l1*l2^6*z5 + 25597613/
         3149280*n^5*l1*l2^6*z4 - 22599245/2834352*n^5*l1*l2^6*z3 - 
         124367/118098*n^5*l1*l2^6*z3*z5 - 440107/295245*n^5*l1*l2^6*z3
         *z4 + 34474913/14171760*n^5*l1*l2^6*z3^2 - 174410/177147*n^5*
         l1*l2^6*z3^3 - 7110211/34992*n^5*l1^2*l2*l3^4 - 8982080/6561*
         n^5*l1^2*l2*l3^4*z9 + 1032914/405*n^5*l1^2*l2*l3^4*z8 - 33184/
         135*n^5*l1^2*l2*l3^4*z3z5 - 8791649/2430*n^5*l1^2*l2*l3^4*z7
          + 118747/81*n^5*l1^2*l2*l3^4*z6 - 5440927/3645*n^5*l1^2*l2*
         l3^4*z5 + 684256/1215*n^5*l1^2*l2*l3^4*z4 - 3129406/3645*n^5*
         l1^2*l2*l3^4*z3 - 8272/243*n^5*l1^2*l2*l3^4*z3*z5 - 5216/135*
         n^5*l1^2*l2*l3^4*z3*z4 - 86716/1215*n^5*l1^2*l2*l3^4*z3^2 - 
         45568/729*n^5*l1^2*l2*l3^4*z3^3 + 19148611/174960*n^5*l1^2*
         l2^2*l3^3 - 2197244/6561*n^5*l1^2*l2^2*l3^3*z9 + 20091959/8100
         *n^5*l1^2*l2^2*l3^3*z8 - 125516/675*n^5*l1^2*l2^2*l3^3*z3z5 - 
         3954461/972*n^5*l1^2*l2^2*l3^3*z7 + 1067794/729*n^5*l1^2*l2^2*
         l3^3*z6 - 7830809/7290*n^5*l1^2*l2^2*l3^3*z5 + 1206551/1620*
         n^5*l1^2*l2^2*l3^3*z4 - 332045/486*n^5*l1^2*l2^2*l3^3*z3 + 
         101504/729*n^5*l1^2*l2^2*l3^3*z3*z5 - 78433/1215*n^5*l1^2*l2^2
         *l3^3*z3*z4 + 85723/729*n^5*l1^2*l2^2*l3^3*z3^2 - 10528/729*
         n^5*l1^2*l2^2*l3^3*z3^3 - 152436743/6298560*n^5*l1^2*l2^3*l3^2
          - 32180816/59049*n^5*l1^2*l2^3*l3^2*z9 + 27354994/18225*n^5*
         l1^2*l2^3*l3^2*z8 - 793024/6075*n^5*l1^2*l2^3*l3^2*z3z5 - 
         122488061/52488*n^5*l1^2*l2^3*l3^2*z7 + 2341264/2187*n^5*l1^2*
         l2^3*l3^2*z6 - 7867597/8748*n^5*l1^2*l2^3*l3^2*z5 + 32454199/
         87480*n^5*l1^2*l2^3*l3^2*z4 - 2841091/6561*n^5*l1^2*l2^3*l3^2*
         z3 + 54620/729*n^5*l1^2*l2^3*l3^2*z3*z5 - 235679/4374*n^5*l1^2
         *l2^3*l3^2*z3*z4 + 1396231/21870*n^5*l1^2*l2^3*l3^2*z3^2 - 
         158848/6561*n^5*l1^2*l2^3*l3^2*z3^3 - 1480106713/37791360*n^5*
         l1^2*l2^4*l3 - 49190308/177147*n^5*l1^2*l2^4*l3*z9 + 11205941/
         21600*n^5*l1^2*l2^4*l3*z8 - 203489/4050*n^5*l1^2*l2^4*l3*z3z5
          - 45894155/52488*n^5*l1^2*l2^4*l3*z7 + 31139135/78732*n^5*
         l1^2*l2^4*l3*z6 - 242773/729*n^5*l1^2*l2^4*l3*z5 + 31778203/
         262440*n^5*l1^2*l2^4*l3*z4 - 756845/6561*n^5*l1^2*l2^4*l3*z3
          - 37957/6561*n^5*l1^2*l2^4*l3*z3*z5 - 165862/6561*n^5*l1^2*
         l2^4*l3*z3*z4 + 18313597/393660*n^5*l1^2*l2^4*l3*z3^2 - 236720/
         19683*n^5*l1^2*l2^4*l3*z3^3 - 12097271/787320*n^5*l1^2*l2^5 - 
         100943969/1417176*n^5*l1^2*l2^5*z9 + 354074321/3499200*n^5*
         l1^2*l2^5*z8 - 252767/24300*n^5*l1^2*l2^5*z3z5 - 465106853/
         3149280*n^5*l1^2*l2^5*z7 + 68213335/944784*n^5*l1^2*l2^5*z6 - 
         333238411/4723920*n^5*l1^2*l2^5*z5 + 385054/19683*n^5*l1^2*
         l2^5*z4 - 4711459/196830*n^5*l1^2*l2^5*z3 - 103795/19683*n^5*
         l1^2*l2^5*z3*z5 - 2464793/787320*n^5*l1^2*l2^5*z3*z4 + 5002517/
         1180980*n^5*l1^2*l2^5*z3^2 - 60935/19683*n^5*l1^2*l2^5*z3^3 + 
         964061/23328*n^5*l1^3*l3^4 - 145520/2187*n^5*l1^3*l3^4*z9 + 
         2063/2*n^5*l1^3*l3^4*z8 - 72*n^5*l1^3*l3^4*z3z5 - 9040963/4860
         *n^5*l1^3*l3^4*z7 + 296683/486*n^5*l1^3*l3^4*z6 - 1020281/2430
         *n^5*l1^3*l3^4*z5 + 49826/135*n^5*l1^3*l3^4*z4 - 246307/810*
         n^5*l1^3*l3^4*z3 - 632/81*n^5*l1^3*l3^4*z3*z5 - 308/15*n^5*
         l1^3*l3^4*z3*z4 + 18989/243*n^5*l1^3*l3^4*z3^2 - 640/243*n^5*
         l1^3*l3^4*z3^3 - 39292987/349920*n^5*l1^3*l2*l3^3 - 1697272/
         2187*n^5*l1^3*l2*l3^3*z9 + 6476089/4050*n^5*l1^3*l2*l3^3*z8 - 
         34424/225*n^5*l1^3*l2*l3^3*z3z5 - 15355009/7290*n^5*l1^3*l2*
         l3^3*z7 + 683740/729*n^5*l1^3*l2*l3^3*z6 - 3634351/3645*n^5*
         l1^3*l2*l3^3*z5 + 1769891/4860*n^5*l1^3*l2*l3^3*z4 - 4066123/
         7290*n^5*l1^3*l2*l3^3*z3 + 3496/81*n^5*l1^3*l2*l3^3*z3*z5 - 
         1288/405*n^5*l1^3*l2*l3^3*z3*z4 - 267196/3645*n^5*l1^3*l2*l3^3
         *z3^2 - 8768/243*n^5*l1^3*l2*l3^3*z3^3 + 49628267/4199040*n^5*
         l1^3*l2^2*l3^2 - 2258476/6561*n^5*l1^3*l2^2*l3^2*z9 + 18991297/
         16200*n^5*l1^3*l2^2*l3^2*z8 - 204142/2025*n^5*l1^3*l2^2*l3^2*
         z3z5 - 183361681/87480*n^5*l1^3*l2^2*l3^2*z7 + 7238333/8748*
         n^5*l1^3*l2^2*l3^2*z6 - 2605291/4374*n^5*l1^3*l2^2*l3^2*z5 + 
         10173349/29160*n^5*l1^3*l2^2*l3^2*z4 - 2962169/9720*n^5*l1^3*
         l2^2*l3^2*z3 + 31924/729*n^5*l1^3*l2^2*l3^2*z3*z5 - 13417/405*
         n^5*l1^3*l2^2*l3^2*z3*z4 + 2749259/21870*n^5*l1^3*l2^2*l3^2*
         z3^2 - 10784/729*n^5*l1^3*l2^2*l3^2*z3^3 - 149839781/1049760*
         n^5*l1^3*l2^3*l3 - 24809356/59049*n^5*l1^3*l2^3*l3*z9 + 
         47488003/72900*n^5*l1^3*l2^3*l3*z8 - 408572/6075*n^5*l1^3*l2^3
         *l3*z3z5 - 39885811/43740*n^5*l1^3*l2^3*l3*z7 + 1319767/2916*
         n^5*l1^3*l2^3*l3*z6 - 28762783/65610*n^5*l1^3*l2^3*l3*z5 + 
         2053387/17496*n^5*l1^3*l2^3*l3*z4 - 41123903/262440*n^5*l1^3*
         l2^3*l3*z3 - 63022/2187*n^5*l1^3*l2^3*l3*z3*z5 - 13478/729*n^5
         *l1^3*l2^3*l3*z3*z4 + 102091/4374*n^5*l1^3*l2^3*l3*z3^2 - 
         121760/6561*n^5*l1^3*l2^3*l3*z3^3 - 407512271/16796160*n^5*
         l1^3*l2^4 - 89134727/708588*n^5*l1^3*l2^4*z9 + 135477727/
         874800*n^5*l1^3*l2^4*z8 - 103229/6075*n^5*l1^3*l2^4*z3z5 - 
         90376171/393660*n^5*l1^3*l2^4*z7 + 3623569/34992*n^5*l1^3*l2^4
         *z6 - 58454539/524880*n^5*l1^3*l2^4*z5 + 2119283/69984*n^5*
         l1^3*l2^4*z4 - 1279753/29160*n^5*l1^3*l2^4*z3 - 182483/13122*
         n^5*l1^3*l2^4*z3*z5 - 248179/87480*n^5*l1^3*l2^4*z3*z4 - 1883/
         65610*n^5*l1^3*l2^4*z3^2 - 109810/19683*n^5*l1^3*l2^4*z3^3 + 
         4136191/116640*n^5*l1^4*l3^3 - 58208/2187*n^5*l1^4*l3^3*z9 + 
         398159/1350*n^5*l1^4*l3^3*z8 - 1544/75*n^5*l1^4*l3^3*z3z5 - 
         217336/405*n^5*l1^4*l3^3*z7 + 39305/243*n^5*l1^4*l3^3*z6 - 
         11437/135*n^5*l1^4*l3^3*z5 + 177337/1620*n^5*l1^4*l3^3*z4 - 
         24820/243*n^5*l1^4*l3^3*z3 + 1864/81*n^5*l1^4*l3^3*z3*z5 - 
         2378/405*n^5*l1^4*l3^3*z3*z4 + 292/1215*n^5*l1^4*l3^3*z3^2 - 
         256/243*n^5*l1^4*l3^3*z3^3 - 121247179/699840*n^5*l1^4*l2*l3^2
          - 2043991/6561*n^5*l1^4*l2*l3^2*z9 + 127355/216*n^5*l1^4*l2*
         l3^2*z8 - 178/3*n^5*l1^4*l2*l3^2*z3z5 - 9027767/14580*n^5*l1^4
         *l2*l3^2*z7 + 580979/1458*n^5*l1^4*l2*l3^2*z6 - 502832/1215*
         n^5*l1^4*l2*l3^2*z5 + 154961/1944*n^5*l1^4*l2*l3^2*z4 - 
         1500971/14580*n^5*l1^4*l2*l3^2*z3 - 3418/243*n^5*l1^4*l2*l3^2*
         z3*z5 - 2083/2430*n^5*l1^4*l2*l3^2*z3*z4 - 87767/7290*n^5*l1^4
         *l2*l3^2*z3^2 - 10376/729*n^5*l1^4*l2*l3^2*z3^3 - 6400859/
         349920*n^5*l1^4*l2^2*l3 - 1461139/4374*n^5*l1^4*l2^2*l3*z9 + 
         27431417/64800*n^5*l1^4*l2^2*l3*z8 - 205031/4050*n^5*l1^4*l2^2
         *l3*z3z5 - 255884441/349920*n^5*l1^4*l2^2*l3*z7 + 9445571/
         34992*n^5*l1^4*l2^2*l3*z6 - 51324829/174960*n^5*l1^4*l2^2*l3*
         z5 + 1131839/11664*n^5*l1^4*l2^2*l3*z4 - 2868481/21870*n^5*
         l1^4*l2^2*l3*z3 - 45208/729*n^5*l1^4*l2^2*l3*z3*z5 - 7949/
         14580*n^5*l1^4*l2^2*l3*z3*z4 - 491881/87480*n^5*l1^4*l2^2*l3*
         z3^2 - 3748/243*n^5*l1^4*l2^2*l3*z3^3 - 402213473/12597120*n^5
         *l1^4*l2^3 - 7366433/52488*n^5*l1^4*l2^3*z9 + 43544377/291600*
         n^5*l1^4*l2^3*z8 - 105137/6075*n^5*l1^4*l2^3*z3z5 - 46415677/
         262440*n^5*l1^4*l2^3*z7 + 10319629/104976*n^5*l1^4*l2^3*z6 - 
         15130619/131220*n^5*l1^4*l2^3*z5 + 5182237/174960*n^5*l1^4*
         l2^3*z4 - 8061691/131220*n^5*l1^4*l2^3*z3 - 32882/2187*n^5*
         l1^4*l2^3*z3*z5 - 1753/5832*n^5*l1^4*l2^3*z3*z4 - 3395303/
         262440*n^5*l1^4*l2^3*z3^2 - 4679/729*n^5*l1^4*l2^3*z3^3 + 
         46661/972*n^5*l1^5*l3^2 - 1483/27*n^5*l1^5*l3^2*z9 + 56149/675
         *n^5*l1^5*l3^2*z8 - 256/25*n^5*l1^5*l3^2*z3z5 - 716443/3240*
         n^5*l1^5*l3^2*z7 + 5017/108*n^5*l1^5*l3^2*z6 - 138509/3240*n^5
         *l1^5*l3^2*z5 + 8599/240*n^5*l1^5*l3^2*z4 - 523129/19440*n^5*
         l1^5*l3^2*z3 - 10*n^5*l1^5*l3^2*z3*z5 + 3554/405*n^5*l1^5*l3^2
         *z3*z4 + 7937/810*n^5*l1^5*l3^2*z3^2 - 8/3*n^5*l1^5*l3^2*z3^3
          - 113777683/1399680*n^5*l1^5*l2*l3 - 955577/6561*n^5*l1^5*l2*
         l3*z9 + 157109/900*n^5*l1^5*l2*l3*z8 - 14044/675*n^5*l1^5*l2*
         l3*z3z5 - 7802423/58320*n^5*l1^5*l2*l3*z7 + 352525/2916*n^5*
         l1^5*l2*l3*z6 - 4527571/29160*n^5*l1^5*l2*l3*z5 + 84373/3240*
         n^5*l1^5*l2*l3*z4 - 1940911/29160*n^5*l1^5*l2*l3*z3 - 256/27*
         n^5*l1^5*l2*l3*z3*z5 + 20861/4860*n^5*l1^5*l2*l3*z3*z4 - 86471/
         2916*n^5*l1^5*l2*l3*z3^2 - 4984/729*n^5*l1^5*l2*l3*z3^3 - 
         7201655/839808*n^5*l1^5*l2^2 - 1117207/13122*n^5*l1^5*l2^2*z9
          + 10447303/129600*n^5*l1^5*l2^2*z8 - 79129/8100*n^5*l1^5*l2^2
         *z3z5 - 2858039/21870*n^5*l1^5*l2^2*z7 + 2025281/34992*n^5*
         l1^5*l2^2*z6 - 3312481/43740*n^5*l1^5*l2^2*z5 + 218161/9720*
         n^5*l1^5*l2^2*z4 - 2447051/69984*n^5*l1^5*l2^2*z3 - 17147/1458
         *n^5*l1^5*l2^2*z3*z5 + 41669/29160*n^5*l1^5*l2^2*z3*z4 - 
         119777/10935*n^5*l1^5*l2^2*z3^2 - 2884/729*n^5*l1^5*l2^2*z3^3
          + 334663/31104*n^5*l1^6*l3 - 81145/4374*n^5*l1^6*l3*z9 + 
         234911/10800*n^5*l1^6*l3*z8 - 197/75*n^5*l1^6*l3*z3z5 - 
         2701417/38880*n^5*l1^6*l3*z7 + 34949/1944*n^5*l1^6*l3*z6 - 
         6331/360*n^5*l1^6*l3*z5 + 8605/1296*n^5*l1^6*l3*z4 - 245927/
         19440*n^5*l1^6*l3*z3 - 1181/162*n^5*l1^6*l3*z3*z5 + 299/180*
         n^5*l1^6*l3*z3*z4 - 47813/9720*n^5*l1^6*l3*z3^2 - 220/243*n^5*
         l1^6*l3*z3^3 - 3162269/699840*n^5*l1^6*l2 - 1656421/52488*n^5*
         l1^6*l2*z9 + 18461/800*n^5*l1^6*l2*z8 - 1207/450*n^5*l1^6*l2*
         z3z5 - 173227/14580*n^5*l1^6*l2*z7 + 538225/23328*n^5*l1^6*l2*
         z6 - 3800923/116640*n^5*l1^6*l2*z5 + 170083/19440*n^5*l1^6*l2*
         z4 - 3255341/116640*n^5*l1^6*l2*z3 - 5/36*n^5*l1^6*l2*z3*z5 + 
         3107/2430*n^5*l1^6*l2*z3*z4 - 145997/14580*n^5*l1^6*l2*z3^2 - 
         1123/729*n^5*l1^6*l2*z3^3 + 4598417/1866240*n^5*l1^7 - 36403/
         8748*n^5*l1^7*z9 + 31459/10800*n^5*l1^7*z8 - 79/225*n^5*l1^7*
         z3z5 - 73691/7776*n^5*l1^7*z7 + 959/243*n^5*l1^7*z6 - 31409/
         4860*n^5*l1^7*z5 + 971/810*n^5*l1^7*z4 - 2347/1080*n^5*l1^7*z3
          - 101/162*n^5*l1^7*z3*z5 + 1147/3240*n^5*l1^7*z3*z4 - 9019/
         9720*n^5*l1^7*z3^2 - 50/243*n^5*l1^7*z3^3 - 248551/65610*n^6*
         l2^2*l3^5 - 116416/6561*n^6*l2^2*l3^5*z9 + 78394/2025*n^6*l2^2
         *l3^5*z8 - 608/225*n^6*l2^2*l3^5*z3z5 - 17348/243*n^6*l2^2*
         l3^5*z7 + 70444/2187*n^6*l2^2*l3^5*z6 - 103652/3645*n^6*l2^2*
         l3^5*z5 + 9346/1215*n^6*l2^2*l3^5*z4 - 108224/10935*n^6*l2^2*
         l3^5*z3 + 1664/243*n^6*l2^2*l3^5*z3*z5 - 2816/1215*n^6*l2^2*
         l3^5*z3*z4 + 3076/2187*n^6*l2^2*l3^5*z3^2 - 512/729*n^6*l2^2*
         l3^5*z3^3 - 3511/29160*n^6*l2^3*l3^4 + 16504/2025*n^6*l2^3*
         l3^4*z8 - 128/225*n^6*l2^3*l3^4*z3z5 - 15392/729*n^6*l2^3*l3^4
         *z7 + 860/81*n^6*l2^3*l3^4*z6 - 20246/3645*n^6*l2^3*l3^4*z5 + 
         3863/1215*n^6*l2^3*l3^4*z4 - 7454/3645*n^6*l2^3*l3^4*z3 + 512/
         243*n^6*l2^3*l3^4*z3*z5 - 1952/1215*n^6*l2^3*l3^4*z3*z4 + 3176/
         3645*n^6*l2^3*l3^4*z3^2 + 8558161/9447840*n^6*l2^4*l3^3 - 
         1146200/177147*n^6*l2^4*l3^3*z9 + 4045001/109350*n^6*l2^4*l3^3
         *z8 - 5672/2025*n^6*l2^4*l3^3*z3z5 - 2381101/32805*n^6*l2^4*
         l3^3*z7 + 496295/13122*n^6*l2^4*l3^3*z6 - 2489917/98415*n^6*
         l2^4*l3^3*z5 + 365476/32805*n^6*l2^4*l3^3*z4 - 1759489/196830*
         n^6*l2^4*l3^3*z3 + 47072/6561*n^6*l2^4*l3^3*z3*z5 - 28843/6561
         *n^6*l2^4*l3^3*z3*z4 + 124228/32805*n^6*l2^4*l3^3*z3^2 - 5440/
         19683*n^6*l2^4*l3^3*z3^3 + 5923571/5668704*n^6*l2^5*l3^2 - 
         116416/177147*n^6*l2^5*l3^2*z9 + 31033709/2624400*n^6*l2^5*
         l3^2*z8 - 15043/18225*n^6*l2^5*l3^2*z3z5 - 131835389/4723920*
         n^6*l2^5*l3^2*z7 + 995953/59049*n^6*l2^5*l3^2*z6 - 7686749/
         787320*n^6*l2^5*l3^2*z5 + 2016187/393660*n^6*l2^5*l3^2*z4 - 
         6999523/2361960*n^6*l2^5*l3^2*z3 + 5914/2187*n^6*l2^5*l3^2*z3*
         z5 - 934369/393660*n^6*l2^5*l3^2*z3*z4 + 3060587/1180980*n^6*
         l2^5*l3^2*z3^2 - 512/19683*n^6*l2^5*l3^2*z3^3 + 17428483/
         170061120*n^6*l2^6*l3 - 1337525/1594323*n^6*l2^6*l3*z9 + 
         22839721/7873200*n^6*l2^6*l3*z8 - 12767/54675*n^6*l2^6*l3*z3z5
          - 175495783/28343520*n^6*l2^6*l3*z7 + 670126/177147*n^6*l2^6*
         l3*z6 - 9371233/3542940*n^6*l2^6*l3*z5 + 2629823/2361960*n^6*
         l2^6*l3*z4 - 3551621/7085880*n^6*l2^6*l3*z3 + 29527/118098*n^6
         *l2^6*l3*z3*z5 - 245593/590490*n^6*l2^6*l3*z3*z4 + 2404961/
         3542940*n^6*l2^6*l3*z3^2 - 6328/177147*n^6*l2^6*l3*z3^3 + 
         4366253/113374080*n^6*l2^7 - 5277667/38263752*n^6*l2^7*z9 + 
         9625339/23619600*n^6*l2^7*z8 - 15959/492075*n^6*l2^7*z3z5 - 
         2023363/2657205*n^6*l2^7*z7 + 4075655/8503056*n^6*l2^7*z6 - 
         3000827/8503056*n^6*l2^7*z5 + 1847747/14171760*n^6*l2^7*z4 - 
         34921/2361960*n^6*l2^7*z3 + 3487/177147*n^6*l2^7*z3*z5 - 5377/
         131220*n^6*l2^7*z3*z4 + 2009009/21257640*n^6*l2^7*z3^2 - 2965/
         531441*n^6*l2^7*z3^3 - 837679/14580*n^6*l1*l3^6 - 719464/2187*
         n^6*l1*l3^6*z9 + 190817/450*n^6*l1*l3^6*z8 - 1272/25*n^6*l1*
         l3^6*z3z5 - 281611/486*n^6*l1*l3^6*z7 + 166736/729*n^6*l1*l3^6
         *z6 - 105292/405*n^6*l1*l3^6*z5 + 18040/243*n^6*l1*l3^6*z4 - 
         328069/2430*n^6*l1*l3^6*z3 - 8432/243*n^6*l1*l3^6*z3*z5 - 572/
         135*n^6*l1*l3^6*z3*z4 - 82088/3645*n^6*l1*l3^6*z3^2 - 3776/243
         *n^6*l1*l3^6*z3^3 - 124049/34992*n^6*l1*l2*l3^5 - 58208/2187*
         n^6*l1*l2*l3^5*z9 + 70142/675*n^6*l1*l2*l3^5*z8 - 544/75*n^6*
         l1*l2*l3^5*z3z5 - 94433/486*n^6*l1*l2*l3^5*z7 + 58949/729*n^6*
         l1*l2*l3^5*z6 - 73106/1215*n^6*l1*l2*l3^5*z5 + 11714/405*n^6*
         l1*l2*l3^5*z4 - 195563/7290*n^6*l1*l2*l3^5*z3 + 304/27*n^6*l1*
         l2*l3^5*z3*z5 - 2284/405*n^6*l1*l2*l3^5*z3*z4 + 27064/3645*n^6
         *l1*l2*l3^5*z3^2 - 256/243*n^6*l1*l2*l3^5*z3^3 - 10637543/
         349920*n^6*l1*l2^2*l3^4 - 4210040/19683*n^6*l1*l2^2*l3^4*z9 + 
         3571789/6075*n^6*l1*l2^2*l3^4*z8 - 94544/2025*n^6*l1*l2^2*l3^4
         *z3z5 - 2861705/2916*n^6*l1*l2^2*l3^4*z7 + 284231/729*n^6*l1*
         l2^2*l3^4*z6 - 19781/60*n^6*l1*l2^2*l3^4*z5 + 714991/4860*n^6*
         l1*l2^2*l3^4*z4 - 4967917/29160*n^6*l1*l2^2*l3^4*z3 + 26024/
         729*n^6*l1*l2^2*l3^4*z3*z5 - 1597/81*n^6*l1*l2^2*l3^4*z3*z4 + 
         54809/3645*n^6*l1*l2^2*l3^4*z3^2 - 20032/2187*n^6*l1*l2^2*l3^4
         *z3^3 + 13476583/699840*n^6*l1*l2^3*l3^3 - 687280/19683*n^6*l1
         *l2^3*l3^3*z9 + 6293164/18225*n^6*l1*l2^3*l3^3*z8 - 151744/
         6075*n^6*l1*l2^3*l3^3*z3z5 - 42828383/65610*n^6*l1*l2^3*l3^3*
         z7 + 406231/1458*n^6*l1*l2^3*l3^3*z6 - 11395879/65610*n^6*l1*
         l2^3*l3^3*z5 + 1250002/10935*n^6*l1*l2^3*l3^3*z4 - 1894951/
         21870*n^6*l1*l2^3*l3^3*z3 + 219256/6561*n^6*l1*l2^3*l3^3*z3*z5
          - 50351/2187*n^6*l1*l2^3*l3^3*z3*z4 + 365327/10935*n^6*l1*
         l2^3*l3^3*z3^2 - 3200/2187*n^6*l1*l2^3*l3^3*z3^3 + 47515451/
         9447840*n^6*l1*l2^4*l3^2 - 3471112/177147*n^6*l1*l2^4*l3^2*z9
          + 9349781/87480*n^6*l1*l2^4*l3^2*z8 - 28882/3645*n^6*l1*l2^4*
         l3^2*z3z5 - 690243677/3149280*n^6*l1*l2^4*l3^2*z7 + 37063217/
         314928*n^6*l1*l2^4*l3^2*z6 - 4477993/58320*n^6*l1*l2^4*l3^2*z5
          + 16743467/524880*n^6*l1*l2^4*l3^2*z4 - 27989761/1574640*n^6*
         l1*l2^4*l3^2*z3 + 95113/6561*n^6*l1*l2^4*l3^2*z3*z5 - 124591/
         10935*n^6*l1*l2^4*l3^2*z3*z4 + 14516291/787320*n^6*l1*l2^4*
         l3^2*z3^2 - 16064/19683*n^6*l1*l2^4*l3^2*z3^3 - 14334883/
         12597120*n^6*l1*l2^5*l3 - 3207703/531441*n^6*l1*l2^5*l3*z9 + 
         54601459/2624400*n^6*l1*l2^5*l3*z8 - 3277/2025*n^6*l1*l2^5*l3*
         z3z5 - 88027843/1889568*n^6*l1*l2^5*l3*z7 + 354067/13122*n^6*
         l1*l2^5*l3*z6 - 191672/10935*n^6*l1*l2^5*l3*z5 + 4822919/
         787320*n^6*l1*l2^5*l3*z4 - 12368/59049*n^6*l1*l2^5*l3*z3 + 
         2309/1458*n^6*l1*l2^5*l3*z3*z5 - 1091161/393660*n^6*l1*l2^5*l3
         *z3*z4 + 251101/43740*n^6*l1*l2^5*l3*z3^2 - 13928/59049*n^6*l1
         *l2^5*l3*z3^3 + 24097417/453496320*n^6*l1*l2^6 - 16144613/
         12754584*n^6*l1*l2^6*z9 + 18732851/6298560*n^6*l1*l2^6*z8 - 
         10477/43740*n^6*l1*l2^6*z3z5 - 4894465/944784*n^6*l1*l2^6*z7
          + 17995013/5668704*n^6*l1*l2^6*z6 - 37937/14580*n^6*l1*l2^6*
         z5 + 802429/1574640*n^6*l1*l2^6*z4 + 357809/7085880*n^6*l1*
         l2^6*z3 + 48373/354294*n^6*l1*l2^6*z3*z5 - 5377/21870*n^6*l1*
         l2^6*z3*z4 + 8439721/14171760*n^6*l1*l2^6*z3^2 - 8531/177147*
         n^6*l1*l2^6*z3^3 + 1452823/43740*n^6*l1^2*l2*l3^4 + 455923/675
         *n^6*l1^2*l2*l3^4*z8 - 3536/75*n^6*l1^2*l2*l3^4*z3z5 - 989753/
         810*n^6*l1^2*l2*l3^4*z7 + 97483/243*n^6*l1^2*l2*l3^4*z6 - 
         786208/3645*n^6*l1^2*l2*l3^4*z5 + 598853/2430*n^6*l1^2*l2*l3^4
         *z4 - 1388951/7290*n^6*l1^2*l2*l3^4*z3 + 944/81*n^6*l1^2*l2*
         l3^4*z3*z5 - 3028/135*n^6*l1^2*l2*l3^4*z3*z4 + 4366/81*n^6*
         l1^2*l2*l3^4*z3^2 + 2423069/65610*n^6*l1^2*l2^2*l3^3 - 166780/
         2187*n^6*l1^2*l2^2*l3^3*z9 + 8900219/24300*n^6*l1^2*l2^2*l3^3*
         z8 - 19252/675*n^6*l1^2*l2^2*l3^3*z3z5 - 5911927/8748*n^6*l1^2
         *l2^2*l3^3*z7 + 734407/2187*n^6*l1^2*l2^2*l3^3*z6 - 5269291/
         21870*n^6*l1^2*l2^2*l3^3*z5 + 40528/405*n^6*l1^2*l2^2*l3^3*z4
          - 754949/10935*n^6*l1^2*l2^2*l3^3*z3 + 7024/243*n^6*l1^2*l2^2
         *l3^3*z3*z5 - 5419/243*n^6*l1^2*l2^2*l3^3*z3*z4 + 452039/10935
         *n^6*l1^2*l2^2*l3^3*z3^2 - 800/243*n^6*l1^2*l2^2*l3^3*z3^3 + 
         6981721/233280*n^6*l1^2*l2^3*l3^2 + 3822739/24300*n^6*l1^2*
         l2^3*l3^2*z8 - 7412/675*n^6*l1^2*l2^3*l3^2*z3z5 - 10257607/
         26244*n^6*l1^2*l2^3*l3^2*z7 + 1323236/6561*n^6*l1^2*l2^3*l3^2*
         z6 - 6439871/65610*n^6*l1^2*l2^3*l3^2*z5 + 2327129/43740*n^6*
         l1^2*l2^3*l3^2*z4 + 80533/13122*n^6*l1^2*l2^3*l3^2*z3 + 45688/
         2187*n^6*l1^2*l2^3*l3^2*z3*z5 - 189152/10935*n^6*l1^2*l2^3*
         l3^2*z3*z4 + 1599184/32805*n^6*l1^2*l2^3*l3^2*z3^2 - 102848327/
         18895680*n^6*l1^2*l2^4*l3 - 293557/19683*n^6*l1^2*l2^4*l3*z9
          + 17863807/437400*n^6*l1^2*l2^4*l3*z8 - 2242/675*n^6*l1^2*
         l2^4*l3*z3z5 - 121084349/1574640*n^6*l1^2*l2^4*l3*z7 + 1838587/
         39366*n^6*l1^2*l2^4*l3*z6 - 668309/19683*n^6*l1^2*l2^4*l3*z5
          + 21523/8748*n^6*l1^2*l2^4*l3*z4 + 1234891/131220*n^6*l1^2*
         l2^4*l3*z3 + 8579/6561*n^6*l1^2*l2^4*l3*z3*z5 - 266161/65610*
         n^6*l1^2*l2^4*l3*z3*z4 + 971332/98415*n^6*l1^2*l2^4*l3*z3^2 - 
         1304/2187*n^6*l1^2*l2^4*l3*z3^3 - 17054519/113374080*n^6*l1^2*
         l2^5 - 5279917/1417176*n^6*l1^2*l2^5*z9 + 37868653/5248800*n^6
         *l1^2*l2^5*z8 - 7277/12150*n^6*l1^2*l2^5*z3z5 - 119709377/
         9447840*n^6*l1^2*l2^5*z7 + 3394645/472392*n^6*l1^2*l2^5*z6 - 
         28027289/4723920*n^6*l1^2*l2^5*z5 + 871507/1574640*n^6*l1^2*
         l2^5*z4 + 2561521/4723920*n^6*l1^2*l2^5*z3 + 1495/8748*n^6*
         l1^2*l2^5*z3*z5 - 383309/787320*n^6*l1^2*l2^5*z3*z4 + 2805197/
         2361960*n^6*l1^2*l2^5*z3^2 - 2731/19683*n^6*l1^2*l2^5*z3^3 - 
         1080623/38880*n^6*l1^3*l3^4 - 25072/243*n^6*l1^3*l3^4*z9 + 
         153947/1350*n^6*l1^3*l3^4*z8 - 2456/225*n^6*l1^3*l3^4*z3z5 - 
         184181/1620*n^6*l1^3*l3^4*z7 + 9221/162*n^6*l1^3*l3^4*z6 - 
         60371/810*n^6*l1^3*l3^4*z5 + 965/36*n^6*l1^3*l3^4*z4 - 380837/
         4860*n^6*l1^3*l3^4*z3 - 416/27*n^6*l1^3*l3^4*z3*z5 + 26/135*
         n^6*l1^3*l3^4*z3*z4 - 11153/405*n^6*l1^3*l3^4*z3^2 - 128/27*
         n^6*l1^3*l3^4*z3^3 + 935681/23328*n^6*l1^3*l2*l3^3 - 29104/
         2187*n^6*l1^3*l2*l3^3*z9 + 59827/270*n^6*l1^3*l2*l3^3*z8 - 232/
         15*n^6*l1^3*l2*l3^3*z3z5 - 616166/1215*n^6*l1^3*l2*l3^3*z7 + 
         16621/81*n^6*l1^3*l2*l3^3*z6 - 356278/3645*n^6*l1^3*l2*l3^3*z5
          + 427523/4860*n^6*l1^3*l2*l3^3*z4 - 253769/7290*n^6*l1^3*l2*
         l3^3*z3 + 2920/243*n^6*l1^3*l2*l3^3*z3*z5 - 982/135*n^6*l1^3*
         l2*l3^3*z3*z4 + 46528/1215*n^6*l1^3*l2*l3^3*z3^2 - 128/243*n^6
         *l1^3*l2*l3^3*z3^3 - 59382089/2099520*n^6*l1^3*l2^2*l3^2 - 
         516688/19683*n^6*l1^3*l2^2*l3^2*z9 + 724213/4860*n^6*l1^3*l2^2
         *l3^2*z8 - 1484/135*n^6*l1^3*l2^2*l3^2*z3z5 - 2366671/9720*n^6
         *l1^3*l2^2*l3^2*z7 + 334130/2187*n^6*l1^3*l2^2*l3^2*z6 - 
         4679777/43740*n^6*l1^3*l2^2*l3^2*z5 - 659/243*n^6*l1^3*l2^2*
         l3^2*z4 + 1289933/21870*n^6*l1^3*l2^2*l3^2*z3 + 5600/729*n^6*
         l1^3*l2^2*l3^2*z3*z5 - 62531/7290*n^6*l1^3*l2^2*l3^2*z3*z4 + 
         753767/21870*n^6*l1^3*l2^2*l3^2*z3^2 - 2432/2187*n^6*l1^3*l2^2
         *l3^2*z3^3 - 7517611/6298560*n^6*l1^3*l2^3*l3 - 850870/59049*
         n^6*l1^3*l2^3*l3*z9 + 7941917/218700*n^6*l1^3*l2^3*l3*z8 - 
         55108/18225*n^6*l1^3*l2^3*l3*z3z5 - 1323637/14580*n^6*l1^3*
         l2^3*l3*z7 + 540841/13122*n^6*l1^3*l2^3*l3*z6 - 841358/32805*
         n^6*l1^3*l2^3*l3*z5 + 69487/29160*n^6*l1^3*l2^3*l3*z4 + 327419/
         52488*n^6*l1^3*l2^3*l3*z3 - 40/729*n^6*l1^3*l2^3*l3*z3*z5 - 
         24847/10935*n^6*l1^3*l2^3*l3*z3*z4 + 42962/6561*n^6*l1^3*l2^3*
         l3*z3^2 - 3536/6561*n^6*l1^3*l2^3*l3*z3^3 + 10983791/75582720*
         n^6*l1^3*l2^4 - 281977/39366*n^6*l1^3*l2^4*z9 + 18632159/
         1749600*n^6*l1^3*l2^4*z8 - 3731/4050*n^6*l1^3*l2^4*z3z5 - 
         90673847/6298560*n^6*l1^3*l2^4*z7 + 750067/78732*n^6*l1^3*l2^4
         *z6 - 3041489/314928*n^6*l1^3*l2^4*z5 - 203441/1049760*n^6*
         l1^3*l2^4*z4 - 9469/13122*n^6*l1^3*l2^4*z3 - 857/4374*n^6*l1^3
         *l2^4*z3*z5 - 53597/131220*n^6*l1^3*l2^4*z3*z4 + 641749/787320
         *n^6*l1^3*l2^4*z3^2 - 604/2187*n^6*l1^3*l2^4*z3^3 - 885457/
         38880*n^6*l1^4*l3^3 - 28261/729*n^6*l1^4*l3^3*z9 + 322673/3600
         *n^6*l1^4*l3^3*z8 - 2239/225*n^6*l1^4*l3^3*z3z5 - 1791991/
         19440*n^6*l1^4*l3^3*z7 + 62581/972*n^6*l1^4*l3^3*z6 - 155225/
         1944*n^6*l1^4*l3^3*z5 - 4061/270*n^6*l1^4*l3^3*z4 + 382553/
         9720*n^6*l1^4*l3^3*z3 - 188/243*n^6*l1^4*l3^3*z3*z5 + 281/324*
         n^6*l1^4*l3^3*z3*z4 + 12871/972*n^6*l1^4*l3^3*z3^2 - 152/81*
         n^6*l1^4*l3^3*z3^3 + 8278487/174960*n^6*l1^4*l2*l3^2 + 171229/
         4050*n^6*l1^4*l2*l3^2*z8 - 664/225*n^6*l1^4*l2*l3^2*z3z5 - 
         2125591/12960*n^6*l1^4*l2*l3^2*z7 + 306245/5832*n^6*l1^4*l2*
         l3^2*z6 - 303587/19440*n^6*l1^4*l2*l3^2*z5 + 278279/9720*n^6*
         l1^4*l2*l3^2*z4 - 328541/19440*n^6*l1^4*l2*l3^2*z3 + 181/27*
         n^6*l1^4*l2*l3^2*z3*z5 + 30013/9720*n^6*l1^4*l2*l3^2*z3*z4 + 
         254377/29160*n^6*l1^4*l2*l3^2*z3^2 + 154775/139968*n^6*l1^4*
         l2^2*l3 - 652027/39366*n^6*l1^4*l2^2*l3*z9 + 3137753/97200*n^6
         *l1^4*l2^2*l3*z8 - 5893/2025*n^6*l1^4*l2^2*l3*z3z5 - 11310053/
         349920*n^6*l1^4*l2^2*l3*z7 + 958313/34992*n^6*l1^4*l2^2*l3*z6
          - 1942549/58320*n^6*l1^4*l2^2*l3*z5 - 277547/29160*n^6*l1^4*
         l2^2*l3*z4 + 3023/1296*n^6*l1^4*l2^2*l3*z3 - 11/81*n^6*l1^4*
         l2^2*l3*z3*z5 + 1499/3645*n^6*l1^4*l2^2*l3*z3*z4 - 17071/8748*
         n^6*l1^4*l2^2*l3*z3^2 - 1492/2187*n^6*l1^4*l2^2*l3*z3^3 - 
         384323/233280*n^6*l1^4*l2^3 - 57352/6561*n^6*l1^4*l2^3*z9 + 
         157775/17496*n^6*l1^4*l2^3*z8 - 680/729*n^6*l1^4*l2^3*z3z5 - 
         15188197/1049760*n^6*l1^4*l2^3*z7 + 882595/104976*n^6*l1^4*
         l2^3*z6 - 1614733/174960*n^6*l1^4*l2^3*z5 + 144251/116640*n^6*
         l1^4*l2^3*z4 - 54589/104976*n^6*l1^4*l2^3*z3 - 20321/26244*n^6
         *l1^4*l2^3*z3*z5 + 2947/87480*n^6*l1^4*l2^3*z3*z4 - 29539/
         43740*n^6*l1^4*l2^3*z3^2 - 272/729*n^6*l1^4*l2^3*z3^3 - 
         2101759/466560*n^6*l1^5*l3^2 + 286757/21600*n^6*l1^5*l3^2*z8
          - 139/150*n^6*l1^5*l3^2*z3z5 - 3091/324*n^6*l1^5*l3^2*z7 + 
         28961/1944*n^6*l1^5*l3^2*z6 - 20819/1620*n^6*l1^5*l3^2*z5 + 
         4597/2160*n^6*l1^5*l3^2*z4 + 23333/6480*n^6*l1^5*l3^2*z3 + 104/
         27*n^6*l1^5*l3^2*z3*z5 + 224/405*n^6*l1^5*l3^2*z3*z4 - 9767/
         2430*n^6*l1^5*l3^2*z3^2 - 2858281/1399680*n^6*l1^5*l2*l3 - 
         16229/2187*n^6*l1^5*l2*l3*z9 + 188233/32400*n^6*l1^5*l2*l3*z8
          - 191/225*n^6*l1^5*l2*l3*z3z5 - 1355033/58320*n^6*l1^5*l2*l3*
         z7 + 40627/5832*n^6*l1^5*l2*l3*z6 - 2009/14580*n^6*l1^5*l2*l3*
         z5 - 9473/9720*n^6*l1^5*l2*l3*z4 + 12307/14580*n^6*l1^5*l2*l3*
         z3 - 161/81*n^6*l1^5*l2*l3*z3*z5 + 59/108*n^6*l1^5*l2*l3*z3*z4
          - 15193/7290*n^6*l1^5*l2*l3*z3^2 - 88/243*n^6*l1^5*l2*l3*z3^3
          + 3132257/1049760*n^6*l1^5*l2^2 - 49081/8748*n^6*l1^5*l2^2*z9
          + 7163/1600*n^6*l1^5*l2^2*z8 - 127/300*n^6*l1^5*l2^2*z3z5 - 
         92407/77760*n^6*l1^5*l2^2*z7 + 35287/5832*n^6*l1^5*l2^2*z6 - 
         1720133/174960*n^6*l1^5*l2^2*z5 + 15143/38880*n^6*l1^5*l2^2*z4
          - 544963/174960*n^6*l1^5*l2^2*z3 + 23/486*n^6*l1^5*l2^2*z3*z5
          + 19/60*n^6*l1^5*l2^2*z3*z4 - 10049/5832*n^6*l1^5*l2^2*z3^2
          - 62/243*n^6*l1^5*l2^2*z3^3 + 1450499/233280*n^6*l1^6*l3 + 
         2063/1200*n^6*l1^6*l3*z8 - 3/25*n^6*l1^6*l3*z3z5 + 3635/3888*
         n^6*l1^6*l3*z7 + 548/243*n^6*l1^6*l3*z6 - 157163/19440*n^6*
         l1^6*l3*z5 - 4351/2160*n^6*l1^6*l3*z4 - 2261/720*n^6*l1^6*l3*
         z3 + 8/9*n^6*l1^6*l3*z3*z5 + 253/1080*n^6*l1^6*l3*z3*z4 - 851/
         1944*n^6*l1^6*l3*z3^2 + 81613/116640*n^6*l1^6*l2 - 121493/
         52488*n^6*l1^6*l2*z9 + 14441/14400*n^6*l1^6*l2*z8 - 7/100*n^6*
         l1^6*l2*z3z5 - 177089/46656*n^6*l1^6*l2*z7 + 32435/11664*n^6*
         l1^6*l2*z6 - 38525/7776*n^6*l1^6*l2*z5 + 14599/38880*n^6*l1^6*
         l2*z4 + 7523/116640*n^6*l1^6*l2*z3 + 17/324*n^6*l1^6*l2*z3*z5
          + 557/1944*n^6*l1^6*l2*z3*z4 - 43721/58320*n^6*l1^6*l2*z3^2
          - 83/729*n^6*l1^6*l2*z3^3 - 1537/20736*n^6*l1^7 - 58/405*n^6*
         l1^7*z8 + 8/135*n^6*l1^7*z3z5 + 11453/9720*n^6*l1^7*z7 + 491/
         972*n^6*l1^7*z6 - 3245/3888*n^6*l1^7*z5 + 841/6480*n^6*l1^7*z4
          - 6899/9720*n^6*l1^7*z3 + 1/9*n^6*l1^7*z3*z5 + 71/1080*n^6*
         l1^7*z3*z4 - 241/648*n^6*l1^7*z3^2 + 241219/3149280*n^7*l2^3*
         l3^4 + 26819/6075*n^7*l2^3*l3^4*z8 - 208/675*n^7*l2^3*l3^4*
         z3z5 - 266081/21870*n^7*l2^3*l3^4*z7 + 15251/2187*n^7*l2^3*
         l3^4*z6 - 247909/65610*n^7*l2^3*l3^4*z5 + 22343/10935*n^7*l2^3
         *l3^4*z4 - 56221/43740*n^7*l2^3*l3^4*z3 + 832/729*n^7*l2^3*
         l3^4*z3*z5 - 142/135*n^7*l2^3*l3^4*z3*z4 + 962/1215*n^7*l2^3*
         l3^4*z3^2 + 413011/1180980*n^7*l2^4*l3^3 - 29104/177147*n^7*
         l2^4*l3^3*z9 + 125843/36450*n^7*l2^4*l3^3*z8 - 488/2025*n^7*
         l2^4*l3^3*z3z5 - 1157723/98415*n^7*l2^4*l3^3*z7 + 57556/6561*
         n^7*l2^4*l3^3*z6 - 31930/6561*n^7*l2^4*l3^3*z5 + 82661/32805*
         n^7*l2^4*l3^3*z4 - 136262/98415*n^7*l2^4*l3^3*z3 + 5224/6561*
         n^7*l2^4*l3^3*z3*z5 - 45278/32805*n^7*l2^4*l3^3*z3*z4 + 50854/
         32805*n^7*l2^4*l3^3*z3^2 - 128/19683*n^7*l2^4*l3^3*z3^3 - 
         4402639/56687040*n^7*l2^5*l3^2 + 72205/104976*n^7*l2^5*l3^2*z8
          - 35/729*n^7*l2^5*l3^2*z3z5 - 6336013/2361960*n^7*l2^5*l3^2*
         z7 + 941219/472392*n^7*l2^5*l3^2*z6 - 33671/26244*n^7*l2^5*
         l3^2*z5 + 55673/87480*n^7*l2^5*l3^2*z4 - 411877/2361960*n^7*
         l2^5*l3^2*z3 + 1358/6561*n^7*l2^5*l3^2*z3*z5 - 24175/78732*n^7
         *l2^5*l3^2*z3*z4 + 234019/590490*n^7*l2^5*l3^2*z3^2 - 428401/
         17006112*n^7*l2^6*l3 - 14552/1594323*n^7*l2^6*l3*z9 + 521939/
         3936600*n^7*l2^6*l3*z8 - 506/54675*n^7*l2^6*l3*z3z5 - 89027/
         196830*n^7*l2^6*l3*z7 + 93199/236196*n^7*l2^6*l3*z6 - 521609/
         1771470*n^7*l2^6*l3*z5 + 284291/2361960*n^7*l2^6*l3*z4 + 13081/
         393660*n^7*l2^6*l3*z3 + 424/19683*n^7*l2^6*l3*z3*z5 - 14959/
         295245*n^7*l2^6*l3*z3*z4 + 70619/590490*n^7*l2^6*l3*z3^2 - 64/
         177147*n^7*l2^6*l3*z3^3 + 808391/170061120*n^7*l2^7 - 49649/
         12754584*n^7*l2^7*z9 + 592081/31492800*n^7*l2^7*z8 - 287/
         218700*n^7*l2^7*z3z5 - 3428057/85030560*n^7*l2^7*z7 + 45889/
         1417176*n^7*l2^7*z6 - 20101/787320*n^7*l2^7*z5 + 56929/
         14171760*n^7*l2^7*z4 + 17227/1417176*n^7*l2^7*z3 + 59/59049*
         n^7*l2^7*z3*z5 - 407/118098*n^7*l2^7*z3*z4 + 72953/7085880*n^7
         *l2^7*z3^2 - 23/177147*n^7*l2^7*z3^3 - 124049/34992*n^7*l1*l2*
         l3^5 - 58208/2187*n^7*l1*l2*l3^5*z9 + 70142/675*n^7*l1*l2*l3^5
         *z8 - 544/75*n^7*l1*l2*l3^5*z3z5 - 94433/486*n^7*l1*l2*l3^5*z7
          + 58949/729*n^7*l1*l2*l3^5*z6 - 73106/1215*n^7*l1*l2*l3^5*z5
          + 11714/405*n^7*l1*l2*l3^5*z4 - 195563/7290*n^7*l1*l2*l3^5*z3
          + 304/27*n^7*l1*l2*l3^5*z3*z5 - 2284/405*n^7*l1*l2*l3^5*z3*z4
          + 27064/3645*n^7*l1*l2*l3^5*z3^2 - 256/243*n^7*l1*l2*l3^5*
         z3^3 + 1089251/233280*n^7*l1*l2^2*l3^4 + 88709/675*n^7*l1*l2^2
         *l3^4*z8 - 688/75*n^7*l1*l2^2*l3^4*z3z5 - 637463/2430*n^7*l1*
         l2^2*l3^4*z7 + 24610/243*n^7*l1*l2^2*l3^4*z6 - 256909/4860*n^7
         *l1*l2^2*l3^4*z5 + 32483/648*n^7*l1*l2^2*l3^4*z4 - 991247/
         29160*n^7*l1*l2^2*l3^4*z3 + 184/27*n^7*l1*l2^2*l3^4*z3*z5 - 
         3319/405*n^7*l1*l2^2*l3^4*z3*z4 + 5954/405*n^7*l1*l2^2*l3^4*
         z3^2 - 2096797/6298560*n^7*l1*l2^3*l3^3 - 203728/59049*n^7*l1*
         l2^3*l3^3*z9 + 583829/18225*n^7*l1*l2^3*l3^3*z8 - 4528/2025*
         n^7*l1*l2^3*l3^3*z3z5 - 5705359/65610*n^7*l1*l2^3*l3^3*z7 + 
         691385/13122*n^7*l1*l2^3*l3^3*z6 - 978299/32805*n^7*l1*l2^3*
         l3^3*z5 + 877831/87480*n^7*l1*l2^3*l3^3*z4 + 357167/131220*n^7
         *l1*l2^3*l3^3*z3 + 10424/2187*n^7*l1*l2^3*l3^3*z3*z5 - 20381/
         3645*n^7*l1*l2^3*l3^3*z3*z4 + 364439/32805*n^7*l1*l2^3*l3^3*
         z3^2 - 896/6561*n^7*l1*l2^3*l3^3*z3^3 - 10456291/5038848*n^7*
         l1*l2^4*l3^2 + 1891771/218700*n^7*l1*l2^4*l3^2*z8 - 3668/6075*
         n^7*l1*l2^4*l3^2*z3z5 - 19679513/629856*n^7*l1*l2^4*l3^2*z7 + 
         6813715/314928*n^7*l1*l2^4*l3^2*z6 - 5585303/524880*n^7*l1*
         l2^4*l3^2*z5 + 312569/104976*n^7*l1*l2^4*l3^2*z4 + 2799619/
         524880*n^7*l1*l2^4*l3^2*z3 + 8867/6561*n^7*l1*l2^4*l3^2*z3*z5
          - 338471/131220*n^7*l1*l2^4*l3^2*z3*z4 + 4755571/787320*n^7*
         l1*l2^4*l3^2*z3^2 - 35446583/113374080*n^7*l1*l2^5*l3 - 41617/
         177147*n^7*l1*l2^5*l3*z9 + 530191/524880*n^7*l1*l2^5*l3*z8 - 
         257/3645*n^7*l1*l2^5*l3*z3z5 - 27114871/9447840*n^7*l1*l2^5*l3
         *z7 + 1164425/472392*n^7*l1*l2^5*l3*z6 - 383309/196830*n^7*l1*
         l2^5*l3*z5 - 168757/393660*n^7*l1*l2^5*l3*z4 + 672971/472392*
         n^7*l1*l2^5*l3*z3 + 1177/13122*n^7*l1*l2^5*l3*z3*z5 - 33929/
         131220*n^7*l1*l2^5*l3*z3*z4 + 947759/1180980*n^7*l1*l2^5*l3*
         z3^2 - 152/19683*n^7*l1*l2^5*l3*z3^3 + 64151473/1360488960*n^7
         *l1*l2^6 - 39397/1062882*n^7*l1*l2^6*z9 + 418789/3149280*n^7*
         l1*l2^6*z8 - 203/21870*n^7*l1*l2^6*z3z5 - 16535561/56687040*
         n^7*l1*l2^6*z7 + 1355065/5668704*n^7*l1*l2^6*z6 - 573173/
         3149280*n^7*l1*l2^6*z5 - 504659/9447840*n^7*l1*l2^6*z4 + 
         2877157/28343520*n^7*l1*l2^6*z3 + 167/13122*n^7*l1*l2^6*z3*z5
          - 13187/590490*n^7*l1*l2^6*z3*z4 + 177461/2834352*n^7*l1*l2^6
         *z3^2 - 52/59049*n^7*l1*l2^6*z3^3 + 41551/6480*n^7*l1^2*l3^5
          + 2063/15*n^7*l1^2*l3^5*z8 - 48/5*n^7*l1^2*l3^5*z3z5 - 42389/
         162*n^7*l1^2*l3^5*z7 + 7909/81*n^7*l1^2*l3^5*z6 - 4256/81*n^7*
         l1^2*l3^5*z5 + 2347/45*n^7*l1^2*l3^5*z4 - 29113/810*n^7*l1^2*
         l3^5*z3 + 80/27*n^7*l1^2*l3^5*z3*z5 - 292/45*n^7*l1^2*l3^5*z3*
         z4 + 6458/405*n^7*l1^2*l3^5*z3^2 - 651299/174960*n^7*l1^2*l2*
         l3^4 + 2063/135*n^7*l1^2*l2*l3^4*z8 - 16/15*n^7*l1^2*l2*l3^4*
         z3z5 - 41543/810*n^7*l1^2*l2*l3^4*z7 + 7309/243*n^7*l1^2*l2*
         l3^4*z6 - 111083/7290*n^7*l1^2*l2*l3^4*z5 + 18241/4860*n^7*
         l1^2*l2*l3^4*z4 + 104057/14580*n^7*l1^2*l2*l3^4*z3 + 320/81*
         n^7*l1^2*l2*l3^4*z3*z5 - 374/135*n^7*l1^2*l2*l3^4*z3*z4 + 2888/
         405*n^7*l1^2*l2*l3^4*z3^2 - 1600651/699840*n^7*l1^2*l2^2*l3^3
          + 78394/2025*n^7*l1^2*l2^2*l3^3*z8 - 608/225*n^7*l1^2*l2^2*
         l3^3*z3z5 - 104633/729*n^7*l1^2*l2^2*l3^3*z7 + 59794/729*n^7*
         l1^2*l2^2*l3^3*z6 - 116327/3645*n^7*l1^2*l2^2*l3^3*z5 + 59393/
         4860*n^7*l1^2*l2^2*l3^3*z4 + 176321/7290*n^7*l1^2*l2^2*l3^3*z3
          + 1232/243*n^7*l1^2*l2^2*l3^3*z3*z5 - 7696/1215*n^7*l1^2*l2^2
         *l3^3*z3*z4 + 93074/3645*n^7*l1^2*l2^2*l3^3*z3^2 - 67080931/
         6298560*n^7*l1^2*l2^3*l3^2 + 4126/405*n^7*l1^2*l2^3*l3^2*z8 - 
         32/45*n^7*l1^2*l2^3*l3^2*z3z5 - 8140643/262440*n^7*l1^2*l2^3*
         l3^2*z7 + 638849/26244*n^7*l1^2*l2^3*l3^2*z6 - 588197/43740*
         n^7*l1^2*l2^3*l3^2*z5 - 225787/21870*n^7*l1^2*l2^3*l3^2*z4 + 
         1929509/65610*n^7*l1^2*l2^3*l3^2*z3 + 1144/729*n^7*l1^2*l2^3*
         l3^2*z3*z5 - 27133/10935*n^7*l1^2*l2^3*l3^2*z3*z4 + 661313/
         65610*n^7*l1^2*l2^3*l3^2*z3^2 - 2725709/2361960*n^7*l1^2*l2^4*
         l3 + 76331/54675*n^7*l1^2*l2^4*l3*z8 - 592/6075*n^7*l1^2*l2^4*
         l3*z3z5 - 4453631/787320*n^7*l1^2*l2^4*l3*z7 + 305669/78732*
         n^7*l1^2*l2^4*l3*z6 - 137959/98415*n^7*l1^2*l2^4*l3*z5 - 58435/
         26244*n^7*l1^2*l2^4*l3*z4 + 2489809/787320*n^7*l1^2*l2^4*l3*z3
          + 740/6561*n^7*l1^2*l2^4*l3*z3*z5 - 3439/10935*n^7*l1^2*l2^4*
         l3*z3*z4 + 84229/98415*n^7*l1^2*l2^4*l3*z3^2 + 8639401/
         28343520*n^7*l1^2*l2^5 - 311/2916*n^7*l1^2*l2^5*z9 + 542569/
         1749600*n^7*l1^2*l2^5*z8 - 263/12150*n^7*l1^2*l2^5*z3z5 - 
         9867599/18895680*n^7*l1^2*l2^5*z7 + 442855/944784*n^7*l1^2*
         l2^5*z6 - 991181/2361960*n^7*l1^2*l2^5*z5 - 537197/1574640*n^7
         *l1^2*l2^5*z4 + 996019/4723920*n^7*l1^2*l2^5*z3 + 97/4374*n^7*
         l1^2*l2^5*z3*z5 - 29983/787320*n^7*l1^2*l2^5*z3*z4 + 259147/
         2361960*n^7*l1^2*l2^5*z3^2 - 2/729*n^7*l1^2*l2^5*z3^3 - 115147/
         77760*n^7*l1^3*l3^4 + 2063/150*n^7*l1^3*l3^4*z8 - 24/25*n^7*
         l1^3*l3^4*z3z5 - 6809/180*n^7*l1^3*l3^4*z7 + 215/18*n^7*l1^3*
         l3^4*z6 - 3617/1620*n^7*l1^3*l3^4*z5 + 6143/1080*n^7*l1^3*l3^4
         *z4 - 28409/9720*n^7*l1^3*l3^4*z3 + 32/9*n^7*l1^3*l3^4*z3*z5
          - 17/15*n^7*l1^3*l3^4*z3*z4 + 43/135*n^7*l1^3*l3^4*z3^2 - 
         2430029/116640*n^7*l1^3*l2*l3^3 - 29104/6561*n^7*l1^3*l2*l3^3*
         z9 + 22693/1350*n^7*l1^3*l2*l3^3*z8 - 88/75*n^7*l1^3*l2*l3^3*
         z3z5 - 104239/3645*n^7*l1^3*l2*l3^3*z7 + 728/27*n^7*l1^3*l2*
         l3^3*z6 - 27385/1458*n^7*l1^3*l2*l3^3*z5 - 53767/1944*n^7*l1^3
         *l2*l3^3*z4 + 97679/1620*n^7*l1^3*l2*l3^3*z3 - 1048/243*n^7*
         l1^3*l2*l3^3*z3*z5 - 1018/1215*n^7*l1^3*l2*l3^3*z3*z4 + 1378/
         81*n^7*l1^3*l2*l3^3*z3^2 - 128/729*n^7*l1^3*l2*l3^3*z3^3 + 
         9251137/4199040*n^7*l1^3*l2^2*l3^2 + 16504/2025*n^7*l1^3*l2^2*
         l3^2*z8 - 128/225*n^7*l1^3*l2^2*l3^2*z3z5 - 3931057/87480*n^7*
         l1^3*l2^2*l3^2*z7 + 1111/54*n^7*l1^3*l2^2*l3^2*z6 - 28661/4860
         *n^7*l1^3*l2^2*l3^2*z5 - 37819/29160*n^7*l1^3*l2^2*l3^2*z4 + 
         623419/87480*n^7*l1^3*l2^2*l3^2*z3 + 76/81*n^7*l1^3*l2^2*l3^2*
         z3*z5 - 1859/2430*n^7*l1^3*l2^2*l3^2*z3*z4 + 19561/7290*n^7*
         l1^3*l2^2*l3^2*z3^2 + 4891267/1259712*n^7*l1^3*l2^3*l3 - 33026/
         59049*n^7*l1^3*l2^3*l3*z9 + 26819/18225*n^7*l1^3*l2^3*l3*z8 - 
         208/2025*n^7*l1^3*l2^3*l3*z3z5 - 177799/87480*n^7*l1^3*l2^3*l3
         *z7 + 15584/6561*n^7*l1^3*l2^3*l3*z6 - 25661/7290*n^7*l1^3*
         l2^3*l3*z5 - 39583/5832*n^7*l1^3*l2^3*l3*z4 + 924673/262440*
         n^7*l1^3*l2^3*l3*z3 - 490/2187*n^7*l1^3*l2^3*l3*z3*z5 - 7/243*
         n^7*l1^3*l2^3*l3*z3*z4 + 7789/32805*n^7*l1^3*l2^3*l3*z3^2 - 
         112/6561*n^7*l1^3*l2^3*l3*z3^3 - 36249767/151165440*n^7*l1^3*
         l2^4 - 131137/708588*n^7*l1^3*l2^4*z9 + 96961/291600*n^7*l1^3*
         l2^4*z8 - 47/2025*n^7*l1^3*l2^4*z3z5 - 1510993/2099520*n^7*
         l1^3*l2^4*z7 + 151169/314928*n^7*l1^3*l2^4*z6 - 23911/787320*
         n^7*l1^3*l2^4*z5 - 131401/524880*n^7*l1^3*l2^4*z4 + 470177/
         1574640*n^7*l1^3*l2^4*z3 + 31/4374*n^7*l1^3*l2^4*z3*z5 - 6709/
         262440*n^7*l1^3*l2^4*z3*z4 + 5399/78732*n^7*l1^3*l2^4*z3^2 - 
         86/19683*n^7*l1^3*l2^4*z3^3 + 23557/3888*n^7*l1^4*l3^3 - 
         107561/4860*n^7*l1^4*l3^3*z7 + 19/972*n^7*l1^4*l3^3*z6 + 1909/
         405*n^7*l1^4*l3^3*z5 + 9887/1620*n^7*l1^4*l3^3*z4 - 17269/4860
         *n^7*l1^4*l3^3*z3 + 2579/810*n^7*l1^4*l3^3*z3*z4 + 1109/1215*
         n^7*l1^4*l3^3*z3^2 + 2035613/349920*n^7*l1^4*l2*l3^2 + 307387/
         32400*n^7*l1^4*l2*l3^2*z8 - 149/225*n^7*l1^4*l2*l3^2*z3z5 - 
         62353/4320*n^7*l1^4*l2*l3^2*z7 + 64711/5832*n^7*l1^4*l2*l3^2*
         z6 - 805921/58320*n^7*l1^4*l2*l3^2*z5 - 15781/1944*n^7*l1^4*l2
         *l3^2*z4 + 403373/58320*n^7*l1^4*l2*l3^2*z3 + 59/27*n^7*l1^4*
         l2*l3^2*z3*z5 + 85/1944*n^7*l1^4*l2*l3^2*z3*z4 + 24821/29160*
         n^7*l1^4*l2*l3^2*z3^2 - 3841507/699840*n^7*l1^4*l2^2*l3 - 2357/
         720*n^7*l1^4*l2^2*l3*z7 + 7303/11664*n^7*l1^4*l2^2*l3*z6 + 
         87751/14580*n^7*l1^4*l2^2*l3*z5 - 50351/19440*n^7*l1^4*l2^2*l3
         *z4 + 111463/58320*n^7*l1^4*l2^2*l3*z3 + 373/3240*n^7*l1^4*
         l2^2*l3*z3*z4 - 5383/14580*n^7*l1^4*l2^2*l3*z3^2 + 2806447/
         3149280*n^7*l1^4*l2^3 - 58327/236196*n^7*l1^4*l2^3*z9 + 348647/
         1166400*n^7*l1^4*l2^3*z8 - 169/8100*n^7*l1^4*l2^3*z3z5 - 
         263611/2099520*n^7*l1^4*l2^3*z7 + 12707/23328*n^7*l1^4*l2^3*z6
          - 92795/69984*n^7*l1^4*l2^3*z5 - 839/2430*n^7*l1^4*l2^3*z4 + 
         2941/104976*n^7*l1^4*l2^3*z3 + 35/8748*n^7*l1^4*l2^3*z3*z5 + 
         151/17496*n^7*l1^4*l2^3*z3*z4 - 3487/174960*n^7*l1^4*l2^3*z3^2
          - 50/6561*n^7*l1^4*l2^3*z3^3 - 464939/186624*n^7*l1^5*l3^2 - 
         6554/1215*n^7*l1^5*l3^2*z7 + 809/432*n^7*l1^5*l3^2*z6 + 13547/
         2430*n^7*l1^5*l3^2*z5 - 2/5*n^7*l1^5*l3^2*z4 - 10363/19440*n^7
         *l1^5*l3^2*z3 - 251/1080*n^7*l1^5*l3^2*z3*z4 - 511/810*n^7*
         l1^5*l3^2*z3^2 + 11254613/1399680*n^7*l1^5*l2*l3 + 2063/3600*
         n^7*l1^5*l2*l3*z8 - 1/25*n^7*l1^5*l2*l3*z3z5 - 151/1458*n^7*
         l1^5*l2*l3*z7 + 1577/2916*n^7*l1^5*l2*l3*z6 - 17425/2916*n^7*
         l1^5*l2*l3*z5 - 2107/810*n^7*l1^5*l2*l3*z4 - 19201/14580*n^7*
         l1^5*l2*l3*z3 + 8/27*n^7*l1^5*l2*l3*z3*z5 + 4/45*n^7*l1^5*l2*
         l3*z3*z4 - 1127/3645*n^7*l1^5*l2*l3*z3^2 - 157909/3359232*n^7*
         l1^5*l2^2 - 16229/52488*n^7*l1^5*l2^2*z9 + 2063/64800*n^7*l1^5
         *l2^2*z8 - 1/450*n^7*l1^5*l2^2*z3z5 - 3239/46656*n^7*l1^5*l2^2
         *z7 + 4675/11664*n^7*l1^5*l2^2*z6 - 139543/174960*n^7*l1^5*
         l2^2*z5 - 241/4860*n^7*l1^5*l2^2*z4 + 5407/21870*n^7*l1^5*l2^2
         *z3 + 13/486*n^7*l1^5*l2^2*z3*z5 + 533/14580*n^7*l1^5*l2^2*z3*
         z4 - 3917/29160*n^7*l1^5*l2^2*z3^2 - 11/729*n^7*l1^5*l2^2*z3^3
          - 6559/8640*n^7*l1^6*l3 - 37/90*n^7*l1^6*l3*z5 - 23/360*n^7*
         l1^6*l3*z4 + 11/27*n^7*l1^6*l3*z3 + 60551/466560*n^7*l1^6*l2
          + 973/3888*n^7*l1^6*l2*z7 + 1727/11664*n^7*l1^6*l2*z6 - 2927/
         12960*n^7*l1^6*l2*z5 - 841/38880*n^7*l1^6*l2*z4 + 5893/116640*
         n^7*l1^6*l2*z3 + 101/4860*n^7*l1^6*l2*z3*z4 - 469/11664*n^7*
         l1^6*l2*z3^2 - 57769/466560*n^7*l1^7 - 1037/9720*n^7*l1^7*z7
          + 205/3888*n^7*l1^7*z6 - 1843/19440*n^7*l1^7*z5 - 17/2592*n^7
         *l1^7*z4 + 323/4320*n^7*l1^7*z3 + 1/120*n^7*l1^7*z3*z4 - 23/
         9720*n^7*l1^7*z3^2 + 430813/1574640*n^8*l2^3*l3^4 + 4126/6075*
         n^8*l2^3*l3^4*z8 - 32/675*n^8*l2^3*l3^4*z3z5 - 35201/10935*n^8
         *l2^3*l3^4*z7 + 7282/2187*n^8*l2^3*l3^4*z6 - 13139/6561*n^8*
         l2^3*l3^4*z5 + 9919/10935*n^8*l2^3*l3^4*z4 - 11497/21870*n^8*
         l2^3*l3^4*z3 + 128/729*n^8*l2^3*l3^4*z3*z5 - 604/1215*n^8*l2^3
         *l3^4*z3*z4 + 2596/3645*n^8*l2^3*l3^4*z3^2 - 394877/3149280*
         n^8*l2^4*l3^3 - 427327/787320*n^8*l2^4*l3^3*z7 + 74501/157464*
         n^8*l2^4*l3^3*z6 - 272/729*n^8*l2^4*l3^3*z5 + 47939/262440*n^8
         *l2^4*l3^3*z4 - 35603/787320*n^8*l2^4*l3^3*z3 - 9059/131220*
         n^8*l2^4*l3^3*z3*z4 + 10261/196830*n^8*l2^4*l3^3*z3^2 - 412601/
         7085880*n^8*l2^5*l3^2 + 47449/1312200*n^8*l2^5*l3^2*z8 - 46/
         18225*n^8*l2^5*l3^2*z3z5 - 657869/2361960*n^8*l2^5*l3^2*z7 + 
         24505/78732*n^8*l2^5*l3^2*z6 - 167689/590490*n^8*l2^5*l3^2*z5
          + 50939/393660*n^8*l2^5*l3^2*z4 + 5482/295245*n^8*l2^5*l3^2*
         z3 + 98/6561*n^8*l2^5*l3^2*z3*z5 - 1373/32805*n^8*l2^5*l3^2*z3
         *z4 + 16337/196830*n^8*l2^5*l3^2*z3^2 + 2101/629856*n^8*l2^6*
         l3 - 3487/590490*n^8*l2^6*l3*z7 + 355/19683*n^8*l2^6*l3*z6 - 
         10534/295245*n^8*l2^6*l3*z5 + 4651/1180980*n^8*l2^6*l3*z4 + 
         13082/885735*n^8*l2^6*l3*z3 - 814/295245*n^8*l2^6*l3*z3*z4 + 
         932/98415*n^8*l2^6*l3*z3^2 - 44509/170061120*n^8*l2^7 + 2063/
         3936600*n^8*l2^7*z8 - 2/54675*n^8*l2^7*z3z5 - 225347/170061120
         *n^8*l2^7*z7 + 9251/8503056*n^8*l2^7*z6 - 1429/2657205*n^8*
         l2^7*z5 - 737/1180980*n^8*l2^7*z4 + 13213/10628820*n^8*l2^7*z3
          - 7/708588*n^8*l2^7*z3*z5 - 263/2361960*n^8*l2^7*z3*z4 + 
         12131/21257640*n^8*l2^7*z3^2 + 41551/19440*n^8*l1*l2*l3^5 + 
         2063/45*n^8*l1*l2*l3^5*z8 - 16/5*n^8*l1*l2*l3^5*z3z5 - 42389/
         486*n^8*l1*l2*l3^5*z7 + 7909/243*n^8*l1*l2*l3^5*z6 - 4256/243*
         n^8*l1*l2*l3^5*z5 + 2347/135*n^8*l1*l2*l3^5*z4 - 29113/2430*
         n^8*l1*l2*l3^5*z3 + 80/81*n^8*l1*l2*l3^5*z3*z5 - 292/135*n^8*
         l1*l2*l3^5*z3*z4 + 6458/1215*n^8*l1*l2*l3^5*z3^2 - 227101/
         174960*n^8*l1*l2^2*l3^4 + 2063/450*n^8*l1*l2^2*l3^4*z8 - 8/25*
         n^8*l1*l2^2*l3^4*z3z5 - 9493/540*n^8*l1*l2^2*l3^4*z7 + 6547/
         486*n^8*l1*l2^2*l3^4*z6 - 21007/2916*n^8*l1*l2^2*l3^4*z5 + 
         4391/4860*n^8*l1*l2^2*l3^4*z4 + 112903/29160*n^8*l1*l2^2*l3^4*
         z3 + 32/27*n^8*l1*l2^2*l3^4*z3*z5 - 629/405*n^8*l1*l2^2*l3^4*
         z3*z4 + 4634/1215*n^8*l1*l2^2*l3^4*z3^2 - 7975331/3149280*n^8*
         l1*l2^3*l3^3 + 45386/18225*n^8*l1*l2^3*l3^3*z8 - 352/2025*n^8*
         l1*l2^3*l3^3*z3z5 - 484574/32805*n^8*l1*l2^3*l3^3*z7 + 83723/
         6561*n^8*l1*l2^3*l3^3*z6 - 205246/32805*n^8*l1*l2^3*l3^3*z5 - 
         10/81*n^8*l1*l2^3*l3^3*z4 + 807067/131220*n^8*l1*l2^3*l3^3*z3
          + 808/2187*n^8*l1*l2^3*l3^3*z3*z5 - 5132/3645*n^8*l1*l2^3*
         l3^3*z3*z4 + 143464/32805*n^8*l1*l2^3*l3^3*z3^2 - 6773243/
         9447840*n^8*l1*l2^4*l3^2 + 125843/437400*n^8*l1*l2^4*l3^2*z8
          - 122/6075*n^8*l1*l2^4*l3^2*z3z5 - 2672591/1574640*n^8*l1*
         l2^4*l3^2*z7 + 322109/157464*n^8*l1*l2^4*l3^2*z6 - 115021/
         65610*n^8*l1*l2^4*l3^2*z5 - 638123/524880*n^8*l1*l2^4*l3^2*z4
          + 2063101/787320*n^8*l1*l2^4*l3^2*z3 + 92/2187*n^8*l1*l2^4*
         l3^2*z3*z5 - 6257/32805*n^8*l1*l2^4*l3^2*z3*z4 + 359471/393660
         *n^8*l1*l2^4*l3^2*z3^2 + 6856649/113374080*n^8*l1*l2^5*l3 + 
         2063/65610*n^8*l1*l2^5*l3*z8 - 8/3645*n^8*l1*l2^5*l3*z3z5 - 
         76307/472392*n^8*l1*l2^5*l3*z7 + 3685/19683*n^8*l1*l2^5*l3*z6
          - 5171/39366*n^8*l1*l2^5*l3*z5 - 11447/52488*n^8*l1*l2^5*l3*
         z4 + 14545/118098*n^8*l1*l2^5*l3*z3 + 50/19683*n^8*l1*l2^5*l3*
         z3*z5 - 134/10935*n^8*l1*l2^5*l3*z3*z4 + 958/19683*n^8*l1*l2^5
         *l3*z3^2 + 270061/25194240*n^8*l1*l2^6 - 56/59049*n^8*l1*l2^6*
         z9 + 2063/787320*n^8*l1*l2^6*z8 - 2/10935*n^8*l1*l2^6*z3z5 - 
         61645/11337408*n^8*l1*l2^6*z7 + 311/26244*n^8*l1*l2^6*z6 - 
         216379/28343520*n^8*l1*l2^6*z5 - 202411/9447840*n^8*l1*l2^6*z4
          + 50365/5668704*n^8*l1*l2^6*z3 + 8/19683*n^8*l1*l2^6*z3*z5 - 
         316/295245*n^8*l1*l2^6*z3*z4 + 3127/787320*n^8*l1*l2^6*z3^2 - 
         1190647/349920*n^8*l1^2*l2*l3^4 + 4126/675*n^8*l1^2*l2*l3^4*z8
          - 32/75*n^8*l1^2*l2*l3^4*z3z5 - 34879/1215*n^8*l1^2*l2*l3^4*
         z7 + 4612/243*n^8*l1^2*l2*l3^4*z6 - 27574/3645*n^8*l1^2*l2*
         l3^4*z5 + 4033/4860*n^8*l1^2*l2*l3^4*z4 + 64609/7290*n^8*l1^2*
         l2*l3^4*z3 + 128/81*n^8*l1^2*l2*l3^4*z3*z5 - 196/135*n^8*l1^2*
         l2*l3^4*z3*z4 + 98/15*n^8*l1^2*l2*l3^4*z3^2 - 936097/87480*n^8
         *l1^2*l2^2*l3^3 - 58849/14580*n^8*l1^2*l2^2*l3^3*z7 + 19255/
         2916*n^8*l1^2*l2^2*l3^3*z6 - 10327/3645*n^8*l1^2*l2^2*l3^3*z5
          - 60617/4860*n^8*l1^2*l2^2*l3^3*z4 + 37217/1458*n^8*l1^2*l2^2
         *l3^3*z3 - 197/486*n^8*l1^2*l2^2*l3^3*z3*z4 + 23489/3645*n^8*
         l1^2*l2^2*l3^3*z3^2 - 2206891/1259712*n^8*l1^2*l2^3*l3^2 + 
         14441/36450*n^8*l1^2*l2^3*l3^2*z8 - 56/2025*n^8*l1^2*l2^3*l3^2
         *z3z5 - 970163/262440*n^8*l1^2*l2^3*l3^2*z7 + 2333/729*n^8*
         l1^2*l2^3*l3^2*z6 - 7799/8748*n^8*l1^2*l2^3*l3^2*z5 - 24785/
         8748*n^8*l1^2*l2^3*l3^2*z4 + 369241/131220*n^8*l1^2*l2^3*l3^2*
         z3 + 16/243*n^8*l1^2*l2^3*l3^2*z3*z5 - 2113/7290*n^8*l1^2*l2^3
         *l3^2*z3*z4 + 3943/7290*n^8*l1^2*l2^3*l3^2*z3^2 + 4855199/
         6298560*n^8*l1^2*l2^4*l3 + 3050/19683*n^8*l1^2*l2^4*l3*z6 - 
         20611/98415*n^8*l1^2*l2^4*l3*z5 - 308437/262440*n^8*l1^2*l2^4*
         l3*z4 + 172649/787320*n^8*l1^2*l2^4*l3*z3 + 5269/98415*n^8*
         l1^2*l2^4*l3*z3^2 - 1737641/113374080*n^8*l1^2*l2^5 + 2063/
         437400*n^8*l1^2*l2^5*z8 - 2/6075*n^8*l1^2*l2^5*z3z5 - 31015/
         1889568*n^8*l1^2*l2^5*z7 + 283/17496*n^8*l1^2*l2^5*z6 + 13811/
         262440*n^8*l1^2*l2^5*z5 - 5479/174960*n^8*l1^2*l2^5*z4 - 16463/
         2361960*n^8*l1^2*l2^5*z3 + 1/6561*n^8*l1^2*l2^5*z3*z5 - 2/1215
         *n^8*l1^2*l2^5*z3*z4 + 233/65610*n^8*l1^2*l2^5*z3^2 - 1222123/
         233280*n^8*l1^3*l3^4 - 517/1215*n^8*l1^3*l3^4*z7 + 106/27*n^8*
         l1^3*l3^4*z6 - 4172/1215*n^8*l1^3*l3^4*z5 - 10061/1080*n^8*
         l1^3*l3^4*z4 + 4372/243*n^8*l1^3*l3^4*z3 + 4/135*n^8*l1^3*l3^4
         *z3*z4 + 1921/405*n^8*l1^3*l3^4*z3^2 - 47861/233280*n^8*l1^3*
         l2*l3^3 - 28921/2430*n^8*l1^3*l2*l3^3*z7 + 1453/486*n^8*l1^3*
         l2*l3^3*z6 + 2569/2430*n^8*l1^3*l2*l3^3*z5 + 779/1944*n^8*l1^3
         *l2*l3^3*z4 + 19/54*n^8*l1^3*l2*l3^3*z3 + 31/45*n^8*l1^3*l2*
         l3^3*z3*z4 + 124/405*n^8*l1^3*l2*l3^3*z3^2 + 2000473/419904*
         n^8*l1^3*l2^2*l3^2 + 26819/48600*n^8*l1^3*l2^2*l3^2*z8 - 26/
         675*n^8*l1^3*l2^2*l3^2*z3z5 - 5471/4374*n^8*l1^3*l2^2*l3^2*z7
          + 8077/4374*n^8*l1^3*l2^2*l3^2*z6 - 36688/10935*n^8*l1^3*l2^2
         *l3^2*z5 - 38581/5832*n^8*l1^3*l2^2*l3^2*z4 + 26329/10935*n^8*
         l1^3*l2^2*l3^2*z3 - 4/243*n^8*l1^3*l2^2*l3^2*z3*z5 - 62/3645*
         n^8*l1^3*l2^2*l3^2*z3*z4 + 2299/10935*n^8*l1^3*l2^2*l3^2*z3^2
          - 2386397/2099520*n^8*l1^3*l2^3*l3 - 1271/6561*n^8*l1^3*l2^3*
         l3*z7 + 230/6561*n^8*l1^3*l2^3*l3*z6 + 62008/32805*n^8*l1^3*
         l2^3*l3*z5 - 37711/43740*n^8*l1^3*l2^3*l3*z4 + 113/13122*n^8*
         l1^3*l2^3*l3*z3 + 212/10935*n^8*l1^3*l2^3*l3*z3*z4 - 464/32805
         *n^8*l1^3*l2^3*l3*z3^2 + 1024993/12597120*n^8*l1^3*l2^4 - 28/
         6561*n^8*l1^3*l2^4*z9 + 2063/291600*n^8*l1^3*l2^4*z8 - 1/2025*
         n^8*l1^3*l2^4*z3z5 - 493/116640*n^8*l1^3*l2^4*z7 + 6607/314928
         *n^8*l1^3*l2^4*z6 - 33589/393660*n^8*l1^3*l2^4*z5 - 12539/
         262440*n^8*l1^3*l2^4*z4 + 10975/629856*n^8*l1^3*l2^4*z3 - 1/
         2187*n^8*l1^3*l2^4*z3*z5 - 59/87480*n^8*l1^3*l2^4*z3*z4 + 889/
         787320*n^8*l1^3*l2^4*z3^2 - 1511/38880*n^8*l1^4*l3^3 - 359/
         1215*n^8*l1^4*l3^3*z7 + 64/81*n^8*l1^4*l3^3*z6 - 1027/810*n^8*
         l1^4*l3^3*z5 - 125/162*n^8*l1^4*l3^3*z4 + 1417/1620*n^8*l1^4*
         l3^3*z3 + 4/405*n^8*l1^4*l3^3*z3*z4 + 19/405*n^8*l1^4*l3^3*
         z3^2 - 3703171/699840*n^8*l1^4*l2*l3^2 - 132013/58320*n^8*l1^4
         *l2*l3^2*z7 + 3053/3888*n^8*l1^4*l2*l3^2*z6 + 91757/14580*n^8*
         l1^4*l2*l3^2*z5 - 15671/6480*n^8*l1^4*l2*l3^2*z4 + 17497/19440
         *n^8*l1^4*l2*l3^2*z3 - 593/9720*n^8*l1^4*l2*l3^2*z3*z4 - 1469/
         4860*n^8*l1^4*l2*l3^2*z3^2 + 15643/6480*n^8*l1^4*l2^2*l3 - 5/3
         *n^8*l1^4*l2^2*l3*z5 - 179/180*n^8*l1^4*l2^2*l3*z4 - 97/540*
         n^8*l1^4*l2^2*l3*z3 - 292883/12597120*n^8*l1^4*l2^3 - 5753/
         349920*n^8*l1^4*l2^3*z7 + 1085/104976*n^8*l1^4*l2^3*z6 + 1819/
         524880*n^8*l1^4*l2^3*z5 - 2837/349920*n^8*l1^4*l2^3*z4 + 13261/
         1049760*n^8*l1^4*l2^3*z3 + 47/43740*n^8*l1^4*l2^3*z3*z4 - 475/
         104976*n^8*l1^4*l2^3*z3^2 + 153359/38880*n^8*l1^5*l3^2 + 2063/
         7200*n^8*l1^5*l3^2*z8 - 1/50*n^8*l1^5*l3^2*z3z5 - 499/1944*n^8
         *l1^5*l3^2*z7 + 499/1944*n^8*l1^5*l3^2*z6 - 3743/1215*n^8*l1^5
         *l3^2*z5 - 9509/6480*n^8*l1^5*l3^2*z4 - 7673/19440*n^8*l1^5*
         l3^2*z3 + 4/27*n^8*l1^5*l3^2*z3*z5 + 13/405*n^8*l1^5*l3^2*z3*
         z4 - 14/1215*n^8*l1^5*l3^2*z3^2 - 6559/25920*n^8*l1^5*l2*l3 - 
         37/270*n^8*l1^5*l2*l3*z5 - 23/1080*n^8*l1^5*l2*l3*z4 + 11/81*
         n^8*l1^5*l2*l3*z3 + 673579/16796160*n^8*l1^5*l2^2 + 5747/
         349920*n^8*l1^5*l2^2*z7 + 235/17496*n^8*l1^5*l2^2*z6 - 839/
         17496*n^8*l1^5*l2^2*z5 - 17/2592*n^8*l1^5*l2^2*z4 - 1519/
         116640*n^8*l1^5*l2^2*z3 + 11/7290*n^8*l1^5*l2^2*z3*z4 - 199/
         87480*n^8*l1^5*l2^2*z3^2 - 23333/699840*n^8*l1^6*l2 - 37/7290*
         n^8*l1^6*l2*z5 - 19/9720*n^8*l1^6*l2*z4 + 257/14580*n^8*l1^6*
         l2*z3 - 989/155520*n^8*l1^7 - 25/7776*n^8*l1^7*z6 + 1/40*n^8*
         l1^7*z5 + 1/4320*n^8*l1^7*z4 + 157/38880*n^8*l1^7*z3 - 5/3888*
         n^8*l1^7*z3^2 + 427/6480*n^9*l2^2*l3^5 - 704/2187*n^9*l2^2*
         l3^5*z7 + 412/729*n^9*l2^2*l3^5*z6 - 1372/3645*n^9*l2^2*l3^5*
         z5 + 557/3645*n^9*l2^2*l3^5*z4 - 193/2187*n^9*l2^2*l3^5*z3 - 
         32/405*n^9*l2^2*l3^5*z3*z4 + 512/3645*n^9*l2^2*l3^5*z3^2 + 913/
         116640*n^9*l2^3*l3^4 + 8/243*n^9*l2^3*l3^4*z6 - 53/1215*n^9*
         l2^3*l3^4*z5 + 76/3645*n^9*l2^3*l3^4*z4 - 359/21870*n^9*l2^3*
         l3^4*z3 - 8/3645*n^9*l2^3*l3^4*z3^2 - 24433/1049760*n^9*l2^4*
         l3^3 - 7487/98415*n^9*l2^4*l3^3*z7 + 4735/39366*n^9*l2^4*l3^3*
         z6 - 9853/65610*n^9*l2^4*l3^3*z5 + 961/14580*n^9*l2^4*l3^3*z4
          - 7/65610*n^9*l2^4*l3^3*z3 - 353/32805*n^9*l2^4*l3^3*z3*z4 + 
         1573/98415*n^9*l2^4*l3^3*z3^2 + 3773/314928*n^9*l2^5*l3^2 - 
         589/118098*n^9*l2^5*l3^2*z7 + 1211/59049*n^9*l2^5*l3^2*z6 - 
         3550/59049*n^9*l2^5*l3^2*z5 + 11/972*n^9*l2^5*l3^2*z4 + 2089/
         118098*n^9*l2^5*l3^2*z3 - 238/98415*n^9*l2^5*l3^2*z3*z4 + 2332/
         295245*n^9*l2^5*l3^2*z3^2 - 721/56687040*n^9*l2^7 + 5/354294*
         n^9*l2^7*z6 + 169/5314410*n^9*l2^7*z5 - 1637/14171760*n^9*l2^7
         *z4 + 869/21257640*n^9*l2^7*z3 + 4/177147*n^9*l2^7*z3^2 + 
         30757/77760*n^9*l1*l3^6 + 2063/270*n^9*l1*l3^6*z8 - 8/15*n^9*
         l1*l3^6*z3z5 - 14599/972*n^9*l1*l3^6*z7 + 9205/1458*n^9*l1*
         l3^6*z6 - 12818/3645*n^9*l1*l3^6*z5 + 14479/4860*n^9*l1*l3^6*
         z4 - 9079/4860*n^9*l1*l3^6*z3 + 40/243*n^9*l1*l3^6*z3*z5 - 194/
         405*n^9*l1*l3^6*z3*z4 + 4237/3645*n^9*l1*l3^6*z3^2 - 6203/
         77760*n^9*l1*l2*l3^5 - 352/729*n^9*l1*l2*l3^5*z7 + 236/243*n^9
         *l1*l2*l3^5*z6 - 806/1215*n^9*l1*l2*l3^5*z5 - 1037/4860*n^9*l1
         *l2*l3^5*z4 + 2372/3645*n^9*l1*l2*l3^5*z3 - 16/135*n^9*l1*l2*
         l3^5*z3*z4 + 496/1215*n^9*l1*l2*l3^5*z3^2 - 5946851/8398080*
         n^9*l1*l2^2*l3^4 + 2063/4050*n^9*l1*l2^2*l3^4*z8 - 8/225*n^9*
         l1*l2^2*l3^4*z3z5 - 61279/14580*n^9*l1*l2^2*l3^4*z7 + 3766/729
         *n^9*l1*l2^2*l3^4*z6 - 6461/2187*n^9*l1*l2^2*l3^4*z5 - 20641/
         29160*n^9*l1*l2^2*l3^4*z4 + 46559/14580*n^9*l1*l2^2*l3^4*z3 + 
         32/243*n^9*l1*l2^2*l3^4*z3*z5 - 229/405*n^9*l1*l2^2*l3^4*z3*z4
          + 15157/7290*n^9*l1*l2^2*l3^4*z3^2 - 1390741/2099520*n^9*l1*
         l2^3*l3^3 - 5287/13122*n^9*l1*l2^3*l3^3*z7 + 6536/6561*n^9*l1*
         l2^3*l3^3*z6 - 64327/65610*n^9*l1*l2^3*l3^3*z5 - 1844/1215*n^9
         *l1*l2^3*l3^3*z4 + 89686/32805*n^9*l1*l2^3*l3^3*z3 - 166/3645*
         n^9*l1*l2^3*l3^3*z3*z4 + 24271/32805*n^9*l1*l2^3*l3^3*z3^2 + 
         1238561/9447840*n^9*l1*l2^4*l3^2 + 2063/218700*n^9*l1*l2^4*
         l3^2*z8 - 4/6075*n^9*l1*l2^4*l3^2*z3z5 - 9875/78732*n^9*l1*
         l2^4*l3^2*z7 + 16115/78732*n^9*l1*l2^4*l3^2*z6 - 1514/10935*
         n^9*l1*l2^4*l3^2*z5 - 85483/262440*n^9*l1*l2^4*l3^2*z4 + 36017/
         524880*n^9*l1*l2^4*l3^2*z3 + 2/2187*n^9*l1*l2^4*l3^2*z3*z5 - 
         356/32805*n^9*l1*l2^4*l3^2*z3*z4 + 3781/98415*n^9*l1*l2^4*l3^2
         *z3^2 + 362809/9447840*n^9*l1*l2^5*l3 + 443/59049*n^9*l1*l2^5*
         l3*z6 + 4028/295245*n^9*l1*l2^5*l3*z5 - 13813/196830*n^9*l1*
         l2^5*l3*z4 - 5161/2361960*n^9*l1*l2^5*l3*z3 + 622/295245*n^9*
         l1*l2^5*l3*z3^2 - 63551/75582720*n^9*l1*l2^6 - 31/354294*n^9*
         l1*l2^6*z7 + 1955/5668704*n^9*l1*l2^6*z6 + 2201/708588*n^9*l1*
         l2^6*z5 - 7867/4723920*n^9*l1*l2^6*z4 - 24227/28343520*n^9*l1*
         l2^6*z3 - 13/393660*n^9*l1*l2^6*z3*z4 + 1741/14171760*n^9*l1*
         l2^6*z3^2 - 42719/12960*n^9*l1^2*l2*l3^4 + 146/81*n^9*l1^2*l2*
         l3^4*z6 - 436/405*n^9*l1^2*l2*l3^4*z5 - 5093/810*n^9*l1^2*l2*
         l3^4*z4 + 171659/14580*n^9*l1^2*l2*l3^4*z3 + 3604/1215*n^9*
         l1^2*l2*l3^4*z3^2 - 750173/2099520*n^9*l1^2*l2^2*l3^3 - 499/
         540*n^9*l1^2*l2^2*l3^3*z7 + 967/972*n^9*l1^2*l2^2*l3^3*z6 - 
         1597/7290*n^9*l1^2*l2^2*l3^3*z5 - 1081/810*n^9*l1^2*l2^2*l3^3*
         z4 + 2753/4860*n^9*l1^2*l2^2*l3^3*z3 - 13/162*n^9*l1^2*l2^2*
         l3^3*z3*z4 + 298/3645*n^9*l1^2*l2^2*l3^3*z3^2 + 2814371/
         2099520*n^9*l1^2*l2^3*l3^2 + 1363/6561*n^9*l1^2*l2^3*l3^2*z6
          - 10099/32805*n^9*l1^2*l2^3*l3^2*z5 - 136399/87480*n^9*l1^2*
         l2^3*l3^2*z4 - 2182/32805*n^9*l1^2*l2^3*l3^2*z3 + 241/6561*n^9
         *l1^2*l2^3*l3^2*z3^2 - 625/10368*n^9*l1^2*l2^4*l3 + 5/18*n^9*
         l1^2*l2^4*l3*z5 - 25/216*n^9*l1^2*l2^4*l3*z4 - 65/648*n^9*l1^2
         *l2^4*l3*z3 + 1907/18895680*n^9*l1^2*l2^5 + 17/118098*n^9*l1^2
         *l2^5*z6 - 71/590490*n^9*l1^2*l2^5*z5 - 149/131220*n^9*l1^2*
         l2^5*z4 + 347/590490*n^9*l1^2*l2^5*z3 + 19/590490*n^9*l1^2*
         l2^5*z3^2 - 1679/19440*n^9*l1^3*l3^4 - 157/90*n^9*l1^3*l3^4*z7
          - 4/81*n^9*l1^3*l3^4*z6 + 169/243*n^9*l1^3*l3^4*z5 + 797/1620
         *n^9*l1^3*l3^4*z4 - 1613/29160*n^9*l1^3*l3^4*z3 + 14/45*n^9*
         l1^3*l3^4*z3*z4 + 11/135*n^9*l1^3*l3^4*z3^2 + 1309697/699840*
         n^9*l1^3*l2*l3^3 - 359/2430*n^9*l1^3*l2*l3^3*z7 + 421/729*n^9*
         l1^3*l2*l3^3*z6 - 3223/2430*n^9*l1^3*l2*l3^3*z5 - 2341/1080*
         n^9*l1^3*l2*l3^3*z4 + 4333/14580*n^9*l1^3*l2*l3^3*z3 + 2/405*
         n^9*l1^3*l2*l3^3*z3*z4 + 152/3645*n^9*l1^3*l2*l3^3*z3^2 - 
         6231161/4199040*n^9*l1^3*l2^2*l3^2 - 1774/10935*n^9*l1^3*l2^2*
         l3^2*z7 + 79/1458*n^9*l1^3*l2^2*l3^2*z6 + 30662/10935*n^9*l1^3
         *l2^2*l3^2*z5 - 12013/9720*n^9*l1^3*l2^2*l3^2*z4 - 6661/29160*
         n^9*l1^3*l2^2*l3^2*z3 + 38/3645*n^9*l1^3*l2^2*l3^2*z3*z4 - 41/
         3645*n^9*l1^3*l2^2*l3^2*z3^2 + 15643/58320*n^9*l1^3*l2^3*l3 - 
         5/27*n^9*l1^3*l2^3*l3*z5 - 179/1620*n^9*l1^3*l2^3*l3*z4 - 97/
         4860*n^9*l1^3*l2^3*l3*z3 - 9473/5038848*n^9*l1^3*l2^4 - 73/
         174960*n^9*l1^3*l2^4*z7 + 25/52488*n^9*l1^3*l2^4*z6 + 1031/
         787320*n^9*l1^3*l2^4*z5 - 119/174960*n^9*l1^3*l2^4*z4 + 59/
         196830*n^9*l1^3*l2^4*z3 + 1/43740*n^9*l1^3*l2^4*z3*z4 - 1/
         26244*n^9*l1^3*l2^4*z3^2 - 92321/77760*n^9*l1^4*l3^3 - 10669/
         19440*n^9*l1^4*l3^3*z7 + 895/3888*n^9*l1^4*l3^3*z6 + 9991/4860
         *n^9*l1^4*l3^3*z5 - 293/432*n^9*l1^4*l3^3*z4 - 319/1296*n^9*
         l1^4*l3^3*z3 - 17/360*n^9*l1^4*l3^3*z3*z4 - 343/4860*n^9*l1^4*
         l3^3*z3^2 + 15643/6480*n^9*l1^4*l2*l3^2 - 5/3*n^9*l1^4*l2*l3^2
         *z5 - 179/180*n^9*l1^4*l2*l3^2*z4 - 97/540*n^9*l1^4*l2*l3^2*z3
          + 169/38880*n^9*l1^4*l2^3 - 5/2187*n^9*l1^4*l2^3*z5 - 59/
         43740*n^9*l1^4*l2^3*z4 - 139/131220*n^9*l1^4*l2^3*z3 - 6559/
         51840*n^9*l1^5*l3^2 - 37/540*n^9*l1^5*l3^2*z5 - 23/2160*n^9*
         l1^5*l3^2*z4 + 11/162*n^9*l1^5*l3^2*z3 - 23333/8398080*n^9*
         l1^5*l2^2 - 37/87480*n^9*l1^5*l2^2*z5 - 19/116640*n^9*l1^5*
         l2^2*z4 + 257/174960*n^9*l1^5*l2^2*z3 + 137/124416*n^9*l1^7 + 
         8027/1049760*n^10*l2^3*l3^4 + 13/729*n^10*l2^3*l3^4*z6 - 241/
         7290*n^10*l2^3*l3^4*z5 + 61/4860*n^10*l2^3*l3^4*z4 - 121/26244
         *n^10*l2^3*l3^4*z3 - 13/10935*n^10*l2^3*l3^4*z3^2 + 1261/87480
         *n^10*l2^4*l3^3 - 317/196830*n^10*l2^4*l3^3*z7 + 235/19683*
         n^10*l2^4*l3^3*z6 - 1702/32805*n^10*l2^4*l3^3*z5 + 1411/131220
         *n^10*l2^4*l3^3*z4 + 179/13122*n^10*l2^4*l3^3*z3 - 22/32805*
         n^10*l2^4*l3^3*z3*z4 + 188/98415*n^10*l2^4*l3^3*z3^2 - 1/
         708588*n^10*l2^7 + 1/118098*n^10*l2^7*z5 - 1/236196*n^10*l2^7*
         z4 - 1/354294*n^10*l2^7*z3 - 6203/77760*n^10*l1*l2*l3^5 - 352/
         729*n^10*l1*l2*l3^5*z7 + 236/243*n^10*l1*l2*l3^5*z6 - 806/1215
         *n^10*l1*l2*l3^5*z5 - 1037/4860*n^10*l1*l2*l3^5*z4 + 2372/3645
         *n^10*l1*l2*l3^5*z3 - 16/135*n^10*l1*l2*l3^5*z3*z4 + 496/1215*
         n^10*l1*l2*l3^5*z3^2 - 34283/93312*n^10*l1*l2^2*l3^4 + 61/162*
         n^10*l1*l2^2*l3^4*z6 - 301/810*n^10*l1*l2^2*l3^4*z5 - 21241/
         19440*n^10*l1*l2^2*l3^4*z4 + 22319/11664*n^10*l1*l2^2*l3^4*z3
          + 1189/2430*n^10*l1*l2^2*l3^4*z3^2 + 157067/1049760*n^10*l1*
         l2^3*l3^3 - 2429/65610*n^10*l1*l2^3*l3^3*z7 + 220/2187*n^10*l1
         *l2^3*l3^3*z6 - 487/10935*n^10*l1*l2^3*l3^3*z5 - 4849/21870*
         n^10*l1*l2^3*l3^3*z4 - 1007/21870*n^10*l1*l2^3*l3^3*z3 - 34/
         10935*n^10*l1*l2^3*l3^3*z3*z4 + 86/10935*n^10*l1*l2^3*l3^3*
         z3^2 + 456661/6298560*n^10*l1*l2^4*l3^2 + 230/19683*n^10*l1*
         l2^4*l3^2*z6 + 8147/196830*n^10*l1*l2^4*l3^2*z5 - 63271/524880
         *n^10*l1*l2^4*l3^2*z4 - 44243/1574640*n^10*l1*l2^4*l3^2*z3 + 
         317/196830*n^10*l1*l2^4*l3^2*z3^2 - 125/31104*n^10*l1*l2^5*l3
          + 1/54*n^10*l1*l2^5*l3*z5 - 5/648*n^10*l1*l2^5*l3*z4 - 13/
         1944*n^10*l1*l2^5*l3*z3 - 227/18895680*n^10*l1*l2^6 + 23/
         1417176*n^10*l1*l2^6*z5 - 5/209952*n^10*l1*l2^6*z4 + 37/
         3542940*n^10*l1*l2^6*z3 - 13889/25920*n^10*l1^2*l3^5 + 10/27*
         n^10*l1^2*l3^5*z6 - 8/27*n^10*l1^2*l3^5*z5 - 239/180*n^10*l1^2
         *l3^5*z4 + 1903/810*n^10*l1^2*l3^5*z3 + 16/27*n^10*l1^2*l3^5*
         z3^2 + 835/3456*n^10*l1^2*l2*l3^4 + 5/81*n^10*l1^2*l2*l3^4*z6
          - 7/162*n^10*l1^2*l2*l3^4*z5 - 583/3240*n^10*l1^2*l2*l3^4*z4
          - 3659/29160*n^10*l1^2*l2*l3^4*z3 - 1/243*n^10*l1^2*l2*l3^4*
         z3^2 + 2491/2592*n^10*l1^2*l2^2*l3^3 + 88/729*n^10*l1^2*l2^2*
         l3^3*z6 - 64/405*n^10*l1^2*l2^2*l3^3*z5 - 2227/2430*n^10*l1^2*
         l2^2*l3^3*z4 - 3587/14580*n^10*l1^2*l2^2*l3^3*z3 + 4/729*n^10*
         l1^2*l2^2*l3^3*z3^2 - 625/5184*n^10*l1^2*l2^3*l3^2 + 5/9*n^10*
         l1^2*l2^3*l3^2*z5 - 25/108*n^10*l1^2*l2^3*l3^2*z4 - 65/324*
         n^10*l1^2*l2^3*l3^2*z3 - 61/2519424*n^10*l1^2*l2^5 + 1/13122*
         n^10*l1^2*l2^5*z5 - 1/52488*n^10*l1^2*l2^5*z4 - 5/157464*n^10*
         l1^2*l2^5*z3 + 15721/77760*n^10*l1^3*l3^4 + 1/18*n^10*l1^3*
         l3^4*z6 - 8/45*n^10*l1^3*l3^4*z5 - 113/2160*n^10*l1^3*l3^4*z4
          - 383/6480*n^10*l1^3*l3^4*z3 - 1/270*n^10*l1^3*l3^4*z3^2 - 
         501493/699840*n^10*l1^3*l2*l3^3 - 359/7290*n^10*l1^3*l2*l3^3*
         z7 + 5/243*n^10*l1^3*l2*l3^3*z6 + 4367/2430*n^10*l1^3*l2*l3^3*
         z5 - 7451/9720*n^10*l1^3*l2*l3^3*z4 - 293/810*n^10*l1^3*l2*
         l3^3*z3 + 2/1215*n^10*l1^3*l2*l3^3*z3*z4 - 2/1215*n^10*l1^3*l2
         *l3^3*z3^2 + 15643/38880*n^10*l1^3*l2^2*l3^2 - 5/18*n^10*l1^3*
         l2^2*l3^2*z5 - 179/1080*n^10*l1^3*l2^2*l3^2*z4 - 97/3240*n^10*
         l1^3*l2^2*l3^2*z3 + 169/933120*n^10*l1^3*l2^4 - 5/52488*n^10*
         l1^3*l2^4*z5 - 59/1049760*n^10*l1^3*l2^4*z4 - 139/3149280*n^10
         *l1^3*l2^4*z3 + 15643/19440*n^10*l1^4*l3^3 - 5/9*n^10*l1^4*
         l3^3*z5 - 179/540*n^10*l1^4*l3^3*z4 - 97/1620*n^10*l1^4*l3^3*
         z3 + 7837/1049760*n^11*l2^3*l3^4 + 2/729*n^11*l2^3*l3^4*z6 - 
         82/3645*n^11*l2^3*l3^4*z5 + 31/7290*n^11*l2^3*l3^4*z4 + 236/
         32805*n^11*l2^3*l3^4*z3 - 2/10935*n^11*l2^3*l3^4*z3^2 - 13889/
         77760*n^11*l1*l2*l3^5 + 10/81*n^11*l1*l2*l3^5*z6 - 8/81*n^11*
         l1*l2*l3^5*z5 - 239/540*n^11*l1*l2*l3^5*z4 + 1903/2430*n^11*l1
         *l2*l3^5*z3 + 16/81*n^11*l1*l2*l3^5*z3^2 + 55391/933120*n^11*
         l1*l2^2*l3^4 + 1/54*n^11*l1*l2^2*l3^4*z6 + 29/1620*n^11*l1*
         l2^2*l3^4*z5 - 163/2430*n^11*l1*l2^2*l3^4*z4 - 403/9720*n^11*
         l1*l2^2*l3^4*z3 - 1/810*n^11*l1*l2^2*l3^4*z3^2 + 13147/233280*
         n^11*l1*l2^3*l3^3 + 53/6561*n^11*l1*l2^3*l3^3*z6 + 227/3645*
         n^11*l1*l2^3*l3^3*z5 - 1789/17496*n^11*l1*l2^3*l3^3*z4 - 152/
         3645*n^11*l1*l2^3*l3^3*z3 + 7/32805*n^11*l1*l2^3*l3^3*z3^2 - 
         625/62208*n^11*l1*l2^4*l3^2 + 5/108*n^11*l1*l2^4*l3^2*z5 - 25/
         1296*n^11*l1*l2^4*l3^2*z4 - 65/3888*n^11*l1*l2^4*l3^2*z3 - 61/
         90699264*n^11*l1*l2^6 + 1/472392*n^11*l1*l2^6*z5 - 1/1889568*
         n^11*l1*l2^6*z4 - 5/5668704*n^11*l1*l2^6*z3 + 12533/51840*n^11
         *l1^2*l2*l3^4 + 2/81*n^11*l1^2*l2*l3^4*z6 - 7/405*n^11*l1^2*l2
         *l3^4*z5 - 649/3240*n^11*l1^2*l2*l3^4*z4 - 2849/29160*n^11*
         l1^2*l2*l3^4*z3 - 2/1215*n^11*l1^2*l2*l3^4*z3^2 - 625/5184*
         n^11*l1^2*l2^2*l3^3 + 5/9*n^11*l1^2*l2^2*l3^3*z5 - 25/108*n^11
         *l1^2*l2^2*l3^3*z4 - 65/324*n^11*l1^2*l2^2*l3^3*z3 - 28253/
         311040*n^11*l1^3*l3^4 + 5/12*n^11*l1^3*l3^4*z5 - 25/144*n^11*
         l1^3*l3^4*z4 - 2909/19440*n^11*l1^3*l3^4*z3 + 15643/58320*n^11
         *l1^3*l2*l3^3 - 5/27*n^11*l1^3*l2*l3^3*z5 - 179/1620*n^11*l1^3
         *l2*l3^3*z4 - 97/4860*n^11*l1^3*l2*l3^3*z3 + 173/116640*n^12*
         l2^2*l3^5 - 1/243*n^12*l2^2*l3^5*z5 + 2/3645*n^12*l2^2*l3^5*z4
          + 41/21870*n^12*l2^2*l3^5*z3 - 1123/38880*n^12*l1*l3^6 + 5/
         243*n^12*l1*l3^6*z6 - 4/243*n^12*l1*l3^6*z5 - 367/4860*n^12*l1
         *l3^6*z4 + 3823/29160*n^12*l1*l3^6*z3 + 8/243*n^12*l1*l3^6*
         z3^2 - 31/17280*n^12*l1*l2*l3^5 + 1/81*n^12*l1*l2*l3^5*z5 - 67/
         9720*n^12*l1*l2*l3^5*z4 - 113/29160*n^12*l1*l2*l3^5*z3 + 2087/
         155520*n^12*l1*l2^2*l3^4 + 1/486*n^12*l1*l2^2*l3^4*z6 + 109/
         2430*n^12*l1*l2^2*l3^4*z5 - 827/19440*n^12*l1*l2^2*l3^4*z4 - 
         3967/174960*n^12*l1*l2^2*l3^4*z3 - 1/7290*n^12*l1*l2^2*l3^4*
         z3^2 - 625/46656*n^12*l1*l2^3*l3^3 + 5/81*n^12*l1*l2^3*l3^3*z5
          - 25/972*n^12*l1*l2^3*l3^3*z4 - 65/2916*n^12*l1*l2^3*l3^3*z3
          - 625/10368*n^12*l1^2*l2*l3^4 + 5/18*n^12*l1^2*l2*l3^4*z5 - 
         25/216*n^12*l1^2*l2*l3^4*z4 - 65/648*n^12*l1^2*l2*l3^4*z3 + 
         15643/233280*n^12*l1^3*l3^4 - 5/108*n^12*l1^3*l3^4*z5 - 179/
         6480*n^12*l1^3*l3^4*z4 - 97/19440*n^12*l1^3*l3^4*z3 - 31/17280
         *n^13*l1*l2*l3^5 + 1/81*n^13*l1*l2*l3^5*z5 - 67/9720*n^13*l1*
         l2*l3^5*z4 - 113/29160*n^13*l1*l2*l3^5*z3 - 625/62208*n^13*l1*
         l2^2*l3^4 + 5/108*n^13*l1*l2^2*l3^4*z5 - 25/1296*n^13*l1*l2^2*
         l3^4*z4 - 65/3888*n^13*l1*l2^2*l3^4*z3 - 125/10368*n^13*l1^2*
         l3^5 + 1/18*n^13*l1^2*l3^5*z5 - 5/216*n^13*l1^2*l3^5*z4 - 13/
         648*n^13*l1^2*l3^5*z3 - 125/31104*n^14*l1*l2*l3^5 + 1/54*n^14*
         l1*l2*l3^5*z5 - 5/648*n^14*l1*l2*l3^5*z4 - 13/1944*n^14*l1*l2*
         l3^5*z3 - 125/186624*n^15*l1*l3^6 + 1/324*n^15*l1*l3^6*z5 - 5/
         3888*n^15*l1*l3^6*z4 - 13/11664*n^15*l1*l3^6*z3 ));

RG[l2] = ( + h * ( 4*l2*l3 + 4/3*l2^2 + 8/3*l1*l2 + 2*l1^2 + 5/9*n*l2^2
          + 4/3*n*l1*l2 + n*l1^2 + 1/9*n^2*l2^2 )

       + h^2 * (  - 82/9*l2*l3^2 - 58/9*l2^2*l3 - 343/162*l2^3 - 32/3*
         l1*l2*l3 - 58/9*l1*l2^2 - 8*l1^2*l3 - 49/9*l1^2*l2 - 8/3*l1^3
          - 10/3*n*l2^2*l3 - 3/2*n*l2^3 - 26/3*n*l1*l2*l3 - 4*n*l1*l2^2
          - 4*n*l1^2*l3 - 11/2*n*l1^2*l2 - 2/3*n*l1^3 - 14/9*n^2*l2^2*
         l3 - 5/18*n^2*l2^3 - 8/9*n^2*l1*l2^2 - 2/3*n^2*l1^2*l2 - 2/3*
         n^2*l1^3 - 5/9*n^3*l2*l3^2 - 5/162*n^3*l2^3 - 1/18*n^3*l1^2*l2
          )

       + h^3 * ( 821/27*l2*l3^3 + 224/9*l2*l3^3*z3 + 898/27*l2^2*l3^2
          + 80/3*l2^2*l3^2*z3 + 20713/972*l2^3*l3 + 1432/81*l2^3*l3*z3
          + 2561/486*l2^4 + 118/27*l2^4*z3 + 1334/27*l1*l2*l3^2 + 128/3
         *l1*l2*l3^2*z3 + 1642/27*l1*l2^2*l3 + 160/3*l1*l2^2*l3*z3 + 
         9667/486*l1*l2^3 + 1360/81*l1*l2^3*z3 + 667/18*l1^2*l3^2 + 32*
         l1^2*l3^2*z3 + 2725/54*l1^2*l2*l3 + 400/9*l1^2*l2*l3*z3 + 6733/
         216*l1^2*l2^2 + 748/27*l1^2*l2^2*z3 + 176/9*l1^3*l3 + 64/3*
         l1^3*l3*z3 + 572/27*l1^3*l2 + 16*l1^3*l2*z3 + 235/36*l1^4 + 14/
         3*l1^4*z3 + 6107/324*n*l2^2*l3^2 + 128/9*n*l2^2*l3^2*z3 + 5909/
         324*n*l2^3*l3 + 40/3*n*l2^3*l3*z3 + 19273/3888*n*l2^4 + 707/
         243*n*l2^4*z3 + 1360/27*n*l1*l2*l3^2 + 112/3*n*l1*l2*l3^2*z3
          + 2639/54*n*l1*l2^2*l3 + 304/9*n*l1*l2^2*l3*z3 + 21*n*l1*l2^3
          + 980/81*n*l1*l2^3*z3 + 667/36*n*l1^2*l3^2 + 16*n*l1^2*l3^2*
         z3 + 767/12*n*l1^2*l2*l3 + 136/3*n*l1^2*l2*l3*z3 + 39547/1296*
         n*l1^2*l2^2 + 142/9*n*l1^2*l2^2*z3 + 313/18*n*l1^3*l3 + 16/3*n
         *l1^3*l3*z3 + 1267/54*n*l1^3*l2 + 112/9*n*l1^3*l2*z3 + 25/6*n*
         l1^4 + 5/3*n*l1^4*z3 + 3439/324*n^2*l2^2*l3^2 + 64/9*n^2*l2^2*
         l3^2*z3 + 5321/972*n^2*l2^3*l3 + 8/3*n^2*l2^3*l3*z3 + 3517/
         1944*n^2*l2^4 + 167/243*n^2*l2^4*z3 + 2065/108*n^2*l1*l2^2*l3
          + 80/9*n^2*l1*l2^2*l3*z3 + 701/108*n^2*l1*l2^3 + 200/81*n^2*
         l1*l2^3*z3 + 130/9*n^2*l1^2*l2*l3 + 16/3*n^2*l1^2*l2*l3*z3 + 
         3785/324*n^2*l1^2*l2^2 + 44/9*n^2*l1^2*l2^2*z3 + 305/36*n^2*
         l1^3*l3 + 16/3*n^2*l1^3*l3*z3 + 683/108*n^2*l1^3*l2 + 16/9*n^2
         *l1^3*l2*z3 + 155/48*n^2*l1^4 + 2/3*n^2*l1^4*z3 + 92/27*n^3*l2
         *l3^3 + 16/9*n^3*l2*l3^3*z3 + 47/108*n^3*l2^2*l3^2 + 235/243*
         n^3*l2^3*l3 + 32/81*n^3*l2^3*l3*z3 + 599/2916*n^3*l2^4 + 25/
         486*n^3*l2^4*z3 + 43/27*n^3*l1*l2*l3^2 + 5/12*n^3*l1*l2^2*l3
          + 37/36*n^3*l1*l2^3 + 16/81*n^3*l1*l2^3*z3 + 43/36*n^3*l1^2*
         l3^2 + 325/108*n^3*l1^2*l2*l3 + 8/9*n^3*l1^2*l2*l3*z3 + 35/27*
         n^3*l1^2*l2^2 + 8/27*n^3*l1^2*l2^2*z3 + 32/27*n^3*l1^3*l2 + 4/
         9*n^3*l1^3*l2*z3 - 1/8*n^3*l1^4 - 19/648*n^4*l2^2*l3^2 - 95/
         486*n^4*l2^3*l3 + 13/972*n^4*l2^4 - 31/108*n^4*l1*l2*l3^2 + 13/
         972*n^4*l1*l2^3 + 43/72*n^4*l1^2*l3^2 + 85/648*n^4*l1^2*l2^2
          - 5/108*n^4*l1^3*l2 - 13/144*n^4*l1^4 - 191/648*n^5*l2^2*l3^2
          - 17/11664*n^5*l2^4 - 5/1296*n^5*l1^2*l2^2 - 13/108*n^6*l2*
         l3^3 )

       + h^4 * (  - 19679/162*l2*l3^4 - 7280/27*l2*l3^4*z5 + 40*l2*l3^4
         *z4 - 168*l2*l3^4*z3 - 44377/243*l2^2*l3^3 - 31840/81*l2^2*
         l3^3*z5 + 1600/27*l2^2*l3^3*z4 - 19696/81*l2^2*l3^3*z3 - 
         1506721/8748*l2^3*l3^2 - 275080/729*l2^3*l3^2*z5 + 13292/243*
         l2^3*l3^2*z4 - 167372/729*l2^3*l3^2*z3 - 81067/972*l2^4*l3 - 
         133420/729*l2^4*l3*z5 + 694/27*l2^4*l3*z4 - 79436/729*l2^4*l3*
         z3 - 1144033/69984*l2^5 - 234185/6561*l2^5*z5 + 6731/1458*l2^5
         *z4 - 273773/13122*l2^5*z3 - 58640/243*l1*l2*l3^3 - 47360/81*
         l1*l2*l3^3*z5 + 2240/27*l1*l2*l3^3*z4 - 30080/81*l1*l2*l3^3*z3
          - 112847/243*l1*l2^2*l3^2 - 88480/81*l1*l2^2*l3^2*z5 + 1376/9
         *l1*l2^2*l3^2*z4 - 52544/81*l1*l2^2*l3^2*z3 - 673790/2187*l1*
         l2^3*l3 - 169760/243*l1*l2^3*l3*z5 + 23152/243*l1*l2^3*l3*z4
          - 99968/243*l1*l2^3*l3*z3 - 693557/8748*l1*l2^4 - 131060/729*
         l1*l2^4*z5 + 16160/729*l1*l2^4*z4 - 224188/2187*l1*l2^4*z3 - 
         14660/81*l1^2*l3^3 - 11840/27*l1^2*l3^3*z5 + 560/9*l1^2*l3^3*
         z4 - 7520/27*l1^2*l3^3*z3 - 183091/486*l1^2*l2*l3^2 - 24400/27
         *l1^2*l2*l3^2*z5 + 3416/27*l1^2*l2*l3^2*z4 - 14896/27*l1^2*l2*
         l3^2*z3 - 73201/162*l1^2*l2^2*l3 - 29800/27*l1^2*l2^2*l3*z5 + 
         3776/27*l1^2*l2^2*l3*z4 - 50600/81*l1^2*l2^2*l3*z3 - 2749267/
         17496*l1^2*l2^3 - 28820/81*l1^2*l2^3*z5 + 10436/243*l1^2*l2^3*
         z4 - 48956/243*l1^2*l2^3*z3 - 10652/81*l1^3*l3^2 - 3520/9*l1^3
         *l3^2*z5 + 512/9*l1^3*l3^2*z4 - 2080/9*l1^3*l3^2*z3 - 8227/27*
         l1^3*l2*l3 - 56800/81*l1^3*l2*l3*z5 + 752/9*l1^3*l2*l3*z4 - 
         32000/81*l1^3*l2*l3*z3 - 77047/486*l1^3*l2^2 - 89440/243*l1^3*
         l2^2*z5 + 3320/81*l1^3*l2^2*z4 - 5392/27*l1^3*l2^2*z3 - 2153/
         27*l1^4*l3 - 5140/27*l1^4*l3*z5 + 50/3*l1^4*l3*z4 - 2648/27*
         l1^4*l3*z3 - 9005/108*l1^4*l2 - 520/3*l1^4*l2*z5 + 203/9*l1^4*
         l2*z4 - 8164/81*l1^4*l2*z3 - 1237/81*l1^5 - 1100/27*l1^5*z5 + 
         4*l1^5*z4 - 484/27*l1^5*z3 - 81821/729*n*l2^2*l3^3 - 54080/243
         *n*l2^2*l3^3*z5 + 2840/81*n*l2^2*l3^3*z4 - 32768/243*n*l2^2*
         l3^3*z3 - 18113/108*n*l2^3*l3^2 - 25480/81*n*l2^3*l3^2*z5 + 
         428/9*n*l2^3*l3^2*z4 - 14992/81*n*l2^3*l3^2*z3 - 1247051/13122
         *n*l2^4*l3 - 347810/2187*n*l2^4*l3*z5 + 17873/729*n*l2^4*l3*z4
          - 214330/2187*n*l2^4*l3*z3 - 2169857/104976*n*l2^5 - 210110/
         6561*n*l2^5*z5 + 7163/1458*n*l2^5*z4 - 135737/6561*n*l2^5*z3
          - 74491/243*n*l1*l2*l3^3 - 48160/81*n*l1*l2*l3^3*z5 + 2560/27
         *n*l1*l2*l3^3*z4 - 29008/81*n*l1*l2*l3^3*z3 - 107968/243*n*l1*
         l2^2*l3^2 - 68080/81*n*l1*l2^2*l3^2*z5 + 3656/27*n*l1*l2^2*
         l3^2*z4 - 43280/81*n*l1*l2^2*l3^2*z3 - 3337165/8748*n*l1*l2^3*
         l3 - 483320/729*n*l1*l2^3*l3*z5 + 24824/243*n*l1*l2^3*l3*z4 - 
         299608/729*n*l1*l2^3*l3*z3 - 677605/6561*n*l1*l2^4 - 344390/
         2187*n*l1*l2^4*z5 + 6040/243*n*l1*l2^4*z4 - 227810/2187*n*l1*
         l2^4*z3 - 7330/81*n*l1^2*l3^3 - 5920/27*n*l1^2*l3^3*z5 + 280/9
         *n*l1^2*l3^3*z4 - 3760/27*n*l1^2*l3^3*z3 - 172195/324*n*l1^2*
         l2*l3^2 - 29560/27*n*l1^2*l2*l3^2*z5 + 1484/9*n*l1^2*l2*l3^2*
         z4 - 17960/27*n*l1^2*l2*l3^2*z3 - 1657075/2916*n*l1^2*l2^2*l3
          - 76100/81*n*l1^2*l2^2*l3*z5 + 12364/81*n*l1^2*l2^2*l3*z4 - 
         49844/81*n*l1^2*l2^2*l3*z3 - 7310425/34992*n*l1^2*l2^3 - 
         239110/729*n*l1^2*l2^3*z5 + 12280/243*n*l1^2*l2^3*z4 - 156014/
         729*n*l1^2*l2^3*z3 - 13259/81*n*l1^3*l3^2 - 240*n*l1^3*l3^2*z5
          + 344/9*n*l1^3*l3^2*z4 - 1544/9*n*l1^3*l3^2*z3 - 191539/486*n
         *l1^3*l2*l3 - 18880/27*n*l1^3*l2*l3*z5 + 2768/27*n*l1^3*l2*l3*
         z4 - 3860/9*n*l1^3*l2*l3*z3 - 155113/729*n*l1^3*l2^2 - 73060/
         243*n*l1^3*l2^2*z5 + 4150/81*n*l1^3*l2^2*z4 - 52564/243*n*l1^3
         *l2^2*z3 - 8176/81*n*l1^4*l3 - 3550/27*n*l1^4*l3*z5 + 253/9*n*
         l1^4*l3*z4 - 2762/27*n*l1^4*l3*z3 - 196577/1944*n*l1^4*l2 - 
         13720/81*n*l1^4*l2*z5 + 1277/54*n*l1^4*l2*z4 - 8753/81*n*l1^4*
         l2*z3 - 127/6*n*l1^5 - 710/27*n*l1^5*z5 + 46/9*n*l1^5*z4 - 632/
         27*n*l1^5*z3 - 52501/729*n^2*l2^2*l3^3 - 30400/243*n^2*l2^2*
         l3^3*z5 + 1720/81*n^2*l2^2*l3^3*z4 - 17728/243*n^2*l2^2*l3^3*
         z3 - 613163/8748*n^2*l2^3*l3^2 - 71560/729*n^2*l2^3*l3^2*z5 + 
         196/9*n^2*l2^3*l3^2*z4 - 49964/729*n^2*l2^3*l3^2*z3 - 1234199/
         26244*n^2*l2^4*l3 - 122410/2187*n^2*l2^4*l3*z5 + 9367/729*n^2*
         l2^4*l3*z4 - 90419/2187*n^2*l2^4*l3*z3 - 814823/78732*n^2*l2^5
          - 68780/6561*n^2*l2^5*z5 + 4754/2187*n^2*l2^5*z4 - 110419/
         13122*n^2*l2^5*z3 - 53984/243*n^2*l1*l2^2*l3^2 - 25520/81*n^2*
         l1*l2^2*l3^2*z5 + 1612/27*n^2*l1*l2^2*l3^2*z4 - 16288/81*n^2*
         l1*l2^2*l3^2*z3 - 768839/4374*n^2*l1*l2^3*l3 - 150640/729*n^2*
         l1*l2^3*l3*z5 + 3956/81*n^2*l1*l2^3*l3*z4 - 118454/729*n^2*l1*
         l2^3*l3*z3 - 220487/4374*n^2*l1*l2^4 - 117370/2187*n^2*l1*l2^4
         *z5 + 7691/729*n^2*l1*l2^4*z4 - 93974/2187*n^2*l1*l2^4*z3 - 
         4988/27*n^2*l1^2*l2*l3^2 - 6800/27*n^2*l1^2*l2*l3^2*z5 + 560/9
         *n^2*l1^2*l2*l3^2*z4 - 5668/27*n^2*l1^2*l2*l3^2*z3 - 193241/
         729*n^2*l1^2*l2^2*l3 - 29000/81*n^2*l1^2*l2^2*l3*z5 + 5864/81*
         n^2*l1^2*l2^2*l3*z4 - 6988/27*n^2*l1^2*l2^2*l3*z3 - 1757011/
         17496*n^2*l1^2*l2^3 - 73840/729*n^2*l1^2*l2^3*z5 + 1685/81*n^2
         *l1^2*l2^3*z4 - 63751/729*n^2*l1^2*l2^3*z3 - 6101/81*n^2*l1^3*
         l3^2 - 1360/9*n^2*l1^3*l3^2*z5 + 236/9*n^2*l1^3*l3^2*z4 - 808/
         9*n^2*l1^3*l3^2*z3 - 26861/162*n^2*l1^3*l2*l3 - 14560/81*n^2*
         l1^3*l2*l3*z5 + 428/9*n^2*l1^3*l2*l3*z4 - 13970/81*n^2*l1^3*l2
         *l3*z3 - 298313/2916*n^2*l1^3*l2^2 - 28180/243*n^2*l1^3*l2^2*
         z5 + 1627/81*n^2*l1^3*l2^2*z4 - 6941/81*n^2*l1^3*l2^2*z3 - 
         4597/108*n^2*l1^4*l3 - 2060/27*n^2*l1^4*l3*z5 + 28/3*n^2*l1^4*
         l3*z4 - 1183/27*n^2*l1^4*l3*z3 - 219949/3888*n^2*l1^4*l2 - 
         3470/81*n^2*l1^4*l2*z5 + 59/6*n^2*l1^4*l2*z4 - 6605/162*n^2*
         l1^4*l2*z3 - 2087/162*n^2*l1^5 - 370/27*n^2*l1^5*z5 + 2*n^2*
         l1^5*z4 - 181/27*n^2*l1^5*z3 - 3479/162*n^3*l2*l3^4 - 280/9*
         n^3*l2*l3^4*z5 + 68/9*n^3*l2*l3^4*z4 - 560/27*n^3*l2*l3^4*z3
          - 3971/486*n^3*l2^2*l3^3 - 640/81*n^3*l2^2*l3^3*z5 + 128/27*
         n^3*l2^2*l3^3*z4 - 260/27*n^3*l2^2*l3^3*z3 - 43861/1944*n^3*
         l2^3*l3^2 - 5680/243*n^3*l2^3*l3^2*z5 + 2342/243*n^3*l2^3*l3^2
         *z4 - 5626/243*n^3*l2^3*l3^2*z3 - 144541/13122*n^3*l2^4*l3 - 
         20275/2187*n^3*l2^4*l3*z5 + 2147/486*n^3*l2^4*l3*z4 - 24974/
         2187*n^3*l2^4*l3*z3 - 1560697/629856*n^3*l2^5 - 21695/13122*
         n^3*l2^5*z5 + 365/729*n^3*l2^5*z4 - 24091/13122*n^3*l2^5*z3 - 
         3692/243*n^3*l1*l2*l3^3 - 1280/81*n^3*l1*l2*l3^3*z5 + 160/27*
         n^3*l1*l2*l3^3*z4 - 112/9*n^3*l1*l2*l3^3*z3 - 10175/243*n^3*l1
         *l2^2*l3^2 - 2720/81*n^3*l1*l2^2*l3^2*z5 + 220/9*n^3*l1*l2^2*
         l3^2*z4 - 4336/81*n^3*l1*l2^2*l3^2*z3 - 318487/8748*n^3*l1*
         l2^3*l3 - 22880/729*n^3*l1*l2^3*l3*z5 + 2852/243*n^3*l1*l2^3*
         l3*z4 - 25192/729*n^3*l1*l2^3*l3*z3 - 149311/13122*n^3*l1*l2^4
          - 16315/2187*n^3*l1*l2^4*z5 + 2951/1458*n^3*l1*l2^4*z4 - 
         18575/2187*n^3*l1*l2^4*z3 - 923/81*n^3*l1^2*l3^3 - 320/27*n^3*
         l1^2*l3^3*z5 + 40/9*n^3*l1^2*l3^3*z4 - 28/3*n^3*l1^2*l3^3*z3
          - 36419/972*n^3*l1^2*l2*l3^2 - 1160/27*n^3*l1^2*l2*l3^2*z5 + 
         272/27*n^3*l1^2*l2*l3^2*z4 - 74/3*n^3*l1^2*l2*l3^2*z3 - 11396/
         243*n^3*l1^2*l2^2*l3 - 3280/81*n^3*l1^2*l2^2*l3*z5 + 148/9*n^3
         *l1^2*l2^2*l3*z4 - 164/3*n^3*l1^2*l2^2*l3*z3 - 48383/2187*n^3*
         l1^2*l2^3 - 4360/243*n^3*l1^2*l2^3*z5 + 898/243*n^3*l1^2*l2^3*
         z4 - 1313/81*n^3*l1^2*l2^3*z3 - 190/81*n^3*l1^3*l3^2 + 16/9*
         n^3*l1^3*l3^2*z4 - 16/9*n^3*l1^3*l3^2*z3 - 10511/324*n^3*l1^3*
         l2*l3 - 3640/81*n^3*l1^3*l2*l3*z5 + 28/3*n^3*l1^3*l2*l3*z4 - 
         2342/81*n^3*l1^3*l2*l3*z3 - 64585/2916*n^3*l1^3*l2^2 - 3400/
         243*n^3*l1^3*l2^2*z5 + 271/81*n^3*l1^3*l2^2*z4 - 1316/81*n^3*
         l1^3*l2^2*z3 - 595/108*n^3*l1^4*l3 + 8/3*n^3*l1^4*l3*z4 - 89/9
         *n^3*l1^4*l3*z3 - 105845/7776*n^3*l1^4*l2 - 295/27*n^3*l1^4*l2
         *z5 + 29/18*n^3*l1^4*l2*z4 - 583/81*n^3*l1^4*l2*z3 - 3*n^3*
         l1^5 - 5/27*n^3*l1^5*z5 + 1/6*n^3*l1^5*z4 - 10/9*n^3*l1^5*z3
          - 2726/729*n^4*l2^2*l3^3 - 800/243*n^4*l2^2*l3^3*z5 + 244/81*
         n^4*l2^2*l3^3*z4 - 6*n^4*l2^2*l3^3*z3 - 29363/8748*n^4*l2^3*
         l3^2 - 1600/729*n^4*l2^3*l3^2*z5 + 34/9*n^4*l2^3*l3^2*z4 - 
         5435/729*n^4*l2^3*l3^2*z3 - 22559/26244*n^4*l2^4*l3 - 1900/
         2187*n^4*l2^4*l3*z5 + 466/729*n^4*l2^4*l3*z4 - 3647/2187*n^4*
         l2^4*l3*z3 - 60191/209952*n^4*l2^5 - 875/6561*n^4*l2^5*z5 + 67/
         972*n^4*l2^5*z4 - 2585/13122*n^4*l2^5*z3 - 4529/486*n^4*l1*l2*
         l3^3 - 640/81*n^4*l1*l2*l3^3*z5 + 224/27*n^4*l1*l2*l3^3*z4 - 
         148/9*n^4*l1*l2*l3^3*z3 + 79/972*n^4*l1*l2^2*l3^2 + 76/27*n^4*
         l1*l2^2*l3^2*z4 - 136/27*n^4*l1*l2^2*l3^2*z3 - 1877/2187*n^4*
         l1*l2^3*l3 - 1120/729*n^4*l1*l2^3*l3*z5 + 448/243*n^4*l1*l2^3*
         l3*z4 - 4100/729*n^4*l1*l2^3*l3*z3 - 15329/13122*n^4*l1*l2^4
          - 1105/2187*n^4*l1*l2^4*z5 + 73/486*n^4*l1*l2^4*z4 - 1223/
         2187*n^4*l1*l2^4*z3 - 923/162*n^4*l1^2*l3^3 - 160/27*n^4*l1^2*
         l3^3*z5 + 20/9*n^4*l1^2*l3^3*z4 - 14/3*n^4*l1^2*l3^3*z3 + 46/
         81*n^4*l1^2*l2*l3^2 + 34/9*n^4*l1^2*l2*l3^2*z4 - 73/9*n^4*l1^2
         *l2*l3^2*z3 - 11009/2916*n^4*l1^2*l2^2*l3 - 280/81*n^4*l1^2*
         l2^2*l3*z5 + 98/81*n^4*l1^2*l2^2*l3*z4 - 199/81*n^4*l1^2*l2^2*
         l3*z3 - 39527/17496*n^4*l1^2*l2^3 - 250/243*n^4*l1^2*l2^3*z5
          + 109/486*n^4*l1^2*l2^3*z4 - 1096/729*n^4*l1^2*l2^3*z3 + 140/
         81*n^4*l1^3*l3^2 + 4/9*n^4*l1^3*l3^2*z4 - 22/9*n^4*l1^3*l3^2*
         z3 + 68/243*n^4*l1^3*l2*l3 + 28/27*n^4*l1^3*l2*l3*z4 - 130/27*
         n^4*l1^3*l2*l3*z3 - 172/81*n^4*l1^3*l2^2 - 440/243*n^4*l1^3*
         l2^2*z5 + 20/81*n^4*l1^3*l2^2*z4 - 262/243*n^4*l1^3*l2^2*z3 - 
         413/324*n^4*l1^4*l3 - 20/27*n^4*l1^4*l3*z5 + 2/9*n^4*l1^4*l3*
         z4 + 17/27*n^4*l1^4*l3*z3 - 1531/2592*n^4*l1^4*l2 - 10/81*n^4*
         l1^4*l2*z5 + 1/54*n^4*l1^4*l2*z4 - 89/162*n^4*l1^4*l2*z3 - 65/
         162*n^4*l1^5 - 5/27*n^4*l1^5*z5 - 1/36*n^4*l1^5*z4 - 13/54*n^4
         *l1^5*z3 - 880/729*n^5*l2^2*l3^3 - 160/243*n^5*l2^2*l3^3*z5 + 
         164/81*n^5*l2^2*l3^3*z4 - 106/27*n^5*l2^2*l3^3*z3 + 8827/17496
         *n^5*l2^3*l3^2 + 2/9*n^5*l2^3*l3^2*z4 - 4/9*n^5*l2^3*l3^2*z3
          + 319/13122*n^5*l2^4*l3 - 100/2187*n^5*l2^4*l3*z5 + 56/729*
         n^5*l2^4*l3*z4 - 128/2187*n^5*l2^4*l3*z3 - 1441/104976*n^5*
         l2^5 - 50/6561*n^5*l2^5*z5 + 25/8748*n^5*l2^5*z4 + 77/6561*n^5
         *l2^5*z3 + 494/243*n^5*l1*l2^2*l3^2 + 20/27*n^5*l1*l2^2*l3^2*
         z4 - 59/27*n^5*l1*l2^2*l3^2*z3 - 233/8748*n^5*l1*l2^3*l3 + 2/3
         *n^5*l1*l2^3*l3*z3 - 283/13122*n^5*l1*l2^4 - 25/2187*n^5*l1*
         l2^4*z5 + 4/729*n^5*l1*l2^4*z4 - 23/729*n^5*l1*l2^4*z3 + 217/
         216*n^5*l1^2*l2*l3^2 + 4/9*n^5*l1^2*l2*l3^2*z4 - 7/9*n^5*l1^2*
         l2*l3^2*z3 + 545/729*n^5*l1^2*l2^2*l3 + 10/81*n^5*l1^2*l2^2*l3
         *z4 - 76/81*n^5*l1^2*l2^2*l3*z3 - 1183/11664*n^5*l1^2*l2^3 - 
         40/729*n^5*l1^2*l2^3*z5 - 10/729*n^5*l1^2*l2^3*z3 + 233/324*
         n^5*l1^3*l3^2 + 4/9*n^5*l1^3*l3^2*z4 - 13/9*n^5*l1^3*l3^2*z3
          - 32/729*n^5*l1^3*l2^2 - 1/81*n^5*l1^3*l2^2*z4 + 2/243*n^5*
         l1^3*l2^2*z3 + 31/864*n^5*l1^4*l2 - 5/81*n^5*l1^4*l2*z5 + 1/27
         *n^5*l1^4*l2*z3 + 1/12*n^5*l1^5 - 7/162*n^6*l2*l3^4 + 4/9*n^6*
         l2*l3^4*z4 - 8/9*n^6*l2*l3^4*z3 + 101/972*n^6*l2^2*l3^3 + 793/
         8748*n^6*l2^3*l3^2 + 8/243*n^6*l2^3*l3^2*z4 + 28/243*n^6*l2^3*
         l3^2*z3 - 298/6561*n^6*l2^4*l3 + 1/9*n^6*l2^4*l3*z3 + 181/
         104976*n^6*l2^5 - 5/13122*n^6*l2^5*z5 + 94/243*n^6*l1*l2*l3^3
          - 8/27*n^6*l1*l2*l3^3*z3 - 55/486*n^6*l1*l2^2*l3^2 + 7/9*n^6*
         l1*l2^2*l3^2*z3 + 17/4374*n^6*l1*l2^4 - 1/729*n^6*l1*l2^4*z3
          + 47/162*n^6*l1^2*l3^3 - 2/9*n^6*l1^2*l3^3*z3 + 172/243*n^6*
         l1^2*l2*l3^2 + 2/27*n^6*l1^2*l2*l3^2*z4 - 17/27*n^6*l1^2*l2*
         l3^2*z3 - 5/17496*n^6*l1^2*l2^3 + 2/729*n^6*l1^2*l2^3*z3 + 7/
         864*n^6*l1^4*l2 - 13/1458*n^7*l2^2*l3^3 + 7/81*n^7*l2^2*l3^3*
         z3 - 1535/17496*n^7*l2^3*l3^2 + 5/27*n^7*l2^3*l3^2*z3 + 71/
         629856*n^7*l2^5 - 73/972*n^7*l1*l2*l3^3 + 8/27*n^7*l1*l2*l3^3*
         z3 + 47/324*n^7*l1^2*l3^3 - 1/9*n^7*l1^2*l3^3*z3 - 107/1458*
         n^8*l2^2*l3^3 + 11/81*n^8*l2^2*l3^3*z3 - 29/1296*n^9*l2*l3^4
          + 1/27*n^9*l2*l3^4*z3 )

       + h^5 * ( 389095/729*l2*l3^5 + 28420/9*l2*l3^5*z7 - 63500/81*l2*
         l3^5*z6 + 179696/81*l2*l3^5*z5 - 27166/81*l2*l3^5*z4 + 259358/
         243*l2*l3^5*z3 + 13288/81*l2*l3^5*z3^2 + 1501811/1458*l2^2*
         l3^4 + 52430/9*l2^2*l3^4*z7 - 118900/81*l2^2*l3^4*z6 + 111140/
         27*l2^2*l3^4*z5 - 50584/81*l2^2*l3^4*z4 + 159224/81*l2^2*l3^4*
         z3 + 23176/81*l2^2*l3^4*z3^2 + 11144171/8748*l2^3*l3^3 + 
         589862/81*l2^3*l3^3*z7 - 3885350/2187*l2^3*l3^3*z6 + 3680864/
         729*l2^3*l3^3*z5 - 542405/729*l2^3*l3^3*z4 + 5275577/2187*l2^3
         *l3^3*z3 + 828340/2187*l2^3*l3^3*z3^2 + 23932175/26244*l2^4*
         l3^2 + 280819/54*l2^4*l3^2*z7 - 2711825/2187*l2^4*l3^2*z6 + 
         7767167/2187*l2^4*l3^2*z5 - 370160/729*l2^4*l3^2*z4 + 7384897/
         4374*l2^4*l3^2*z3 + 603862/2187*l2^4*l3^2*z3^2 + 221714057/
         629856*l2^5*l3 + 5853589/2916*l2^5*l3*z7 - 12026575/26244*l2^5
         *l3*z6 + 2926118/2187*l2^5*l3*z5 - 3229201/17496*l2^5*l3*z4 + 
         3746777/5832*l2^5*l3*z3 + 1449097/13122*l2^5*l3*z3^2 + 
         18222943/314928*l2^6 + 5802433/17496*l2^6*z7 - 1397600/19683*
         l2^6*z6 + 12641029/59049*l2^6*z5 - 738271/26244*l2^6*z4 + 
         49093865/472392*l2^6*z3 + 377381/19683*l2^6*z3^2 + 32864/27*l1
         *l2*l3^4 + 74480/9*l1*l2*l3^4*z7 - 159400/81*l1*l2*l3^4*z6 + 
         463280/81*l1*l2*l3^4*z5 - 23108/27*l1*l2*l3^4*z4 + 682892/243*
         l1*l2*l3^4*z3 + 496*l1*l2*l3^4*z3^2 + 4756777/1458*l1*l2^2*
         l3^3 + 183064/9*l1*l2^2*l3^3*z7 - 1174400/243*l1*l2^2*l3^3*z6
          + 3370528/243*l1*l2^2*l3^3*z5 - 161320/81*l1*l2^2*l3^3*z4 + 
         1584736/243*l1*l2^2*l3^3*z3 + 274624/243*l1*l2^2*l3^3*z3^2 + 
         86130143/26244*l1*l2^3*l3^2 + 176204/9*l1*l2^3*l3^2*z7 - 
         9980900/2187*l1*l2^3*l3^2*z6 + 28872824/2187*l1*l2^3*l3^2*z5
          - 1353602/729*l1*l2^3*l3^2*z4 + 13635542/2187*l1*l2^3*l3^2*z3
          + 2362552/2187*l1*l2^3*l3^2*z3^2 + 87703157/52488*l1*l2^4*l3
          + 7244209/729*l1*l2^4*l3*z7 - 4817000/2187*l1*l2^4*l3*z6 + 
         42716128/6561*l1*l2^4*l3*z5 - 637948/729*l1*l2^4*l3*z4 + 
         6750010/2187*l1*l2^4*l3*z3 + 413368/729*l1*l2^4*l3*z3^2 + 
         106128407/314928*l1*l2^5 + 961037/486*l1*l2^5*z7 - 16348075/
         39366*l1*l2^5*z6 + 24781229/19683*l1*l2^5*z5 - 4275263/26244*
         l1*l2^5*z4 + 5337499/8748*l1*l2^5*z3 + 2285917/19683*l1*l2^5*
         z3^2 + 8216/9*l1^2*l3^4 + 18620/3*l1^2*l3^4*z7 - 39850/27*l1^2
         *l3^4*z6 + 115820/27*l1^2*l3^4*z5 - 5777/9*l1^2*l3^4*z4 + 
         170723/81*l1^2*l3^4*z3 + 372*l1^2*l3^4*z3^2 + 7543681/2916*
         l1^2*l2*l3^3 + 151508/9*l1^2*l2*l3^3*z7 - 322100/81*l1^2*l2*
         l3^3*z6 + 2794424/243*l1^2*l2*l3^3*z5 - 135562/81*l1^2*l2*l3^3
         *z4 + 1341446/243*l1^2*l2*l3^3*z3 + 79448/81*l1^2*l2*l3^3*z3^2
          + 26900501/5832*l1^2*l2^2*l3^2 + 802375/27*l1^2*l2^2*l3^2*z7
          - 1625225/243*l1^2*l2^2*l3^2*z6 + 177848/9*l1^2*l2^2*l3^2*z5
          - 430919/162*l1^2*l2^2*l3^2*z4 + 4386385/486*l1^2*l2^2*l3^2*
         z3 + 420886/243*l1^2*l2^2*l3^2*z3^2 + 56772535/17496*l1^2*l2^3
         *l3 + 4771669/243*l1^2*l2^3*l3*z7 - 3096275/729*l1^2*l2^3*l3*
         z6 + 27709424/2187*l1^2*l2^3*l3*z5 - 813101/486*l1^2*l2^3*l3*
         z4 + 2917457/486*l1^2*l2^3*l3*z3 + 828530/729*l1^2*l2^3*l3*
         z3^2 + 348828721/419904*l1^2*l2^4 + 3213469/648*l1^2*l2^4*z7
          - 53603975/52488*l1^2*l2^4*z6 + 27254851/8748*l1^2*l2^4*z5 - 
         13903915/34992*l1^2*l2^4*z4 + 52594849/34992*l1^2*l2^4*z3 + 
         7802189/26244*l1^2*l2^4*z3^2 + 199646/243*l1^3*l3^3 + 20384/3*
         l1^3*l3^3*z7 - 44000/27*l1^3*l3^3*z6 + 368000/81*l1^3*l3^3*z5
          - 2000/3*l1^3*l3^3*z4 + 171536/81*l1^3*l3^3*z3 + 11840/27*
         l1^3*l3^3*z3^2 + 246808/81*l1^3*l2*l3^2 + 173068/9*l1^3*l2*
         l3^2*z7 - 1019200/243*l1^3*l2*l3^2*z6 + 3075592/243*l1^3*l2*
         l3^2*z5 - 134416/81*l1^3*l2*l3^2*z4 + 472004/81*l1^3*l2*l3^2*
         z3 + 267008/243*l1^3*l2*l3^2*z3^2 + 6191035/1944*l1^3*l2^2*l3
          + 536060/27*l1^3*l2^2*l3*z7 - 335800/81*l1^3*l2^2*l3*z6 + 
         3073184/243*l1^3*l2^2*l3*z5 - 128942/81*l1^3*l2^2*l3*z4 + 5828
         *l1^3*l2^2*l3*z3 + 94928/81*l1^3*l2^2*l3*z3^2 + 39210533/34992
         *l1^3*l2^3 + 536648/81*l1^3*l2^3*z7 - 982600/729*l1^3*l2^3*z6
          + 8990314/2187*l1^3*l2^3*z5 - 126643/243*l1^3*l2^3*z4 + 
         4377931/2187*l1^3*l2^3*z3 + 289072/729*l1^3*l2^3*z3^2 + 487427/
         648*l1^4*l3^2 + 9849/2*l1^4*l3^2*z7 - 78325/81*l1^4*l3^2*z6 + 
         255365/81*l1^4*l3^2*z5 - 9673/27*l1^4*l3^2*z4 + 223259/162*
         l1^4*l3^2*z3 + 23270/81*l1^4*l3^2*z3^2 + 12812137/7776*l1^4*l2
         *l3 + 267589/27*l1^4*l2*l3*z7 - 6125/3*l1^4*l2*l3*z6 + 1503025/
         243*l1^4*l2*l3*z5 - 43451/54*l1^4*l2*l3*z4 + 159833/54*l1^4*l2
         *l3*z3 + 46310/81*l1^4*l2*l3*z3^2 + 6634877/7776*l1^4*l2^2 + 
         540029/108*l1^4*l2^2*z7 - 2906875/2916*l1^4*l2^2*z6 + 8939563/
         2916*l1^4*l2^2*z5 - 186967/486*l1^4*l2^2*z4 + 2863807/1944*
         l1^4*l2^2*z3 + 451285/1458*l1^4*l2^2*z3^2 + 205681/648*l1^5*l3
          + 2009*l1^5*l3*z7 - 11350/27*l1^5*l3*z6 + 35012/27*l1^5*l3*z5
          - 442/3*l1^5*l3*z4 + 43486/81*l1^5*l3*z3 + 3100/27*l1^5*l3*
         z3^2 + 1394815/3888*l1^5*l2 + 108829/54*l1^5*l2*z7 - 100625/
         243*l1^5*l2*z6 + 10996/9*l1^5*l2*z5 - 1384/9*l1^5*l2*z4 + 
         146182/243*l1^5*l2*z3 + 28978/243*l1^5*l2*z3^2 + 858845/15552*
         l1^6 + 24059/72*l1^6*z7 - 10025/162*l1^6*z6 + 10561/54*l1^6*z5
          - 704/27*l1^6*z4 + 31631/324*l1^6*z3 + 1841/81*l1^6*z3^2 + 
         984203/1458*n*l2^2*l3^4 + 92120/27*n*l2^2*l3^4*z7 - 217225/243
         *n*l2^2*l3^4*z6 + 594890/243*n*l2^2*l3^4*z5 - 20243/54*n*l2^2*
         l3^4*z4 + 1670971/1458*n*l2^2*l3^4*z3 + 11458/81*n*l2^2*l3^4*
         z3^2 + 7983601/5832*n*l2^3*l3^3 + 173362/27*n*l2^3*l3^3*z7 - 
         397850/243*n*l2^3*l3^3*z6 + 367684/81*n*l2^3*l3^3*z5 - 54215/
         81*n*l2^3*l3^3*z4 + 1542031/729*n*l2^3*l3^3*z3 + 6988/27*n*
         l2^3*l3^3*z3^2 + 369546349/314928*n*l2^4*l3^2 + 554239/108*n*
         l2^4*l3^2*z7 - 947600/729*n*l2^4*l3^2*z6 + 1763033/486*n*l2^4*
         l3^2*z5 - 1576303/2916*n*l2^4*l3^2*z4 + 7747781/4374*n*l2^4*
         l3^2*z3 + 435292/2187*n*l2^4*l3^2*z3^2 + 323750927/629856*n*
         l2^5*l3 + 174734/81*n*l2^5*l3*z7 - 3515275/6561*n*l2^5*l3*z6
          + 6638639/4374*n*l2^5*l3*z5 - 1974173/8748*n*l2^5*l3*z4 + 
         10126553/13122*n*l2^5*l3*z3 + 545312/6561*n*l2^5*l3*z3^2 + 
         2034080555/22674816*n*l2^6 + 18780671/52488*n*l2^6*z7 - 
         28147375/314928*n*l2^6*z6 + 30471295/118098*n*l2^6*z5 - 
         23957423/629856*n*l2^6*z4 + 252703765/1889568*n*l2^6*z3 + 
         1948405/157464*n*l2^6*z3^2 + 910259/486*n*l1*l2*l3^4 + 82810/9
         *n*l1*l2*l3^4*z7 - 197300/81*n*l1*l2*l3^4*z6 + 536980/81*n*l1*
         l2*l3^4*z5 - 27476/27*n*l1*l2*l3^4*z4 + 750124/243*n*l1*l2*
         l3^4*z3 + 9784/27*n*l1*l2*l3^4*z3^2 + 10492069/2916*n*l1*l2^2*
         l3^3 + 160328/9*n*l1*l2^2*l3^3*z7 - 1148900/243*n*l1*l2^2*l3^3
         *z6 + 117088/9*n*l1*l2^2*l3^3*z5 - 165682/81*n*l1*l2^2*l3^3*z4
          + 1517798/243*n*l1*l2^2*l3^3*z3 + 175192/243*n*l1*l2^2*l3^3*
         z3^2 + 239691797/52488*n*l1*l2^3*l3^2 + 191149/9*n*l1*l2^3*
         l3^2*z7 - 3967150/729*n*l1*l2^3*l3^2*z6 + 136714/9*n*l1*l2^3*
         l3^2*z5 - 185474/81*n*l1*l2^3*l3^2*z4 + 198398/27*n*l1*l2^3*
         l3^2*z3 + 200500/243*n*l1*l2^3*l3^2*z3^2 + 199024465/78732*n*
         l1*l2^4*l3 + 15664075/1458*n*l1*l2^4*l3*z7 - 11911975/4374*n*
         l1*l2^4*l3*z6 + 50359100/6561*n*l1*l2^4*l3*z5 - 93973/81*n*l1*
         l2^4*l3*z4 + 8512180/2187*n*l1*l2^4*l3*z3 + 861029/2187*n*l1*
         l2^4*l3*z3^2 + 37480127/69984*n*l1*l2^5 + 12557573/5832*n*l1*
         l2^5*z7 - 14364125/26244*n*l1*l2^5*z6 + 124783837/78732*n*l1*
         l2^5*z5 - 1016093/4374*n*l1*l2^5*z4 + 31575457/39366*n*l1*l2^5
         *z3 + 911909/13122*n*l1*l2^5*z3^2 + 4108/9*n*l1^2*l3^4 + 9310/
         3*n*l1^2*l3^4*z7 - 19925/27*n*l1^2*l3^4*z6 + 57910/27*n*l1^2*
         l3^4*z5 - 5777/18*n*l1^2*l3^4*z4 + 170723/162*n*l1^2*l3^4*z3
          + 186*n*l1^2*l3^4*z3^2 + 7783121/1944*n*l1^2*l2*l3^3 + 22246*
         n*l1^2*l2*l3^3*z7 - 463550/81*n*l1^2*l2*l3^3*z6 + 433444/27*n*
         l1^2*l2*l3^3*z5 - 65869/27*n*l1^2*l2*l3^3*z4 + 200377/27*n*
         l1^2*l2*l3^3*z3 + 77476/81*n*l1^2*l2*l3^3*z3^2 + 237685795/
         34992*n*l1^2*l2^2*l3^2 + 566195/18*n*l1^2*l2^2*l3^2*z7 - 
         1326875/162*n*l1^2*l2^2*l3^2*z6 + 1838014/81*n*l1^2*l2^2*l3^2*
         z5 - 384185/108*n*l1^2*l2^2*l3^2*z4 + 33051323/2916*n*l1^2*
         l2^2*l3^2*z3 + 285875/243*n*l1^2*l2^2*l3^2*z3^2 + 1053422093/
         209952*n*l1^2*l2^3*l3 + 3551765/162*n*l1^2*l2^3*l3*z7 - 
         8209225/1458*n*l1^2*l2^3*l3*z6 + 11640064/729*n*l1^2*l2^3*l3*
         z5 - 775447/324*n*l1^2*l2^3*l3*z4 + 849043/108*n*l1^2*l2^3*l3*
         z3 + 562099/729*n*l1^2*l2^3*l3*z3^2 + 3410830901/2519424*n*
         l1^2*l2^4 + 62652625/11664*n*l1^2*l2^4*z7 - 48691025/34992*n*
         l1^2*l2^4*z6 + 211334867/52488*n*l1^2*l2^4*z5 - 41365415/69984
         *n*l1^2*l2^4*z4 + 424442015/209952*n*l1^2*l2^4*z3 + 2805011/
         17496*n*l1^2*l2^4*z3^2 + 644497/486*n*l1^3*l3^3 + 18032/3*n*
         l1^3*l3^3*z7 - 4900/3*n*l1^3*l3^3*z6 + 382040/81*n*l1^3*l3^3*
         z5 - 6922/9*n*l1^3*l3^3*z4 + 187022/81*n*l1^3*l3^3*z3 + 4696/
         27*n*l1^3*l3^3*z3^2 + 6512227/1458*n*l1^3*l2*l3^2 + 200410/9*n
         *l1^3*l2*l3^2*z7 - 456500/81*n*l1^3*l2*l3^2*z6 + 1296440/81*n*
         l1^3*l2*l3^2*z5 - 65062/27*n*l1^3*l2*l3^2*z4 + 1860862/243*n*
         l1^3*l2*l3^2*z3 + 69608/81*n*l1^3*l2*l3^2*z3^2 + 90157333/
         17496*n*l1^3*l2^2*l3 + 581728/27*n*l1^3*l2^2*l3*z7 - 4154300/
         729*n*l1^3*l2^2*l3*z6 + 3881042/243*n*l1^3*l2^2*l3*z5 - 
         1201717/486*n*l1^3*l2^2*l3*z4 + 11797141/1458*n*l1^3*l2^2*l3*
         z3 + 482416/729*n*l1^3*l2^2*l3*z3^2 + 190367677/104976*n*l1^3*
         l2^3 + 3480127/486*n*l1^3*l2^3*z7 - 4087075/2187*n*l1^3*l2^3*
         z6 + 3990839/729*n*l1^3*l2^3*z5 - 384175/486*n*l1^3*l2^3*z4 + 
         432199/162*n*l1^3*l2^3*z3 + 447458/2187*n*l1^3*l2^3*z3^2 + 
         1145161/972*n*l1^4*l3^2 + 20923/4*n*l1^4*l3^2*z7 - 227825/162*
         n*l1^4*l3^2*z6 + 604979/162*n*l1^4*l3^2*z5 - 18187/27*n*l1^4*
         l3^2*z4 + 668051/324*n*l1^4*l3^2*z3 + 13727/81*n*l1^4*l3^2*
         z3^2 + 29122609/11664*n*l1^4*l2*l3 + 194971/18*n*l1^4*l2*l3*z7
          - 1415225/486*n*l1^4*l2*l3*z6 + 1358669/162*n*l1^4*l2*l3*z5
          - 98683/81*n*l1^4*l2*l3*z4 + 1257733/324*n*l1^4*l2*l3*z3 + 
         80573/243*n*l1^4*l2*l3*z3^2 + 393646555/279936*n*l1^4*l2^2 + 
         575113/108*n*l1^4*l2^2*z7 - 2756525/1944*n*l1^4*l2^2*z6 + 
         7972237/1944*n*l1^4*l2^2*z5 - 385733/648*n*l1^4*l2^2*z4 + 
         7901041/3888*n*l1^4*l2^2*z3 + 45221/324*n*l1^4*l2^2*z3^2 + 
         2106101/3888*n*l1^5*l3 + 37877/18*n*l1^5*l3*z7 - 96025/162*n*
         l1^5*l3*z6 + 131056/81*n*l1^5*l3*z5 - 13765/54*n*l1^5*l3*z4 + 
         140585/162*n*l1^5*l3*z3 + 4027/81*n*l1^5*l3*z3^2 + 4215541/
         7776*n*l1^5*l2 + 12887/6*n*l1^5*l2*z7 - 264775/486*n*l1^5*l2*
         z6 + 806329/486*n*l1^5*l2*z5 - 74371/324*n*l1^5*l2*z4 + 745343/
         972*n*l1^5*l2*z3 + 14821/243*n*l1^5*l2*z3^2 + 3298049/31104*n*
         l1^6 + 5635/16*n*l1^6*z7 - 8050/81*n*l1^6*z6 + 44671/162*n*
         l1^6*z5 - 8063/216*n*l1^6*z4 + 523/4*n*l1^6*z3 + 656/81*n*l1^6
         *z3^2 + 688427/1458*n^2*l2^2*l3^4 + 54880/27*n^2*l2^2*l3^4*z7
          - 137525/243*n^2*l2^2*l3^4*z6 + 363250/243*n^2*l2^2*l3^4*z5
          - 37621/162*n^2*l2^2*l3^4*z4 + 988079/1458*n^2*l2^2*l3^4*z3
          + 4762/81*n^2*l2^2*l3^4*z3^2 + 18107239/26244*n^2*l2^3*l3^3
          + 68698/27*n^2*l2^3*l3^3*z7 - 1773350/2187*n^2*l2^3*l3^3*z6
          + 4430464/2187*n^2*l2^3*l3^3*z5 - 261953/729*n^2*l2^3*l3^3*z4
          + 720503/729*n^2*l2^3*l3^3*z3 + 92692/2187*n^2*l2^3*l3^3*z3^2
          + 441519865/629856*n^2*l2^4*l3^2 + 2255323/972*n^2*l2^4*l3^2*
         z7 - 3211975/4374*n^2*l2^4*l3^2*z6 + 8052635/4374*n^2*l2^4*
         l3^2*z5 - 80006/243*n^2*l2^4*l3^2*z4 + 8317693/8748*n^2*l2^4*
         l3^2*z3 + 24443/729*n^2*l2^4*l3^2*z3^2 + 2419292783/7558272*
         n^2*l2^5*l3 + 1373519/1458*n^2*l2^5*l3*z7 - 5915650/19683*n^2*
         l2^5*l3*z6 + 30489163/39366*n^2*l2^5*l3*z5 - 7231409/52488*n^2
         *l2^5*l3*z4 + 32833523/78732*n^2*l2^5*l3*z3 + 184796/19683*n^2
         *l2^5*l3*z3^2 + 1299854143/22674816*n^2*l2^6 + 16314599/104976
         *n^2*l2^6*z7 - 15195425/314928*n^2*l2^6*z6 + 21105719/157464*
         n^2*l2^6*z5 - 14183843/629856*n^2*l2^6*z4 + 136467049/1889568*
         n^2*l2^6*z3 + 120599/157464*n^2*l2^6*z3^2 + 6052207/2916*n^2*
         l1*l2^2*l3^3 + 69776/9*n^2*l1*l2^2*l3^3*z7 - 557050/243*n^2*l1
         *l2^2*l3^3*z6 + 161564/27*n^2*l1*l2^2*l3^3*z5 - 985*n^2*l1*
         l2^2*l3^3*z4 + 686093/243*n^2*l1*l2^2*l3^3*z3 + 35612/243*n^2*
         l1*l2^2*l3^3*z3^2 + 69826117/26244*n^2*l1*l2^3*l3^2 + 720398/
         81*n^2*l1*l2^3*l3^2*z7 - 229850/81*n^2*l1*l2^3*l3^2*z6 + 
         5213818/729*n^2*l1*l2^3*l3^2*z5 - 105985/81*n^2*l1*l2^3*l3^2*
         z4 + 2729147/729*n^2*l1*l2^3*l3^2*z3 + 32204/243*n^2*l1*l2^3*
         l3^2*z3^2 + 243223829/157464*n^2*l1*l2^4*l3 + 6876905/1458*n^2
         *l1*l2^4*l3*z7 - 40076525/26244*n^2*l1*l2^4*l3*z6 + 26356916/
         6561*n^2*l1*l2^4*l3*z5 - 3073057/4374*n^2*l1*l2^4*l3*z4 + 
         27154967/13122*n^2*l1*l2^4*l3*z3 + 492395/13122*n^2*l1*l2^4*l3
         *z3^2 + 323205023/944784*n^2*l1*l2^5 + 5408767/5832*n^2*l1*
         l2^5*z7 - 11526425/39366*n^2*l1*l2^5*z6 + 64322459/78732*n^2*
         l1*l2^5*z5 - 7296467/52488*n^2*l1*l2^5*z4 + 68830375/157464*
         n^2*l1*l2^5*z3 + 59570/19683*n^2*l1*l2^5*z3^2 + 3531293/1944*
         n^2*l1^2*l2*l3^3 + 21364/3*n^2*l1^2*l2*l3^3*z7 - 191200/81*n^2
         *l1^2*l2*l3^3*z6 + 479764/81*n^2*l1^2*l2*l3^3*z5 - 30400/27*
         n^2*l1^2*l2*l3^3*z4 + 248326/81*n^2*l1^2*l2*l3^3*z3 + 11072/81
         *n^2*l1^2*l2*l3^3*z3^2 + 66379123/17496*n^2*l1^2*l2^2*l3^2 + 
         126959/9*n^2*l1^2*l2^2*l3^2*z7 - 1075450/243*n^2*l1^2*l2^2*
         l3^2*z6 + 2823202/243*n^2*l1^2*l2^2*l3^2*z5 - 164017/81*n^2*
         l1^2*l2^2*l3^2*z4 + 4085455/729*n^2*l1^2*l2^2*l3^2*z3 + 17884/
         81*n^2*l1^2*l2^2*l3^2*z3^2 + 435507589/139968*n^2*l1^2*l2^3*l3
          + 2278892/243*n^2*l1^2*l2^3*l3*z7 - 2271950/729*n^2*l1^2*l2^3
         *l3*z6 + 17939741/2187*n^2*l1^2*l2^3*l3*z5 - 52507/36*n^2*l1^2
         *l2^3*l3*z4 + 18573377/4374*n^2*l1^2*l2^3*l3*z3 + 32296/729*
         n^2*l1^2*l2^3*l3*z3^2 + 1428780679/1679616*n^2*l1^2*l2^4 + 
         1010233/432*n^2*l1^2*l2^4*z7 - 39024425/52488*n^2*l1^2*l2^4*z6
          + 110500529/52488*n^2*l1^2*l2^4*z5 - 6216329/17496*n^2*l1^2*
         l2^4*z4 + 114319771/104976*n^2*l1^2*l2^4*z3 + 111497/26244*n^2
         *l1^2*l2^4*z3^2 + 146018/243*n^2*l1^3*l3^3 + 9800/3*n^2*l1^3*
         l3^3*z7 - 25550/27*n^2*l1^3*l3^3*z6 + 202340/81*n^2*l1^3*l3^3*
         z5 - 1217/3*n^2*l1^3*l3^3*z4 + 87881/81*n^2*l1^3*l3^3*z3 + 
         2516/27*n^2*l1^3*l3^3*z3^2 + 2488331/972*n^2*l1^3*l2*l3^2 + 
         78400/9*n^2*l1^3*l2*l3^2*z7 - 734350/243*n^2*l1^3*l2*l3^2*z6
          + 621482/81*n^2*l1^3*l2*l3^2*z5 - 118993/81*n^2*l1^3*l2*l3^2*
         z4 + 322505/81*n^2*l1^3*l2*l3^2*z3 + 11180/243*n^2*l1^3*l2*
         l3^2*z3^2 + 212090819/69984*n^2*l1^3*l2^2*l3 + 86044/9*n^2*
         l1^3*l2^2*l3*z7 - 2328175/729*n^2*l1^3*l2^2*l3*z6 + 706955/81*
         n^2*l1^3*l2^2*l3*z5 - 1425109/972*n^2*l1^3*l2^2*l3*z4 + 
         11890351/2916*n^2*l1^3*l2^2*l3*z3 + 15302/729*n^2*l1^3*l2^2*l3
         *z3^2 + 492627691/419904*n^2*l1^3*l2^3 + 2991205/972*n^2*l1^3*
         l2^3*z7 - 4346875/4374*n^2*l1^3*l2^3*z6 + 6122989/2187*n^2*
         l1^3*l2^3*z5 - 704077/1458*n^2*l1^3*l2^3*z4 + 4305487/2916*n^2
         *l1^3*l2^3*z3 - 6359/2187*n^2*l1^3*l2^3*z3^2 + 1555159/2592*
         n^2*l1^4*l3^2 + 14455/6*n^2*l1^4*l3^2*z7 - 130825/162*n^2*l1^4
         *l3^2*z6 + 191140/81*n^2*l1^4*l3^2*z5 - 35513/108*n^2*l1^4*
         l3^2*z4 + 280441/324*n^2*l1^4*l3^2*z3 + 1243/81*n^2*l1^4*l3^2*
         z3^2 + 51744769/31104*n^2*l1^4*l2*l3 + 249067/54*n^2*l1^4*l2*
         l3*z7 - 258175/162*n^2*l1^4*l2*l3*z6 + 338717/81*n^2*l1^4*l2*
         l3*z5 - 53755/72*n^2*l1^4*l2*l3*z4 + 2112301/972*n^2*l1^4*l2*
         l3*z3 - 301/9*n^2*l1^4*l2*l3*z3^2 + 13562893/15552*n^2*l1^4*
         l2^2 + 338639/144*n^2*l1^4*l2^2*z7 - 4317175/5832*n^2*l1^4*
         l2^2*z6 + 4211011/1944*n^2*l1^4*l2^2*z5 - 87404/243*n^2*l1^4*
         l2^2*z4 + 6178543/5832*n^2*l1^4*l2^2*z3 - 10925/2916*n^2*l1^4*
         l2^2*z3^2 + 2375621/7776*n^2*l1^5*l3 + 5929/6*n^2*l1^5*l3*z7
          - 11125/36*n^2*l1^5*l3*z6 + 74861/81*n^2*l1^5*l3*z5 - 5101/36
         *n^2*l1^5*l3*z4 + 114629/324*n^2*l1^5*l3*z3 - 431/54*n^2*l1^5*
         l3*z3^2 + 18839363/46656*n^2*l1^5*l2 + 197029/216*n^2*l1^5*l2*
         z7 - 97375/324*n^2*l1^5*l2*z6 + 803801/972*n^2*l1^5*l2*z5 - 
         94435/648*n^2*l1^5*l2*z4 + 850649/1944*n^2*l1^5*l2*z3 - 577/
         162*n^2*l1^5*l2*z3^2 + 3694649/62208*n^2*l1^6 + 23765/144*n^2*
         l1^6*z7 - 30625/648*n^2*l1^6*z6 + 95467/648*n^2*l1^6*z5 - 415/
         18*n^2*l1^6*z4 + 80233/1296*n^2*l1^6*z3 + 253/324*n^2*l1^6*
         z3^2 + 95588/729*n^3*l2*l3^5 + 490*n^3*l2*l3^5*z7 - 14750/81*
         n^3*l2*l3^5*z6 + 34460/81*n^3*l2*l3^5*z5 - 6592/81*n^3*l2*l3^5
         *z4 + 15742/81*n^3*l2*l3^5*z3 - 92/81*n^3*l2*l3^5*z3^2 + 27971/
         324*n^3*l2^2*l3^4 + 2450/9*n^3*l2^2*l3^4*z7 - 4300/27*n^3*l2^2
         *l3^4*z6 + 8566/27*n^3*l2^2*l3^4*z5 - 6416/81*n^3*l2^2*l3^4*z4
          + 12572/81*n^3*l2^2*l3^4*z3 - 1288/81*n^3*l2^2*l3^4*z3^2 + 
         7337351/26244*n^3*l2^3*l3^3 + 204232/243*n^3*l2^3*l3^3*z7 - 
         827725/2187*n^3*l2^3*l3^3*z6 + 1754270/2187*n^3*l2^3*l3^3*z5
          - 132010/729*n^3*l2^3*l3^3*z4 + 925531/2187*n^3*l2^3*l3^3*z3
          - 30994/2187*n^3*l2^3*l3^3*z3^2 + 149405377/629856*n^3*l2^4*
         l3^2 + 1188985/1944*n^3*l2^4*l3^2*z7 - 3859675/13122*n^3*l2^4*
         l3^2*z6 + 16373099/26244*n^3*l2^4*l3^2*z5 - 643465/4374*n^3*
         l2^4*l3^2*z4 + 18199003/52488*n^3*l2^4*l3^2*z3 - 83375/6561*
         n^3*l2^4*l3^2*z3^2 + 775623875/7558272*n^3*l2^5*l3 + 430073/
         1944*n^3*l2^5*l3*z7 - 16951025/157464*n^3*l2^5*l3*z6 + 4953926/
         19683*n^3*l2^5*l3*z5 - 359248/6561*n^3*l2^5*l3*z4 + 20420173/
         157464*n^3*l2^5*l3*z3 - 601549/78732*n^3*l2^5*l3*z3^2 + 
         1734939997/90699264*n^3*l2^6 + 906647/26244*n^3*l2^6*z7 - 
         4596025/314928*n^3*l2^6*z6 + 36846367/944784*n^3*l2^6*z5 - 
         4958273/629856*n^3*l2^6*z4 + 40787453/1889568*n^3*l2^6*z3 - 
         191945/157464*n^3*l2^6*z3^2 + 9962/81*n^3*l1*l2*l3^4 + 3920/9*
         n^3*l1*l2*l3^4*z7 - 17500/81*n^3*l1*l2*l3^4*z6 + 38248/81*n^3*
         l1*l2*l3^4*z5 - 2804/27*n^3*l1*l2*l3^4*z4 + 48944/243*n^3*l1*
         l2*l3^4*z3 - 24*n^3*l1*l2*l3^4*z3^2 + 1186847/1944*n^3*l1*l2^2
         *l3^3 + 15680/9*n^3*l1*l2^2*l3^3*z7 - 227150/243*n^3*l1*l2^2*
         l3^3*z6 + 445772/243*n^3*l1*l2^2*l3^3*z5 - 1405/3*n^3*l1*l2^2*
         l3^3*z4 + 254801/243*n^3*l1*l2^2*l3^3*z3 - 13292/243*n^3*l1*
         l2^2*l3^3*z3^2 + 40895977/52488*n^3*l1*l2^3*l3^2 + 157976/81*
         n^3*l1*l2^3*l3^2*z7 - 78500/81*n^3*l1*l2^3*l3^2*z6 + 4789616/
         2187*n^3*l1*l2^3*l3^2*z5 - 117277/243*n^3*l1*l2^3*l3^2*z4 + 
         2346334/2187*n^3*l1*l2^3*l3^2*z3 - 50896/729*n^3*l1*l2^3*l3^2*
         z3^2 + 205250485/419904*n^3*l1*l2^4*l3 + 2986403/2916*n^3*l1*
         l2^4*l3*z7 - 3238475/6561*n^3*l1*l2^4*l3*z6 + 15546761/13122*
         n^3*l1*l2^4*l3*z5 - 1128739/4374*n^3*l1*l2^4*l3*z4 + 1333355/
         2187*n^3*l1*l2^4*l3*z3 - 234194/6561*n^3*l1*l2^4*l3*z3^2 + 
         827277415/7558272*n^3*l1*l2^5 + 591871/2916*n^3*l1*l2^5*z7 - 
         2146925/26244*n^3*l1*l2^5*z6 + 4479968/19683*n^3*l1*l2^5*z5 - 
         132923/2916*n^3*l1*l2^5*z4 + 4892915/39366*n^3*l1*l2^5*z3 - 
         89695/13122*n^3*l1*l2^5*z3^2 + 4981/54*n^3*l1^2*l3^4 + 980/3*
         n^3*l1^2*l3^4*z7 - 4375/27*n^3*l1^2*l3^4*z6 + 9562/27*n^3*l1^2
         *l3^4*z5 - 701/9*n^3*l1^2*l3^4*z4 + 12236/81*n^3*l1^2*l3^4*z3
          - 18*n^3*l1^2*l3^4*z3^2 + 4379033/11664*n^3*l1^2*l2*l3^3 + 
         32830/27*n^3*l1^2*l2*l3^3*z7 - 38900/81*n^3*l1^2*l2*l3^3*z6 + 
         268748/243*n^3*l1^2*l2*l3^3*z5 - 17035/81*n^3*l1^2*l2*l3^3*z4
          + 115826/243*n^3*l1^2*l2*l3^3*z3 - 968/27*n^3*l1^2*l2*l3^3*
         z3^2 + 4383805/3888*n^3*l1^2*l2^2*l3^2 + 75215/27*n^3*l1^2*
         l2^2*l3^2*z7 - 705925/486*n^3*l1^2*l2^2*l3^2*z6 + 796204/243*
         n^3*l1^2*l2^2*l3^2*z5 - 236347/324*n^3*l1^2*l2^2*l3^2*z4 + 
         1592603/972*n^3*l1^2*l2^2*l3^2*z3 - 27221/243*n^3*l1^2*l2^2*
         l3^2*z3^2 + 93239771/104976*n^3*l1^2*l2^3*l3 + 55174/27*n^3*
         l1^2*l2^3*l3*z7 - 4114825/4374*n^3*l1^2*l2^3*l3*z6 + 1753319/
         729*n^3*l1^2*l2^3*l3*z5 - 722365/1458*n^3*l1^2*l2^3*l3*z4 + 
         2432059/2187*n^3*l1^2*l2^3*l3*z3 - 152009/2187*n^3*l1^2*l2^3*
         l3*z3^2 + 2768802481/10077696*n^3*l1^2*l2^4 + 5912389/11664*
         n^3*l1^2*l2^4*z7 - 20646025/104976*n^3*l1^2*l2^4*z6 + 29002783/
         52488*n^3*l1^2*l2^4*z5 - 7905995/69984*n^3*l1^2*l2^4*z4 + 
         32924399/104976*n^3*l1^2*l2^4*z3 - 833705/52488*n^3*l1^2*l2^4*
         z3^2 + 14789/486*n^3*l1^3*l3^3 + 784/9*n^3*l1^3*l3^3*z7 - 2200/
         27*n^3*l1^3*l3^3*z6 + 10192/81*n^3*l1^3*l3^3*z5 - 380/9*n^3*
         l1^3*l3^3*z4 + 5704/81*n^3*l1^3*l3^3*z3 - 496/27*n^3*l1^3*l3^3
         *z3^2 + 2527369/3888*n^3*l1^3*l2*l3^2 + 5537/3*n^3*l1^3*l2*
         l3^2*z7 - 25000/27*n^3*l1^3*l2*l3^2*z6 + 192716/81*n^3*l1^3*l2
         *l3^2*z5 - 11618/27*n^3*l1^3*l2*l3^2*z4 + 62399/81*n^3*l1^3*l2
         *l3^2*z3 - 7168/81*n^3*l1^3*l2*l3^2*z3^2 + 2449903/2592*n^3*
         l1^3*l2^2*l3 + 54047/27*n^3*l1^3*l2^2*l3*z7 - 1316425/1458*n^3
         *l1^3*l2^2*l3*z6 + 1642673/729*n^3*l1^3*l2^2*l3*z5 - 237823/
         486*n^3*l1^3*l2^2*l3*z4 + 283979/243*n^3*l1^3*l2^2*l3*z3 - 
         49037/729*n^3*l1^3*l2^2*l3*z3^2 + 8349001/23328*n^3*l1^3*l2^3
          + 228683/324*n^3*l1^3*l2^3*z7 - 1129925/4374*n^3*l1^3*l2^3*z6
          + 362525/486*n^3*l1^3*l2^3*z5 - 107359/729*n^3*l1^3*l2^3*z4
          + 1752803/4374*n^3*l1^3*l2^3*z3 - 42847/2187*n^3*l1^3*l2^3*
         z3^2 + 37121/216*n^3*l1^4*l3^2 + 1127/3*n^3*l1^4*l3^2*z7 - 
         76625/324*n^3*l1^4*l3^2*z6 + 40151/81*n^3*l1^4*l3^2*z5 - 13565/
         108*n^3*l1^4*l3^2*z4 + 87845/324*n^3*l1^4*l3^2*z3 - 5113/162*
         n^3*l1^4*l3^2*z3^2 + 41257939/93312*n^3*l1^4*l2*l3 + 119609/
         108*n^3*l1^4*l2*l3*z7 - 103150/243*n^3*l1^4*l2*l3*z6 + 594947/
         486*n^3*l1^4*l2*l3*z5 - 18784/81*n^3*l1^4*l2*l3*z4 + 966599/
         1944*n^3*l1^4*l2*l3*z3 - 8200/243*n^3*l1^4*l2*l3*z3^2 + 
         335802815/1119744*n^3*l1^4*l2^2 + 73549/144*n^3*l1^4*l2^2*z7
          - 1093225/5832*n^3*l1^4*l2^2*z6 + 2990609/5832*n^3*l1^4*l2^2*
         z5 - 837689/7776*n^3*l1^4*l2^2*z4 + 904357/2916*n^3*l1^4*l2^2*
         z3 - 44855/2916*n^3*l1^4*l2^2*z3^2 + 76211/576*n^3*l1^5*l3 + 
         2303/12*n^3*l1^5*l3*z7 - 27275/324*n^3*l1^5*l3*z6 + 30835/162*
         n^3*l1^5*l3*z5 - 1247/27*n^3*l1^5*l3*z4 + 17653/162*n^3*l1^5*
         l3*z3 - 691/162*n^3*l1^5*l3*z3^2 + 10271075/93312*n^3*l1^5*l2
          + 25333/108*n^3*l1^5*l2*z7 - 149725/1944*n^3*l1^5*l2*z6 + 
         111907/486*n^3*l1^5*l2*z5 - 26767/648*n^3*l1^5*l2*z4 + 209497/
         1944*n^3*l1^5*l2*z3 - 5489/972*n^3*l1^5*l2*z3^2 + 3268535/
         124416*n^3*l1^6 + 539/16*n^3*l1^6*z7 - 2425/216*n^3*l1^6*z6 + 
         8831/324*n^3*l1^6*z5 - 1915/288*n^3*l1^6*z4 + 1079/54*n^3*l1^6
         *z3 - 95/108*n^3*l1^6*z3^2 + 24523/486*n^4*l2^2*l3^4 + 3920/27
         *n^4*l2^2*l3^4*z7 - 46775/486*n^4*l2^2*l3^4*z6 + 43627/243*n^4
         *l2^2*l3^4*z5 - 7925/162*n^4*l2^2*l3^4*z4 + 70322/729*n^4*l2^2
         *l3^4*z3 - 721/81*n^4*l2^2*l3^4*z3^2 + 16490663/209952*n^4*
         l2^3*l3^3 + 1862/9*n^4*l2^3*l3^3*z7 - 343325/2187*n^4*l2^3*
         l3^3*z6 + 597892/2187*n^4*l2^3*l3^3*z5 - 59933/729*n^4*l2^3*
         l3^3*z4 + 80635/486*n^4*l2^3*l3^3*z3 - 29090/2187*n^4*l2^3*
         l3^3*z3^2 + 24045611/629856*n^4*l2^4*l3^2 + 85211/972*n^4*l2^4
         *l3^2*z7 - 4307225/52488*n^4*l2^4*l3^2*z6 + 1077848/6561*n^4*
         l2^4*l3^2*z5 - 400981/8748*n^4*l2^4*l3^2*z4 + 53939/729*n^4*
         l2^4*l3^2*z3 - 258529/26244*n^4*l2^4*l3^2*z3^2 + 10909783/
         629856*n^4*l2^5*l3 + 1127/36*n^4*l2^5*l3*z7 - 110525/4374*n^4*
         l2^5*l3*z6 + 4461187/78732*n^4*l2^5*l3*z5 - 11398/729*n^4*l2^5
         *l3*z4 + 4103827/157464*n^4*l2^5*l3*z3 - 5854/2187*n^4*l2^5*l3
         *z3^2 + 154137301/45349632*n^4*l2^6 + 297871/69984*n^4*l2^6*z7
          - 1701575/629856*n^4*l2^6*z6 + 1124527/157464*n^4*l2^6*z5 - 
         560069/314928*n^4*l2^6*z4 + 2338847/629856*n^4*l2^6*z3 - 
         130343/314928*n^4*l2^6*z3^2 + 44065/324*n^4*l1*l2*l3^4 + 3430/
         9*n^4*l1*l2*l3^4*z7 - 21200/81*n^4*l1*l2*l3^4*z6 + 38846/81*
         n^4*l1*l2*l3^4*z5 - 1204/9*n^4*l1*l2*l3^4*z4 + 64204/243*n^4*
         l1*l2*l3^4*z3 - 640/27*n^4*l1*l2*l3^4*z3^2 + 548285/11664*n^4*
         l1*l2^2*l3^3 + 3724/27*n^4*l1*l2^2*l3^3*z7 - 49750/243*n^4*l1*
         l2^2*l3^3*z6 + 89176/243*n^4*l1*l2^2*l3^3*z5 - 9080/81*n^4*l1*
         l2^2*l3^3*z4 + 12940/81*n^4*l1*l2^2*l3^3*z3 - 9340/243*n^4*l1*
         l2^2*l3^3*z3^2 + 23833055/209952*n^4*l1*l2^3*l3^2 + 19502/81*
         n^4*l1*l2^3*l3^2*z7 - 1214375/4374*n^4*l1*l2^3*l3^2*z6 + 
         1182931/2187*n^4*l1*l2^3*l3^2*z5 - 458575/2916*n^4*l1*l2^3*
         l3^2*z4 + 2207747/8748*n^4*l1*l2^3*l3^2*z3 - 76327/2187*n^4*l1
         *l2^3*l3^2*z3^2 + 8866231/139968*n^4*l1*l2^4*l3 + 324919/2916*
         n^4*l1*l2^4*l3*z7 - 4910975/52488*n^4*l1*l2^4*l3*z6 + 1495412/
         6561*n^4*l1*l2^4*l3*z5 - 1085351/17496*n^4*l1*l2^4*l3*z4 + 
         1671763/17496*n^4*l1*l2^4*l3*z3 - 337351/26244*n^4*l1*l2^4*l3*
         z3^2 + 145020167/7558272*n^4*l1*l2^5 + 267589/11664*n^4*l1*
         l2^5*z7 - 988525/78732*n^4*l1*l2^5*z6 + 2820617/78732*n^4*l1*
         l2^5*z5 - 116045/13122*n^4*l1*l2^5*z4 + 395933/19683*n^4*l1*
         l2^5*z3 - 41944/19683*n^4*l1*l2^5*z3^2 + 4981/108*n^4*l1^2*
         l3^4 + 490/3*n^4*l1^2*l3^4*z7 - 4375/54*n^4*l1^2*l3^4*z6 + 
         4781/27*n^4*l1^2*l3^4*z5 - 701/18*n^4*l1^2*l3^4*z4 + 6118/81*
         n^4*l1^2*l3^4*z3 - 9*n^4*l1^2*l3^4*z3^2 + 559207/7776*n^4*l1^2
         *l2*l3^3 + 1666/9*n^4*l1^2*l2*l3^3*z7 - 21775/81*n^4*l1^2*l2*
         l3^3*z6 + 38332/81*n^4*l1^2*l2*l3^3*z5 - 3659/27*n^4*l1^2*l2*
         l3^3*z4 + 34255/162*n^4*l1^2*l2*l3^3*z3 - 4438/81*n^4*l1^2*l2*
         l3^3*z3^2 + 3892183/34992*n^4*l1^2*l2^2*l3^2 + 686/3*n^4*l1^2*
         l2^2*l3^2*z7 - 304375/972*n^4*l1^2*l2^2*l3^2*z6 + 510134/729*
         n^4*l1^2*l2^2*l3^2*z5 - 38861/216*n^4*l1^2*l2^2*l3^2*z4 + 
         1139309/5832*n^4*l1^2*l2^2*l3^2*z3 - 9805/162*n^4*l1^2*l2^2*
         l3^2*z3^2 + 59077121/419904*n^4*l1^2*l2^3*l3 + 18326/81*n^4*
         l1^2*l2^3*l3*z7 - 1412275/8748*n^4*l1^2*l2^3*l3*z6 + 1698215/
         4374*n^4*l1^2*l2^3*l3*z5 - 318193/2916*n^4*l1^2*l2^3*l3*z4 + 
         190105/972*n^4*l1^2*l2^3*l3*z3 - 87863/4374*n^4*l1^2*l2^3*l3*
         z3^2 + 451159715/10077696*n^4*l1^2*l2^4 + 1420657/23328*n^4*
         l1^2*l2^4*z7 - 5858375/209952*n^4*l1^2*l2^4*z6 + 61108/729*n^4
         *l1^2*l2^4*z5 - 459517/23328*n^4*l1^2*l2^4*z4 + 9609557/209952
         *n^4*l1^2*l2^4*z3 - 477139/104976*n^4*l1^2*l2^4*z3^2 + 30287/
         1944*n^4*l1^3*l3^3 + 196/9*n^4*l1^3*l3^3*z7 - 650/9*n^4*l1^3*
         l3^3*z6 + 12700/81*n^4*l1^3*l3^3*z5 - 328/9*n^4*l1^3*l3^3*z4
          + 3577/81*n^4*l1^3*l3^3*z3 - 44/3*n^4*l1^3*l3^3*z3^2 + 524425/
         5832*n^4*l1^3*l2*l3^2 + 490/3*n^4*l1^3*l2*l3^2*z7 - 200*n^4*
         l1^3*l2*l3^2*z6 + 84238/243*n^4*l1^3*l2*l3^2*z5 - 2762/27*n^4*
         l1^3*l2*l3^2*z4 + 90415/486*n^4*l1^3*l2*l3^2*z3 - 2608/81*n^4*
         l1^3*l2*l3^2*z3^2 + 2027609/17496*n^4*l1^3*l2^2*l3 + 6223/27*
         n^4*l1^3*l2^2*l3*z7 - 32575/243*n^4*l1^3*l2^2*l3*z6 + 266444/
         729*n^4*l1^3*l2^2*l3*z5 - 2606/27*n^4*l1^3*l2^2*l3*z4 + 106489/
         729*n^4*l1^3*l2^2*l3*z3 - 4102/243*n^4*l1^3*l2^2*l3*z3^2 + 
         25937455/419904*n^4*l1^3*l2^3 + 156457/1944*n^4*l1^3*l2^3*z7
          - 32525/972*n^4*l1^3*l2^3*z6 + 424735/4374*n^4*l1^3*l2^3*z5
          - 17048/729*n^4*l1^3*l2^3*z4 + 134891/2187*n^4*l1^3*l2^3*z3
          - 8063/1458*n^4*l1^3*l2^3*z3^2 + 169349/7776*n^4*l1^4*l3^2 + 
         539/12*n^4*l1^4*l3^2*z7 - 16175/648*n^4*l1^4*l3^2*z6 + 1472/27
         *n^4*l1^4*l3^2*z5 - 2729/216*n^4*l1^4*l3^2*z4 + 3943/648*n^4*
         l1^4*l3^2*z3 - 1927/324*n^4*l1^4*l3^2*z3^2 + 7042561/93312*n^4
         *l1^4*l2*l3 + 1225/12*n^4*l1^4*l2*l3*z7 - 59875/972*n^4*l1^4*
         l2*l3*z6 + 65137/486*n^4*l1^4*l2*l3*z5 - 30185/648*n^4*l1^4*l2
         *l3*z4 + 6742/81*n^4*l1^4*l2*l3*z3 - 2159/486*n^4*l1^4*l2*l3*
         z3^2 + 23139235/559872*n^4*l1^4*l2^2 + 63161/864*n^4*l1^4*l2^2
         *z7 - 95375/3888*n^4*l1^4*l2^2*z6 + 150983/1944*n^4*l1^4*l2^2*
         z5 - 123361/7776*n^4*l1^4*l2^2*z4 + 318941/7776*n^4*l1^4*l2^2*
         z3 - 6607/1944*n^4*l1^4*l2^2*z3^2 + 133009/15552*n^4*l1^5*l3
          + 637/18*n^4*l1^5*l3*z7 - 1675/216*n^4*l1^5*l3*z6 + 11551/324
         *n^4*l1^5*l3*z5 - 211/24*n^4*l1^5*l3*z4 + 2563/162*n^4*l1^5*l3
         *z3 - 143/108*n^4*l1^5*l3*z3^2 + 191279/10368*n^4*l1^5*l2 + 
         3479/144*n^4*l1^5*l2*z7 - 4675/648*n^4*l1^5*l2*z6 + 11515/648*
         n^4*l1^5*l2*z5 - 1489/324*n^4*l1^5*l2*z4 + 74989/3888*n^4*l1^5
         *l2*z3 - 137/108*n^4*l1^5*l2*z3^2 + 100279/124416*n^4*l1^6 + 
         245/32*n^4*l1^6*z7 - 1475/648*n^4*l1^6*z6 + 1973/324*n^4*l1^6*
         z5 - 301/432*n^4*l1^6*z4 + 7117/2592*n^4*l1^6*z3 - 34/81*n^4*
         l1^6*z3^2 + 14561/486*n^5*l2^2*l3^4 + 1960/27*n^5*l2^2*l3^4*z7
          - 29275/486*n^5*l2^2*l3^4*z6 + 24503/243*n^5*l2^2*l3^4*z5 - 
         569/18*n^5*l2^2*l3^4*z4 + 45850/729*n^5*l2^2*l3^4*z3 - 397/81*
         n^5*l2^2*l3^4*z3^2 + 11201/17496*n^5*l2^3*l3^3 + 98/9*n^5*l2^3
         *l3^3*z7 - 60925/2187*n^5*l2^3*l3^3*z6 + 38530/729*n^5*l2^3*
         l3^3*z5 - 12802/729*n^5*l2^3*l3^3*z4 + 40142/2187*n^5*l2^3*
         l3^3*z3 - 10354/2187*n^5*l2^3*l3^3*z3^2 + 2583193/2519424*n^5*
         l2^4*l3^2 + 8869/972*n^5*l2^4*l3^2*z7 - 978425/52488*n^5*l2^4*
         l3^2*z6 + 249307/6561*n^5*l2^4*l3^2*z5 - 233825/17496*n^5*l2^4
         *l3^2*z4 + 114013/8748*n^5*l2^4*l3^2*z3 - 63553/26244*n^5*l2^4
         *l3^2*z3^2 + 540589/629856*n^5*l2^5*l3 + 3283/1458*n^5*l2^5*l3
         *z7 - 22525/6561*n^5*l2^5*l3*z6 + 699647/78732*n^5*l2^5*l3*z5
          - 53039/17496*n^5*l2^5*l3*z4 + 96473/39366*n^5*l2^5*l3*z3 - 
         3037/6561*n^5*l2^5*l3*z3^2 + 9828145/30233088*n^5*l2^6 + 16121/
         52488*n^5*l2^6*z7 - 64375/209952*n^5*l2^6*z6 + 49513/59049*n^5
         *l2^6*z5 - 74675/314928*n^5*l2^6*z4 + 647405/1889568*n^5*l2^6*
         z3 - 18173/314928*n^5*l2^6*z3^2 + 7607/1296*n^5*l1*l2^2*l3^3
          + 980/27*n^5*l1*l2^2*l3^3*z7 - 21050/243*n^5*l1*l2^2*l3^3*z6
          + 38300/243*n^5*l1*l2^2*l3^3*z5 - 2719/54*n^5*l1*l2^2*l3^3*z4
          + 31993/486*n^5*l1*l2^2*l3^3*z3 - 3236/243*n^5*l1*l2^2*l3^3*
         z3^2 - 5958695/419904*n^5*l1*l2^3*l3^2 - 30725/729*n^5*l1*l2^3
         *l3^2*z6 + 7861/81*n^5*l1*l2^3*l3^2*z5 - 34937/972*n^5*l1*l2^3
         *l3^2*z4 + 24005/1458*n^5*l1*l2^3*l3^2*z3 - 6458/729*n^5*l1*
         l2^3*l3^2*z3^2 + 4550039/1259712*n^5*l1*l2^4*l3 + 19649/2916*
         n^5*l1*l2^4*l3*z7 - 131125/13122*n^5*l1*l2^4*l3*z6 + 175658/
         6561*n^5*l1*l2^4*l3*z5 - 21317/2187*n^5*l1*l2^4*l3*z4 + 268109/
         26244*n^5*l1*l2^4*l3*z3 - 7625/6561*n^5*l1*l2^4*l3*z3^2 + 
         2830447/1889568*n^5*l1*l2^5 + 14651/11664*n^5*l1*l2^5*z7 - 
         57425/52488*n^5*l1*l2^5*z6 + 274793/78732*n^5*l1*l2^5*z5 - 
         7973/8748*n^5*l1*l2^5*z4 + 210215/157464*n^5*l1*l2^5*z3 - 7291/
         26244*n^5*l1*l2^5*z3^2 + 32309/7776*n^5*l1^2*l2*l3^3 + 196/9*
         n^5*l1^2*l2*l3^3*z7 - 6350/81*n^5*l1^2*l2*l3^3*z6 + 14026/81*
         n^5*l1^2*l2*l3^3*z5 - 1373/27*n^5*l1^2*l2*l3^3*z4 + 649/18*n^5
         *l1^2*l2*l3^3*z3 - 1340/81*n^5*l1^2*l2*l3^3*z3^2 - 412441/
         139968*n^5*l1^2*l2^2*l3^2 + 49/3*n^5*l1^2*l2^2*l3^2*z7 - 13850/
         243*n^5*l1^2*l2^2*l3^2*z6 + 71740/729*n^5*l1^2*l2^2*l3^2*z5 - 
         1046/27*n^5*l1^2*l2^2*l3^2*z4 + 154187/2916*n^5*l1^2*l2^2*l3^2
         *z3 - 712/81*n^5*l1^2*l2^2*l3^2*z3^2 + 1021817/139968*n^5*l1^2
         *l2^3*l3 + 2695/243*n^5*l1^2*l2^3*l3*z7 - 30250/2187*n^5*l1^2*
         l2^3*l3*z6 + 91937/2187*n^5*l1^2*l2^3*l3*z5 - 22337/1458*n^5*
         l1^2*l2^3*l3*z4 + 125387/8748*n^5*l1^2*l2^3*l3*z3 - 4948/2187*
         n^5*l1^2*l2^3*l3*z3^2 + 19806937/5038848*n^5*l1^2*l2^4 + 1715/
         486*n^5*l1^2*l2^4*z7 - 23875/11664*n^5*l1^2*l2^4*z6 + 116371/
         17496*n^5*l1^2*l2^4*z5 - 113269/69984*n^5*l1^2*l2^4*z4 + 22780/
         6561*n^5*l1^2*l2^4*z3 - 10673/17496*n^5*l1^2*l2^4*z3^2 + 8101/
         972*n^5*l1^3*l3^3 + 196/9*n^5*l1^3*l3^3*z7 - 1150/27*n^5*l1^3*
         l3^3*z6 + 6184/81*n^5*l1^3*l3^3*z5 - 367/18*n^5*l1^3*l3^3*z4
          + 4703/162*n^5*l1^3*l3^3*z3 - 268/27*n^5*l1^3*l3^3*z3^2 - 
         138509/15552*n^5*l1^3*l2*l3^2 - 4550/243*n^5*l1^3*l2*l3^2*z6
          + 125/3*n^5*l1^3*l2*l3^2*z5 - 7355/324*n^5*l1^3*l2*l3^2*z4 + 
         325/18*n^5*l1^3*l2*l3^2*z3 - 812/243*n^5*l1^3*l2*l3^2*z3^2 + 
         805523/139968*n^5*l1^3*l2^2*l3 + 98/9*n^5*l1^3*l2^2*l3*z7 - 
         18125/1458*n^5*l1^3*l2^2*l3*z6 + 19421/729*n^5*l1^3*l2^2*l3*z5
          - 2950/243*n^5*l1^3*l2^2*l3*z4 + 25465/1458*n^5*l1^3*l2^2*l3*
         z3 - 1189/729*n^5*l1^3*l2^2*l3*z3^2 + 229669/52488*n^5*l1^3*
         l2^3 + 10633/1944*n^5*l1^3*l2^3*z7 - 20075/8748*n^5*l1^3*l2^3*
         z6 + 18646/2187*n^5*l1^3*l2^3*z5 - 5609/2916*n^5*l1^3*l2^3*z4
          + 7250/2187*n^5*l1^3*l2^3*z3 - 2575/4374*n^5*l1^3*l2^3*z3^2
          + 26447/10368*n^5*l1^4*l3^2 - 2575/324*n^5*l1^4*l3^2*z6 + 947/
         81*n^5*l1^4*l3^2*z5 - 1367/216*n^5*l1^4*l3^2*z4 + 1055/324*n^5
         *l1^4*l3^2*z3 - 215/162*n^5*l1^4*l3^2*z3^2 + 3379/10368*n^5*
         l1^4*l2*l3 + 637/108*n^5*l1^4*l2*l3*z7 - 575/243*n^5*l1^4*l2*
         l3*z6 + 2684/243*n^5*l1^4*l2*l3*z5 - 440/81*n^5*l1^4*l2*l3*z4
          + 9553/1944*n^5*l1^4*l2*l3*z3 - 152/243*n^5*l1^4*l2*l3*z3^2
          + 43909/15552*n^5*l1^4*l2^2 + 1519/432*n^5*l1^4*l2^2*z7 - 
         3725/3888*n^5*l1^4*l2^2*z6 + 23113/5832*n^5*l1^4*l2^2*z5 - 199/
         288*n^5*l1^4*l2^2*z4 + 57413/23328*n^5*l1^4*l2^2*z3 - 679/1944
         *n^5*l1^4*l2^2*z3^2 - 53101/15552*n^5*l1^5*l3 - 25/162*n^5*
         l1^5*l3*z6 - 1/9*n^5*l1^5*l3*z5 - 59/108*n^5*l1^5*l3*z4 + 907/
         324*n^5*l1^5*l3*z3 + 1/81*n^5*l1^5*l3*z3^2 - 15703/93312*n^5*
         l1^5*l2 + 1225/432*n^5*l1^5*l2*z7 - 925/1944*n^5*l1^5*l2*z6 + 
         449/162*n^5*l1^5*l2*z5 - 47/432*n^5*l1^5*l2*z4 + 2113/1944*n^5
         *l1^5*l2*z3 - 161/972*n^5*l1^5*l2*z3^2 - 66187/124416*n^5*l1^6
          + 25/216*n^5*l1^6*z6 - 209/648*n^5*l1^6*z5 + 143/864*n^5*l1^6
         *z4 + 197/648*n^5*l1^6*z3 - 1/18*n^5*l1^6*z3^2 + 111217/23328*
         n^6*l2*l3^5 + 98/9*n^6*l2*l3^5*z7 - 950/81*n^6*l2*l3^5*z6 + 
         530/27*n^6*l2*l3^5*z5 - 1055/162*n^6*l2*l3^5*z4 + 2785/243*n^6
         *l2*l3^5*z3 - 92/81*n^6*l2*l3^5*z3^2 - 11099/23328*n^6*l2^2*
         l3^4 - 200/81*n^6*l2^2*l3^4*z6 + 472/81*n^6*l2^2*l3^4*z5 - 2*
         n^6*l2^2*l3^4*z4 + 335/486*n^6*l2^2*l3^4*z3 - 16/27*n^6*l2^2*
         l3^4*z3^2 - 354403/209952*n^6*l2^3*l3^3 + 392/243*n^6*l2^3*
         l3^3*z7 - 5350/729*n^6*l2^3*l3^3*z6 + 34555/2187*n^6*l2^3*l3^3
         *z5 - 77/12*n^6*l2^3*l3^3*z4 + 28337/8748*n^6*l2^3*l3^3*z3 - 
         844/729*n^6*l2^3*l3^3*z3^2 - 3270671/2519424*n^6*l2^4*l3^2 - 
         219775/104976*n^6*l2^4*l3^2*z6 + 159241/26244*n^6*l2^4*l3^2*z5
          - 98179/34992*n^6*l2^4*l3^2*z4 - 25181/104976*n^6*l2^4*l3^2*
         z3 - 20855/52488*n^6*l2^4*l3^2*z3^2 + 1138453/7558272*n^6*l2^5
         *l3 + 637/5832*n^6*l2^5*l3*z7 - 1175/4374*n^6*l2^5*l3*z6 + 
         16874/19683*n^6*l2^5*l3*z5 - 1123/4374*n^6*l2^5*l3*z4 - 6649/
         157464*n^6*l2^5*l3*z3 - 64/2187*n^6*l2^5*l3*z3^2 + 107749/
         45349632*n^6*l2^6 + 343/34992*n^6*l2^6*z7 - 6775/314928*n^6*
         l2^6*z6 + 34481/472392*n^6*l2^6*z5 - 2809/629856*n^6*l2^6*z4
          - 125/11664*n^6*l2^6*z3 - 259/52488*n^6*l2^6*z3^2 - 367/3888*
         n^6*l1*l2*l3^4 - 400/81*n^6*l1*l2*l3^4*z6 + 32/3*n^6*l1*l2*
         l3^4*z5 - 23/9*n^6*l1*l2*l3^4*z4 + 692/243*n^6*l1*l2*l3^4*z3
          - 32/27*n^6*l1*l2*l3^4*z3^2 - 287/48*n^6*l1*l2^2*l3^3 - 3200/
         243*n^6*l1*l2^2*l3^3*z6 + 2876/81*n^6*l1*l2^2*l3^3*z5 - 2449/
         162*n^6*l1*l2^2*l3^3*z4 - 67/162*n^6*l1*l2^2*l3^3*z3 - 704/243
         *n^6*l1*l2^2*l3^3*z3^2 - 416933/209952*n^6*l1*l2^3*l3^2 - 7150/
         2187*n^6*l1*l2^3*l3^2*z6 + 20381/2187*n^6*l1*l2^3*l3^2*z5 - 
         13537/2916*n^6*l1*l2^3*l3^2*z4 + 1793/972*n^6*l1*l2^3*l3^2*z3
          - 988/2187*n^6*l1*l2^3*l3^2*z3^2 + 142919/209952*n^6*l1*l2^4*
         l3 - 6025/13122*n^6*l1*l2^4*l3*z6 + 14579/6561*n^6*l1*l2^4*l3*
         z5 - 5447/8748*n^6*l1*l2^4*l3*z4 - 2213/2916*n^6*l1*l2^4*l3*z3
          - 419/6561*n^6*l1*l2^4*l3*z3^2 - 84785/3779136*n^6*l1*l2^5 + 
         49/1458*n^6*l1*l2^5*z7 - 8125/157464*n^6*l1*l2^5*z6 + 1523/
         8748*n^6*l1*l2^5*z5 + 193/26244*n^6*l1*l2^5*z4 + 229/157464*
         n^6*l1*l2^5*z3 - 1271/78732*n^6*l1*l2^5*z3^2 - 367/5184*n^6*
         l1^2*l3^4 - 100/27*n^6*l1^2*l3^4*z6 + 8*n^6*l1^2*l3^4*z5 - 23/
         12*n^6*l1^2*l3^4*z4 + 173/81*n^6*l1^2*l3^4*z3 - 8/9*n^6*l1^2*
         l3^4*z3^2 + 2627/11664*n^6*l1^2*l2*l3^3 + 98/27*n^6*l1^2*l2*
         l3^3*z7 - 1025/81*n^6*l1^2*l2*l3^3*z6 + 5242/243*n^6*l1^2*l2*
         l3^3*z5 - 1061/162*n^6*l1^2*l2*l3^3*z4 + 6013/486*n^6*l1^2*l2*
         l3^3*z3 - 122/81*n^6*l1^2*l2*l3^3*z3^2 - 67891/46656*n^6*l1^2*
         l2^2*l3^2 - 1025/243*n^6*l1^2*l2^2*l3^2*z6 + 1106/81*n^6*l1^2*
         l2^2*l3^2*z5 - 1385/162*n^6*l1^2*l2^2*l3^2*z4 + 661/162*n^6*
         l1^2*l2^2*l3^2*z3 - 146/243*n^6*l1^2*l2^2*l3^2*z3^2 - 12395/
         104976*n^6*l1^2*l2^3*l3 + 98/243*n^6*l1^2*l2^3*l3*z7 - 1700/
         2187*n^6*l1^2*l2^3*l3*z6 + 4241/2187*n^6*l1^2*l2^3*l3*z5 - 
         1157/2916*n^6*l1^2*l2^3*l3*z4 + 1349/8748*n^6*l1^2*l2^3*l3*z3
          - 44/2187*n^6*l1^2*l2^3*l3*z3^2 + 661135/5038848*n^6*l1^2*
         l2^4 + 245/2916*n^6*l1^2*l2^4*z7 - 9425/104976*n^6*l1^2*l2^4*
         z6 + 41735/104976*n^6*l1^2*l2^4*z5 - 3563/34992*n^6*l1^2*l2^4*
         z4 + 5299/104976*n^6*l1^2*l2^4*z3 - 1849/52488*n^6*l1^2*l2^4*
         z3^2 - 115/324*n^6*l1^3*l3^3 + 56/81*n^6*l1^3*l3^3*z5 - 2/9*
         n^6*l1^3*l3^3*z4 + 8/27*n^6*l1^3*l3^3*z3 - 58921/15552*n^6*
         l1^3*l2*l3^2 - 2275/486*n^6*l1^3*l2*l3^2*z6 + 2144/243*n^6*
         l1^3*l2*l3^2*z5 - 847/162*n^6*l1^3*l2*l3^2*z4 + 1513/324*n^6*
         l1^3*l2*l3^2*z3 - 275/243*n^6*l1^3*l2*l3^2*z3^2 + 15103/23328*
         n^6*l1^3*l2^2*l3 + 332/243*n^6*l1^3*l2^2*l3*z5 - 149/108*n^6*
         l1^3*l2^2*l3*z4 + 227/324*n^6*l1^3*l2^2*l3*z3 + 3343/17496*n^6
         *l1^3*l2^3 + 49/486*n^6*l1^3*l2^3*z7 - 125/2916*n^6*l1^3*l2^3*
         z6 + 1535/4374*n^6*l1^3*l2^3*z5 - 11/324*n^6*l1^3*l2^3*z4 - 
         605/8748*n^6*l1^3*l2^3*z3 - 55/1458*n^6*l1^3*l2^3*z3^2 - 13187/
         10368*n^6*l1^4*l3^2 + 146/81*n^6*l1^4*l3^2*z5 - 83/36*n^6*l1^4
         *l3^2*z4 + 433/216*n^6*l1^4*l3^2*z3 - 38035/23328*n^6*l1^4*l2*
         l3 - 25/243*n^6*l1^4*l2*l3*z6 + 8/81*n^6*l1^4*l2*l3*z5 - 55/
         324*n^6*l1^4*l2*l3*z4 + 565/486*n^6*l1^4*l2*l3*z3 - 16/243*n^6
         *l1^4*l2*l3*z3^2 - 48395/279936*n^6*l1^4*l2^2 + 49/432*n^6*
         l1^4*l2^2*z7 - 725/11664*n^6*l1^4*l2^2*z6 + 173/648*n^6*l1^4*
         l2^2*z5 + 95/7776*n^6*l1^4*l2^2*z4 - 1217/23328*n^6*l1^4*l2^2*
         z3 - 103/5832*n^6*l1^4*l2^2*z3^2 - 13571/93312*n^6*l1^5*l2 + 
         25/486*n^6*l1^5*l2*z6 + 23/648*n^6*l1^5*l2*z5 + 1/16*n^6*l1^5*
         l2*z4 - 109/1296*n^6*l1^5*l2*z3 - 4/243*n^6*l1^5*l2*z3^2 + 209/
         13824*n^6*l1^6 + 25/648*n^6*l1^6*z6 + 35/324*n^6*l1^6*z5 + 1/
         72*n^6*l1^6*z4 - 85/2592*n^6*l1^6*z3 - 1/324*n^6*l1^6*z3^2 - 
         41827/93312*n^7*l2^2*l3^4 - 250/243*n^7*l2^2*l3^4*z6 + 220/81*
         n^7*l2^2*l3^4*z5 - 271/216*n^7*l2^2*l3^4*z4 - 103/729*n^7*l2^2
         *l3^4*z3 - 20/81*n^7*l2^2*l3^4*z3^2 - 109649/139968*n^7*l2^3*
         l3^3 - 1900/2187*n^7*l2^3*l3^3*z6 + 2281/729*n^7*l2^3*l3^3*z5
          - 5593/2916*n^7*l2^3*l3^3*z4 - 4439/4374*n^7*l2^3*l3^3*z3 - 
         424/2187*n^7*l2^3*l3^3*z3^2 + 449183/2519424*n^7*l2^4*l3^2 - 
         2375/26244*n^7*l2^4*l3^2*z6 + 5519/13122*n^7*l2^4*l3^2*z5 - 
         173/2187*n^7*l2^4*l3^2*z4 - 5839/17496*n^7*l2^4*l3^2*z3 - 133/
         13122*n^7*l2^4*l3^2*z3^2 + 33089/839808*n^7*l2^5*l3 - 250/
         19683*n^7*l2^5*l3*z6 + 148/2187*n^7*l2^5*l3*z5 + 1571/26244*
         n^7*l2^5*l3*z4 - 20215/157464*n^7*l2^5*l3*z3 - 40/19683*n^7*
         l2^5*l3*z3^2 - 406303/90699264*n^7*l2^6 - 625/629856*n^7*l2^6*
         z6 + 3685/944784*n^7*l2^6*z5 + 547/104976*n^7*l2^6*z4 - 191/
         39366*n^7*l2^6*z3 - 25/104976*n^7*l2^6*z3^2 - 3455/2592*n^7*l1
         *l2*l3^4 - 200/81*n^7*l1*l2*l3^4*z6 + 184/27*n^7*l1*l2*l3^4*z5
          - 31/9*n^7*l1*l2*l3^4*z4 - 379/486*n^7*l1*l2*l3^4*z3 - 16/27*
         n^7*l1*l2*l3^4*z3^2 + 953/1944*n^7*l1*l2^2*l3^3 + 266/243*n^7*
         l1*l2^2*l3^3*z5 - 37/54*n^7*l1*l2^2*l3^3*z4 - 14/81*n^7*l1*
         l2^2*l3^3*z3 + 253091/209952*n^7*l1*l2^3*l3^2 - 350/2187*n^7*
         l1*l2^3*l3^2*z6 + 2702/2187*n^7*l1*l2^3*l3^2*z5 - 275/729*n^7*
         l1*l2^3*l3^2*z4 - 11009/8748*n^7*l1*l2^3*l3^2*z3 - 20/2187*n^7
         *l1*l2^3*l3^2*z3^2 - 59797/1259712*n^7*l1*l2^4*l3 + 8/27*n^7*
         l1*l2^4*l3*z4 - 31/108*n^7*l1*l2^4*l3*z3 - 59633/7558272*n^7*
         l1*l2^5 - 25/17496*n^7*l1*l2^5*z6 + 481/78732*n^7*l1*l2^5*z5
          - 19/8748*n^7*l1*l2^5*z4 + 397/157464*n^7*l1*l2^5*z3 - 1/2916
         *n^7*l1*l2^5*z3^2 - 367/10368*n^7*l1^2*l3^4 - 50/27*n^7*l1^2*
         l3^4*z6 + 4*n^7*l1^2*l3^4*z5 - 23/24*n^7*l1^2*l3^4*z4 + 173/
         162*n^7*l1^2*l3^4*z3 - 4/9*n^7*l1^2*l3^4*z3^2 + 1103/1728*n^7*
         l1^2*l2*l3^3 + 119/81*n^7*l1^2*l2*l3^3*z5 - 61/36*n^7*l1^2*l2*
         l3^3*z4 + 23/54*n^7*l1^2*l2*l3^3*z3 - 130153/279936*n^7*l1^2*
         l2^2*l3^2 - 175/486*n^7*l1^2*l2^2*l3^2*z6 + 790/729*n^7*l1^2*
         l2^2*l3^2*z5 - 1/36*n^7*l1^2*l2^2*l3^2*z4 - 541/972*n^7*l1^2*
         l2^2*l3^2*z3 - 5/243*n^7*l1^2*l2^2*l3^2*z3^2 + 8147/23328*n^7*
         l1^2*l2^3*l3 + 79/729*n^7*l1^2*l2^3*l3*z5 - 23/162*n^7*l1^2*
         l2^3*l3*z4 - 61/486*n^7*l1^2*l2^3*l3*z3 + 43133/10077696*n^7*
         l1^2*l2^4 - 175/69984*n^7*l1^2*l2^4*z6 + 185/11664*n^7*l1^2*
         l2^4*z5 - 23/11664*n^7*l1^2*l2^4*z4 - 2455/209952*n^7*l1^2*
         l2^4*z3 - 29/34992*n^7*l1^2*l2^4*z3^2 + 13/32*n^7*l1^3*l3^3 + 
         14/81*n^7*l1^3*l3^3*z5 - 13/18*n^7*l1^3*l3^3*z4 + 7/54*n^7*
         l1^3*l3^3*z3 + 36869/46656*n^7*l1^3*l2*l3^2 + 221/243*n^7*l1^3
         *l2*l3^2*z5 - 137/108*n^7*l1^3*l2*l3^2*z4 + 49/162*n^7*l1^3*l2
         *l3^2*z3 - 3857/419904*n^7*l1^3*l2^3 - 1/1458*n^7*l1^3*l2^3*z4
          + 25/4374*n^7*l1^3*l2^3*z3 - 25387/31104*n^7*l1^4*l3^2 - 25/
         324*n^7*l1^4*l3^2*z6 + 19/162*n^7*l1^4*l3^2*z5 + 1/216*n^7*
         l1^4*l3^2*z4 + 295/648*n^7*l1^4*l3^2*z3 - 11/162*n^7*l1^4*l3^2
         *z3^2 - 6731/373248*n^7*l1^4*l2^2 + 25/11664*n^7*l1^4*l2^2*z6
          + 55/5832*n^7*l1^4*l2^2*z5 + 1/432*n^7*l1^4*l2^2*z4 - 71/7776
         *n^7*l1^4*l2^2*z3 - 13/5832*n^7*l1^4*l2^2*z3^2 + 17/2592*n^7*
         l1^5*l2 + 55/3456*n^7*l1^6 + 1/648*n^7*l1^6*z3 - 13453/31104*
         n^8*l2^2*l3^4 - 50/243*n^8*l2^2*l3^4*z6 + 76/81*n^8*l2^2*l3^4*
         z5 - 179/216*n^8*l2^2*l3^4*z4 - 449/729*n^8*l2^2*l3^4*z3 - 4/
         81*n^8*l2^2*l3^4*z3^2 + 34441/209952*n^8*l2^3*l3^3 + 7/81*n^8*
         l2^3*l3^3*z5 + 1/36*n^8*l2^3*l3^3*z4 - 65/324*n^8*l2^3*l3^3*z3
          + 1235/19683*n^8*l2^4*l3^2 - 125/26244*n^8*l2^4*l3^2*z6 + 595/
         13122*n^8*l2^4*l3^2*z5 + 2255/17496*n^8*l2^4*l3^2*z4 - 391/
         1944*n^8*l2^4*l3^2*z3 - 7/13122*n^8*l2^4*l3^2*z3^2 - 19961/
         1889568*n^8*l2^5*l3 + 11/324*n^8*l2^5*l3*z4 - 2/81*n^8*l2^5*l3
         *z3 - 6899/45349632*n^8*l2^6 - 25/629856*n^8*l2^6*z6 + 155/
         944784*n^8*l2^6*z5 - 11/157464*n^8*l2^6*z3 - 1/104976*n^8*l2^6
         *z3^2 + 33659/46656*n^8*l1*l2^2*l3^3 + 70/243*n^8*l1*l2^2*l3^3
         *z5 - 1/6*n^8*l1*l2^2*l3^3*z4 - 175/324*n^8*l1*l2^2*l3^3*z3 - 
         43667/419904*n^8*l1*l2^3*l3^2 + 1/2*n^8*l1*l2^3*l3^2*z4 - 47/
         108*n^8*l1*l2^3*l3^2*z3 + 1753/7558272*n^8*l1*l2^5 - 1/8748*
         n^8*l1*l2^5*z4 - 1/17496*n^8*l1*l2^5*z3 + 2239/15552*n^8*l1^2*
         l2*l3^3 + 14/81*n^8*l1^2*l2*l3^3*z5 - 35/108*n^8*l1^2*l2*l3^3*
         z3 + 65951/139968*n^8*l1^2*l2^2*l3^2 + 71/729*n^8*l1^2*l2^2*
         l3^2*z5 - 127/648*n^8*l1^2*l2^2*l3^2*z4 - 365/1944*n^8*l1^2*
         l2^2*l3^2*z3 + 2335/10077696*n^8*l1^2*l2^4 - 1/34992*n^8*l1^2*
         l2^4*z4 - 37/209952*n^8*l1^2*l2^4*z3 + 887/5184*n^8*l1^3*l3^3
          + 14/81*n^8*l1^3*l3^3*z5 - 7/18*n^8*l1^3*l3^3*z4 + 11/108*n^8
         *l1^3*l3^3*z3 + 17/31104*n^8*l1^4*l2^2 - 3557/46656*n^9*l2*
         l3^5 + 8/81*n^9*l2*l3^5*z5 - 4/27*n^9*l2*l3^5*z4 - 151/972*n^9
         *l2*l3^5*z3 + 1/108*n^9*l2^2*l3^4 + 1/108*n^9*l2^2*l3^4*z4 - 
         11/486*n^9*l2^2*l3^4*z3 + 557/23328*n^9*l2^3*l3^3 + 28/2187*
         n^9*l2^3*l3^3*z5 + 26/243*n^9*l2^3*l3^3*z4 - 365/2916*n^9*l2^3
         *l3^3*z3 - 63731/2519424*n^9*l2^4*l3^2 + 2/27*n^9*l2^4*l3^2*z4
          - 97/1944*n^9*l2^4*l3^2*z3 + 151/30233088*n^9*l2^6 - 5/
         1889568*n^9*l2^6*z3 + 449/7776*n^9*l1*l2*l3^4 - 2/27*n^9*l1*l2
         *l3^4*z4 + 1/162*n^9*l1*l2*l3^4*z3 - 4373/46656*n^9*l1*l2^2*
         l3^3 + 10/27*n^9*l1*l2^2*l3^3*z4 - 95/324*n^9*l1*l2^2*l3^3*z3
          + 449/10368*n^9*l1^2*l3^4 - 1/18*n^9*l1^2*l3^4*z4 + 1/216*n^9
         *l1^2*l3^4*z3 + 10639/46656*n^9*l1^2*l2*l3^3 + 7/243*n^9*l1^2*
         l2*l3^3*z5 - 13/108*n^9*l1^2*l2*l3^3*z4 - 13/162*n^9*l1^2*l2*
         l3^3*z3 - 1415/186624*n^10*l2^2*l3^4 + 5/162*n^10*l2^2*l3^4*z4
          - 95/3888*n^10*l2^2*l3^4*z3 - 12493/419904*n^10*l2^3*l3^3 + 
         13/162*n^10*l2^3*l3^3*z4 - 49/972*n^10*l2^3*l3^3*z3 - 233/7776
         *n^10*l1*l2*l3^4 + 11/108*n^10*l1*l2*l3^4*z4 - 2/27*n^10*l1*l2
         *l3^4*z3 + 449/20736*n^10*l1^2*l3^4 - 1/36*n^10*l1^2*l3^4*z4
          + 1/432*n^10*l1^2*l3^4*z3 - 3211/186624*n^11*l2^2*l3^4 + 7/
         162*n^11*l2^2*l3^4*z4 - 11/432*n^11*l2^2*l3^4*z3 - 61/15552*
         n^12*l2*l3^5 + 1/108*n^12*l2*l3^5*z4 - 5/972*n^12*l2*l3^5*z3 )

       + h^6 * (  - 72730159/29160*l2*l3^6 - 84043936/2187*l2*l3^6*z9
          + 53093906/2025*l2*l3^6*z8 - 3580576/675*l2*l3^6*z3z5 - 
         36159098/1215*l2*l3^6*z7 + 1863808/243*l2*l3^6*z6 - 10395416/
         729*l2*l3^6*z5 + 954134/405*l2*l3^6*z4 - 24155126/3645*l2*l3^6
         *z3 - 3266240/243*l2*l3^6*z3*z5 + 246176/405*l2*l3^6*z3*z4 - 
         5457904/1215*l2*l3^6*z3^2 - 472832/243*l2*l3^6*z3^3 - 
         517591159/87480*l2^2*l3^5 - 20877376/243*l2^2*l3^5*z9 + 
         39834916/675*l2^2*l3^5*z8 - 2671936/225*l2^2*l3^5*z3z5 - 
         244525682/3645*l2^2*l3^5*z7 + 12717464/729*l2^2*l3^5*z6 - 
         117552736/3645*l2^2*l3^5*z5 + 2155534/405*l2^2*l3^5*z4 - 
         54454826/3645*l2^2*l3^5*z3 - 2407232/81*l2^2*l3^5*z3*z5 + 
         530848/405*l2^2*l3^5*z3*z4 - 35887544/3645*l2^2*l3^5*z3^2 - 
         117248/27*l2^2*l3^5*z3^3 - 28373099797/3149280*l2^3*l3^4 - 
         7788139480/59049*l2^3*l3^4*z9 + 3250567453/36450*l2^3*l3^4*z8
          - 110342344/6075*l2^3*l3^4*z3z5 - 1322841449/13122*l2^3*l3^4*
         z7 + 168390130/6561*l2^3*l3^4*z6 - 1581047144/32805*l2^3*l3^4*
         z5 + 170275969/21870*l2^3*l3^4*z4 - 1478334403/65610*l2^3*l3^4
         *z3 - 100999600/2187*l2^3*l3^4*z3*z5 + 7433048/3645*l2^3*l3^4*
         z3*z4 - 501377308/32805*l2^3*l3^4*z3^2 - 43809344/6561*l2^3*
         l3^4*z3^3 - 4456077521/524880*l2^4*l3^3 - 2436756424/19683*
         l2^4*l3^3*z9 + 3018833707/36450*l2^4*l3^3*z8 - 103498936/6075*
         l2^4*l3^3*z3z5 - 2034148043/21870*l2^4*l3^3*z7 + 16966607/729*
         l2^4*l3^3*z6 - 484525727/10935*l2^4*l3^3*z5 + 8472452/1215*
         l2^4*l3^3*z4 - 681766067/32805*l2^4*l3^3*z3 - 95590400/2187*
         l2^4*l3^3*z3*z5 + 20911876/10935*l2^4*l3^3*z3*z4 - 52320274/
         3645*l2^4*l3^3*z3^2 - 13723328/2187*l2^4*l3^3*z3^3 - 
         183694623437/37791360*l2^5*l3^2 - 12549804958/177147*l2^5*l3^2
         *z9 + 20409143807/437400*l2^5*l3^2*z8 - 59125378/6075*l2^5*
         l3^2*z3z5 - 40901765789/787320*l2^5*l3^2*z7 + 1499630639/
         118098*l2^5*l3^2*z6 - 811130248/32805*l2^5*l3^2*z5 + 
         2991116983/787320*l2^5*l3^2*z4 - 27690613469/2361960*l2^5*l3^2
         *z3 - 165481148/6561*l2^5*l3^2*z3*z5 + 2376016/2187*l2^5*l3^2*
         z3*z4 - 488645246/59049*l2^5*l3^2*z3^2 - 70783568/19683*l2^5*
         l3^2*z3^3 - 35755170791/22674816*l2^6*l3 - 36813002822/1594323
         *l2^6*l3*z9 + 1466766461/98415*l2^6*l3*z8 - 103794736/32805*
         l2^6*l3*z3z5 - 14551268231/885735*l2^6*l3*z7 + 3780895/972*
         l2^6*l3*z6 - 1845521357/236196*l2^6*l3*z5 + 920233051/787320*
         l2^6*l3*z4 - 26546768359/7085880*l2^6*l3*z3 - 163442468/19683*
         l2^6*l3*z3*z5 + 11519191/32805*l2^6*l3*z3*z4 - 802976294/
         295245*l2^6*l3*z3^2 - 207960976/177147*l2^6*l3*z3^3 - 
         302629875917/1360488960*l2^7 - 31170215861/9565938*l2^7*z9 + 
         10784836583/5248800*l2^7*z8 - 145832369/328050*l2^7*z3z5 - 
         38158410997/17006112*l2^7*z7 + 273564199/531441*l2^7*z6 - 
         22811472239/21257640*l2^7*z5 + 4418288863/28343520*l2^7*z4 - 
         44260738733/85030560*l2^7*z3 - 209348437/177147*l2^7*z3*z5 + 
         177473/3645*l2^7*z3*z4 - 1027874443/2657205*l2^7*z3^2 - 
         88157660/531441*l2^7*z3^3 - 68490136/10935*l1*l2*l3^5 - 
         85647232/729*l1*l2*l3^5*z9 + 10607192/135*l1*l2*l3^5*z8 - 
         80768/5*l1*l2*l3^5*z3z5 - 64724960/729*l1*l2*l3^5*z7 + 
         16227232/729*l1*l2*l3^5*z6 - 153514016/3645*l1*l2*l3^5*z5 + 
         2827472/405*l1*l2*l3^5*z4 - 72042208/3645*l1*l2*l3^5*z3 - 
         1145344/27*l1*l2*l3^5*z3*z5 + 166144/81*l1*l2*l3^5*z3*z4 - 
         52934368/3645*l1*l2*l3^5*z3^2 - 484352/81*l1*l2*l3^5*z3^3 - 
         1919346559/87480*l1*l2^2*l3^4 - 2351335232/6561*l1*l2^2*l3^4*
         z9 + 485169668/2025*l1*l2^2*l3^4*z8 - 33387328/675*l1*l2^2*
         l3^4*z3z5 - 326098388/1215*l1*l2^2*l3^4*z7 + 48876020/729*l1*
         l2^2*l3^4*z6 - 463889836/3645*l1*l2^2*l3^4*z5 + 8139838/405*l1
         *l2^2*l3^4*z4 - 212937386/3645*l1*l2^2*l3^4*z3 - 31252288/243*
         l1*l2^2*l3^4*z3*z5 + 2350144/405*l1*l2^2*l3^4*z3*z4 - 
         152935064/3645*l1*l2^2*l3^4*z3^2 - 13267456/729*l1*l2^2*l3^4*
         z3^3 - 5851329349/196830*l1*l2^3*l3^3 - 27133259584/59049*l1*
         l2^3*l3^3*z9 + 5548144588/18225*l1*l2^3*l3^3*z8 - 384026048/
         6075*l1*l2^3*l3^3*z3z5 - 2230965856/6561*l1*l2^3*l3^3*z7 + 
         550562128/6561*l1*l2^3*l3^3*z6 - 5289498056/32805*l1*l2^3*l3^3
         *z5 + 273807668/10935*l1*l2^3*l3^3*z4 - 2458666984/32805*l1*
         l2^3*l3^3*z3 - 119821312/729*l1*l2^3*l3^3*z3*z5 + 79210336/
         10935*l1*l2^3*l3^3*z3*z4 - 1758322288/32805*l1*l2^3*l3^3*z3^2
          - 153038336/6561*l1*l2^3*l3^3*z3^3 - 3951492931/174960*l1*
         l2^4*l3^2 - 2264915176/6561*l1*l2^4*l3^2*z9 + 2457000766/10935
         *l1*l2^4*l3^2*z8 - 172681696/3645*l1*l2^4*l3^2*z3z5 - 
         24468518881/98415*l1*l2^4*l3^2*z7 + 1176653912/19683*l1*l2^4*
         l3^2*z6 - 11588987402/98415*l1*l2^4*l3^2*z5 + 64667851/3645*l1
         *l2^4*l3^2*z4 - 67029841/1215*l1*l2^4*l3^2*z3 - 817100416/6561
         *l1*l2^4*l3^2*z3*z5 + 58353872/10935*l1*l2^4*l3^2*z3*z4 - 
         792719212/19683*l1*l2^4*l3^2*z3^2 - 12788672/729*l1*l2^4*l3^2*
         z3^3 - 2377462139/262440*l1*l2^5*l3 - 24192293200/177147*l1*
         l2^5*l3*z9 + 1060566547/12150*l1*l2^5*l3*z8 - 113574568/6075*
         l1*l2^5*l3*z3z5 - 3134110211/32805*l1*l2^5*l3*z7 + 440344099/
         19683*l1*l2^5*l3*z6 - 13408386016/295245*l1*l2^5*l3*z5 + 
         73154777/10935*l1*l2^5*l3*z4 - 6392293397/295245*l1*l2^5*l3*z3
          - 324937184/6561*l1*l2^5*l3*z3*z5 + 838636/405*l1*l2^5*l3*z3*
         z4 - 316007396/19683*l1*l2^5*l3*z3^2 - 136765568/19683*l1*l2^5
         *l3*z3^3 - 171893647763/113374080*l1*l2^6 - 36195745748/
         1594323*l1*l2^6*z9 + 9311202611/656100*l1*l2^6*z8 - 169124764/
         54675*l1*l2^6*z3z5 - 5452116367/354294*l1*l2^6*z7 + 2489177509/
         708588*l1*l2^6*z6 - 26130054073/3542940*l1*l2^6*z5 + 831776161/
         787320*l1*l2^6*z4 - 5046258107/1417176*l1*l2^6*z3 - 489432020/
         59049*l1*l2^6*z3*z5 + 734624/2187*l1*l2^6*z3*z4 - 951834097/
         354294*l1*l2^6*z3^2 - 204860704/177147*l1*l2^6*z3^3 - 17122534/
         3645*l1^2*l3^5 - 21411808/243*l1^2*l3^5*z9 + 2651798/45*l1^2*
         l3^5*z8 - 60576/5*l1^2*l3^5*z3z5 - 16181240/243*l1^2*l3^5*z7
          + 4056808/243*l1^2*l3^5*z6 - 38378504/1215*l1^2*l3^5*z5 + 
         706868/135*l1^2*l3^5*z4 - 18010552/1215*l1^2*l3^5*z3 - 286336/
         9*l1^2*l3^5*z3*z5 + 41536/27*l1^2*l3^5*z3*z4 - 13233592/1215*
         l1^2*l3^5*z3^2 - 121088/27*l1^2*l3^5*z3^3 - 2976593287/174960*
         l1^2*l2*l3^4 - 1944037712/6561*l1^2*l2*l3^4*z9 + 44432419/225*
         l1^2*l2*l3^4*z8 - 3059824/75*l1^2*l2*l3^4*z3z5 - 53878058/243*
         l1^2*l2*l3^4*z7 + 4472030/81*l1^2*l2*l3^4*z6 - 14170934/135*
         l1^2*l2*l3^4*z5 + 20509451/1215*l1^2*l2*l3^4*z4 - 177859861/
         3645*l1^2*l2*l3^4*z3 - 320864/3*l1^2*l2*l3^4*z3*z5 + 673472/
         135*l1^2*l2*l3^4*z3*z4 - 2889112/81*l1^2*l2*l3^4*z3^2 - 
         10985344/729*l1^2*l2*l3^4*z3^3 - 3523739309/87480*l1^2*l2^2*
         l3^3 - 4455081376/6561*l1^2*l2^2*l3^3*z9 + 2695616852/6075*
         l1^2*l2^2*l3^3*z8 - 188953792/2025*l1^2*l2^2*l3^3*z3z5 - 
         1801270489/3645*l1^2*l2^2*l3^3*z7 + 87061346/729*l1^2*l2^2*
         l3^3*z6 - 846128942/3645*l1^2*l2^2*l3^3*z5 + 42395366/1215*
         l1^2*l2^2*l3^3*z4 - 382804222/3645*l1^2*l2^2*l3^3*z3 - 743488/
         3*l1^2*l2^2*l3^3*z3*z5 + 13305112/1215*l1^2*l2^2*l3^3*z3*z4 - 
         288607504/3645*l1^2*l2^2*l3^3*z3^2 - 25170176/729*l1^2*l2^2*
         l3^3*z3^3 - 135013965773/3149280*l1^2*l2^3*l3^2 - 39898453592/
         59049*l1^2*l2^3*l3^2*z9 + 7935882641/18225*l1^2*l2^3*l3^2*z8
          - 563317136/6075*l1^2*l2^3*l3^2*z3z5 - 31399684967/65610*l1^2
         *l2^3*l3^2*z7 + 82740136/729*l1^2*l2^3*l3^2*z6 - 824780074/
         3645*l1^2*l2^3*l3^2*z5 + 733246487/21870*l1^2*l2^3*l3^2*z4 - 
         1383725425/13122*l1^2*l2^3*l3^2*z3 - 537541360/2187*l1^2*l2^3*
         l3^2*z3*z5 + 114063764/10935*l1^2*l2^3*l3^2*z3*z4 - 172445990/
         2187*l1^2*l2^3*l3^2*z3^2 - 225517120/6561*l1^2*l2^3*l3^2*z3^3
          - 69273657913/3149280*l1^2*l2^4*l3 - 60165191282/177147*l1^2*
         l2^4*l3*z9 + 174000427/810*l1^2*l2^4*l3*z8 - 56404904/1215*
         l1^2*l2^4*l3*z3z5 - 46000673929/196830*l1^2*l2^4*l3*z7 + 
         710478383/13122*l1^2*l2^4*l3*z6 - 21842814949/196830*l1^2*l2^4
         *l3*z5 + 140589761/8748*l1^2*l2^4*l3*z4 - 10354282111/196830*
         l1^2*l2^4*l3*z3 - 271660672/2187*l1^2*l2^4*l3*z3*z5 + 55933142/
         10935*l1^2*l2^4*l3*z3*z4 - 870208993/21870*l1^2*l2^4*l3*z3^2
          - 340337200/19683*l1^2*l2^4*l3*z3^3 - 113162281927/25194240*
         l1^2*l2^5 - 12058005083/177147*l1^2*l2^5*z9 + 27686623823/
         656100*l1^2*l2^5*z8 - 506523652/54675*l1^2*l2^5*z3z5 - 
         21442950991/472392*l1^2*l2^5*z7 + 4880994397/472392*l1^2*l2^5*
         z6 - 51603313777/2361960*l1^2*l2^5*z5 + 972571135/314928*l1^2*
         l2^5*z4 - 49763160017/4723920*l1^2*l2^5*z3 - 163906286/6561*
         l1^2*l2^5*z3*z5 + 98085988/98415*l1^2*l2^5*z3*z4 - 4744303801/
         590490*l1^2*l2^5*z3^2 - 68281096/19683*l1^2*l2^5*z3^3 - 
         7219303/1458*l1^3*l3^4 - 249228032/2187*l1^3*l3^4*z9 + 
         17221376/225*l1^3*l3^4*z8 - 1194496/75*l1^3*l3^4*z3z5 - 753868/
         9*l1^3*l3^4*z7 + 562640/27*l1^3*l3^4*z6 - 1046168/27*l1^3*l3^4
         *z5 + 2517032/405*l1^3*l3^4*z4 - 20940308/1215*l1^3*l3^4*z3 - 
         387136/9*l1^3*l3^4*z3*z5 + 18944/9*l1^3*l3^4*z3*z4 - 621472/45
         *l1^3*l3^4*z3^2 - 1417216/243*l1^3*l3^4*z3^3 - 1139657903/
         43740*l1^3*l2*l3^3 - 2887742272/6561*l1^3*l2*l3^3*z9 + 
         115202644/405*l1^3*l2*l3^3*z8 - 8143424/135*l1^3*l2*l3^3*z3z5
          - 230536412/729*l1^3*l2*l3^3*z7 + 6089168/81*l1^3*l2*l3^3*z6
          - 542479096/3645*l1^3*l2*l3^3*z5 + 5366704/243*l1^3*l2*l3^3*
         z4 - 82339508/1215*l1^3*l2*l3^3*z3 - 38957824/243*l1^3*l2*l3^3
         *z3*z5 + 8357824/1215*l1^3*l2*l3^3*z3*z4 - 62382688/1215*l1^3*
         l2*l3^3*z3^2 - 16309760/729*l1^3*l2*l3^3*z3^3 - 26654291/648*
         l1^3*l2^2*l3^2 - 489996928/729*l1^3*l2^2*l3^2*z9 + 865517558/
         2025*l1^3*l2^2*l3^2*z8 - 62054368/675*l1^3*l2^2*l3^2*z3z5 - 
         342262144/729*l1^3*l2^2*l3^2*z7 + 238134164/2187*l1^3*l2^2*
         l3^2*z6 - 53539708/243*l1^3*l2^2*l3^2*z5 + 115408276/3645*l1^3
         *l2^2*l3^2*z4 - 1104425446/10935*l1^3*l2^2*l3^2*z3 - 59953952/
         243*l1^3*l2^2*l3^2*z3*z5 + 4168096/405*l1^3*l2^2*l3^2*z3*z4 - 
         851764904/10935*l1^3*l2^2*l3^2*z3^2 - 2769920/81*l1^3*l2^2*
         l3^2*z3^3 - 9170154169/314928*l1^3*l2^3*l3 - 26748412144/59049
         *l1^3*l2^3*l3*z9 + 5168561642/18225*l1^3*l2^3*l3*z8 - 
         375891232/6075*l1^3*l2^3*l3*z3z5 - 3345021491/10935*l1^3*l2^3*
         l3*z7 + 461988130/6561*l1^3*l2^3*l3*z6 - 4786664554/32805*l1^3
         *l2^3*l3*z5 + 226947022/10935*l1^3*l2^3*l3*z4 - 755729887/
         10935*l1^3*l2^3*l3*z3 - 121302496/729*l1^3*l2^3*l3*z3*z5 + 
         1628600/243*l1^3*l2^3*l3*z3*z4 - 1735967092/32805*l1^3*l2^3*l3
         *z3^2 - 151391360/6561*l1^3*l2^3*l3*z3^3 - 3926224661/524880*
         l1^3*l2^4 - 20121807586/177147*l1^3*l2^4*z9 + 3821353709/54675
         *l1^3*l2^4*z8 - 281144464/18225*l1^3*l2^4*z3z5 - 29427221711/
         393660*l1^3*l2^4*z7 + 333885380/19683*l1^3*l2^4*z6 - 
         7100176991/196830*l1^3*l2^4*z5 + 330322483/65610*l1^3*l2^4*z4
          - 6845145457/393660*l1^3*l2^4*z3 - 274547524/6561*l1^3*l2^4*
         z3*z5 + 54016712/32805*l1^3*l2^4*z3*z4 - 263077366/19683*l1^3*
         l2^4*z3^2 - 113948528/19683*l1^3*l2^4*z3^3 - 90280409/14580*
         l1^4*l3^3 - 238672504/2187*l1^4*l3^3*z9 + 6142513/90*l1^4*l3^3
         *z8 - 223144/15*l1^4*l3^3*z3z5 - 184287863/2430*l1^4*l3^3*z7
          + 4163659/243*l1^4*l3^3*z6 - 178079/5*l1^4*l3^3*z5 + 129977/
         27*l1^4*l3^3*z4 - 6350674/405*l1^4*l3^3*z3 - 3260320/81*l1^4*
         l3^3*z3*z5 + 131444/81*l1^4*l3^3*z3*z4 - 15275302/1215*l1^4*
         l3^3*z3^2 - 1348928/243*l1^4*l3^3*z3^3 - 726086621/34992*l1^4*
         l2*l3^2 - 2209924448/6561*l1^4*l2*l3^2*z9 + 1724490071/8100*
         l1^4*l2*l3^2*z8 - 31198604/675*l1^4*l2*l3^2*z3z5 - 3369994897/
         14580*l1^4*l2*l3^2*z7 + 77170687/1458*l1^4*l2*l3^2*z6 - 
         791601307/7290*l1^4*l2*l3^2*z5 + 38164609/2430*l1^4*l2*l3^2*z4
          - 368300341/7290*l1^4*l2*l3^2*z3 - 10028240/81*l1^4*l2*l3^2*
         z3*z5 + 683626/135*l1^4*l2*l3^2*z3*z4 - 142285409/3645*l1^4*l2
         *l3^2*z3^2 - 12507904/729*l1^4*l2*l3^2*z3^3 - 1918241237/87480
         *l1^4*l2^2*l3 - 2230124450/6561*l1^4*l2^2*l3*z9 + 425542322/
         2025*l1^4*l2^2*l3*z8 - 31119712/675*l1^4*l2^2*l3*z3z5 - 
         19845501887/87480*l1^4*l2^2*l3*z7 + 150442993/2916*l1^4*l2^2*
         l3*z6 - 4715024893/43740*l1^4*l2^2*l3*z5 + 219616561/14580*
         l1^4*l2^2*l3*z4 - 1111944437/21870*l1^4*l2^2*l3*z3 - 30398456/
         243*l1^4*l2^2*l3*z3*z5 + 1210141/243*l1^4*l2^2*l3*z3*z4 - 
         95834209/2430*l1^4*l2^2*l3*z3^2 - 12609904/729*l1^4*l2^2*l3*
         z3^3 - 47691811931/6298560*l1^4*l2^3 - 6738766838/59049*l1^4*
         l2^3*z9 + 2036607409/29160*l1^4*l2^3*z8 - 18812698/1215*l1^4*
         l2^3*z3z5 - 38823722953/524880*l1^4*l2^3*z7 + 882922589/52488*
         l1^4*l2^3*z6 - 9438113839/262440*l1^4*l2^3*z5 + 432979477/
         87480*l1^4*l2^3*z4 - 101224649/5832*l1^4*l2^3*z3 - 10223452/
         243*l1^4*l2^3*z3*z5 + 36028321/21870*l1^4*l2^3*z3*z4 - 
         1759802089/131220*l1^4*l2^3*z3^2 - 38165968/6561*l1^4*l2^3*
         z3^3 - 2944516/729*l1^5*l3^2 - 146271800/2187*l1^5*l3^2*z9 + 
         9410401/225*l1^5*l3^2*z8 - 681296/75*l1^5*l3^2*z3z5 - 55755682/
         1215*l1^5*l3^2*z7 + 2561816/243*l1^5*l3^2*z6 - 26355026/1215*
         l1^5*l3^2*z5 + 1179668/405*l1^5*l3^2*z4 - 2282828/243*l1^5*
         l3^2*z3 - 2001728/81*l1^5*l3^2*z3*z5 + 132712/135*l1^5*l3^2*z3
         *z4 - 9012116/1215*l1^5*l3^2*z3^2 - 824128/243*l1^5*l3^2*z3^3
          - 263570861/29160*l1^5*l2*l3 - 903065944/6561*l1^5*l2*l3*z9
          + 34226596/405*l1^5*l2*l3*z8 - 2526656/135*l1^5*l2*l3*z3z5 - 
         109227022/1215*l1^5*l2*l3*z7 + 15055423/729*l1^5*l2*l3*z6 - 
         157343152/3645*l1^5*l2*l3*z5 + 475955/81*l1^5*l2*l3*z4 - 
         74506859/3645*l1^5*l2*l3*z3 - 12317968/243*l1^5*l2*l3*z3*z5 + 
         263636/135*l1^5*l2*l3*z3*z4 - 11573282/729*l1^5*l2*l3*z3^2 - 
         5108288/729*l1^5*l2*l3*z3^3 - 403322963/87480*l1^5*l2^2 - 
         449382700/6561*l1^5*l2^2*z9 + 28238111/675*l1^5*l2^2*z8 - 
         6260368/675*l1^5*l2^2*z3z5 - 96646796/2187*l1^5*l2^2*z7 + 
         21929333/2187*l1^5*l2^2*z6 - 468079991/21870*l1^5*l2^2*z5 + 
         10750651/3645*l1^5*l2^2*z4 - 113696416/10935*l1^5*l2^2*z3 - 
         684104/27*l1^5*l2^2*z3*z5 + 3587288/3645*l1^5*l2^2*z3*z4 - 
         17493841/2187*l1^5*l2^2*z3^2 - 2543264/729*l1^5*l2^2*z3^3 - 
         7355053/4860*l1^6*l3 - 49486040/2187*l1^6*l3*z9 + 24681953/
         1800*l1^6*l3*z8 - 680158/225*l1^6*l3*z3z5 - 24151547/1620*l1^6
         *l3*z7 + 177233/54*l1^6*l3*z6 - 16830871/2430*l1^6*l3*z5 + 
         392333/405*l1^6*l3*z4 - 8219543/2430*l1^6*l3*z3 - 674272/81*
         l1^6*l3*z3*z5 + 44416/135*l1^6*l3*z3*z4 - 1071272/405*l1^6*l3*
         z3^2 - 279424/243*l1^6*l3*z3^3 - 181153331/116640*l1^6*l2 - 
         50416868/2187*l1^6*l2*z9 + 454520209/32400*l1^6*l2*z8 - 
         2100629/675*l1^6*l2*z3z5 - 425666279/29160*l1^6*l2*z7 + 
         2447552/729*l1^6*l2*z6 - 35402713/4860*l1^6*l2*z5 + 4713557/
         4860*l1^6*l2*z4 - 8415073/2430*l1^6*l2*z3 - 683408/81*l1^6*l2*
         z3*z5 + 412153/1215*l1^6*l2*z3*z4 - 19579759/7290*l1^6*l2*z3^2
          - 285280/243*l1^6*l2*z3^3 - 6421333/29160*l1^7 - 2372386/729*
         l1^7*z9 + 183817/90*l1^7*z8 - 20408/45*l1^7*z3z5 - 1711349/810
         *l1^7*z7 + 118016/243*l1^7*z6 - 410491/405*l1^7*z5 + 57539/405
         *l1^7*z4 - 603151/1215*l1^7*z3 - 100640/81*l1^7*z3*z5 + 18386/
         405*l1^7*z3*z4 - 454868/1215*l1^7*z3^2 - 13424/81*l1^7*z3^3 - 
         214668505/52488*n*l2^2*l3^5 - 112955056/2187*n*l2^2*l3^5*z9 + 
         73098283/2025*n*l2^2*l3^5*z8 - 1611856/225*n*l2^2*l3^5*z3z5 - 
         450405346/10935*n*l2^2*l3^5*z7 + 23953564/2187*n*l2^2*l3^5*z6
          - 218333444/10935*n*l2^2*l3^5*z5 + 3992564/1215*n*l2^2*l3^5*
         z4 - 100327546/10935*n*l2^2*l3^5*z3 - 468352/27*n*l2^2*l3^5*z3
         *z5 + 865664/1215*n*l2^2*l3^5*z3*z4 - 12269012/2187*n*l2^2*
         l3^5*z3^2 - 631424/243*n*l2^2*l3^5*z3^3 - 11008160303/1049760*
         n*l2^3*l3^4 - 795446168/6561*n*l2^3*l3^4*z9 + 338436341/4050*n
         *l2^3*l3^4*z8 - 3760856/225*n*l2^3*l3^4*z3z5 - 1041371926/
         10935*n*l2^3*l3^4*z7 + 54506965/2187*n*l2^3*l3^4*z6 - 
         505184987/10935*n*l2^3*l3^4*z5 + 17925209/2430*n*l2^3*l3^4*z4
          - 471462857/21870*n*l2^3*l3^4*z3 - 3274736/81*n*l2^3*l3^4*z3*
         z5 + 1915952/1215*n*l2^3*l3^4*z3*z4 - 141972004/10935*n*l2^3*
         l3^4*z3^2 - 4440640/729*n*l2^3*l3^4*z3^3 - 14197279111/1180980
         *n*l2^4*l3^3 - 23374026980/177147*n*l2^4*l3^3*z9 + 3952596401/
         43740*n*l2^4*l3^3*z8 - 65946004/3645*n*l2^4*l3^3*z3z5 - 
         13525021529/131220*n*l2^4*l3^3*z7 + 1055579243/39366*n*l2^4*
         l3^3*z6 - 1103316113/21870*n*l2^4*l3^3*z5 + 59298179/7290*n*
         l2^4*l3^3*z4 - 480951427/19683*n*l2^4*l3^3*z3 - 284699920/6561
         *n*l2^4*l3^3*z3*z5 + 55150786/32805*n*l2^4*l3^3*z3*z4 - 
         1418627617/98415*n*l2^4*l3^3*z3^2 - 130383712/19683*n*l2^4*
         l3^3*z3^3 - 49719806221/6298560*n*l2^5*l3^2 - 14932909768/
         177147*n*l2^5*l3^2*z9 + 24989108717/437400*n*l2^5*l3^2*z8 - 
         209857154/18225*n*l2^5*l3^2*z3z5 - 17062640383/262440*n*l2^5*
         l3^2*z7 + 3948743569/236196*n*l2^5*l3^2*z6 - 7589868713/236196
         *n*l2^5*l3^2*z5 + 509560378/98415*n*l2^5*l3^2*z4 - 6305321191/
         393660*n*l2^5*l3^2*z3 - 180932912/6561*n*l2^5*l3^2*z3*z5 + 
         34546997/32805*n*l2^5*l3^2*z3*z4 - 5544331589/590490*n*l2^5*
         l3^2*z3^2 - 83322176/19683*n*l2^5*l3^2*z3^3 - 944018226691/
         340122240*n*l2^6*l3 - 45676656272/1594323*n*l2^6*l3*z9 + 
         50699163299/2624400*n*l2^6*l3*z8 - 213167719/54675*n*l2^6*l3*
         z3z5 - 313153186229/14171760*n*l2^6*l3*z7 + 7969816627/1417176
         *n*l2^6*l3*z6 - 8680412369/787320*n*l2^6*l3*z5 + 4195811131/
         2361960*n*l2^6*l3*z4 - 39783201973/7085880*n*l2^6*l3*z3 - 
         545109034/59049*n*l2^6*l3*z3*z5 + 69125387/196830*n*l2^6*l3*z3
         *z4 - 5757991819/1771470*n*l2^6*l3*z3^2 - 254632768/177147*n*
         l2^6*l3*z3^3 - 185329400057/453496320*n*l2^7 - 19615269287/
         4782969*n*l2^7*z9 + 130697732299/47239200*n*l2^7*z8 - 
         547519919/984150*n*l2^7*z3z5 - 273199546439/85030560*n*l2^7*z7
          + 190824715/236196*n*l2^7*z6 - 34258389131/21257640*n*l2^7*z5
          + 54002021/209952*n*l2^7*z4 - 70147380119/85030560*n*l2^7*z3
          - 228820654/177147*n*l2^7*z3*z5 + 11744033/236196*n*l2^7*z3*
         z4 - 3346686347/7085880*n*l2^7*z3^2 - 109236472/531441*n*l2^7*
         z3^3 - 1004852389/87480*n*l1*l2*l3^5 - 102249152/729*n*l1*l2*
         l3^5*z9 + 66468788/675*n*l1*l2*l3^5*z8 - 1460416/75*n*l1*l2*
         l3^5*z3z5 - 409952246/3645*n*l1*l2*l3^5*z7 + 21925160/729*n*l1
         *l2*l3^5*z6 - 199144192/3645*n*l1*l2*l3^5*z5 + 727826/81*n*l1*
         l2*l3^5*z4 - 18264454/729*n*l1*l2*l3^5*z3 - 1261888/27*n*l1*l2
         *l3^5*z3*z5 + 761824/405*n*l1*l2*l3^5*z3*z4 - 54728264/3645*n*
         l1*l2*l3^5*z3^2 - 570880/81*n*l1*l2*l3^5*z3^3 - 1199663579/
         43740*n*l1*l2^2*l3^4 - 2258700304/6561*n*l1*l2^2*l3^4*z9 + 
         489678191/2025*n*l1*l2^2*l3^4*z8 - 32130736/675*n*l1*l2^2*l3^4
         *z3z5 - 1015314308/3645*n*l1*l2^2*l3^4*z7 + 54471250/729*n*l1*
         l2^2*l3^4*z6 - 494907392/3645*n*l1*l2^2*l3^4*z5 + 27841958/
         1215*n*l1*l2^2*l3^4*z4 - 76913579/1215*n*l1*l2^2*l3^4*z3 - 
         27738736/243*n*l1*l2^2*l3^4*z3*z5 + 1931888/405*n*l1*l2^2*l3^4
         *z3*z4 - 138630388/3645*n*l1*l2^2*l3^4*z3^2 - 12612992/729*n*
         l1*l2^2*l3^4*z3^3 - 14381615345/314928*n*l1*l2^3*l3^3 - 
         32119316672/59049*n*l1*l2^3*l3^3*z9 + 1369241396/3645*n*l1*
         l2^3*l3^3*z8 - 91118656/1215*n*l1*l2^3*l3^3*z3z5 - 1565481203/
         3645*n*l1*l2^3*l3^3*z7 + 739138600/6561*n*l1*l2^3*l3^3*z6 - 
         2295953884/10935*n*l1*l2^3*l3^3*z5 + 124822547/3645*n*l1*l2^3*
         l3^3*z4 - 3266315213/32805*n*l1*l2^3*l3^3*z3 - 394242592/2187*
         n*l1*l2^3*l3^3*z3*z5 + 15708512/2187*n*l1*l2^3*l3^3*z3*z4 - 
         1960808788/32805*n*l1*l2^3*l3^3*z3^2 - 179378176/6561*n*l1*
         l2^3*l3^3*z3^3 - 2254306223/59049*n*l1*l2^4*l3^2 - 8306368048/
         19683*n*l1*l2^4*l3^2*z9 + 31558029431/109350*n*l1*l2^4*l3^2*z8
          - 1054236088/18225*n*l1*l2^4*l3^2*z3z5 - 4323656911/13122*n*
         l1*l2^4*l3^2*z7 + 561732167/6561*n*l1*l2^4*l3^2*z6 - 
         16026384406/98415*n*l1*l2^4*l3^2*z5 + 870239651/32805*n*l1*
         l2^4*l3^2*z4 - 15799897339/196830*n*l1*l2^4*l3^2*z3 - 
         902499632/6561*n*l1*l2^4*l3^2*z3*z5 + 35086580/6561*n*l1*l2^4*
         l3^2*z3*z4 - 1545234748/32805*n*l1*l2^4*l3^2*z3^2 - 46352384/
         2187*n*l1*l2^4*l3^2*z3^3 - 617861235803/37791360*n*l1*l2^5*l3
          - 30571159724/177147*n*l1*l2^5*l3*z9 + 19207648811/164025*n*
         l1*l2^5*l3*z8 - 428331952/18225*n*l1*l2^5*l3*z3z5 - 
         318607716577/2361960*n*l1*l2^5*l3*z7 + 2040462928/59049*n*l1*
         l2^5*l3*z6 - 3963390232/59049*n*l1*l2^5*l3*z5 + 2831379113/
         262440*n*l1*l2^5*l3*z4 - 26455324481/787320*n*l1*l2^5*l3*z3 - 
         363145768/6561*n*l1*l2^5*l3*z3*z5 + 23208769/10935*n*l1*l2^5*
         l3*z3*z4 - 11497714091/590490*n*l1*l2^5*l3*z3^2 - 170283232/
         19683*n*l1*l2^5*l3*z3^3 - 483689532079/170061120*n*l1*l2^6 - 
         45826921768/1594323*n*l1*l2^6*z9 + 153378005263/7873200*n*l1*
         l2^6*z8 - 639514603/164025*n*l1*l2^6*z3z5 - 40328110457/
         1771470*n*l1*l2^6*z7 + 301996463/52488*n*l1*l2^6*z6 - 
         2243628677/196830*n*l1*l2^6*z5 + 4276597363/2361960*n*l1*l2^6*
         z4 - 81803246023/14171760*n*l1*l2^6*z3 - 531101453/59049*n*l1*
         l2^6*z3*z5 + 68180303/196830*n*l1*l2^6*z3*z4 - 3892706647/
         1180980*n*l1*l2^6*z3^2 - 254971040/177147*n*l1*l2^6*z3^3 - 
         8561267/3645*n*l1^2*l3^5 - 10705904/243*n*l1^2*l3^5*z9 + 
         1325899/45*n*l1^2*l3^5*z8 - 30288/5*n*l1^2*l3^5*z3z5 - 8090620/
         243*n*l1^2*l3^5*z7 + 2028404/243*n*l1^2*l3^5*z6 - 19189252/
         1215*n*l1^2*l3^5*z5 + 353434/135*n*l1^2*l3^5*z4 - 9005276/1215
         *n*l1^2*l3^5*z3 - 143168/9*n*l1^2*l3^5*z3*z5 + 20768/27*n*l1^2
         *l3^5*z3*z4 - 6616796/1215*n*l1^2*l3^5*z3^2 - 60544/27*n*l1^2*
         l3^5*z3^3 - 41068423/1440*n*l1^2*l2*l3^4 - 911538856/2187*n*
         l1^2*l2*l3^4*z9 + 391528387/1350*n*l1^2*l2*l3^4*z8 - 13041976/
         225*n*l1^2*l2*l3^4*z3z5 - 134445241/405*n*l1^2*l2*l3^4*z7 + 
         21316775/243*n*l1^2*l2*l3^4*z6 - 195847609/1215*n*l1^2*l2*l3^4
         *z5 + 21428107/810*n*l1^2*l2*l3^4*z4 - 174388349/2430*n*l1^2*
         l2*l3^4*z3 - 11534800/81*n*l1^2*l2*l3^4*z3*z5 + 824992/135*n*
         l1^2*l2*l3^4*z3*z4 - 55970636/1215*n*l1^2*l2*l3^4*z3^2 - 
         5105600/243*n*l1^2*l2*l3^4*z3^3 - 2354315143/34992*n*l1^2*l2^2
         *l3^3 - 5379796448/6561*n*l1^2*l2^2*l3^3*z9 + 46177159/81*n*
         l1^2*l2^2*l3^3*z8 - 1019984/9*n*l1^2*l2^2*l3^3*z3z5 - 
         14244395077/21870*n*l1^2*l2^2*l3^3*z7 + 125870299/729*n*l1^2*
         l2^2*l3^3*z6 - 3507404131/10935*n*l1^2*l2^2*l3^3*z5 + 39166643/
         729*n*l1^2*l2^2*l3^3*z4 - 335174407/2187*n*l1^2*l2^2*l3^3*z3
          - 21853312/81*n*l1^2*l2^2*l3^3*z3*z5 + 2674580/243*n*l1^2*
         l2^2*l3^3*z3*z4 - 111032572/1215*n*l1^2*l2^2*l3^3*z3^2 - 
         30052864/729*n*l1^2*l2^2*l3^3*z3^3 - 469679116831/6298560*n*
         l1^2*l2^3*l3^2 - 16888058500/19683*n*l1^2*l2^3*l3^2*z9 + 
         3583190057/6075*n*l1^2*l2^3*l3^2*z8 - 79503824/675*n*l1^2*l2^3
         *l3^2*z3z5 - 88984206403/131220*n*l1^2*l2^3*l3^2*z7 + 
         129153922/729*n*l1^2*l2^3*l3^2*z6 - 731428693/2187*n*l1^2*l2^3
         *l3^2*z5 + 2374709701/43740*n*l1^2*l2^3*l3^2*z4 - 7053614387/
         43740*n*l1^2*l2^3*l3^2*z3 - 67996648/243*n*l1^2*l2^3*l3^2*z3*
         z5 + 120374986/10935*n*l1^2*l2^3*l3^2*z3*z4 - 208288565/2187*n
         *l1^2*l2^3*l3^2*z3^2 - 94211168/2187*n*l1^2*l2^3*l3^2*z3^3 - 
         769812581857/18895680*n*l1^2*l2^4*l3 - 25596768629/59049*n*
         l1^2*l2^4*l3*z9 + 3233999857/10935*n*l1^2*l2^4*l3*z8 - 
         215402392/3645*n*l1^2*l2^4*l3*z3z5 - 134685864563/393660*n*
         l1^2*l2^4*l3*z7 + 1739784850/19683*n*l1^2*l2^4*l3*z6 - 
         746273455/4374*n*l1^2*l2^4*l3*z5 + 159546955/5832*n*l1^2*l2^4*
         l3*z4 - 16645186169/196830*n*l1^2*l2^4*l3*z3 - 904910686/6561*
         n*l1^2*l2^4*l3*z3*z5 + 11624867/2187*n*l1^2*l2^4*l3*z3*z4 - 
         19220125537/393660*n*l1^2*l2^4*l3*z3^2 - 142492408/6561*n*l1^2
         *l2^4*l3*z3^3 - 1291659713647/151165440*n*l1^2*l2^5 - 
         5097305947/59049*n*l1^2*l2^5*z9 + 25697084801/437400*n*l1^2*
         l2^5*z8 - 213347062/18225*n*l1^2*l2^5*z3z5 - 326837958601/
         4723920*n*l1^2*l2^5*z7 + 16566917023/944784*n*l1^2*l2^5*z6 - 
         32579390929/944784*n*l1^2*l2^5*z5 + 1145311975/209952*n*l1^2*
         l2^5*z4 - 32777494711/1889568*n*l1^2*l2^5*z3 - 58772744/2187*n
         *l1^2*l2^5*z3*z5 + 67766699/65610*n*l1^2*l2^5*z3*z4 - 
         2914863514/295245*n*l1^2*l2^5*z3^2 - 28334552/6561*n*l1^2*l2^5
         *z3^3 - 288351413/29160*n*l1^3*l3^4 - 273948752/2187*n*l1^3*
         l3^4*z9 + 6683731/75*n*l1^3*l3^4*z8 - 430576/25*n*l1^3*l3^4*
         z3z5 - 43102637/405*n*l1^3*l3^4*z7 + 787960/27*n*l1^3*l3^4*z6
          - 480146/9*n*l1^3*l3^4*z5 + 3763688/405*n*l1^3*l3^4*z4 - 
         29809391/1215*n*l1^3*l3^4*z3 - 1069520/27*n*l1^3*l3^4*z3*z5 + 
         74656/45*n*l1^3*l3^4*z3*z4 - 625988/45*n*l1^3*l3^4*z3^2 - 
         1520512/243*n*l1^3*l3^4*z3^3 - 1241035333/29160*n*l1^3*l2*l3^3
          - 1239509440/2187*n*l1^3*l2*l3^3*z9 + 792663212/2025*n*l1^3*
         l2*l3^3*z8 - 52994752/675*n*l1^3*l2*l3^3*z3z5 - 326725742/729*
         n*l1^3*l2*l3^3*z7 + 9529988/81*n*l1^3*l2*l3^3*z6 - 160474300/
         729*n*l1^3*l2*l3^3*z5 + 8776624/243*n*l1^3*l2*l3^3*z4 - 
         370093588/3645*n*l1^3*l2*l3^3*z3 - 15383296/81*n*l1^3*l2*l3^3*
         z3*z5 + 1040576/135*n*l1^3*l2*l3^3*z3*z4 - 25345024/405*n*l1^3
         *l2*l3^3*z3^2 - 6930944/243*n*l1^3*l2*l3^3*z3^3 - 19839249971/
         262440*n*l1^3*l2^2*l3^2 - 5660508160/6561*n*l1^3*l2^2*l3^2*z9
          + 2416392569/4050*n*l1^3*l2^2*l3^2*z8 - 80067112/675*n*l1^3*
         l2^2*l3^2*z3z5 - 14999723441/21870*n*l1^3*l2^2*l3^2*z7 + 
         44179088/243*n*l1^3*l2^2*l3^2*z6 - 747779561/2187*n*l1^3*l2^2*
         l3^2*z5 + 68065906/1215*n*l1^3*l2^2*l3^2*z4 - 724897439/4374*n
         *l1^3*l2^2*l3^2*z3 - 67286296/243*n*l1^3*l2^2*l3^2*z3*z5 + 
         39736328/3645*n*l1^3*l2^2*l3^2*z3*z4 - 350545894/3645*n*l1^3*
         l2^2*l3^2*z3^2 - 31563008/729*n*l1^3*l2^2*l3^2*z3^3 - 
         34141264429/629856*n*l1^3*l2^3*l3 - 34128314552/59049*n*l1^3*
         l2^3*l3*z9 + 2404797287/6075*n*l1^3*l2^3*l3*z8 - 477336656/
         6075*n*l1^3*l2^3*l3*z3z5 - 1689537791/3645*n*l1^3*l2^3*l3*z7
          + 262289434/2187*n*l1^3*l2^3*l3*z6 - 7547393449/32805*n*l1^3*
         l2^3*l3*z5 + 80098762/2187*n*l1^3*l2^3*l3*z4 - 738695851/6561*
         n*l1^3*l2^3*l3*z3 - 398867896/2187*n*l1^3*l2^3*l3*z3*z5 + 
         25685138/3645*n*l1^3*l2^3*l3*z3*z4 - 707521838/10935*n*l1^3*
         l2^3*l3*z3^2 - 189666880/6561*n*l1^3*l2^3*l3*z3^3 - 
         543942879083/37791360*n*l1^3*l2^4 - 25497193660/177147*n*l1^3*
         l2^4*z9 + 85978297619/874800*n*l1^3*l2^4*z8 - 355741639/18225*
         n*l1^3*l2^4*z3z5 - 183208149007/1574640*n*l1^3*l2^4*z7 + 
         582716186/19683*n*l1^3*l2^4*z6 - 45588454331/787320*n*l1^3*
         l2^4*z5 + 238877297/26244*n*l1^3*l2^4*z4 - 45761236147/1574640
         *n*l1^3*l2^4*z3 - 133321/3*n*l1^3*l2^4*z3*z5 + 55752124/32805*
         n*l1^3*l2^4*z3*z4 - 6487723769/393660*n*l1^3*l2^4*z3^2 - 
         141637376/19683*n*l1^3*l2^4*z3^3 - 81242119/7290*n*l1^4*l3^3
          - 310824772/2187*n*l1^4*l3^3*z9 + 30285569/300*n*l1^4*l3^3*z8
          - 1499068/75*n*l1^4*l3^3*z3z5 - 20350567/180*n*l1^4*l3^3*z7
          + 4927619/162*n*l1^4*l3^3*z6 - 136611571/2430*n*l1^4*l3^3*z5
          + 309553/30*n*l1^4*l3^3*z4 - 33710531/1215*n*l1^4*l3^3*z3 - 
         3745840/81*n*l1^4*l3^3*z3*z5 + 812662/405*n*l1^4*l3^3*z3*z4 - 
         6561539/405*n*l1^4*l3^3*z3^2 - 1741664/243*n*l1^4*l3^3*z3^3 - 
         12898480247/349920*n*l1^4*l2*l3^2 - 938904620/2187*n*l1^4*l2*
         l3^2*z9 + 1602328433/5400*n*l1^4*l2*l3^2*z8 - 13129546/225*n*
         l1^4*l2*l3^2*z3z5 - 10197198977/29160*n*l1^4*l2*l3^2*z7 + 
         30122881/324*n*l1^4*l2*l3^2*z6 - 280938169/1620*n*l1^4*l2*l3^2
         *z5 + 134337631/4860*n*l1^4*l2*l3^2*z4 - 98302186/1215*n*l1^4*
         l2*l3^2*z3 - 11086280/81*n*l1^4*l2*l3^2*z3*z5 + 6618313/1215*n
         *l1^4*l2*l3^2*z3*z4 - 4226771/90*n*l1^4*l2*l3^2*z3^2 - 5215648/
         243*n*l1^4*l2*l3^2*z3^3 - 43463957369/1049760*n*l1^4*l2^2*l3
          - 951128711/2187*n*l1^4*l2^2*l3*z9 + 2907415769/9720*n*l1^4*
         l2^2*l3*z8 - 7992286/135*n*l1^4*l2^2*l3*z3z5 - 61261448437/
         174960*n*l1^4*l2^2*l3*z7 + 534308161/5832*n*l1^4*l2^2*l3*z6 - 
         15313238233/87480*n*l1^4*l2^2*l3*z5 + 804811093/29160*n*l1^4*
         l2^2*l3*z4 - 3744800531/43740*n*l1^4*l2^2*l3*z3 - 32907214/243
         *n*l1^4*l2^2*l3*z3*z5 + 7608475/1458*n*l1^4*l2^2*l3*z3*z4 - 
         237243191/4860*n*l1^4*l2^2*l3*z3^2 - 5284936/243*n*l1^4*l2^2*
         l3*z3^3 - 182962225141/12597120*n*l1^4*l2^3 - 16916719589/
         118098*n*l1^4*l2^3*z9 + 1590282083/16200*n*l1^4*l2^3*z8 - 
         117911414/6075*n*l1^4*l2^3*z3z5 - 123401030513/1049760*n*l1^4*
         l2^3*z7 + 3123626899/104976*n*l1^4*l2^3*z6 - 30252556531/
         524880*n*l1^4*l2^3*z5 + 1583268443/174960*n*l1^4*l2^3*z4 - 
         845592679/29160*n*l1^4*l2^3*z3 - 96554137/2187*n*l1^4*l2^3*z3*
         z5 + 72999257/43740*n*l1^4*l2^3*z3*z4 - 861026101/52488*n*l1^4
         *l2^3*z3^2 - 46938668/6561*n*l1^4*l2^3*z3^3 - 28342009/3645*n*
         l1^5*l3^2 - 190758296/2187*n*l1^5*l3^2*z9 + 40852364/675*n*
         l1^5*l3^2*z8 - 2694944/225*n*l1^5*l3^2*z3z5 - 169611359/2430*n
         *l1^5*l3^2*z7 + 1539392/81*n*l1^5*l3^2*z6 - 43215952/1215*n*
         l1^5*l3^2*z5 + 465943/81*n*l1^5*l3^2*z4 - 21307763/1215*n*l1^5
         *l3^2*z3 - 735304/27*n*l1^5*l3^2*z3*z5 + 423884/405*n*l1^5*
         l3^2*z3*z4 - 1330514/135*n*l1^5*l3^2*z3^2 - 1062592/243*n*l1^5
         *l3^2*z3^3 - 2877792911/174960*n*l1^5*l2*l3 - 1123366768/6561*
         n*l1^5*l2*l3*z9 + 21342883/180*n*l1^5*l2*l3*z8 - 1043636/45*n*
         l1^5*l2*l3*z3z5 - 693070019/4860*n*l1^5*l2*l3*z7 + 53354045/
         1458*n*l1^5*l2*l3*z6 - 84141419/1215*n*l1^5*l2*l3*z5 + 
         26490361/2430*n*l1^5*l2*l3*z4 - 16317557/486*n*l1^5*l2*l3*z3
          - 12947972/243*n*l1^5*l2*l3*z3*z5 + 2459951/1215*n*l1^5*l2*l3
         *z3*z4 - 13850195/729*n*l1^5*l2*l3*z3^2 - 6223232/729*n*l1^5*
         l2*l3*z3^3 - 9291399731/1049760*n*l1^5*l2^2 - 566263945/6561*n
         *l1^5*l2^2*z9 + 2873445299/48600*n*l1^5*l2^2*z8 - 7896346/675*
         n*l1^5*l2^2*z3z5 - 3089446447/43740*n*l1^5*l2^2*z7 + 157289905/
         8748*n*l1^5*l2^2*z6 - 762317489/21870*n*l1^5*l2^2*z5 + 7777325/
         1458*n*l1^5*l2^2*z4 - 761923033/43740*n*l1^5*l2^2*z3 - 6395252/
         243*n*l1^5*l2^2*z3*z5 + 2405209/2430*n*l1^5*l2^2*z3*z4 - 
         217336277/21870*n*l1^5*l2^2*z3^2 - 3143096/729*n*l1^5*l2^2*
         z3^3 - 167467783/58320*n*l1^6*l3 - 63965230/2187*n*l1^6*l3*z9
          + 217496819/10800*n*l1^6*l3*z8 - 896639/225*n*l1^6*l3*z3z5 - 
         76067617/3240*n*l1^6*l3*z7 + 3088459/486*n*l1^6*l3*z6 - 
         3249509/270*n*l1^6*l3*z5 + 712022/405*n*l1^6*l3*z4 - 13708939/
         2430*n*l1^6*l3*z3 - 240242/27*n*l1^6*l3*z3*z5 + 133492/405*n*
         l1^6*l3*z3*z4 - 3946067/1215*n*l1^6*l3*z3^2 - 355376/243*n*
         l1^6*l3*z3^3 - 2072765329/699840*n*l1^6*l2 - 371744357/13122*n
         *l1^6*l2*z9 + 253682819/12960*n*l1^6*l2*z8 - 1040399/270*n*
         l1^6*l2*z3z5 - 278687887/11664*n*l1^6*l2*z7 + 17253691/2916*n*
         l1^6*l2*z6 - 163279517/14580*n*l1^6*l2*z5 + 5667959/3240*n*
         l1^6*l2*z4 - 167425319/29160*n*l1^6*l2*z3 - 2144407/243*n*l1^6
         *l2*z3*z5 + 78014/243*n*l1^6*l2*z3*z4 - 11931529/3645*n*l1^6*
         l2*z3^2 - 1031276/729*n*l1^6*l2*z3^3 - 17276761/38880*n*l1^7
          - 3018265/729*n*l1^7*z9 + 7652527/2700*n*l1^7*z8 - 126148/225
         *n*l1^7*z3z5 - 4091498/1215*n*l1^7*z7 + 206185/243*n*l1^7*z6
          - 678449/405*n*l1^7*z5 + 378559/1620*n*l1^7*z4 - 971546/1215*
         n*l1^7*z3 - 100108/81*n*l1^7*z3*z5 + 6451/135*n*l1^7*z3*z4 - 
         1186943/2430*n*l1^7*z3^2 - 16760/81*n*l1^7*z3^3 - 799381981/
         262440*n^2*l2^2*l3^5 - 70131440/2187*n^2*l2^2*l3^5*z9 + 
         46580303/2025*n^2*l2^2*l3^5*z8 - 1006096/225*n^2*l2^2*l3^5*
         z3z5 - 288592946/10935*n^2*l2^2*l3^5*z7 + 15839948/2187*n^2*
         l2^2*l3^5*z6 - 141576436/10935*n^2*l2^2*l3^5*z5 + 2578828/1215
         *n^2*l2^2*l3^5*z4 - 64306442/10935*n^2*l2^2*l3^5*z3 - 832384/
         81*n^2*l2^2*l3^5*z3*z5 + 450304/1215*n^2*l2^2*l3^5*z3*z4 - 
         34877876/10935*n^2*l2^2*l3^5*z3^2 - 389248/243*n^2*l2^2*l3^5*
         z3^3 - 19000981871/3149280*n^2*l2^3*l3^4 - 3276694616/59049*
         n^2*l2^3*l3^4*z9 + 1525244401/36450*n^2*l2^3*l3^4*z8 - 
         47001448/6075*n^2*l2^3*l3^4*z3z5 - 3222670717/65610*n^2*l2^3*
         l3^4*z7 + 93743050/6561*n^2*l2^3*l3^4*z6 - 802508858/32805*n^2
         *l2^3*l3^4*z5 + 32070149/7290*n^2*l2^3*l3^4*z4 - 5650961/486*
         n^2*l2^3*l3^4*z3 - 36015568/2187*n^2*l2^3*l3^4*z3*z5 + 2115944/
         3645*n^2*l2^3*l3^4*z3*z4 - 36003344/6561*n^2*l2^3*l3^4*z3^2 - 
         18052672/6561*n^2*l2^3*l3^4*z3^3 - 38853966173/4723920*n^2*
         l2^4*l3^3 - 12270709036/177147*n^2*l2^4*l3^3*z9 + 11334578419/
         218700*n^2*l2^4*l3^3*z8 - 174908156/18225*n^2*l2^4*l3^3*z3z5
          - 295303427/4860*n^2*l2^4*l3^3*z7 + 690963091/39366*n^2*l2^4*
         l3^3*z6 - 670023763/21870*n^2*l2^4*l3^3*z5 + 60417221/10935*
         n^2*l2^4*l3^3*z4 - 1500399982/98415*n^2*l2^4*l3^3*z3 - 
         131975264/6561*n^2*l2^4*l3^3*z3*z5 + 22942058/32805*n^2*l2^4*
         l3^3*z3*z4 - 688825589/98415*n^2*l2^4*l3^3*z3^2 - 67544864/
         19683*n^2*l2^4*l3^3*z3^3 - 163371309103/28343520*n^2*l2^5*l3^2
          - 290891594/6561*n^2*l2^5*l3^2*z9 + 3624258833/109350*n^2*
         l2^5*l3^2*z8 - 4091992/675*n^2*l2^5*l3^2*z3z5 - 5184579349/
         131220*n^2*l2^5*l3^2*z7 + 2680414217/236196*n^2*l2^5*l3^2*z6
          - 4751061731/236196*n^2*l2^5*l3^2*z5 + 120588868/32805*n^2*
         l2^5*l3^2*z4 - 24664094969/2361960*n^2*l2^5*l3^2*z3 - 80578552/
         6561*n^2*l2^5*l3^2*z3*z5 + 42158384/98415*n^2*l2^5*l3^2*z3*z4
          - 2731755073/590490*n^2*l2^5*l3^2*z3^2 - 1595440/729*n^2*l2^5
         *l3^2*z3^3 - 717686361143/340122240*n^2*l2^6*l3 - 2688618251/
         177147*n^2*l2^6*l3*z9 + 44547138451/3936600*n^2*l2^6*l3*z8 - 
         335540662/164025*n^2*l2^6*l3*z3z5 - 197072120923/14171760*n^2*
         l2^6*l3*z7 + 2774120569/708588*n^2*l2^6*l3*z6 - 6291895081/
         885735*n^2*l2^6*l3*z5 + 42422507/32805*n^2*l2^6*l3*z4 - 
         5347695913/1417176*n^2*l2^6*l3*z3 - 236200117/59049*n^2*l2^6*
         l3*z3*z5 + 13706876/98415*n^2*l2^6*l3*z3*z4 - 288411902/177147
         *n^2*l2^6*l3*z3^2 - 14681992/19683*n^2*l2^6*l3*z3^3 - 
         433715937671/1360488960*n^2*l2^7 - 41416356331/19131876*n^2*
         l2^7*z9 + 18942774551/11809800*n^2*l2^7*z8 - 15852818/54675*
         n^2*l2^7*z3z5 - 172828512401/85030560*n^2*l2^7*z7 + 1594892453/
         2834352*n^2*l2^7*z6 - 11126695961/10628820*n^2*l2^7*z5 + 
         198047621/1049760*n^2*l2^7*z4 - 24141882011/42515280*n^2*l2^7*
         z3 - 64640761/118098*n^2*l2^7*z3*z5 + 3373003/196830*n^2*l2^7*
         z3*z4 - 84670925/354294*n^2*l2^7*z3^2 - 56508410/531441*n^2*
         l2^7*z3^3 - 305310395/17496*n^2*l1*l2^2*l3^4 - 1074078152/6561
         *n^2*l1*l2^2*l3^4*z9 + 485785199/4050*n^2*l1*l2^2*l3^4*z8 - 
         15331352/675*n^2*l1*l2^2*l3^4*z3z5 - 511711187/3645*n^2*l1*
         l2^2*l3^4*z7 + 3210400/81*n^2*l1*l2^2*l3^4*z6 - 84954184/1215*
         n^2*l1*l2^2*l3^4*z5 + 2906699/243*n^2*l1*l2^2*l3^4*z4 - 
         39762262/1215*n^2*l1*l2^2*l3^4*z3 - 12052016/243*n^2*l1*l2^2*
         l3^4*z3*z5 + 15232/9*n^2*l1*l2^2*l3^4*z3*z4 - 19546294/1215*
         n^2*l1*l2^2*l3^4*z3^2 - 5924800/729*n^2*l1*l2^2*l3^4*z3^3 - 
         12316537129/393660*n^2*l1*l2^3*l3^3 - 15902435024/59049*n^2*l1
         *l2^3*l3^3*z9 + 3676832783/18225*n^2*l1*l2^3*l3^3*z8 - 
         226049968/6075*n^2*l1*l2^3*l3^3*z3z5 - 7803233461/32805*n^2*l1
         *l2^3*l3^3*z7 + 453846634/6561*n^2*l1*l2^3*l3^3*z6 - 790014490/
         6561*n^2*l1*l2^3*l3^3*z5 + 26756038/1215*n^2*l1*l2^3*l3^3*z4
          - 1959297626/32805*n^2*l1*l2^3*l3^3*z3 - 170167120/2187*n^2*
         l1*l2^3*l3^3*z3*z5 + 30790088/10935*n^2*l1*l2^3*l3^3*z3*z4 - 
         906936088/32805*n^2*l1*l2^3*l3^3*z3^2 - 87504256/6561*n^2*l1*
         l2^3*l3^3*z3^3 - 8717438581/314928*n^2*l1*l2^4*l3^2 - 
         13119108650/59049*n^2*l1*l2^4*l3^2*z9 + 9130159364/54675*n^2*
         l1*l2^4*l3^2*z8 - 551974544/18225*n^2*l1*l2^4*l3^2*z3z5 - 
         8853618073/43740*n^2*l1*l2^4*l3^2*z7 + 1150645874/19683*n^2*l1
         *l2^4*l3^2*z6 - 4041189865/39366*n^2*l1*l2^4*l3^2*z5 + 
         204080809/10935*n^2*l1*l2^4*l3^2*z4 - 1698907729/32805*n^2*l1*
         l2^4*l3^2*z3 - 401627428/6561*n^2*l1*l2^4*l3^2*z3*z5 + 7807516/
         3645*n^2*l1*l2^4*l3^2*z3*z4 - 2261676011/98415*n^2*l1*l2^4*
         l3^2*z3^2 - 71831728/6561*n^2*l1*l2^4*l3^2*z3^3 - 13070338909/
         1049760*n^2*l1*l2^5*l3 - 16181803558/177147*n^2*l1*l2^5*l3*z9
          + 90056024227/1312200*n^2*l1*l2^5*l3*z8 - 224463658/18225*n^2
         *l1*l2^5*l3*z3z5 - 67058405071/787320*n^2*l1*l2^5*l3*z7 + 
         2865531787/118098*n^2*l1*l2^5*l3*z6 - 2853468377/65610*n^2*l1*
         l2^5*l3*z5 + 3123008947/393660*n^2*l1*l2^5*l3*z4 - 2989664567/
         131220*n^2*l1*l2^5*l3*z3 - 156315602/6561*n^2*l1*l2^5*l3*z3*z5
          + 160527439/196830*n^2*l1*l2^5*l3*z3*z4 - 2883159161/295245*
         n^2*l1*l2^5*l3*z3^2 - 88312976/19683*n^2*l1*l2^5*l3*z3^3 - 
         753038215201/340122240*n^2*l1*l2^6 - 48353321717/3188646*n^2*
         l1*l2^6*z9 + 178233719003/15746400*n^2*l1*l2^6*z8 - 667384943/
         328050*n^2*l1*l2^6*z3z5 - 68507591783/4723920*n^2*l1*l2^6*z7
          + 5763017359/1417176*n^2*l1*l2^6*z6 - 3516187493/472392*n^2*
         l1*l2^6*z5 + 1266861815/944784*n^2*l1*l2^6*z4 - 5650238659/
         1417176*n^2*l1*l2^6*z3 - 75070673/19683*n^2*l1*l2^6*z3*z5 + 
         8670337/78732*n^2*l1*l2^6*z3*z4 - 11754412549/7085880*n^2*l1*
         l2^6*z3^2 - 131875628/177147*n^2*l1*l2^6*z3^3 - 115978783/7290
         *n^2*l1^2*l2*l3^4 - 13016176/81*n^2*l1^2*l2*l3^4*z9 + 82985833/
         675*n^2*l1^2*l2*l3^4*z8 - 5033168/225*n^2*l1^2*l2*l3^4*z3z5 - 
         118545173/810*n^2*l1^2*l2*l3^4*z7 + 10508635/243*n^2*l1^2*l2*
         l3^4*z6 - 88902953/1215*n^2*l1^2*l2*l3^4*z5 + 5639858/405*n^2*
         l1^2*l2*l3^4*z4 - 42902317/1215*n^2*l1^2*l2*l3^4*z3 - 3843296/
         81*n^2*l1^2*l2*l3^4*z3*z5 + 258632/135*n^2*l1^2*l2*l3^4*z3*z4
          - 20756044/1215*n^2*l1^2*l2*l3^4*z3^2 - 23936/3*n^2*l1^2*l2*
         l3^4*z3^3 - 630444721/14580*n^2*l1^2*l2^2*l3^3 - 2725590208/
         6561*n^2*l1^2*l2^2*l3^3*z9 + 631791932/2025*n^2*l1^2*l2^2*l3^3
         *z8 - 12924224/225*n^2*l1^2*l2^2*l3^3*z3z5 - 4102665847/10935*
         n^2*l1^2*l2^2*l3^3*z7 + 79470922/729*n^2*l1^2*l2^2*l3^3*z6 - 
         410758624/2187*n^2*l1^2*l2^2*l3^3*z5 + 123106301/3645*n^2*l1^2
         *l2^2*l3^3*z4 - 961775254/10935*n^2*l1^2*l2^2*l3^3*z3 - 
         29611600/243*n^2*l1^2*l2^2*l3^3*z3*z5 + 596248/135*n^2*l1^2*
         l2^2*l3^3*z3*z4 - 30571840/729*n^2*l1^2*l2^2*l3^3*z3^2 - 
         14996480/729*n^2*l1^2*l2^2*l3^3*z3^3 - 3867789479/69984*n^2*
         l1^2*l2^3*l3^2 - 8869947988/19683*n^2*l1^2*l2^3*l3^2*z9 + 
         24853262047/72900*n^2*l1^2*l2^3*l3^2*z8 - 372368428/6075*n^2*
         l1^2*l2^3*l3^2*z3z5 - 1013388167/2430*n^2*l1^2*l2^3*l3^2*z7 + 
         533415655/4374*n^2*l1^2*l2^3*l3^2*z6 - 13917807637/65610*n^2*
         l1^2*l2^3*l3^2*z5 + 424552067/10935*n^2*l1^2*l2^3*l3^2*z4 - 
         13914129811/131220*n^2*l1^2*l2^3*l3^2*z3 - 29608088/243*n^2*
         l1^2*l2^3*l3^2*z3*z5 + 15555922/3645*n^2*l1^2*l2^3*l3^2*z3*z4
          - 56809882/1215*n^2*l1^2*l2^3*l3^2*z3^2 - 48502112/2187*n^2*
         l1^2*l2^3*l3^2*z3^3 - 7256238997/236196*n^2*l1^2*l2^4*l3 - 
         40634475047/177147*n^2*l1^2*l2^4*l3*z9 + 50685108941/291600*
         n^2*l1^2*l2^4*l3*z8 - 563726963/18225*n^2*l1^2*l2^4*l3*z3z5 - 
         34509486601/157464*n^2*l1^2*l2^4*l3*z7 + 9906645791/157464*n^2
         *l1^2*l2^4*l3*z6 - 87492878737/787320*n^2*l1^2*l2^4*l3*z5 + 
         2653678411/131220*n^2*l1^2*l2^4*l3*z4 - 14985380687/262440*n^2
         *l1^2*l2^4*l3*z3 - 390127081/6561*n^2*l1^2*l2^4*l3*z3*z5 + 
         63769873/32805*n^2*l1^2*l2^4*l3*z3*z4 - 4755024053/196830*n^2*
         l1^2*l2^4*l3*z3^2 - 221473576/19683*n^2*l1^2*l2^4*l3*z3^3 - 
         378224508251/56687040*n^2*l1^2*l2^5 - 32310846749/708588*n^2*
         l1^2*l2^5*z9 + 8985024521/262440*n^2*l1^2*l2^5*z8 - 22336814/
         3645*n^2*l1^2*l2^5*z3z5 - 46411148261/1049760*n^2*l1^2*l2^5*z7
          + 3959604067/314928*n^2*l1^2*l2^5*z6 - 13422031973/590490*n^2
         *l1^2*l2^5*z5 + 2141394721/524880*n^2*l1^2*l2^5*z4 - 
         2370914129/196830*n^2*l1^2*l2^5*z3 - 149034611/13122*n^2*l1^2*
         l2^5*z3*z5 + 117461137/393660*n^2*l1^2*l2^5*z3*z4 - 3897610807/
         787320*n^2*l1^2*l2^5*z3^2 - 44040838/19683*n^2*l1^2*l2^5*z3^3
          - 32720999/7290*n^2*l1^3*l3^4 - 140095592/2187*n^2*l1^3*l3^4*
         z9 + 4251269/90*n^2*l1^3*l3^4*z8 - 136712/15*n^2*l1^3*l3^4*
         z3z5 - 22045424/405*n^2*l1^3*l3^4*z7 + 1241810/81*n^2*l1^3*
         l3^4*z6 - 2170646/81*n^2*l1^3*l3^4*z5 + 1835609/405*n^2*l1^3*
         l3^4*z4 - 13453874/1215*n^2*l1^3*l3^4*z3 - 21136*n^2*l1^3*l3^4
         *z3*z5 + 38672/45*n^2*l1^3*l3^4*z3*z4 - 2596406/405*n^2*l1^3*
         l3^4*z3^2 - 779968/243*n^2*l1^3*l3^4*z3^3 - 433364293/14580*
         n^2*l1^3*l2*l3^3 - 607057424/2187*n^2*l1^3*l2*l3^3*z9 + 
         48300581/225*n^2*l1^3*l2*l3^3*z8 - 8631728/225*n^2*l1^3*l2*
         l3^3*z3z5 - 952936741/3645*n^2*l1^3*l2*l3^3*z7 + 6398362/81*
         n^2*l1^3*l2*l3^3*z6 - 483164726/3645*n^2*l1^3*l2*l3^3*z5 + 
         3367324/135*n^2*l1^3*l2*l3^3*z4 - 25605106/405*n^2*l1^3*l2*
         l3^3*z3 - 18597296/243*n^2*l1^3*l2*l3^3*z3*z5 + 3445432/1215*
         n^2*l1^3*l2*l3^3*z3*z4 - 11584232/405*n^2*l1^3*l2*l3^3*z3^2 - 
         3329920/243*n^2*l1^3*l2*l3^3*z3^3 - 28001075021/524880*n^2*
         l1^3*l2^2*l3^2 - 988173176/2187*n^2*l1^3*l2^2*l3^2*z9 + 
         111744905/324*n^2*l1^3*l2^2*l3^2*z8 - 1649332/27*n^2*l1^3*l2^2
         *l3^2*z3z5 - 4759672844/10935*n^2*l1^3*l2^2*l3^2*z7 + 
         277753063/2187*n^2*l1^3*l2^2*l3^2*z6 - 2381162008/10935*n^2*
         l1^3*l2^2*l3^2*z5 + 95549521/2430*n^2*l1^3*l2^2*l3^2*z4 - 
         2278547131/21870*n^2*l1^3*l2^2*l3^2*z3 - 9806168/81*n^2*l1^3*
         l2^2*l3^2*z3*z5 + 14870476/3645*n^2*l1^3*l2^2*l3^2*z3*z4 - 
         99108131/2187*n^2*l1^3*l2^2*l3^2*z3^2 - 5380672/243*n^2*l1^3*
         l2^2*l3^2*z3^3 - 65373860501/1574640*n^2*l1^3*l2^3*l3 - 
         2015257616/6561*n^2*l1^3*l2^3*l3*z9 + 2844568733/12150*n^2*
         l1^3*l2^3*l3*z8 - 83950984/2025*n^2*l1^3*l2^3*l3*z3z5 - 
         19475788969/65610*n^2*l1^3*l2^3*l3*z7 + 379043989/4374*n^2*
         l1^3*l2^3*l3*z6 - 1103524981/7290*n^2*l1^3*l2^3*l3*z5 + 
         601466611/21870*n^2*l1^3*l2^3*l3*z4 - 338507803/4374*n^2*l1^3*
         l2^3*l3*z3 - 56889136/729*n^2*l1^3*l2^3*l3*z3*z5 + 5139341/
         2187*n^2*l1^3*l2^3*l3*z3*z4 - 117232228/3645*n^2*l1^3*l2^3*l3*
         z3^2 - 10977280/729*n^2*l1^3*l2^3*l3*z3^3 - 70475997727/
         6298560*n^2*l1^3*l2^4 - 4472113223/59049*n^2*l1^3*l2^4*z9 + 
         741183679/12960*n^2*l1^3*l2^4*z8 - 74271593/7290*n^2*l1^3*l2^4
         *z3z5 - 19634867261/262440*n^2*l1^3*l2^4*z7 + 1123256153/52488
         *n^2*l1^3*l2^4*z6 - 30058238201/787320*n^2*l1^3*l2^4*z5 + 
         1196202859/174960*n^2*l1^3*l2^4*z4 - 3954783289/196830*n^2*
         l1^3*l2^4*z3 - 123371041/6561*n^2*l1^3*l2^4*z3*z5 + 118301/270
         *n^2*l1^3*l2^4*z3*z4 - 2127320899/262440*n^2*l1^3*l2^4*z3^2 - 
         24354088/6561*n^2*l1^3*l2^4*z3^3 - 133105109/19440*n^2*l1^4*
         l3^3 - 51053408/729*n^2*l1^4*l3^3*z9 + 11895692/225*n^2*l1^4*
         l3^3*z8 - 693632/75*n^2*l1^4*l3^3*z3z5 - 172582639/2430*n^2*
         l1^4*l3^3*z7 + 5180005/243*n^2*l1^4*l3^3*z6 - 14327618/405*n^2
         *l1^4*l3^3*z5 + 914005/162*n^2*l1^4*l3^3*z4 - 5814769/405*n^2*
         l1^4*l3^3*z3 - 1583968/81*n^2*l1^4*l3^3*z3*z5 + 216812/405*n^2
         *l1^4*l3^3*z3*z4 - 7747258/1215*n^2*l1^4*l3^3*z3^2 - 275968/81
         *n^2*l1^4*l3^3*z3^3 - 19811164333/699840*n^2*l1^4*l2*l3^2 - 
         167428214/729*n^2*l1^4*l2*l3^2*z9 + 2854830221/16200*n^2*l1^4*
         l2*l3^2*z8 - 21012802/675*n^2*l1^4*l2*l3^2*z3z5 - 2139582419/
         9720*n^2*l1^4*l2*l3^2*z7 + 95516149/1458*n^2*l1^4*l2*l3^2*z6
          - 407907947/3645*n^2*l1^4*l2*l3^2*z5 + 24787952/1215*n^2*l1^4
         *l2*l3^2*z4 - 107032073/1944*n^2*l1^4*l2*l3^2*z3 - 14257568/
         243*n^2*l1^4*l2*l3^2*z3*z5 + 50069/27*n^2*l1^4*l2*l3^2*z3*z4
          - 85123502/3645*n^2*l1^4*l2*l3^2*z3^2 - 911440/81*n^2*l1^4*l2
         *l3^2*z3^3 - 6472480757/209952*n^2*l1^4*l2^2*l3 - 1496999033/
         6561*n^2*l1^4*l2^2*l3*z9 + 17076026683/97200*n^2*l1^4*l2^2*l3*
         z8 - 6926047/225*n^2*l1^4*l2^2*l3*z3z5 - 3338133797/14580*n^2*
         l1^4*l2^2*l3*z7 + 129323279/1944*n^2*l1^4*l2^2*l3*z6 - 
         369356053/3240*n^2*l1^4*l2^2*l3*z5 + 201326653/9720*n^2*l1^4*
         l2^2*l3*z4 - 2504782733/43740*n^2*l1^4*l2^2*l3*z3 - 14107087/
         243*n^2*l1^4*l2^2*l3*z3*z5 + 11015323/7290*n^2*l1^4*l2^2*l3*z3
         *z4 - 84316303/3645*n^2*l1^4*l2^2*l3*z3^2 - 8129368/729*n^2*
         l1^4*l2^2*l3*z3^3 - 289390271771/25194240*n^2*l1^4*l2^3 - 
         17968153015/236196*n^2*l1^4*l2^3*z9 + 6695562149/116640*n^2*
         l1^4*l2^3*z8 - 24843769/2430*n^2*l1^4*l2^3*z3z5 - 26270311079/
         349920*n^2*l1^4*l2^3*z7 + 95273555/4374*n^2*l1^4*l2^3*z6 - 
         20367039727/524880*n^2*l1^4*l2^3*z5 + 397915987/58320*n^2*l1^4
         *l2^3*z4 - 7075670869/349920*n^2*l1^4*l2^3*z3 - 111401/6*n^2*
         l1^4*l2^3*z3*z5 + 1869701/4860*n^2*l1^4*l2^3*z3*z4 - 705507253/
         87480*n^2*l1^4*l2^3*z3^2 - 24445874/6561*n^2*l1^4*l2^3*z3^3 - 
         316477877/58320*n^2*l1^5*l3^2 - 97058486/2187*n^2*l1^5*l3^2*z9
          + 31414177/900*n^2*l1^5*l3^2*z8 - 449348/75*n^2*l1^5*l3^2*
         z3z5 - 15278033/324*n^2*l1^5*l3^2*z7 + 1066418/81*n^2*l1^5*
         l3^2*z6 - 10594463/486*n^2*l1^5*l3^2*z5 + 71587/18*n^2*l1^5*
         l3^2*z4 - 4875941/486*n^2*l1^5*l3^2*z3 - 942716/81*n^2*l1^5*
         l3^2*z3*z5 + 41168/135*n^2*l1^5*l3^2*z3*z4 - 544358/135*n^2*
         l1^5*l3^2*z3^2 - 523600/243*n^2*l1^5*l3^2*z3^3 - 506993563/
         38880*n^2*l1^5*l2*l3 - 204033310/2187*n^2*l1^5*l2*l3*z9 + 
         1148616083/16200*n^2*l1^5*l2*l3*z8 - 2811082/225*n^2*l1^5*l2*
         l3*z3z5 - 2639097679/29160*n^2*l1^5*l2*l3*z7 + 6665672/243*n^2
         *l1^5*l2*l3*z6 - 34461679/729*n^2*l1^5*l2*l3*z5 + 13430051/
         1620*n^2*l1^5*l2*l3*z4 - 341954831/14580*n^2*l1^5*l2*l3*z3 - 
         5461874/243*n^2*l1^5*l2*l3*z3*z5 + 141151/270*n^2*l1^5*l2*l3*
         z3*z4 - 3824561/405*n^2*l1^5*l2*l3*z3^2 - 1107920/243*n^2*l1^5
         *l2*l3*z3^3 - 14722091063/2099520*n^2*l1^5*l2^2 - 98462183/
         2187*n^2*l1^5*l2^2*z9 + 133152689/3888*n^2*l1^5*l2^2*z8 - 
         163423/27*n^2*l1^5*l2^2*z3z5 - 501685717/10935*n^2*l1^5*l2^2*
         z7 + 228592409/17496*n^2*l1^5*l2^2*z6 - 2000196121/87480*n^2*
         l1^5*l2^2*z5 + 7857505/1944*n^2*l1^5*l2^2*z4 - 1050669229/
         87480*n^2*l1^5*l2^2*z3 - 2704724/243*n^2*l1^5*l2^2*z3*z5 + 
         2963371/14580*n^2*l1^5*l2^2*z3*z4 - 203867599/43740*n^2*l1^5*
         l2^2*z3^2 - 534568/243*n^2*l1^5*l2^2*z3^3 - 245816429/116640*
         n^2*l1^6*l3 - 3597121/243*n^2*l1^6*l3*z9 + 13926977/1200*n^2*
         l1^6*l3*z8 - 148511/75*n^2*l1^6*l3*z3z5 - 155451833/9720*n^2*
         l1^6*l3*z7 + 2932639/648*n^2*l1^6*l3*z6 - 14447435/1944*n^2*
         l1^6*l3*z5 + 111635/81*n^2*l1^6*l3*z4 - 2397451/648*n^2*l1^6*
         l3*z3 - 101225/27*n^2*l1^6*l3*z3*z5 + 6016/81*n^2*l1^6*l3*z3*
         z4 - 126751/90*n^2*l1^6*l3*z3^2 - 19352/27*n^2*l1^6*l3*z3^3 - 
         3498461513/1399680*n^2*l1^6*l2 - 401890613/26244*n^2*l1^6*l2*
         z9 + 187542553/16200*n^2*l1^6*l2*z8 - 464462/225*n^2*l1^6*l2*
         z3z5 - 175483249/11664*n^2*l1^6*l2*z7 + 358417/81*n^2*l1^6*l2*
         z6 - 30863861/3888*n^2*l1^6*l2*z5 + 25357231/19440*n^2*l1^6*l2
         *z4 - 11737031/2916*n^2*l1^6*l2*z3 - 1776035/486*n^2*l1^6*l2*
         z3*z5 + 60229/972*n^2*l1^6*l2*z3*z4 - 5112869/3240*n^2*l1^6*l2
         *z3^2 - 545878/729*n^2*l1^6*l2*z3^3 - 2572709/7776*n^2*l1^7 - 
         9065633/4374*n^2*l1^7*z9 + 3490961/2160*n^2*l1^7*z8 - 12841/45
         *n^2*l1^7*z3z5 - 10965421/4860*n^2*l1^7*z7 + 98413/162*n^2*
         l1^7*z6 - 5077543/4860*n^2*l1^7*z5 + 14713/81*n^2*l1^7*z4 - 
         2793611/4860*n^2*l1^7*z3 - 44768/81*n^2*l1^7*z3*z5 + 452/45*
         n^2*l1^7*z3*z4 - 15910/81*n^2*l1^7*z3^2 - 24572/243*n^2*l1^7*
         z3^3 - 46378889/58320*n^3*l2*l3^6 - 202208/27*n^3*l2*l3^6*z9
          + 12738604/2025*n^3*l2*l3^6*z8 - 737984/675*n^3*l2*l3^6*z3z5
          - 67279/9*n^3*l2*l3^6*z7 + 1718846/729*n^3*l2*l3^6*z6 - 
         1514048/405*n^3*l2*l3^6*z5 + 173677/243*n^3*l2*l3^6*z4 - 
         5964733/3645*n^3*l2*l3^6*z3 - 167456/81*n^3*l2*l3^6*z3*z5 + 
         9568/135*n^3*l2*l3^6*z3*z4 - 2390588/3645*n^3*l2*l3^6*z3^2 - 
         3328/9*n^3*l2*l3^6*z3^3 - 67109059/87480*n^3*l2^2*l3^5 - 
         1585744/243*n^3*l2^2*l3^5*z9 + 4526851/675*n^3*l2^2*l3^5*z8 - 
         227696/225*n^3*l2^2*l3^5*z3z5 - 10052152/1215*n^3*l2^2*l3^5*z7
          + 716762/243*n^3*l2^2*l3^5*z6 - 15196028/3645*n^3*l2^2*l3^5*
         z5 + 1133252/1215*n^3*l2^2*l3^5*z4 - 6631762/3645*n^3*l2^2*
         l3^5*z3 - 37504/27*n^3*l2^2*l3^5*z3*z5 + 3776/81*n^3*l2^2*l3^5
         *z3*z4 - 611176/1215*n^3*l2^2*l3^5*z3^2 - 8576/27*n^3*l2^2*
         l3^5*z3^3 - 4475416309/1574640*n^3*l2^3*l3^4 - 1305891832/
         59049*n^3*l2^3*l3^4*z9 + 358924907/18225*n^3*l2^3*l3^4*z8 - 
         19628272/6075*n^3*l2^3*l3^4*z3z5 - 3097899703/131220*n^3*l2^3*
         l3^4*z7 + 51177479/6561*n^3*l2^3*l3^4*z6 - 28930537/2430*n^3*
         l2^3*l3^4*z5 + 9096919/3645*n^3*l2^3*l3^4*z4 - 375673451/65610
         *n^3*l2^3*l3^4*z3 - 11970952/2187*n^3*l2^3*l3^4*z3*z5 + 233336/
         1215*n^3*l2^3*l3^4*z3*z4 - 65663126/32805*n^3*l2^3*l3^4*z3^2
          - 7117376/6561*n^3*l2^3*l3^4*z3^3 - 33033732313/9447840*n^3*
         l2^4*l3^3 - 4173545734/177147*n^3*l2^4*l3^3*z9 + 1849876907/
         87480*n^3*l2^4*l3^3*z8 - 12249134/3645*n^3*l2^4*l3^3*z3z5 - 
         20437427831/787320*n^3*l2^4*l3^3*z7 + 680870305/78732*n^3*l2^4
         *l3^3*z6 - 1729426591/131220*n^3*l2^4*l3^3*z5 + 374980601/
         131220*n^3*l2^4*l3^3*z4 - 1315357439/196830*n^3*l2^4*l3^3*z3
          - 3942952/729*n^3*l2^4*l3^3*z3*z5 + 399842/2187*n^3*l2^4*l3^3
         *z3*z4 - 431717843/196830*n^3*l2^4*l3^3*z3^2 - 22555280/19683*
         n^3*l2^4*l3^3*z3^3 - 538640927957/226748160*n^3*l2^5*l3^2 - 
         2452548340/177147*n^3*l2^5*l3^2*z9 + 733226891/58320*n^3*l2^5*
         l3^2*z8 - 6949973/3645*n^3*l2^5*l3^2*z3z5 - 358817477/21870*
         n^3*l2^5*l3^2*z7 + 630021637/118098*n^3*l2^5*l3^2*z6 - 
         2153398441/262440*n^3*l2^5*l3^2*z5 + 938902841/524880*n^3*l2^5
         *l3^2*z4 - 4022124737/944784*n^3*l2^5*l3^2*z3 - 18214958/6561*
         n^3*l2^5*l3^2*z3*z5 + 7954943/98415*n^3*l2^5*l3^2*z3*z4 - 
         373238351/295245*n^3*l2^5*l3^2*z3^2 - 13060736/19683*n^3*l2^5*
         l3^2*z3^3 - 298053304133/340122240*n^3*l2^6*l3 - 14383235053/
         3188646*n^3*l2^6*l3*z9 + 15901683031/3936600*n^3*l2^6*l3*z8 - 
         100143622/164025*n^3*l2^6*l3*z3z5 - 51777847409/9447840*n^3*
         l2^6*l3*z7 + 4940350579/2834352*n^3*l2^6*l3*z6 - 39073379731/
         14171760*n^3*l2^6*l3*z5 + 2836819807/4723920*n^3*l2^6*l3*z4 - 
         1334361628/885735*n^3*l2^6*l3*z3 - 48884803/59049*n^3*l2^6*l3*
         z3*z5 + 727723/43740*n^3*l2^6*l3*z3*z4 - 3038409563/7085880*
         n^3*l2^6*l3*z3^2 - 38163532/177147*n^3*l2^6*l3*z3^3 - 
         18340208143/136048896*n^3*l2^7 - 11915745877/19131876*n^3*l2^7
         *z9 + 25017467893/47239200*n^3*l2^7*z8 - 81172633/984150*n^3*
         l2^7*z3z5 - 64081070747/85030560*n^3*l2^7*z7 + 442719149/
         1889568*n^3*l2^7*z6 - 1378375271/3542940*n^3*l2^7*z5 + 
         2311540819/28343520*n^3*l2^7*z4 - 18838245403/85030560*n^3*
         l2^7*z3 - 19243006/177147*n^3*l2^7*z3*z5 - 930719/2361960*n^3*
         l2^7*z3*z4 - 879556237/14171760*n^3*l2^7*z3^2 - 15834854/
         531441*n^3*l2^7*z3^3 - 9890317/10935*n^3*l1*l2*l3^5 - 6869440/
         729*n^3*l1*l2*l3^5*z9 + 1242628/135*n^3*l1*l2*l3^5*z8 - 66368/
         45*n^3*l1*l2*l3^5*z3z5 - 13641184/1215*n^3*l1*l2*l3^5*z7 + 
         939104/243*n^3*l1*l2*l3^5*z6 - 21141616/3645*n^3*l1*l2*l3^5*z5
          + 1436824/1215*n^3*l1*l2*l3^5*z4 - 8182304/3645*n^3*l1*l2*
         l3^5*z3 - 180992/81*n^3*l1*l2*l3^5*z3*z5 + 37952/405*n^3*l1*l2
         *l3^5*z3*z4 - 279136/405*n^3*l1*l2*l3^5*z3^2 - 37376/81*n^3*l1
         *l2*l3^5*z3^3 - 192792203/29160*n^3*l1*l2^2*l3^4 - 37054856/
         729*n^3*l1*l2^2*l3^4*z9 + 194046671/4050*n^3*l1*l2^2*l3^4*z8
          - 5101208/675*n^3*l1*l2^2*l3^4*z3z5 - 209209966/3645*n^3*l1*
         l2^2*l3^4*z7 + 1597994/81*n^3*l1*l2^2*l3^4*z6 - 106479418/3645
         *n^3*l1*l2^2*l3^4*z5 + 7854097/1215*n^3*l1*l2^2*l3^4*z4 - 
         10406833/729*n^3*l1*l2^2*l3^4*z3 - 2860288/243*n^3*l1*l2^2*
         l3^4*z3*z5 + 39152/81*n^3*l1*l2^2*l3^4*z3*z4 - 1915606/405*n^3
         *l1*l2^2*l3^4*z3^2 - 201664/81*n^3*l1*l2^2*l3^4*z3^3 - 
         18236022203/1574640*n^3*l1*l2^3*l3^3 - 4561628816/59049*n^3*l1
         *l2^3*l3^3*z9 + 258489539/3645*n^3*l1*l2^3*l3^3*z8 - 13267184/
         1215*n^3*l1*l2^3*l3^3*z3z5 - 995182516/10935*n^3*l1*l2^3*l3^3*
         z7 + 199975954/6561*n^3*l1*l2^3*l3^3*z6 - 33325250/729*n^3*l1*
         l2^3*l3^3*z5 + 35426566/3645*n^3*l1*l2^3*l3^3*z4 - 144266063/
         6561*n^3*l1*l2^3*l3^3*z3 - 36011072/2187*n^3*l1*l2^3*l3^3*z3*
         z5 + 1667416/3645*n^3*l1*l2^3*l3^3*z3*z4 - 217675336/32805*n^3
         *l1*l2^3*l3^3*z3^2 - 24431488/6561*n^3*l1*l2^3*l3^3*z3^3 - 
         106956467383/9447840*n^3*l1*l2^4*l3^2 - 3859547678/59049*n^3*
         l1*l2^4*l3^2*z9 + 2880336539/48600*n^3*l1*l2^4*l3^2*z8 - 
         162670462/18225*n^3*l1*l2^4*l3^2*z3z5 - 12366754777/157464*n^3
         *l1*l2^4*l3^2*z7 + 2027759681/78732*n^3*l1*l2^4*l3^2*z6 - 
         5174243317/131220*n^3*l1*l2^4*l3^2*z5 + 8324041/972*n^3*l1*
         l2^4*l3^2*z4 - 794901263/39366*n^3*l1*l2^4*l3^2*z3 - 83096960/
         6561*n^3*l1*l2^4*l3^2*z3*z5 + 10874629/32805*n^3*l1*l2^4*l3^2*
         z3*z4 - 1167529243/196830*n^3*l1*l2^4*l3^2*z3^2 - 20503504/
         6561*n^3*l1*l2^4*l3^2*z3^3 - 3155994251/629856*n^3*l1*l2^5*l3
          - 4630200050/177147*n^3*l1*l2^5*l3*z9 + 1222821851/52488*n^3*
         l1*l2^5*l3*z8 - 2570618/729*n^3*l1*l2^5*l3*z3z5 - 38028506531/
         1180980*n^3*l1*l2^5*l3*z7 + 408430639/39366*n^3*l1*l2^5*l3*z6
          - 2129698777/131220*n^3*l1*l2^5*l3*z5 + 2754854321/787320*n^3
         *l1*l2^5*l3*z4 - 20517257563/2361960*n^3*l1*l2^5*l3*z3 - 
         31652636/6561*n^3*l1*l2^5*l3*z3*z5 + 1993751/39366*n^3*l1*l2^5
         *l3*z3*z4 - 26340658/10935*n^3*l1*l2^5*l3*z3^2 - 24552304/
         19683*n^3*l1*l2^5*l3*z3^3 - 314951319107/340122240*n^3*l1*l2^6
          - 9169329293/2125764*n^3*l1*l2^6*z9 + 28572553349/7873200*n^3
         *l1*l2^6*z8 - 93460669/164025*n^3*l1*l2^6*z3z5 - 147173615819/
         28343520*n^3*l1*l2^6*z7 + 4664335115/2834352*n^3*l1*l2^6*z6 - 
         38463690251/14171760*n^3*l1*l2^6*z5 + 177935867/314928*n^3*l1*
         l2^6*z4 - 21685095533/14171760*n^3*l1*l2^6*z3 - 14891759/19683
         *n^3*l1*l2^6*z3*z5 - 882602/98415*n^3*l1*l2^6*z3*z4 - 
         3006386221/7085880*n^3*l1*l2^6*z3^2 - 12196006/59049*n^3*l1*
         l2^6*z3^3 - 9890317/14580*n^3*l1^2*l3^5 - 1717360/243*n^3*l1^2
         *l3^5*z9 + 310657/45*n^3*l1^2*l3^5*z8 - 16592/15*n^3*l1^2*l3^5
         *z3z5 - 3410296/405*n^3*l1^2*l3^5*z7 + 234776/81*n^3*l1^2*l3^5
         *z6 - 5285404/1215*n^3*l1^2*l3^5*z5 + 359206/405*n^3*l1^2*l3^5
         *z4 - 2045576/1215*n^3*l1^2*l3^5*z3 - 45248/27*n^3*l1^2*l3^5*
         z3*z5 + 9488/135*n^3*l1^2*l3^5*z3*z4 - 69784/135*n^3*l1^2*l3^5
         *z3^2 - 9344/27*n^3*l1^2*l3^5*z3^3 - 129091691/38880*n^3*l1^2*
         l2*l3^4 - 192517304/6561*n^3*l1^2*l2*l3^4*z9 + 105266347/4050*
         n^3*l1^2*l2*l3^4*z8 - 2993656/675*n^3*l1^2*l2*l3^4*z3z5 - 
         12472703/405*n^3*l1^2*l2*l3^4*z7 + 2429450/243*n^3*l1^2*l2*
         l3^4*z6 - 57827867/3645*n^3*l1^2*l2*l3^4*z5 + 804181/270*n^3*
         l1^2*l2*l3^4*z4 - 47607611/7290*n^3*l1^2*l2*l3^4*z3 - 1820528/
         243*n^3*l1^2*l2*l3^4*z3*z5 + 33488/135*n^3*l1^2*l2*l3^4*z3*z4
          - 2718424/1215*n^3*l1^2*l2*l3^4*z3^2 - 1051456/729*n^3*l1^2*
         l2*l3^4*z3^3 - 1486029761/87480*n^3*l1^2*l2^2*l3^3 - 753092840/
         6561*n^3*l1^2*l2^2*l3^3*z9 + 1279529087/12150*n^3*l1^2*l2^2*
         l3^3*z8 - 32562776/2025*n^3*l1^2*l2^2*l3^3*z3z5 - 198211355/
         1458*n^3*l1^2*l2^2*l3^3*z7 + 33728536/729*n^3*l1^2*l2^2*l3^3*
         z6 - 252499492/3645*n^3*l1^2*l2^2*l3^3*z5 + 7062253/486*n^3*
         l1^2*l2^2*l3^3*z4 - 13323874/405*n^3*l1^2*l2^2*l3^3*z3 - 
         17226512/729*n^3*l1^2*l2^2*l3^3*z3*z5 + 852266/1215*n^3*l1^2*
         l2^2*l3^3*z3*z4 - 36732698/3645*n^3*l1^2*l2^2*l3^3*z3^2 - 
         4025536/729*n^3*l1^2*l2^2*l3^3*z3^3 - 12974044207/629856*n^3*
         l1^2*l2^3*l3^2 - 7400558468/59049*n^3*l1^2*l2^3*l3^2*z9 + 
         8328768083/72900*n^3*l1^2*l2^3*l3^2*z8 - 34540564/2025*n^3*
         l1^2*l2^3*l3^2*z3z5 - 2050693027/13122*n^3*l1^2*l2^3*l3^2*z7
          + 670628221/13122*n^3*l1^2*l2^3*l3^2*z6 - 2535828421/32805*
         n^3*l1^2*l2^3*l3^2*z5 + 180849121/10935*n^3*l1^2*l2^3*l3^2*z4
          - 329411581/8748*n^3*l1^2*l2^3*l3^2*z3 - 53501344/2187*n^3*
         l1^2*l2^3*l3^2*z3*z5 + 5344619/10935*n^3*l1^2*l2^3*l3^2*z3*z4
          - 350749754/32805*n^3*l1^2*l2^3*l3^2*z3^2 - 39184864/6561*n^3
         *l1^2*l2^3*l3^2*z3^3 - 233342553089/18895680*n^3*l1^2*l2^4*l3
          - 3848681647/59049*n^3*l1^2*l2^4*l3*z9 + 2508677869/43740*n^3
         *l1^2*l2^4*l3*z8 - 10647172/1215*n^3*l1^2*l2^4*l3*z3z5 - 
         125462841773/1574640*n^3*l1^2*l2^4*l3*z7 + 2063428235/78732*
         n^3*l1^2*l2^4*l3*z6 - 534309545/13122*n^3*l1^2*l2^4*l3*z5 + 
         151343123/17496*n^3*l1^2*l2^4*l3*z4 - 5631212059/262440*n^3*
         l1^2*l2^4*l3*z3 - 2921473/243*n^3*l1^2*l2^4*l3*z3*z5 + 122726/
         10935*n^3*l1^2*l2^4*l3*z3*z4 - 583174994/98415*n^3*l1^2*l2^4*
         l3*z3^2 - 20428136/6561*n^3*l1^2*l2^4*l3*z3^3 - 1240105006231/
         453496320*n^3*l1^2*l2^5 - 1016281271/78732*n^3*l1^2*l2^5*z9 + 
         2263022953/209952*n^3*l1^2*l2^5*z8 - 7453093/4374*n^3*l1^2*
         l2^5*z3z5 - 4582801693/295245*n^3*l1^2*l2^5*z7 + 587708495/
         118098*n^3*l1^2*l2^5*z6 - 38442548443/4723920*n^3*l1^2*l2^5*z5
          + 530438093/314928*n^3*l1^2*l2^5*z4 - 21483097823/4723920*n^3
         *l1^2*l2^5*z3 - 90935731/39366*n^3*l1^2*l2^5*z3*z5 - 16898377/
         393660*n^3*l1^2*l2^5*z3*z4 - 2922391379/2361960*n^3*l1^2*l2^5*
         z3^2 - 1352194/2187*n^3*l1^2*l2^5*z3^3 - 217553/729*n^3*l1^3*
         l3^4 - 7309888/2187*n^3*l1^3*l3^4*z9 + 2985944/675*n^3*l1^3*
         l3^4*z8 - 145024/225*n^3*l1^3*l3^4*z3z5 - 222638/45*n^3*l1^3*
         l3^4*z7 + 156424/81*n^3*l1^3*l3^4*z6 - 637120/243*n^3*l1^3*
         l3^4*z5 + 51904/81*n^3*l1^3*l3^4*z4 - 1044*n^3*l1^3*l3^4*z3 - 
         43328/81*n^3*l1^3*l3^4*z3*z5 + 1952/45*n^3*l1^3*l3^4*z3*z4 - 
         9488/45*n^3*l1^3*l3^4*z3^2 - 40448/243*n^3*l1^3*l3^4*z3^3 - 
         549027349/58320*n^3*l1^3*l2*l3^3 - 451477456/6561*n^3*l1^3*l2*
         l3^3*z9 + 26080411/405*n^3*l1^3*l2*l3^3*z8 - 1276016/135*n^3*
         l1^3*l2*l3^3*z3z5 - 21987586/243*n^3*l1^3*l2*l3^3*z7 + 
         22040834/729*n^3*l1^3*l2*l3^3*z6 - 53480254/1215*n^3*l1^3*l2*
         l3^3*z5 + 10439998/1215*n^3*l1^3*l2*l3^3*z4 - 4298755/243*n^3*
         l1^3*l2*l3^3*z3 - 3392144/243*n^3*l1^3*l2*l3^3*z3*z5 + 305504/
         1215*n^3*l1^3*l2*l3^3*z3*z4 - 16660796/3645*n^3*l1^3*l2*l3^3*
         z3^2 - 2375552/729*n^3*l1^3*l2*l3^3*z3^3 - 11086800799/524880*
         n^3*l1^3*l2^2*l3^2 - 828278900/6561*n^3*l1^3*l2^2*l3^2*z9 + 
         915130783/8100*n^3*l1^3*l2^2*l3^2*z8 - 11558092/675*n^3*l1^3*
         l2^2*l3^2*z3z5 - 742991633/4860*n^3*l1^3*l2^2*l3^2*z7 + 
         224987243/4374*n^3*l1^3*l2^2*l3^2*z6 - 1698065939/21870*n^3*
         l1^3*l2^2*l3^2*z5 + 59470639/3645*n^3*l1^3*l2^2*l3^2*z4 - 
         414543089/10935*n^3*l1^3*l2^2*l3^2*z3 - 5835824/243*n^3*l1^3*
         l2^2*l3^2*z3*z5 + 1084778/3645*n^3*l1^3*l2^2*l3^2*z3*z4 - 
         23752373/2187*n^3*l1^3*l2^2*l3^2*z3^2 - 4396384/729*n^3*l1^3*
         l2^2*l3^2*z3^3 - 11137459169/699840*n^3*l1^3*l2^3*l3 - 
         1692453800/19683*n^3*l1^3*l2^3*l3*z9 + 1099629379/14580*n^3*
         l1^3*l2^3*l3*z8 - 14037116/1215*n^3*l1^3*l2^3*l3*z3z5 - 
         4686715663/43740*n^3*l1^3*l2^3*l3*z7 + 231690161/6561*n^3*l1^3
         *l2^3*l3*z6 - 1771036454/32805*n^3*l1^3*l2^3*l3*z5 + 496824883/
         43740*n^3*l1^3*l2^3*l3*z4 - 101365651/3645*n^3*l1^3*l2^3*l3*z3
          - 35846096/2187*n^3*l1^3*l2^3*l3*z3*z5 - 1846066/10935*n^3*
         l1^3*l2^3*l3*z3*z4 - 47994412/6561*n^3*l1^3*l2^3*l3*z3^2 - 
         8971072/2187*n^3*l1^3*l2^3*l3*z3^3 - 175006020181/37791360*n^3
         *l1^3*l2^4 - 15376950293/708588*n^3*l1^3*l2^4*z9 + 7816704569/
         437400*n^3*l1^3*l2^4*z8 - 51956878/18225*n^3*l1^3*l2^4*z3z5 - 
         40233244199/1574640*n^3*l1^3*l2^4*z7 + 1313465327/157464*n^3*
         l1^3*l2^4*z6 - 538294499/39366*n^3*l1^3*l2^4*z5 + 292648193/
         104976*n^3*l1^3*l2^4*z4 - 994320197/131220*n^3*l1^3*l2^4*z3 - 
         25303646/6561*n^3*l1^3*l2^4*z3*z5 - 12587789/131220*n^3*l1^3*
         l2^4*z3*z4 - 1614984263/787320*n^3*l1^3*l2^4*z3^2 - 20461942/
         19683*n^3*l1^3*l2^4*z3^3 - 8128921/3240*n^3*l1^4*l3^3 - 
         38830684/2187*n^3*l1^4*l3^3*z9 + 46108763/2700*n^3*l1^4*l3^3*
         z8 - 566812/225*n^3*l1^4*l3^3*z3z5 - 107584811/4860*n^3*l1^4*
         l3^3*z7 + 211805/27*n^3*l1^4*l3^3*z6 - 8975201/810*n^3*l1^4*
         l3^3*z5 + 1932481/810*n^3*l1^4*l3^3*z4 - 12566933/2430*n^3*
         l1^4*l3^3*z3 - 243328/81*n^3*l1^4*l3^3*z3*z5 + 29161/405*n^3*
         l1^4*l3^3*z3*z4 - 622997/405*n^3*l1^4*l3^3*z3^2 - 207392/243*
         n^3*l1^4*l3^3*z3^3 - 13431976367/1399680*n^3*l1^4*l2*l3^2 - 
         398808482/6561*n^3*l1^4*l2*l3^2*z9 + 296452733/5400*n^3*l1^4*
         l2*l3^2*z8 - 5588038/675*n^3*l1^4*l2*l3^2*z3z5 - 578702503/
         7290*n^3*l1^4*l2*l3^2*z7 + 25070333/972*n^3*l1^4*l2*l3^2*z6 - 
         276808859/7290*n^3*l1^4*l2*l3^2*z5 + 7657909/972*n^3*l1^4*l2*
         l3^2*z4 - 252174023/14580*n^3*l1^4*l2*l3^2*z3 - 3015988/243*
         n^3*l1^4*l2*l3^2*z3*z5 - 38195/486*n^3*l1^4*l2*l3^2*z3*z4 - 
         5441269/1215*n^3*l1^4*l2*l3^2*z3^2 - 2104240/729*n^3*l1^4*l2*
         l3^2*z3^3 - 17707781279/1399680*n^3*l1^4*l2^2*l3 - 144914230/
         2187*n^3*l1^4*l2^2*l3*z9 + 5457972719/97200*n^3*l1^4*l2^2*l3*
         z8 - 17680739/2025*n^3*l1^4*l2^2*l3*z3z5 - 909875575/11664*n^3
         *l1^4*l2^2*l3*z7 + 467894507/17496*n^3*l1^4*l2^2*l3*z6 - 
         241496159/5832*n^3*l1^4*l2^2*l3*z5 + 9030877/1080*n^3*l1^4*
         l2^2*l3*z4 - 1842951523/87480*n^3*l1^4*l2^2*l3*z3 - 2898760/
         243*n^3*l1^4*l2^2*l3*z3*z5 - 971516/3645*n^3*l1^4*l2^2*l3*z3*
         z4 - 60538459/10935*n^3*l1^4*l2^2*l3*z3^2 - 767600/243*n^3*
         l1^4*l2^2*l3*z3^3 - 234760880197/50388480*n^3*l1^4*l2^3 - 
         5107748599/236196*n^3*l1^4*l2^3*z9 + 432454279/24300*n^3*l1^4*
         l2^3*z8 - 17236388/6075*n^3*l1^4*l2^3*z3z5 - 27123545987/
         1049760*n^3*l1^4*l2^3*z7 + 109262569/13122*n^3*l1^4*l2^3*z6 - 
         3540636563/262440*n^3*l1^4*l2^3*z5 + 64177541/23328*n^3*l1^4*
         l2^3*z4 - 7865669563/1049760*n^3*l1^4*l2^3*z3 - 8663353/2187*
         n^3*l1^4*l2^3*z3*z5 - 5130847/43740*n^3*l1^4*l2^3*z3*z4 - 
         64086203/32805*n^3*l1^4*l2^3*z3^2 - 6782114/6561*n^3*l1^4*l2^3
         *z3^3 - 89005349/38880*n^3*l1^5*l3^2 - 29537620/2187*n^3*l1^5*
         l3^2*z9 + 19519363/1800*n^3*l1^5*l3^2*z8 - 41402/25*n^3*l1^5*
         l3^2*z3z5 - 138667897/9720*n^3*l1^5*l3^2*z7 + 5276987/972*n^3*
         l1^5*l3^2*z6 - 40877519/4860*n^3*l1^5*l3^2*z5 + 2478349/1620*
         n^3*l1^5*l3^2*z4 - 4406192/1215*n^3*l1^5*l3^2*z3 - 160108/81*
         n^3*l1^5*l3^2*z3*z5 - 6517/405*n^3*l1^5*l3^2*z3*z4 - 2467243/
         2430*n^3*l1^5*l3^2*z3^2 - 154784/243*n^3*l1^5*l3^2*z3^3 - 
         1138518857/233280*n^3*l1^5*l2*l3 - 56287412/2187*n^3*l1^5*l2*
         l3*z9 + 7234483/324*n^3*l1^5*l2*l3*z8 - 92572/27*n^3*l1^5*l2*
         l3*z3z5 - 120717604/3645*n^3*l1^5*l2*l3*z7 + 15529901/1458*n^3
         *l1^5*l2*l3*z6 - 77000677/4860*n^3*l1^5*l2*l3*z5 + 31788473/
         9720*n^3*l1^5*l2*l3*z4 - 77599639/9720*n^3*l1^5*l2*l3*z3 - 
         1272104/243*n^3*l1^5*l2*l3*z3*z5 - 133801/810*n^3*l1^5*l2*l3*
         z3*z4 - 6688759/3645*n^3*l1^5*l2*l3*z3^2 - 296416/243*n^3*l1^5
         *l2*l3*z3^3 - 6353108281/2099520*n^3*l1^5*l2^2 - 116782837/
         8748*n^3*l1^5*l2^2*z9 + 2093480353/194400*n^3*l1^5*l2^2*z8 - 
         7022293/4050*n^3*l1^5*l2^2*z3z5 - 5268453307/349920*n^3*l1^5*
         l2^2*z7 + 58496995/11664*n^3*l1^5*l2^2*z6 - 486117427/58320*
         n^3*l1^5*l2^2*z5 + 7875833/4860*n^3*l1^5*l2^2*z4 - 79017983/
         17496*n^3*l1^5*l2^2*z3 - 1705013/729*n^3*l1^5*l2^2*z3*z5 - 
         568579/7290*n^3*l1^5*l2^2*z3*z4 - 17441377/14580*n^3*l1^5*l2^2
         *z3^2 - 155030/243*n^3*l1^5*l2^2*z3^3 - 235375261/233280*n^3*
         l1^6*l3 - 3431974/729*n^3*l1^6*l3*z9 + 2724443/720*n^3*l1^6*l3
         *z8 - 8983/15*n^3*l1^6*l3*z3z5 - 32192161/6480*n^3*l1^6*l3*z7
          + 868295/486*n^3*l1^6*l3*z6 - 14060297/4860*n^3*l1^6*l3*z5 + 
         341563/648*n^3*l1^6*l3*z4 - 170779/120*n^3*l1^6*l3*z3 - 62149/
         81*n^3*l1^6*l3*z3*z5 - 16058/405*n^3*l1^6*l3*z3*z4 - 424168/
         1215*n^3*l1^6*l3*z3^2 - 18032/81*n^3*l1^6*l3*z3^3 - 2770296607/
         2799360*n^3*l1^6*l2 - 112405361/26244*n^3*l1^6*l2*z9 + 10655/3
         *n^3*l1^6*l2*z8 - 15032/27*n^3*l1^6*l2*z3z5 - 154973171/29160*
         n^3*l1^6*l2*z7 + 530605/324*n^3*l1^6*l2*z6 - 25449233/9720*n^3
         *l1^6*l2*z5 + 20379049/38880*n^3*l1^6*l2*z4 - 169389157/116640
         *n^3*l1^6*l2*z3 - 397141/486*n^3*l1^6*l2*z3*z5 - 24371/972*n^3
         *l1^6*l2*z3*z4 - 3325277/9720*n^3*l1^6*l2*z3^2 - 148222/729*
         n^3*l1^6*l2*z3^3 - 89032939/466560*n^3*l1^7 - 5787667/8748*n^3
         *l1^7*z9 + 5702093/10800*n^3*l1^7*z8 - 18833/225*n^3*l1^7*z3z5
          - 6706289/9720*n^3*l1^7*z7 + 475315/1944*n^3*l1^7*z6 - 
         4061563/9720*n^3*l1^7*z5 + 474287/6480*n^3*l1^7*z4 - 996869/
         4860*n^3*l1^7*z3 - 8603/81*n^3*l1^7*z3*z5 - 6937/1620*n^3*l1^7
         *z3*z4 - 571417/9720*n^3*l1^7*z3^2 - 7706/243*n^3*l1^7*z3^3 - 
         66047479/131220*n^4*l2^2*l3^5 - 8260936/2187*n^4*l2^2*l3^5*z9
          + 16288111/4050*n^4*l2^2*l3^5*z8 - 392728/675*n^4*l2^2*l3^5*
         z3z5 - 3644084/729*n^4*l2^2*l3^5*z7 + 1328570/729*n^4*l2^2*
         l3^5*z6 - 5417834/2187*n^4*l2^2*l3^5*z5 + 428507/729*n^4*l2^2*
         l3^5*z4 - 2547154/2187*n^4*l2^2*l3^5*z3 - 179168/243*n^4*l2^2*
         l3^5*z3*z5 + 23432/1215*n^4*l2^2*l3^5*z3*z4 - 366932/1215*n^4*
         l2^2*l3^5*z3^2 - 44480/243*n^4*l2^2*l3^5*z3^3 - 424271881/
         393660*n^4*l2^3*l3^4 - 440285192/59049*n^4*l2^3*l3^4*z9 + 
         150267428/18225*n^4*l2^3*l3^4*z8 - 7007488/6075*n^4*l2^3*l3^4*
         z3z5 - 334306502/32805*n^4*l2^3*l3^4*z7 + 49738133/13122*n^4*
         l2^3*l3^4*z6 - 166593083/32805*n^4*l2^3*l3^4*z5 + 1847405/1458
         *n^4*l2^3*l3^4*z4 - 11129015/4374*n^4*l2^3*l3^4*z3 - 2960824/
         2187*n^4*l2^3*l3^4*z3*z5 + 155024/3645*n^4*l2^3*l3^4*z3*z4 - 
         21152506/32805*n^4*l2^3*l3^4*z3^2 - 2367424/6561*n^4*l2^3*l3^4
         *z3^3 - 8373716501/9447840*n^4*l2^4*l3^3 - 919409126/177147*
         n^4*l2^4*l3^3*z9 + 2853893741/437400*n^4*l2^4*l3^3*z8 - 
         1589138/2025*n^4*l2^4*l3^3*z3z5 - 7143310583/787320*n^4*l2^4*
         l3^3*z7 + 66116920/19683*n^4*l2^4*l3^3*z6 - 185382983/43740*
         n^4*l2^4*l3^3*z5 + 148430273/131220*n^4*l2^4*l3^3*z4 - 
         808514101/393660*n^4*l2^4*l3^3*z3 - 1271528/2187*n^4*l2^4*l3^3
         *z3*z5 - 554927/65610*n^4*l2^4*l3^3*z3*z4 - 66427043/196830*
         n^4*l2^4*l3^3*z3^2 - 4762192/19683*n^4*l2^4*l3^3*z3^3 - 
         22274995849/37791360*n^4*l2^5*l3^2 - 169956322/59049*n^4*l2^5*
         l3^2*z9 + 3137570299/874800*n^4*l2^5*l3^2*z8 - 7668919/18225*
         n^4*l2^5*l3^2*z3z5 - 12344578867/2361960*n^4*l2^5*l3^2*z7 + 
         896786231/472392*n^4*l2^5*l3^2*z6 - 79283761/32805*n^4*l2^5*
         l3^2*z5 + 263689801/393660*n^4*l2^5*l3^2*z4 - 2934823447/
         2361960*n^4*l2^5*l3^2*z3 - 1880252/6561*n^4*l2^5*l3^2*z3*z5 - 
         1015127/78732*n^4*l2^5*l3^2*z3*z4 - 110723741/590490*n^4*l2^5*
         l3^2*z3^2 - 870320/6561*n^4*l2^5*l3^2*z3^3 - 68741290249/
         340122240*n^4*l2^6*l3 - 1314882520/1594323*n^4*l2^6*l3*z9 + 
         1274897201/1312200*n^4*l2^6*l3*z8 - 2125154/18225*n^4*l2^6*l3*
         z3z5 - 7127974829/4723920*n^4*l2^6*l3*z7 + 1572519377/2834352*
         n^4*l2^6*l3*z6 - 3408980737/4723920*n^4*l2^6*l3*z5 + 453703367/
         2361960*n^4*l2^6*l3*z4 - 5461481381/14171760*n^4*l2^6*l3*z3 - 
         9155717/118098*n^4*l2^6*l3*z3*z5 - 241273/21870*n^4*l2^6*l3*z3
         *z4 - 84518293/1771470*n^4*l2^6*l3*z3^2 - 6705776/177147*n^4*
         l2^6*l3*z3^3 - 45291879343/1360488960*n^4*l2^7 - 1025825201/
         9565938*n^4*l2^7*z9 + 2614278731/23619600*n^4*l2^7*z8 - 
         6986611/492075*n^4*l2^7*z3z5 - 1136588359/6298560*n^4*l2^7*z7
          + 1120084801/17006112*n^4*l2^7*z6 - 3981322039/42515280*n^4*
         l2^7*z5 + 651656053/28343520*n^4*l2^7*z4 - 2269418447/42515280
         *n^4*l2^7*z3 - 1893149/236196*n^4*l2^7*z3*z5 - 23216/10935*n^4
         *l2^7*z3*z4 - 316836659/42515280*n^4*l2^7*z3^2 - 2628212/
         531441*n^4*l2^7*z3^3 - 122204641/87480*n^4*l1*l2*l3^5 - 
         7402256/729*n^4*l1*l2*l3^5*z9 + 7367413/675*n^4*l1*l2*l3^5*z8
          - 351248/225*n^4*l1*l2*l3^5*z3z5 - 16515272/1215*n^4*l1*l2*
         l3^5*z7 + 1211182/243*n^4*l1*l2*l3^5*z6 - 24446468/3645*n^4*l1
         *l2*l3^5*z5 + 1962932/1215*n^4*l1*l2*l3^5*z4 - 11712982/3645*
         n^4*l1*l2*l3^5*z3 - 156544/81*n^4*l1*l2*l3^5*z3*z5 + 18688/405
         *n^4*l1*l2*l3^5*z3*z4 - 22136/27*n^4*l1*l2*l3^5*z3^2 - 39808/
         81*n^4*l1*l2*l3^5*z3^3 - 170514983/174960*n^4*l1*l2^2*l3^4 - 
         1892912/243*n^4*l1*l2^2*l3^4*z9 + 23703437/2025*n^4*l1*l2^2*
         l3^4*z8 - 918352/675*n^4*l1*l2^2*l3^4*z3z5 - 58312564/3645*n^4
         *l1*l2^2*l3^4*z7 + 4690307/729*n^4*l1*l2^2*l3^4*z6 - 9373787/
         1215*n^4*l1*l2^2*l3^4*z5 + 2464922/1215*n^4*l1*l2^2*l3^4*z4 - 
         2305748/729*n^4*l1*l2^2*l3^4*z3 - 116320/243*n^4*l1*l2^2*l3^4*
         z3*z5 - 4768/135*n^4*l1*l2^2*l3^4*z3*z4 - 1165334/3645*n^4*l1*
         l2^2*l3^4*z3^2 - 9856/27*n^4*l1*l2^2*l3^4*z3^3 - 9215959361/
         3149280*n^4*l1*l2^3*l3^3 - 991076168/59049*n^4*l1*l2^3*l3^3*z9
          + 813114113/36450*n^4*l1*l2^3*l3^3*z8 - 5207608/2025*n^4*l1*
         l2^3*l3^3*z3z5 - 410997235/13122*n^4*l1*l2^3*l3^3*z7 + 
         26093309/2187*n^4*l1*l2^3*l3^3*z6 - 485398567/32805*n^4*l1*
         l2^3*l3^3*z5 + 43397788/10935*n^4*l1*l2^3*l3^3*z4 - 461884157/
         65610*n^4*l1*l2^3*l3^3*z3 - 1002656/729*n^4*l1*l2^3*l3^3*z3*z5
          - 516916/10935*n^4*l1*l2^3*l3^3*z3*z4 - 11709356/10935*n^4*l1
         *l2^3*l3^3*z3^2 - 5101504/6561*n^4*l1*l2^3*l3^3*z3^3 - 
         4794948659/2099520*n^4*l1*l2^4*l3^2 - 645756851/59049*n^4*l1*
         l2^4*l3^2*z9 + 2126943353/145800*n^4*l1*l2^4*l3^2*z8 - 
         29722358/18225*n^4*l1*l2^4*l3^2*z3z5 - 4380338573/196830*n^4*
         l1*l2^4*l3^2*z7 + 326768485/39366*n^4*l1*l2^4*l3^2*z6 - 
         112012886/10935*n^4*l1*l2^4*l3^2*z5 + 372243653/131220*n^4*l1*
         l2^4*l3^2*z4 - 987376769/196830*n^4*l1*l2^4*l3^2*z3 - 5167342/
         6561*n^4*l1*l2^4*l3^2*z3*z5 - 7770101/65610*n^4*l1*l2^4*l3^2*
         z3*z4 - 21183431/39366*n^4*l1*l2^4*l3^2*z3^2 - 3268456/6561*
         n^4*l1*l2^4*l3^2*z3^3 - 21197931743/18895680*n^4*l1*l2^5*l3 - 
         781948276/177147*n^4*l1*l2^5*l3*z9 + 3314536913/656100*n^4*l1*
         l2^5*l3*z8 - 11227604/18225*n^4*l1*l2^5*l3*z3z5 - 37728495799/
         4723920*n^4*l1*l2^5*l3*z7 + 159848483/52488*n^4*l1*l2^5*l3*z6
          - 2339077291/590490*n^4*l1*l2^5*l3*z5 + 802776607/787320*n^4*
         l1*l2^5*l3*z4 - 807768133/393660*n^4*l1*l2^5*l3*z3 - 855187/
         2187*n^4*l1*l2^5*l3*z3*z5 - 31190219/393660*n^4*l1*l2^5*l3*z3*
         z4 - 7680073/32805*n^4*l1*l2^5*l3*z3^2 - 3986048/19683*n^4*l1*
         l2^5*l3*z3^3 - 37185579307/170061120*n^4*l1*l2^6 - 377243309/
         531441*n^4*l1*l2^6*z9 + 22050162119/31492800*n^4*l1*l2^6*z8 - 
         20203313/218700*n^4*l1*l2^6*z3z5 - 32680450709/28343520*n^4*l1
         *l2^6*z7 + 150261893/354294*n^4*l1*l2^6*z6 - 4341480871/
         7085880*n^4*l1*l2^6*z5 + 700683953/4723920*n^4*l1*l2^6*z4 - 
         4951847573/14171760*n^4*l1*l2^6*z3 - 3340439/59049*n^4*l1*l2^6
         *z3*z5 - 11900053/787320*n^4*l1*l2^6*z3*z4 - 170923573/3542940
         *n^4*l1*l2^6*z3^2 - 1933720/59049*n^4*l1*l2^6*z3^3 - 9890317/
         29160*n^4*l1^2*l3^5 - 858680/243*n^4*l1^2*l3^5*z9 + 310657/90*
         n^4*l1^2*l3^5*z8 - 8296/15*n^4*l1^2*l3^5*z3z5 - 1705148/405*
         n^4*l1^2*l3^5*z7 + 117388/81*n^4*l1^2*l3^5*z6 - 2642702/1215*
         n^4*l1^2*l3^5*z5 + 179603/405*n^4*l1^2*l3^5*z4 - 1022788/1215*
         n^4*l1^2*l3^5*z3 - 22624/27*n^4*l1^2*l3^5*z3*z5 + 4744/135*n^4
         *l1^2*l3^5*z3*z4 - 34892/135*n^4*l1^2*l3^5*z3^2 - 4672/27*n^4*
         l1^2*l3^5*z3^3 - 73823923/58320*n^4*l1^2*l2*l3^4 - 7343752/729
         *n^4*l1^2*l2*l3^4*z9 + 1954534/135*n^4*l1^2*l2*l3^4*z8 - 77984/
         45*n^4*l1^2*l2*l3^4*z3z5 - 23572763/1215*n^4*l1^2*l2*l3^4*z7
          + 1283509/162*n^4*l1^2*l2*l3^4*z6 - 3911797/405*n^4*l1^2*l2*
         l3^4*z5 + 13879/6*n^4*l1^2*l2*l3^4*z4 - 9126887/2430*n^4*l1^2*
         l2*l3^4*z3 - 45352/81*n^4*l1^2*l2*l3^4*z3*z5 - 1240/27*n^4*
         l1^2*l2*l3^4*z3*z4 - 57614/135*n^4*l1^2*l2*l3^4*z3^2 - 38336/
         81*n^4*l1^2*l2*l3^4*z3^3 - 306325853/104976*n^4*l1^2*l2^2*l3^3
          - 112644764/6561*n^4*l1^2*l2^2*l3^3*z9 + 129316951/4860*n^4*
         l1^2*l2^2*l3^3*z8 - 371908/135*n^4*l1^2*l2^2*l3^3*z3z5 - 
         39503353/972*n^4*l1^2*l2^2*l3^3*z7 + 33492292/2187*n^4*l1^2*
         l2^2*l3^3*z6 - 197114587/10935*n^4*l1^2*l2^2*l3^3*z5 + 
         71419007/14580*n^4*l1^2*l2^2*l3^3*z4 - 27553967/3645*n^4*l1^2*
         l2^2*l3^3*z3 - 58072/243*n^4*l1^2*l2^2*l3^3*z3*z5 - 49009/243*
         n^4*l1^2*l2^2*l3^3*z3*z4 - 4237141/10935*n^4*l1^2*l2^2*l3^3*
         z3^2 - 561952/729*n^4*l1^2*l2^2*l3^3*z3^3 - 27996952507/
         6298560*n^4*l1^2*l2^3*l3^2 - 137297042/6561*n^4*l1^2*l2^3*l3^2
         *z9 + 212797621/8100*n^4*l1^2*l2^3*l3^2*z8 - 2084804/675*n^4*
         l1^2*l2^3*l3^2*z3z5 - 1297398334/32805*n^4*l1^2*l2^3*l3^2*z7
          + 409590053/26244*n^4*l1^2*l2^3*l3^2*z6 - 84628043/4374*n^4*
         l1^2*l2^3*l3^2*z5 + 437185577/87480*n^4*l1^2*l2^3*l3^2*z4 - 
         2385747241/262440*n^4*l1^2*l2^3*l3^2*z3 - 3537124/2187*n^4*
         l1^2*l2^3*l3^2*z3*z5 - 1373963/4374*n^4*l1^2*l2^3*l3^2*z3*z4
          - 65978611/65610*n^4*l1^2*l2^3*l3^2*z3^2 - 702064/729*n^4*
         l1^2*l2^3*l3^2*z3^3 - 48442582117/18895680*n^4*l1^2*l2^4*l3 - 
         137142841/13122*n^4*l1^2*l2^4*l3*z9 + 562024463/48600*n^4*l1^2
         *l2^4*l3*z8 - 26374054/18225*n^4*l1^2*l2^4*l3*z3z5 - 
         29307639943/1574640*n^4*l1^2*l2^4*l3*z7 + 2263167535/314928*
         n^4*l1^2*l2^4*l3*z6 - 4902175867/524880*n^4*l1^2*l2^4*l3*z5 + 
         76763633/32805*n^4*l1^2*l2^4*l3*z4 - 7360454893/1574640*n^4*
         l1^2*l2^4*l3*z3 - 14124403/13122*n^4*l1^2*l2^4*l3*z3*z5 - 
         159332/729*n^4*l1^2*l2^4*l3*z3*z4 - 183628867/393660*n^4*l1^2*
         l2^4*l3*z3^2 - 116644/243*n^4*l1^2*l2^4*l3*z3^3 - 24530065381/
         37791360*n^4*l1^2*l2^5 - 379015829/177147*n^4*l1^2*l2^5*z9 + 
         5213840177/2624400*n^4*l1^2*l2^5*z8 - 4961579/18225*n^4*l1^2*
         l2^5*z3z5 - 10140503269/3149280*n^4*l1^2*l2^5*z7 + 753781147/
         629856*n^4*l1^2*l2^5*z6 - 16762091489/9447840*n^4*l1^2*l2^5*z5
          + 1324100383/3149280*n^4*l1^2*l2^5*z4 - 1193460359/1180980*
         n^4*l1^2*l2^5*z3 - 1617619/8748*n^4*l1^2*l2^5*z3*z5 - 35809043/
         787320*n^4*l1^2*l2^5*z3*z4 - 79550047/524880*n^4*l1^2*l2^5*
         z3^2 - 1947376/19683*n^4*l1^2*l2^5*z3^3 - 1476412/3645*n^4*
         l1^3*l3^4 - 5319952/2187*n^4*l1^3*l3^4*z9 + 2621753/675*n^4*
         l1^3*l3^4*z8 - 79888/225*n^4*l1^3*l3^4*z3z5 - 1715741/270*n^4*
         l1^3*l3^4*z7 + 2628*n^4*l1^3*l3^4*z6 - 3660134/1215*n^4*l1^3*
         l3^4*z5 + 279038/405*n^4*l1^3*l3^4*z4 - 140932/135*n^4*l1^3*
         l3^4*z3 + 15472/81*n^4*l1^3*l3^4*z3*z5 - 272/5*n^4*l1^3*l3^4*
         z3*z4 + 14/81*n^4*l1^3*l3^4*z3^2 - 25472/243*n^4*l1^3*l3^4*
         z3^3 - 89654819/43740*n^4*l1^3*l2*l3^3 - 26096144/2187*n^4*
         l1^3*l2*l3^3*z9 + 6568556/405*n^4*l1^3*l2*l3^3*z8 - 85952/45*
         n^4*l1^3*l2*l3^3*z3z5 - 26517007/1215*n^4*l1^3*l2*l3^3*z7 + 
         6425162/729*n^4*l1^3*l2*l3^3*z6 - 39142652/3645*n^4*l1^3*l2*
         l3^3*z5 + 3210439/1215*n^4*l1^3*l2*l3^3*z4 - 14081/3*n^4*l1^3*
         l2*l3^3*z3 - 117152/243*n^4*l1^3*l2*l3^3*z3*z5 - 35488/405*n^4
         *l1^3*l2*l3^3*z3*z4 - 470596/729*n^4*l1^3*l2*l3^3*z3^2 - 
         135040/243*n^4*l1^3*l2*l3^3*z3^3 - 3755487403/1049760*n^4*l1^3
         *l2^2*l3^2 - 38938976/2187*n^4*l1^3*l2^2*l3^2*z9 + 10427189/
         450*n^4*l1^3*l2^2*l3^2*z8 - 1818248/675*n^4*l1^3*l2^2*l3^2*
         z3z5 - 1616151599/43740*n^4*l1^3*l2^2*l3^2*z7 + 32241124/2187*
         n^4*l1^3*l2^2*l3^2*z6 - 38485960/2187*n^4*l1^3*l2^2*l3^2*z5 + 
         65684063/14580*n^4*l1^3*l2^2*l3^2*z4 - 2473289/324*n^4*l1^3*
         l2^2*l3^2*z3 - 389000/243*n^4*l1^3*l2^2*l3^2*z3*z5 - 1646501/
         3645*n^4*l1^3*l2^2*l3^2*z3*z4 - 3533806/10935*n^4*l1^3*l2^2*
         l3^2*z3^2 - 197632/243*n^4*l1^3*l2^2*l3^2*z3^3 - 2840956501/
         787320*n^4*l1^3*l2^3*l3 - 93367852/6561*n^4*l1^3*l2^3*l3*z9 + 
         2108280451/145800*n^4*l1^3*l2^3*l3*z8 - 3831754/2025*n^4*l1^3*
         l2^3*l3*z3z5 - 1477981237/65610*n^4*l1^3*l2^3*l3*z7 + 59701825/
         6561*n^4*l1^3*l2^3*l3*z6 - 44502763/3645*n^4*l1^3*l2^3*l3*z5
          + 125140307/43740*n^4*l1^3*l2^3*l3*z4 - 25722233/4374*n^4*
         l1^3*l2^3*l3*z3 - 3212408/2187*n^4*l1^3*l2^3*l3*z3*z5 - 
         1143269/3645*n^4*l1^3*l2^3*l3*z3*z4 - 4375325/6561*n^4*l1^3*
         l2^3*l3*z3^2 - 477536/729*n^4*l1^3*l2^3*l3*z3^3 - 3302971499/
         3149280*n^4*l1^3*l2^4 - 2540482147/708588*n^4*l1^3*l2^4*z9 + 
         11263666079/3499200*n^4*l1^3*l2^4*z8 - 10940233/24300*n^4*l1^3
         *l2^4*z3z5 - 8208466217/1574640*n^4*l1^3*l2^4*z7 + 596425513/
         314928*n^4*l1^3*l2^4*z6 - 4451785187/1574640*n^4*l1^3*l2^4*z5
          + 70340399/104976*n^4*l1^3*l2^4*z4 - 860841901/524880*n^4*
         l1^3*l2^4*z3 - 4757245/13122*n^4*l1^3*l2^4*z3*z5 - 2465743/
         32805*n^4*l1^3*l2^4*z3*z4 - 194314853/787320*n^4*l1^3*l2^4*
         z3^2 - 3261818/19683*n^4*l1^3*l2^4*z3^3 - 11667029/29160*n^4*
         l1^4*l3^3 - 4195234/2187*n^4*l1^4*l3^3*z9 + 4954877/1800*n^4*
         l1^4*l3^3*z8 - 74822/225*n^4*l1^4*l3^3*z3z5 - 7667725/1944*n^4
         *l1^4*l3^3*z7 + 342787/243*n^4*l1^4*l3^3*z6 - 7912907/4860*n^4
         *l1^4*l3^3*z5 + 173581/405*n^4*l1^4*l3^3*z4 - 61867/108*n^4*
         l1^4*l3^3*z3 - 10160/81*n^4*l1^4*l3^3*z3*z5 - 11587/270*n^4*
         l1^4*l3^3*z3*z4 + 159919/2430*n^4*l1^4*l3^3*z3^2 - 21104/243*
         n^4*l1^4*l3^3*z3^3 - 2987634439/1399680*n^4*l1^4*l2*l3^2 - 
         2435344/243*n^4*l1^4*l2*l3^2*z9 + 1447844/135*n^4*l1^4*l2*l3^2
         *z8 - 19888/15*n^4*l1^4*l2*l3^2*z3z5 - 19990315/1296*n^4*l1^4*
         l2*l3^2*z7 + 5322728/729*n^4*l1^4*l2*l3^2*z6 - 268885559/29160
         *n^4*l1^4*l2*l3^2*z5 + 3217523/1620*n^4*l1^4*l2*l3^2*z4 - 
         21271441/5832*n^4*l1^4*l2*l3^2*z3 - 57652/81*n^4*l1^4*l2*l3^2*
         z3*z5 - 422449/1620*n^4*l1^4*l2*l3^2*z3*z4 - 3177317/14580*n^4
         *l1^4*l2*l3^2*z3^2 - 12416/27*n^4*l1^4*l2*l3^2*z3^3 - 
         2594117813/1049760*n^4*l1^4*l2^2*l3 - 7522705/729*n^4*l1^4*
         l2^2*l3*z9 + 224278157/21600*n^4*l1^4*l2^2*l3*z8 - 1862051/
         1350*n^4*l1^4*l2^2*l3*z3z5 - 2981589029/174960*n^4*l1^4*l2^2*
         l3*z7 + 18664573/2916*n^4*l1^4*l2^2*l3*z6 - 81973807/9720*n^4*
         l1^4*l2^2*l3*z5 + 19750553/9720*n^4*l1^4*l2^2*l3*z4 - 
         363557363/87480*n^4*l1^4*l2^2*l3*z3 - 350096/243*n^4*l1^4*l2^2
         *l3*z3*z5 - 33692/135*n^4*l1^4*l2^2*l3*z3*z4 - 926621/2430*n^4
         *l1^4*l2^2*l3*z3^2 - 38408/81*n^4*l1^4*l2^2*l3*z3^3 - 
         11126985005/10077696*n^4*l1^4*l2^3 - 881420081/236196*n^4*l1^4
         *l2^3*z9 + 616569467/194400*n^4*l1^4*l2^3*z8 - 5523781/12150*
         n^4*l1^4*l2^3*z3z5 - 426515999/87480*n^4*l1^4*l2^3*z7 + 
         47303923/26244*n^4*l1^4*l2^3*z6 - 293088365/104976*n^4*l1^4*
         l2^3*z5 + 27898213/43740*n^4*l1^4*l2^3*z4 - 851472007/524880*
         n^4*l1^4*l2^3*z3 - 542809/1458*n^4*l1^4*l2^3*z3*z5 - 164891/
         2187*n^4*l1^4*l2^3*z3*z4 - 14205823/52488*n^4*l1^4*l2^3*z3^2
          - 1132678/6561*n^4*l1^4*l2^3*z3^3 - 4320731/14580*n^4*l1^5*
         l3^2 - 3479227/2187*n^4*l1^5*l3^2*z9 + 1446127/720*n^4*l1^5*
         l3^2*z8 - 12281/45*n^4*l1^5*l3^2*z3z5 - 7514633/2160*n^4*l1^5*
         l3^2*z7 + 845707/648*n^4*l1^5*l3^2*z6 - 13800233/9720*n^4*l1^5
         *l3^2*z5 + 1269853/3240*n^4*l1^5*l3^2*z4 - 542171/810*n^4*l1^5
         *l3^2*z3 - 10690/27*n^4*l1^5*l3^2*z3*z5 - 31883/405*n^4*l1^5*
         l3^2*z3*z4 + 1591/540*n^4*l1^5*l3^2*z3^2 - 18344/243*n^4*l1^5*
         l3^2*z3^3 - 87284339/69984*n^4*l1^5*l2*l3 - 30256319/6561*n^4*
         l1^5*l2*l3*z9 + 1628023/400*n^4*l1^5*l2*l3*z8 - 127201/225*n^4
         *l1^5*l2*l3*z3z5 - 11256901/1944*n^4*l1^5*l2*l3*z7 + 7016923/
         2916*n^4*l1^5*l2*l3*z6 - 2533184/729*n^4*l1^5*l2*l3*z5 + 
         3639847/4860*n^4*l1^5*l2*l3*z4 - 9875135/5832*n^4*l1^5*l2*l3*
         z3 - 128464/243*n^4*l1^5*l2*l3*z3*z5 - 98279/972*n^4*l1^5*l2*
         l3*z3*z4 - 3439063/14580*n^4*l1^5*l2*l3*z3^2 - 154600/729*n^4*
         l1^5*l2*l3*z3^3 - 40763407/65610*n^4*l1^5*l2^2 - 29200451/
         13122*n^4*l1^5*l2^2*z9 + 149777213/77760*n^4*l1^5*l2^2*z8 - 
         148331/540*n^4*l1^5*l2^2*z3z5 - 433226171/139968*n^4*l1^5*l2^2
         *z7 + 73100567/69984*n^4*l1^5*l2^2*z6 - 108593039/69984*n^4*
         l1^5*l2^2*z5 + 8423593/23328*n^4*l1^5*l2^2*z4 - 163496887/
         174960*n^4*l1^5*l2^2*z3 - 23356/81*n^4*l1^5*l2^2*z3*z5 - 
         1305187/29160*n^4*l1^5*l2^2*z3*z4 - 24670597/174960*n^4*l1^5*
         l2^2*z3^2 - 74900/729*n^4*l1^5*l2^2*z3^3 - 55045873/466560*n^4
         *l1^6*l3 - 2959427/4374*n^4*l1^6*l3*z9 + 14995813/21600*n^4*
         l1^6*l3*z8 - 14651/150*n^4*l1^6*l3*z3z5 - 1001573/810*n^4*l1^6
         *l3*z7 + 736423/1944*n^4*l1^6*l3*z6 - 513979/1080*n^4*l1^6*l3*
         z5 + 15014/135*n^4*l1^6*l3*z4 - 1212301/4860*n^4*l1^6*l3*z3 - 
         4483/27*n^4*l1^6*l3*z3*z5 - 13963/810*n^4*l1^6*l3*z3*z4 - 
         10772/1215*n^4*l1^6*l3*z3^2 - 7748/243*n^4*l1^6*l3*z3^3 - 
         94015987/349920*n^4*l1^6*l2 - 7099423/8748*n^4*l1^6*l2*z9 + 
         531661/800*n^4*l1^6*l2*z8 - 132521/1350*n^4*l1^6*l2*z3z5 - 
         104810723/116640*n^4*l1^6*l2*z7 + 7776461/23328*n^4*l1^6*l2*z6
          - 30424469/58320*n^4*l1^6*l2*z5 + 4443587/38880*n^4*l1^6*l2*
         z4 - 36246847/116640*n^4*l1^6*l2*z3 - 14911/162*n^4*l1^6*l2*z3
         *z5 - 6284/405*n^4*l1^6*l2*z3*z4 - 3657169/58320*n^4*l1^6*l2*
         z3^2 - 9194/243*n^4*l1^6*l2*z3^3 - 4391039/155520*n^4*l1^7 - 
         885703/8748*n^4*l1^7*z9 + 4335583/43200*n^4*l1^7*z8 - 12523/
         900*n^4*l1^7*z3z5 - 1607681/9720*n^4*l1^7*z7 + 44483/972*n^4*
         l1^7*z6 - 190123/3240*n^4*l1^7*z5 + 48007/3240*n^4*l1^7*z4 - 
         730079/19440*n^4*l1^7*z3 - 1417/81*n^4*l1^7*z3*z5 - 2399/1080*
         n^4*l1^7*z3*z4 - 26873/4860*n^4*l1^7*z3^2 - 1106/243*n^4*l1^7*
         z3^3 - 9253369/26244*n^5*l2^2*l3^5 - 4826216/2187*n^5*l2^2*
         l3^5*z9 + 10074971/4050*n^5*l2^2*l3^5*z8 - 226808/675*n^5*l2^2
         *l3^5*z3z5 - 11399828/3645*n^5*l2^2*l3^5*z7 + 859018/729*n^5*
         l2^2*l3^5*z6 - 16518362/10935*n^5*l2^2*l3^5*z5 + 1424123/3645*
         n^5*l2^2*l3^5*z4 - 8644618/10935*n^5*l2^2*l3^5*z3 - 88672/243*
         n^5*l2^2*l3^5*z3*z5 + 4456/1215*n^5*l2^2*l3^5*z3*z4 - 75788/
         405*n^5*l2^2*l3^5*z3^2 - 25792/243*n^5*l2^2*l3^5*z3^3 - 
         440188049/3149280*n^5*l2^3*l3^4 - 57539048/59049*n^5*l2^3*l3^4
         *z9 + 1216621/675*n^5*l2^3*l3^4*z8 - 38416/225*n^5*l2^3*l3^4*
         z3z5 - 360123577/131220*n^5*l2^3*l3^4*z7 + 7282616/6561*n^5*
         l2^3*l3^4*z6 - 75741077/65610*n^5*l2^3*l3^4*z5 + 2692753/7290*
         n^5*l2^3*l3^4*z4 - 11393429/21870*n^5*l2^3*l3^4*z3 + 74800/
         2187*n^5*l2^3*l3^4*z3*z5 - 2456/81*n^5*l2^3*l3^4*z3*z4 - 
         247862/32805*n^5*l2^3*l3^4*z3^2 - 285376/6561*n^5*l2^3*l3^4*
         z3^3 - 364157473/2361960*n^5*l2^4*l3^3 - 173920630/177147*n^5*
         l2^4*l3^3*z9 + 826417349/437400*n^5*l2^4*l3^3*z8 - 3200338/
         18225*n^5*l2^4*l3^3*z3z5 - 2310418187/787320*n^5*l2^4*l3^3*z7
          + 22549568/19683*n^5*l2^4*l3^3*z6 - 467164651/393660*n^5*l2^4
         *l3^3*z5 + 13678534/32805*n^5*l2^4*l3^3*z4 - 229032527/393660*
         n^5*l2^4*l3^3*z3 + 15824/729*n^5*l2^4*l3^3*z3*z5 - 211843/7290
         *n^5*l2^4*l3^3*z3*z4 - 2812561/196830*n^5*l2^4*l3^3*z3^2 - 
         862160/19683*n^5*l2^4*l3^3*z3^3 - 3235903243/56687040*n^5*l2^5
         *l3^2 - 62745574/177147*n^5*l2^5*l3^2*z9 + 131436173/174960*
         n^5*l2^5*l3^2*z8 - 80251/1215*n^5*l2^5*l3^2*z3z5 - 151936513/
         118098*n^5*l2^5*l3^2*z7 + 10498084/19683*n^5*l2^5*l3^2*z6 - 
         1250150303/2361960*n^5*l2^5*l3^2*z5 + 293920621/1574640*n^5*
         l2^5*l3^2*z4 - 232989457/944784*n^5*l2^5*l3^2*z3 + 103534/6561
         *n^5*l2^5*l3^2*z3*z5 - 438223/21870*n^5*l2^5*l3^2*z3*z4 + 
         3547087/196830*n^5*l2^5*l3^2*z3^2 - 303440/19683*n^5*l2^5*l3^2
         *z3^3 - 1791147175/68024448*n^5*l2^6*l3 - 157676072/1594323*
         n^5*l2^6*l3*z9 + 836762483/5248800*n^5*l2^6*l3*z8 - 1679623/
         109350*n^5*l2^6*l3*z3z5 - 4175756893/14171760*n^5*l2^6*l3*z7
          + 126585919/944784*n^5*l2^6*l3*z6 - 2006123587/14171760*n^5*
         l2^6*l3*z5 + 22108799/524880*n^5*l2^6*l3*z4 - 43707373/708588*
         n^5*l2^6*l3*z3 - 145325/118098*n^5*l2^6*l3*z3*z5 - 2573063/
         393660*n^5*l2^6*l3*z3*z4 + 4570969/787320*n^5*l2^6*l3*z3^2 - 
         762880/177147*n^5*l2^6*l3*z3^3 - 2048460931/453496320*n^5*l2^7
          - 218825881/19131876*n^5*l2^7*z9 + 180060127/11809800*n^5*
         l2^7*z8 - 761174/492075*n^5*l2^7*z3z5 - 820575649/28343520*n^5
         *l2^7*z7 + 223488569/17006112*n^5*l2^7*z6 - 28107487/1771470*
         n^5*l2^7*z5 + 121609453/28343520*n^5*l2^7*z4 - 221368147/
         28343520*n^5*l2^7*z3 + 90283/177147*n^5*l2^7*z3*z5 - 95099/
         131220*n^5*l2^7*z3*z4 + 2416765/8503056*n^5*l2^7*z3^2 - 263030/
         531441*n^5*l2^7*z3^3 - 27183131/58320*n^5*l1*l2^2*l3^4 - 
         6810272/2187*n^5*l1*l2^2*l3^4*z9 + 21349829/4050*n^5*l1*l2^2*
         l3^4*z8 - 350792/675*n^5*l1*l2^2*l3^4*z3z5 - 9467713/1215*n^5*
         l1*l2^2*l3^4*z7 + 2328878/729*n^5*l1*l2^2*l3^4*z6 - 469166/135
         *n^5*l1*l2^2*l3^4*z5 + 249019/243*n^5*l1*l2^2*l3^4*z4 - 
         11417663/7290*n^5*l1*l2^2*l3^4*z3 + 9568/243*n^5*l1*l2^2*l3^4*
         z3*z5 - 29564/405*n^5*l1*l2^2*l3^4*z3*z4 - 327581/3645*n^5*l1*
         l2^2*l3^4*z3^2 - 34048/243*n^5*l1*l2^2*l3^4*z3^3 - 43739213/
         314928*n^5*l1*l2^3*l3^3 - 10992080/6561*n^5*l1*l2^3*l3^3*z9 + 
         6267866/1215*n^5*l1*l2^3*l3^3*z8 - 159136/405*n^5*l1*l2^3*l3^3
         *z3z5 - 10572478/1215*n^5*l1*l2^3*l3^3*z7 + 22931975/6561*n^5*
         l1*l2^3*l3^3*z6 - 107557163/32805*n^5*l1*l2^3*l3^3*z5 + 
         55061039/43740*n^5*l1*l2^3*l3^3*z4 - 47449753/32805*n^5*l1*
         l2^3*l3^3*z3 + 35488/81*n^5*l1*l2^3*l3^3*z3*z5 - 1372642/10935
         *n^5*l1*l2^3*l3^3*z3*z4 + 5502094/32805*n^5*l1*l2^3*l3^3*z3^2
          - 50560/729*n^5*l1*l2^3*l3^3*z3^3 - 3129820229/18895680*n^5*
         l1*l2^4*l3^2 - 68053990/59049*n^5*l1*l2^4*l3^2*z9 + 382073521/
         145800*n^5*l1*l2^4*l3^2*z8 - 4148206/18225*n^5*l1*l2^4*l3^2*
         z3z5 - 404865467/87480*n^5*l1*l2^4*l3^2*z7 + 340586861/157464*
         n^5*l1*l2^4*l3^2*z6 - 412472941/196830*n^5*l1*l2^4*l3^2*z5 + 
         35731675/52488*n^5*l1*l2^4*l3^2*z4 - 677802721/787320*n^5*l1*
         l2^4*l3^2*z3 + 728188/6561*n^5*l1*l2^4*l3^2*z3*z5 - 13643893/
         131220*n^5*l1*l2^4*l3^2*z3*z4 + 24166693/196830*n^5*l1*l2^4*
         l3^2*z3^2 - 329360/6561*n^5*l1*l2^4*l3^2*z3^3 - 93600889/
         839808*n^5*l1*l2^5*l3 - 24881692/59049*n^5*l1*l2^5*l3*z9 + 
         1851066643/2624400*n^5*l1*l2^5*l3*z8 - 1216261/18225*n^5*l1*
         l2^5*l3*z3z5 - 648717749/472392*n^5*l1*l2^5*l3*z7 + 50798363/
         78732*n^5*l1*l2^5*l3*z6 - 107952523/157464*n^5*l1*l2^5*l3*z5
          + 31419361/157464*n^5*l1*l2^5*l3*z4 - 331341401/1180980*n^5*
         l1*l2^5*l3*z3 + 28193/6561*n^5*l1*l2^5*l3*z3*z5 - 13287013/
         393660*n^5*l1*l2^5*l3*z3*z4 + 341755/8748*n^5*l1*l2^5*l3*z3^2
          - 118976/6561*n^5*l1*l2^5*l3*z3^3 - 620696743/21257640*n^5*l1
         *l2^6 - 881893873/12754584*n^5*l1*l2^6*z9 + 2606688991/
         31492800*n^5*l1*l2^6*z8 - 5803771/656100*n^5*l1*l2^6*z3z5 - 
         4518746117/28343520*n^5*l1*l2^6*z7 + 205684471/2834352*n^5*l1*
         l2^6*z6 - 131775451/1417176*n^5*l1*l2^6*z5 + 1443307/59049*n^5
         *l1*l2^6*z4 - 651896081/14171760*n^5*l1*l2^6*z3 + 238877/59049
         *n^5*l1*l2^6*z3*z5 - 579157/131220*n^5*l1*l2^6*z3*z4 + 4057237/
         7085880*n^5*l1*l2^6*z3^2 - 529543/177147*n^5*l1*l2^6*z3^3 - 
         8815351/23328*n^5*l1^2*l2*l3^4 - 5610992/2187*n^5*l1^2*l2*l3^4
         *z9 + 3463457/675*n^5*l1^2*l2*l3^4*z8 - 99472/225*n^5*l1^2*l2*
         l3^4*z3z5 - 8259953/972*n^5*l1^2*l2*l3^4*z7 + 550891/162*n^5*
         l1^2*l2*l3^4*z6 - 8469479/2430*n^5*l1^2*l2*l3^4*z5 + 87557/81*
         n^5*l1^2*l2*l3^4*z4 - 560158/405*n^5*l1^2*l2*l3^4*z3 + 7112/27
         *n^5*l1^2*l2*l3^4*z3*z5 - 13744/135*n^5*l1^2*l2*l3^4*z3*z4 + 
         37588/405*n^5*l1^2*l2*l3^4*z3^2 - 26752/243*n^5*l1^2*l2*l3^4*
         z3^3 - 300314233/1049760*n^5*l1^2*l2^2*l3^3 - 221920/81*n^5*
         l1^2*l2^2*l3^3*z9 + 37899241/6075*n^5*l1^2*l2^2*l3^3*z8 - 
         385712/675*n^5*l1^2*l2^2*l3^3*z3z5 - 69818893/7290*n^5*l1^2*
         l2^2*l3^3*z7 + 9641180/2187*n^5*l1^2*l2^2*l3^3*z6 - 47632148/
         10935*n^5*l1^2*l2^2*l3^3*z5 + 19637647/14580*n^5*l1^2*l2^2*
         l3^3*z4 - 12762371/7290*n^5*l1^2*l2^2*l3^3*z3 + 107192/243*n^5
         *l1^2*l2^2*l3^3*z3*z5 - 219236/1215*n^5*l1^2*l2^2*l3^3*z3*z4
          + 1128244/10935*n^5*l1^2*l2^2*l3^3*z3^2 - 3328/27*n^5*l1^2*
         l2^2*l3^3*z3^3 - 372601595/2519424*n^5*l1^2*l2^3*l3^2 - 
         31594364/19683*n^5*l1^2*l2^3*l3^2*z9 + 34427683/8100*n^5*l1^2*
         l2^3*l3^2*z8 - 2197628/6075*n^5*l1^2*l2^3*l3^2*z3z5 - 
         258518117/32805*n^5*l1^2*l2^3*l3^2*z7 + 33653693/8748*n^5*l1^2
         *l2^3*l3^2*z6 - 15780707/4374*n^5*l1^2*l2^3*l3^2*z5 + 50323301/
         43740*n^5*l1^2*l2^3*l3^2*z4 - 360241463/262440*n^5*l1^2*l2^3*
         l3^2*z3 + 55924/243*n^5*l1^2*l2^3*l3^2*z3*z5 - 4727467/21870*
         n^5*l1^2*l2^3*l3^2*z3*z4 + 1436395/4374*n^5*l1^2*l2^3*l3^2*
         z3^2 - 151840/2187*n^5*l1^2*l2^3*l3^2*z3^3 - 5963742203/
         18895680*n^5*l1^2*l2^4*l3 - 182414761/177147*n^5*l1^2*l2^4*l3*
         z9 + 1268958773/874800*n^5*l1^2*l2^4*l3*z8 - 2722513/18225*n^5
         *l1^2*l2^4*l3*z3z5 - 4293750623/1574640*n^5*l1^2*l2^4*l3*z7 + 
         53363815/39366*n^5*l1^2*l2^4*l3*z6 - 600811379/393660*n^5*l1^2
         *l2^4*l3*z5 + 213435647/524880*n^5*l1^2*l2^4*l3*z4 - 920418877/
         1574640*n^5*l1^2*l2^4*l3*z3 + 27110/6561*n^5*l1^2*l2^4*l3*z3*
         z5 - 2459423/32805*n^5*l1^2*l2^4*l3*z3*z4 + 51501389/787320*
         n^5*l1^2*l2^4*l3*z3^2 - 881912/19683*n^5*l1^2*l2^4*l3*z3^3 - 
         36923553863/453496320*n^5*l1^2*l2^5 - 291599305/1417176*n^5*
         l1^2*l2^5*z9 + 1153502371/5248800*n^5*l1^2*l2^5*z8 - 101213/
         4050*n^5*l1^2*l2^5*z3z5 - 7950611033/18895680*n^5*l1^2*l2^5*z7
          + 19035547/104976*n^5*l1^2*l2^5*z6 - 115720997/472392*n^5*
         l1^2*l2^5*z5 + 40725997/629856*n^5*l1^2*l2^5*z4 - 1210159643/
         9447840*n^5*l1^2*l2^5*z3 + 159719/26244*n^5*l1^2*l2^5*z3*z5 - 
         2232991/196830*n^5*l1^2*l2^5*z3*z4 - 1476409/787320*n^5*l1^2*
         l2^5*z3^2 - 175255/19683*n^5*l1^2*l2^5*z3^3 - 5800421/29160*
         n^5*l1^3*l3^4 - 3137152/2187*n^5*l1^3*l3^4*z9 + 3034033/1350*
         n^5*l1^3*l3^4*z8 - 54184/225*n^5*l1^3*l3^4*z3z5 - 2612899/810*
         n^5*l1^3*l3^4*z7 + 36719/27*n^5*l1^3*l3^4*z6 - 1815443/1215*
         n^5*l1^3*l3^4*z5 + 29107/81*n^5*l1^3*l3^4*z4 - 150407/270*n^5*
         l1^3*l3^4*z3 + 4432/81*n^5*l1^3*l3^4*z3*z5 - 340/9*n^5*l1^3*
         l3^4*z3*z4 - 8339/405*n^5*l1^3*l3^4*z3^2 - 15872/243*n^5*l1^3*
         l3^4*z3^3 + 1891009/58320*n^5*l1^3*l2*l3^3 - 4934048/6561*n^5*
         l1^3*l2*l3^3*z9 + 2152723/675*n^5*l1^3*l2*l3^3*z8 - 55408/225*
         n^5*l1^3*l2*l3^3*z3z5 - 20411456/3645*n^5*l1^3*l2*l3^3*z7 + 
         643687/243*n^5*l1^3*l2*l3^3*z6 - 1651397/729*n^5*l1^3*l2*l3^3*
         z5 + 1370821/1620*n^5*l1^3*l2*l3^3*z4 - 1059263/1215*n^5*l1^3*
         l2*l3^3*z3 + 32288/81*n^5*l1^3*l2*l3^3*z3*z5 - 199022/1215*n^5
         *l1^3*l2*l3^3*z3*z4 + 85598/405*n^5*l1^3*l2*l3^3*z3^2 - 23296/
         729*n^5*l1^3*l2*l3^3*z3^3 - 106965059/349920*n^5*l1^3*l2^2*
         l3^2 - 3967972/2187*n^5*l1^3*l2^2*l3^2*z9 + 3202727/900*n^5*
         l1^3*l2^2*l3^2*z8 - 24748/75*n^5*l1^3*l2^2*l3^2*z3z5 - 
         518202797/87480*n^5*l1^3*l2^2*l3^2*z7 + 7623919/2187*n^5*l1^3*
         l2^2*l3^2*z6 - 75784321/21870*n^5*l1^3*l2^2*l3^2*z5 + 12849121/
         14580*n^5*l1^3*l2^2*l3^2*z4 - 3822242/3645*n^5*l1^3*l2^2*l3^2*
         z3 + 51944/243*n^5*l1^3*l2^2*l3^2*z3*z5 - 60271/270*n^5*l1^3*
         l2^2*l3^2*z3*z4 + 3214313/10935*n^5*l1^3*l2^2*l3^2*z3^2 - 
         19424/243*n^5*l1^3*l2^2*l3^2*z3^3 - 686576693/2099520*n^5*l1^3
         *l2^3*l3 - 71157904/59049*n^5*l1^3*l2^3*l3*z9 + 1800461/1080*
         n^5*l1^3*l2^3*l3*z8 - 70418/405*n^5*l1^3*l2^3*l3*z3z5 - 
         857891641/262440*n^5*l1^3*l2^3*l3*z7 + 4395889/2916*n^5*l1^3*
         l2^3*l3*z6 - 223290967/131220*n^5*l1^3*l2^3*l3*z5 + 5393707/
         10935*n^5*l1^3*l2^3*l3*z4 - 873838/1215*n^5*l1^3*l2^3*l3*z3 - 
         3848/81*n^5*l1^3*l2^3*l3*z3*z5 - 917728/10935*n^5*l1^3*l2^3*l3
         *z3*z4 + 336355/4374*n^5*l1^3*l2^3*l3*z3^2 - 340544/6561*n^5*
         l1^3*l2^3*l3*z3^3 - 5287651507/37791360*n^5*l1^3*l2^4 - 
         28194343/78732*n^5*l1^3*l2^4*z9 + 1161989657/3499200*n^5*l1^3*
         l2^4*z8 - 322213/8100*n^5*l1^3*l2^4*z3z5 - 1887458839/3149280*
         n^5*l1^3*l2^4*z7 + 40469303/157464*n^5*l1^3*l2^4*z6 - 
         118178197/314928*n^5*l1^3*l2^4*z5 + 4913189/52488*n^5*l1^3*
         l2^4*z4 - 61656649/314928*n^5*l1^3*l2^4*z3 + 96527/13122*n^5*
         l1^3*l2^4*z3*z5 - 755599/43740*n^5*l1^3*l2^4*z3*z4 - 2014121/
         196830*n^5*l1^3*l2^4*z3^2 - 33890/2187*n^5*l1^3*l2^4*z3^3 - 
         491/144*n^5*l1^4*l3^3 - 704068/2187*n^5*l1^4*l3^3*z9 + 710179/
         900*n^5*l1^4*l3^3*z8 - 4796/75*n^5*l1^4*l3^3*z3z5 - 6144901/
         4860*n^5*l1^4*l3^3*z7 + 193159/243*n^5*l1^4*l3^3*z6 - 1997591/
         2430*n^5*l1^4*l3^3*z5 + 14768/81*n^5*l1^4*l3^3*z4 - 435233/
         2430*n^5*l1^4*l3^3*z3 + 3560/27*n^5*l1^4*l3^3*z3*z5 - 16459/
         405*n^5*l1^4*l3^3*z3*z4 + 100862/1215*n^5*l1^4*l3^3*z3^2 - 
         3296/243*n^5*l1^4*l3^3*z3^3 - 5347813/349920*n^5*l1^4*l2*l3^2
          - 283022/729*n^5*l1^4*l2*l3^2*z9 + 657941/450*n^5*l1^4*l2*
         l3^2*z8 - 86312/675*n^5*l1^4*l2*l3^2*z3z5 - 7050581/2430*n^5*
         l1^4*l2*l3^2*z7 + 8107891/5832*n^5*l1^4*l2*l3^2*z6 - 243775/
         216*n^5*l1^4*l2*l3^2*z5 + 8248957/19440*n^5*l1^4*l2*l3^2*z4 - 
         5816473/11664*n^5*l1^4*l2*l3^2*z3 + 5066/243*n^5*l1^4*l2*l3^2*
         z3*z5 - 545977/4860*n^5*l1^4*l2*l3^2*z3*z4 + 1267661/7290*n^5*
         l1^4*l2*l3^2*z3^2 - 1360/81*n^5*l1^4*l2*l3^2*z3^3 - 1439011831/
         4199040*n^5*l1^4*l2^2*l3 - 6806558/6561*n^5*l1^4*l2^2*l3*z9 + 
         108951053/97200*n^5*l1^4*l2^2*l3*z8 - 86131/675*n^5*l1^4*l2^2*
         l3*z3z5 - 24105419/12960*n^5*l1^4*l2^2*l3*z7 + 16866829/17496*
         n^5*l1^4*l2^2*l3*z6 - 13467532/10935*n^5*l1^4*l2^2*l3*z5 + 
         1507981/4860*n^5*l1^4*l2^2*l3*z4 - 1723297/3645*n^5*l1^4*l2^2*
         l3*z3 - 6589/162*n^5*l1^4*l2^2*l3*z3*z5 - 770233/14580*n^5*
         l1^4*l2^2*l3*z3*z4 + 823123/43740*n^5*l1^4*l2^2*l3*z3^2 - 
         32848/729*n^5*l1^4*l2^2*l3*z3^3 - 622253881/5038848*n^5*l1^4*
         l2^3 - 86515147/236196*n^5*l1^4*l2^3*z9 + 190008569/583200*n^5
         *l1^4*l2^3*z8 - 163463/4050*n^5*l1^4*l2^3*z3z5 - 208731181/
         349920*n^5*l1^4*l2^3*z7 + 1482350/6561*n^5*l1^4*l2^3*z6 - 
         85217273/262440*n^5*l1^4*l2^3*z5 + 2419337/29160*n^5*l1^4*l2^3
         *z4 - 97013863/524880*n^5*l1^4*l2^3*z3 - 51931/4374*n^5*l1^4*
         l2^3*z3*z5 - 154057/9720*n^5*l1^4*l2^3*z3*z4 - 2726563/262440*
         n^5*l1^4*l2^3*z3^2 - 104402/6561*n^5*l1^4*l2^3*z3^3 - 454859/
         19440*n^5*l1^5*l3^2 - 320236/2187*n^5*l1^5*l3^2*z9 + 32801/120
         *n^5*l1^5*l3^2*z8 - 122/5*n^5*l1^5*l3^2*z3z5 - 62789/180*n^5*
         l1^5*l3^2*z7 + 16879/72*n^5*l1^5*l3^2*z6 - 592727/2430*n^5*
         l1^5*l3^2*z5 + 203051/3240*n^5*l1^5*l3^2*z4 - 968401/9720*n^5*
         l1^5*l3^2*z3 - 232/81*n^5*l1^5*l3^2*z3*z5 - 32563/1620*n^5*
         l1^5*l3^2*z3*z4 + 13883/810*n^5*l1^5*l3^2*z3^2 - 1568/243*n^5*
         l1^5*l3^2*z3^3 - 25534229/466560*n^5*l1^5*l2*l3 - 786052/2187*
         n^5*l1^5*l2*l3*z9 + 13237973/32400*n^5*l1^5*l2*l3*z8 - 3857/75
         *n^5*l1^5*l2*l3*z3z5 - 9710849/11664*n^5*l1^5*l2*l3*z7 + 
         306329/972*n^5*l1^5*l2*l3*z6 - 10712533/29160*n^5*l1^5*l2*l3*
         z5 + 357229/3240*n^5*l1^5*l2*l3*z4 - 127930/729*n^5*l1^5*l2*l3
         *z3 - 16774/243*n^5*l1^5*l2*l3*z3*z5 - 3547/180*n^5*l1^5*l2*l3
         *z3*z4 + 157/18*n^5*l1^5*l2*l3*z3^2 - 3968/243*n^5*l1^5*l2*l3*
         z3^3 - 28734431/349920*n^5*l1^5*l2^2 - 4248749/17496*n^5*l1^5*
         l2^2*z9 + 74606023/388800*n^5*l1^5*l2^2*z8 - 22507/900*n^5*
         l1^5*l2^2*z3z5 - 2416519/8640*n^5*l1^5*l2^2*z7 + 862747/7776*
         n^5*l1^5*l2^2*z6 - 62210461/349920*n^5*l1^5*l2^2*z5 + 1240957/
         29160*n^5*l1^5*l2^2*z4 - 37080133/349920*n^5*l1^5*l2^2*z3 - 
         3647/486*n^5*l1^5*l2^2*z3*z5 - 276049/29160*n^5*l1^5*l2^2*z3*
         z4 - 209537/14580*n^5*l1^5*l2^2*z3^2 - 2603/243*n^5*l1^5*l2^2*
         z3^3 - 8264303/233280*n^5*l1^6*l3 - 184993/2187*n^5*l1^6*l3*z9
          + 16159/240*n^5*l1^6*l3*z8 - 137/15*n^5*l1^6*l3*z3z5 - 695957/
         12960*n^5*l1^6*l3*z7 + 8893/216*n^5*l1^6*l3*z6 - 61781/1080*
         n^5*l1^6*l3*z5 + 28379/1620*n^5*l1^6*l3*z4 - 44437/1620*n^5*
         l1^6*l3*z3 - 1595/162*n^5*l1^6*l3*z3*z5 - 4307/1620*n^5*l1^6*
         l3*z3*z4 - 4903/810*n^5*l1^6*l3*z3^2 - 920/243*n^5*l1^6*l3*
         z3^3 - 64046623/5598720*n^5*l1^6*l2 - 4207357/52488*n^5*l1^6*
         l2*z9 + 999457/12960*n^5*l1^6*l2*z8 - 2717/270*n^5*l1^6*l2*
         z3z5 - 1500421/11664*n^5*l1^6*l2*z7 + 105563/2916*n^5*l1^6*l2*
         z6 - 1307389/29160*n^5*l1^6*l2*z5 + 111499/9720*n^5*l1^6*l2*z4
          - 1179671/38880*n^5*l1^6*l2*z3 - 1861/162*n^5*l1^6*l2*z3*z5
          - 33023/9720*n^5*l1^6*l2*z3*z4 - 88333/29160*n^5*l1^6*l2*z3^2
          - 2611/729*n^5*l1^6*l2*z3^3 - 1595/324*n^5*l1^7 - 10843/729*
         n^5*l1^7*z9 + 463619/43200*n^5*l1^7*z8 - 1439/900*n^5*l1^7*
         z3z5 - 641111/77760*n^5*l1^7*z7 + 7303/2592*n^5*l1^7*z6 - 
         81577/38880*n^5*l1^7*z5 + 2423/3240*n^5*l1^7*z4 - 202153/38880
         *n^5*l1^7*z3 - 115/81*n^5*l1^7*z3*z5 - 68/135*n^5*l1^7*z3*z4
          - 553/405*n^5*l1^7*z3^2 - 56/81*n^5*l1^7*z3^3 - 837679/14580*
         n^6*l2*l3^6 - 719464/2187*n^6*l2*l3^6*z9 + 190817/450*n^6*l2*
         l3^6*z8 - 1272/25*n^6*l2*l3^6*z3z5 - 281611/486*n^6*l2*l3^6*z7
          + 166736/729*n^6*l2*l3^6*z6 - 105292/405*n^6*l2*l3^6*z5 + 
         18040/243*n^6*l2*l3^6*z4 - 328069/2430*n^6*l2*l3^6*z3 - 8432/
         243*n^6*l2*l3^6*z3*z5 - 572/135*n^6*l2*l3^6*z3*z4 - 82088/3645
         *n^6*l2*l3^6*z3^2 - 3776/243*n^6*l2*l3^6*z3^3 - 1614449/174960
         *n^6*l2^2*l3^5 - 116416/2187*n^6*l2^2*l3^5*z9 + 109339/675*n^6
         *l2^2*l3^5*z8 - 848/75*n^6*l2^2*l3^5*z3z5 - 146477/486*n^6*
         l2^2*l3^5*z7 + 94171/729*n^6*l2^2*l3^5*z6 - 41644/405*n^6*l2^2
         *l3^5*z5 + 16387/405*n^6*l2^2*l3^5*z4 - 303787/7290*n^6*l2^2*
         l3^5*z3 + 1744/81*n^6*l2^2*l3^5*z3*z5 - 3692/405*n^6*l2^2*l3^5
         *z3*z4 + 34754/3645*n^6*l2^2*l3^5*z3^2 - 512/243*n^6*l2^2*l3^5
         *z3^3 - 108496703/3149280*n^6*l2^3*l3^4 - 14416976/59049*n^6*
         l2^3*l3^4*z9 + 11484706/18225*n^6*l2^3*l3^4*z8 - 310976/6075*
         n^6*l2^3*l3^4*z3z5 - 13874047/13122*n^6*l2^3*l3^4*z7 + 922082/
         2187*n^6*l2^3*l3^4*z6 - 9780043/26244*n^6*l2^3*l3^4*z5 + 
         2289979/14580*n^6*l2^3*l3^4*z4 - 48151373/262440*n^6*l2^3*l3^4
         *z3 + 70352/2187*n^6*l2^3*l3^4*z3*z5 - 14149/729*n^6*l2^3*l3^4
         *z3*z4 + 10895/729*n^6*l2^3*l3^4*z3^2 - 68992/6561*n^6*l2^3*
         l3^4*z3^3 + 106840813/18895680*n^6*l2^4*l3^3 - 14921521/177147
         *n^6*l2^4*l3^3*z9 + 7732969/19440*n^6*l2^4*l3^3*z8 - 34567/
         1215*n^6*l2^4*l3^3*z3z5 - 233652233/314928*n^6*l2^4*l3^3*z7 + 
         4083515/13122*n^6*l2^4*l3^3*z6 - 190865663/787320*n^6*l2^4*
         l3^3*z5 + 2567201/21870*n^6*l2^4*l3^3*z4 - 16889263/157464*n^6
         *l2^4*l3^3*z3 + 210044/6561*n^6*l2^4*l3^3*z3*z5 - 155297/8748*
         n^6*l2^4*l3^3*z3*z4 + 1285997/43740*n^6*l2^4*l3^3*z3^2 - 66872/
         19683*n^6*l2^4*l3^3*z3^3 + 63452237/56687040*n^6*l2^5*l3^2 - 
         5205509/177147*n^6*l2^5*l3^2*z9 + 36445513/349920*n^6*l2^5*
         l3^2*z8 - 58133/7290*n^6*l2^5*l3^2*z3z5 - 58945873/262440*n^6*
         l2^5*l3^2*z7 + 118716653/944784*n^6*l2^5*l3^2*z6 - 119283769/
         1180980*n^6*l2^5*l3^2*z5 + 17391413/524880*n^6*l2^5*l3^2*z4 - 
         9662689/393660*n^6*l2^5*l3^2*z3 + 34792/6561*n^6*l2^5*l3^2*z3*
         z5 - 6985027/787320*n^6*l2^5*l3^2*z3*z4 + 5331958/295245*n^6*
         l2^5*l3^2*z3^2 - 24184/19683*n^6*l2^5*l3^2*z3^3 - 663797921/
         340122240*n^6*l2^6*l3 - 22687109/3188646*n^6*l2^6*l3*z9 + 
         139159183/7873200*n^6*l2^6*l3*z8 - 226223/164025*n^6*l2^6*l3*
         z3z5 - 118243991/2834352*n^6*l2^6*l3*z7 + 35130517/1417176*n^6
         *l2^6*l3*z6 - 64332707/2834352*n^6*l2^6*l3*z5 + 27827069/
         4723920*n^6*l2^6*l3*z4 - 55419137/14171760*n^6*l2^6*l3*z3 + 
         7615/19683*n^6*l2^6*l3*z3*z5 - 1215013/787320*n^6*l2^6*l3*z3*
         z4 + 25567133/7085880*n^6*l2^6*l3*z3^2 - 49964/177147*n^6*l2^6
         *l3*z3^3 - 96492691/453496320*n^6*l2^7 - 1695011/2125764*n^6*
         l2^7*z9 + 1266481/944784*n^6*l2^7*z8 - 79/729*n^6*l2^7*z3z5 - 
         126436843/42515280*n^6*l2^7*z7 + 3970415/2125764*n^6*l2^7*z6
          - 17952097/8503056*n^6*l2^7*z5 + 6499507/14171760*n^6*l2^7*z4
          - 3836071/7085880*n^6*l2^7*z3 + 1909/13122*n^6*l2^7*z3*z5 - 
         12889/98415*n^6*l2^7*z3*z4 + 585022/2657205*n^6*l2^7*z3^2 - 
         1786/59049*n^6*l2^7*z3^3 - 248551/10935*n^6*l1*l2*l3^5 - 
         232832/2187*n^6*l1*l2*l3^5*z9 + 156788/675*n^6*l1*l2*l3^5*z8
          - 1216/75*n^6*l1*l2*l3^5*z3z5 - 34696/81*n^6*l1*l2*l3^5*z7 + 
         140888/729*n^6*l1*l2*l3^5*z6 - 207304/1215*n^6*l1*l2*l3^5*z5
          + 18692/405*n^6*l1*l2*l3^5*z4 - 216448/3645*n^6*l1*l2*l3^5*z3
          + 3328/81*n^6*l1*l2*l3^5*z3*z5 - 5632/405*n^6*l1*l2*l3^5*z3*
         z4 + 6152/729*n^6*l1*l2*l3^5*z3^2 - 1024/243*n^6*l1*l2*l3^5*
         z3^3 - 793625/17496*n^6*l1*l2^2*l3^4 - 2473840/6561*n^6*l1*
         l2^2*l3^4*z9 + 76331/54*n^6*l1*l2^2*l3^4*z8 - 296/3*n^6*l1*
         l2^2*l3^4*z3z5 - 3763601/1458*n^6*l1*l2^2*l3^4*z7 + 728684/729
         *n^6*l1*l2^2*l3^4*z6 - 2903449/3645*n^6*l1*l2^2*l3^4*z5 + 
         949891/2430*n^6*l1*l2^2*l3^4*z4 - 157231/405*n^6*l1*l2^2*l3^4*
         z3 + 29936/243*n^6*l1*l2^2*l3^4*z3*z5 - 22456/405*n^6*l1*l2^2*
         l3^4*z3*z4 + 278659/3645*n^6*l1*l2^2*l3^4*z3^2 - 10880/729*n^6
         *l1*l2^2*l3^4*z3^3 + 157008749/3149280*n^6*l1*l2^3*l3^3 - 
         7960864/59049*n^6*l1*l2^3*l3^3*z9 + 13629157/18225*n^6*l1*l2^3
         *l3^3*z8 - 4112/75*n^6*l1*l2^3*l3^3*z3z5 - 9890930/6561*n^6*l1
         *l2^3*l3^3*z7 + 5373659/6561*n^6*l1*l2^3*l3^3*z6 - 2289304/
         3645*n^6*l1*l2^3*l3^3*z5 + 516512/2187*n^6*l1*l2^3*l3^3*z4 - 
         12025133/65610*n^6*l1*l2^3*l3^3*z3 + 190576/2187*n^6*l1*l2^3*
         l3^3*z3*z5 - 5254/81*n^6*l1*l2^3*l3^3*z3*z4 + 3330814/32805*
         n^6*l1*l2^3*l3^3*z3^2 - 36608/6561*n^6*l1*l2^3*l3^3*z3^3 + 
         85411627/2361960*n^6*l1*l2^4*l3^2 - 2380388/59049*n^6*l1*l2^4*
         l3^2*z9 + 288430093/874800*n^6*l1*l2^4*l3^2*z8 - 139811/6075*
         n^6*l1*l2^4*l3^2*z3z5 - 416670583/524880*n^6*l1*l2^4*l3^2*z7
          + 18651959/39366*n^6*l1*l2^4*l3^2*z6 - 289121653/787320*n^6*
         l1*l2^4*l3^2*z5 + 3955922/32805*n^6*l1*l2^4*l3^2*z4 - 52857391/
         787320*n^6*l1*l2^4*l3^2*z3 + 19654/729*n^6*l1*l2^4*l3^2*z3*z5
          - 4670387/131220*n^6*l1*l2^4*l3^2*z3*z4 + 6321697/78732*n^6*
         l1*l2^4*l3^2*z3^2 - 10336/6561*n^6*l1*l2^4*l3^2*z3^3 - 
         46375487/4723920*n^6*l1*l2^5*l3 - 1454696/59049*n^6*l1*l2^5*l3
         *z9 + 74390461/1312200*n^6*l1*l2^5*l3*z8 - 82294/18225*n^6*l1*
         l2^5*l3*z3z5 - 342839837/2361960*n^6*l1*l2^5*l3*z7 + 639698/
         6561*n^6*l1*l2^5*l3*z6 - 221647727/2361960*n^6*l1*l2^5*l3*z5
          + 3441383/157464*n^6*l1*l2^5*l3*z4 - 4689397/472392*n^6*l1*
         l2^5*l3*z3 + 1543/729*n^6*l1*l2^5*l3*z3*z5 - 2611211/393660*
         n^6*l1*l2^5*l3*z3*z4 + 1812239/131220*n^6*l1*l2^5*l3*z3^2 - 
         6400/6561*n^6*l1*l2^5*l3*z3^3 - 191446507/170061120*n^6*l1*
         l2^6 - 2695793/708588*n^6*l1*l2^6*z9 + 190300607/31492800*n^6*
         l1*l2^6*z8 - 331667/656100*n^6*l1*l2^6*z3z5 - 6601805/472392*
         n^6*l1*l2^6*z7 + 23459669/2834352*n^6*l1*l2^6*z6 - 8035687/
         787320*n^6*l1*l2^6*z5 + 10863827/4723920*n^6*l1*l2^6*z4 - 
         20400553/7085880*n^6*l1*l2^6*z3 + 104803/118098*n^6*l1*l2^6*z3
         *z5 - 20132/32805*n^6*l1*l2^6*z3*z4 + 1523597/1771470*n^6*l1*
         l2^6*z3^2 - 2782/19683*n^6*l1*l2^6*z3^3 - 248551/14580*n^6*
         l1^2*l3^5 - 58208/729*n^6*l1^2*l3^5*z9 + 39197/225*n^6*l1^2*
         l3^5*z8 - 304/25*n^6*l1^2*l3^5*z3z5 - 8674/27*n^6*l1^2*l3^5*z7
          + 35222/243*n^6*l1^2*l3^5*z6 - 51826/405*n^6*l1^2*l3^5*z5 + 
         4673/135*n^6*l1^2*l3^5*z4 - 54112/1215*n^6*l1^2*l3^5*z3 + 832/
         27*n^6*l1^2*l3^5*z3*z5 - 1408/135*n^6*l1^2*l3^5*z3*z4 + 1538/
         243*n^6*l1^2*l3^5*z3^2 - 256/81*n^6*l1^2*l3^5*z3^3 - 1949597/
         23328*n^6*l1^2*l2*l3^4 - 2900360/6561*n^6*l1^2*l2*l3^4*z9 + 
         1510852/2025*n^6*l1^2*l2*l3^4*z8 - 46592/675*n^6*l1^2*l2*l3^4*
         z3z5 - 311029/270*n^6*l1^2*l2*l3^4*z7 + 82717/162*n^6*l1^2*l2*
         l3^4*z6 - 1234067/2430*n^6*l1^2*l2*l3^4*z5 + 232783/1620*n^6*
         l1^2*l2*l3^4*z4 - 381929/1620*n^6*l1^2*l2*l3^4*z3 + 10328/243*
         n^6*l1^2*l2*l3^4*z3*z5 - 1166/45*n^6*l1^2*l2*l3^4*z3*z4 - 
         24836/1215*n^6*l1^2*l2*l3^4*z3^2 - 14272/729*n^6*l1^2*l2*l3^4*
         z3^3 + 10425083/116640*n^6*l1^2*l2^2*l3^3 - 1132784/6561*n^6*
         l1^2*l2^2*l3^3*z9 + 4372511/4050*n^6*l1^2*l2^2*l3^3*z8 - 53528/
         675*n^6*l1^2*l2^2*l3^3*z3z5 - 205213/90*n^6*l1^2*l2^2*l3^3*z7
          + 617153/486*n^6*l1^2*l2^2*l3^3*z6 - 260359/270*n^6*l1^2*l2^2
         *l3^3*z5 + 451894/1215*n^6*l1^2*l2^2*l3^3*z4 - 1127696/3645*
         n^6*l1^2*l2^2*l3^3*z3 + 90224/729*n^6*l1^2*l2^2*l3^3*z3*z5 - 
         25775/243*n^6*l1^2*l2^2*l3^3*z3*z4 + 193019/1215*n^6*l1^2*l2^2
         *l3^3*z3^2 - 5248/729*n^6*l1^2*l2^2*l3^3*z3^3 + 15471857/
         699840*n^6*l1^2*l2^3*l3^2 - 6025448/59049*n^6*l1^2*l2^3*l3^2*
         z9 + 6738023/14580*n^6*l1^2*l2^3*l3^2*z8 - 42572/1215*n^6*l1^2
         *l2^3*l3^2*z3z5 - 6797794/6561*n^6*l1^2*l2^3*l3^2*z7 + 6558545/
         8748*n^6*l1^2*l2^3*l3^2*z6 - 16423937/26244*n^6*l1^2*l2^3*l3^2
         *z5 + 13935779/87480*n^6*l1^2*l2^3*l3^2*z4 - 5443441/87480*n^6
         *l1^2*l2^3*l3^2*z3 + 102596/2187*n^6*l1^2*l2^3*l3^2*z3*z5 - 
         1390441/21870*n^6*l1^2*l2^3*l3^2*z3*z4 + 2760691/21870*n^6*
         l1^2*l2^3*l3^2*z3^2 - 28096/6561*n^6*l1^2*l2^3*l3^2*z3^3 - 
         230574839/18895680*n^6*l1^2*l2^4*l3 - 8442175/177147*n^6*l1^2*
         l2^4*l3*z9 + 98648629/874800*n^6*l1^2*l2^4*l3*z8 - 18461/2025*
         n^6*l1^2*l2^4*l3*z3z5 - 460714703/1574640*n^6*l1^2*l2^4*l3*z7
          + 53658997/314928*n^6*l1^2*l2^4*l3*z6 - 18165367/104976*n^6*
         l1^2*l2^4*l3*z5 + 4463693/87480*n^6*l1^2*l2^4*l3*z4 - 12626023/
         314928*n^6*l1^2*l2^4*l3*z3 + 12899/4374*n^6*l1^2*l2^4*l3*z3*z5
          - 228311/21870*n^6*l1^2*l2^4*l3*z3*z4 + 6956219/393660*n^6*
         l1^2*l2^4*l3*z3^2 - 36680/19683*n^6*l1^2*l2^4*l3*z3^3 - 
         1048692469/226748160*n^6*l1^2*l2^5 - 16605995/1417176*n^6*l1^2
         *l2^5*z9 + 147219593/10497600*n^6*l1^2*l2^5*z8 - 92311/72900*
         n^6*l1^2*l2^5*z3z5 - 65444353/2099520*n^6*l1^2*l2^5*z7 + 
         1036403/59049*n^6*l1^2*l2^5*z6 - 11653859/472392*n^6*l1^2*l2^5
         *z5 + 5430937/1049760*n^6*l1^2*l2^5*z4 - 5416757/787320*n^6*
         l1^2*l2^5*z3 + 210701/78732*n^6*l1^2*l2^5*z3*z5 - 95911/65610*
         n^6*l1^2*l2^5*z3*z4 + 658777/472392*n^6*l1^2*l2^5*z3^2 - 8645/
         19683*n^6*l1^2*l2^5*z3^3 - 63557/29160*n^6*l1^3*l3^4 + 8252/
         225*n^6*l1^3*l3^4*z8 - 64/25*n^6*l1^3*l3^4*z3z5 - 11734/135*
         n^6*l1^3*l3^4*z7 + 2636/81*n^6*l1^3*l3^4*z6 - 15146/1215*n^6*
         l1^3*l3^4*z5 + 4436/405*n^6*l1^3*l3^4*z4 - 23/3*n^6*l1^3*l3^4*
         z3 + 256/27*n^6*l1^3*l3^4*z3*z5 - 248/45*n^6*l1^3*l3^4*z3*z4
          + 8/45*n^6*l1^3*l3^4*z3^2 + 616337/12960*n^6*l1^3*l2*l3^3 - 
         1233512/6561*n^6*l1^3*l2*l3^3*z9 + 19541/30*n^6*l1^3*l2*l3^3*
         z8 - 2312/45*n^6*l1^3*l2*l3^3*z3z5 - 8988797/7290*n^6*l1^3*l2*
         l3^3*z7 + 8216/9*n^6*l1^3*l2*l3^3*z6 - 2939702/3645*n^6*l1^3*
         l2*l3^3*z5 + 298567/1620*n^6*l1^3*l2*l3^3*z4 - 67037/486*n^6*
         l1^3*l2*l3^3*z3 + 19648/243*n^6*l1^3*l2*l3^3*z3*z5 - 98842/
         1215*n^6*l1^3*l2*l3^3*z3*z4 + 164374/1215*n^6*l1^3*l2*l3^3*
         z3^2 - 5824/729*n^6*l1^3*l2*l3^3*z3^3 + 192036553/2099520*n^6*
         l1^3*l2^2*l3^2 + 3327619/8100*n^6*l1^3*l2^2*l3^2*z8 - 6452/225
         *n^6*l1^3*l2^2*l3^2*z3z5 - 29526959/29160*n^6*l1^3*l2^2*l3^2*
         z7 + 1619857/2916*n^6*l1^3*l2^2*l3^2*z6 - 17396629/43740*n^6*
         l1^3*l2^2*l3^2*z5 + 5454383/29160*n^6*l1^3*l2^2*l3^2*z4 - 
         6685553/43740*n^6*l1^3*l2^2*l3^2*z3 + 8420/243*n^6*l1^3*l2^2*
         l3^2*z3*z5 - 170117/3645*n^6*l1^3*l2^2*l3^2*z3*z4 + 110939/
         1458*n^6*l1^3*l2^2*l3^2*z3^2 - 38709799/1574640*n^6*l1^3*l2^3*
         l3 - 4156868/59049*n^6*l1^3*l2^3*l3*z9 + 8215747/72900*n^6*
         l1^3*l2^3*l3*z8 - 59228/6075*n^6*l1^3*l2^3*l3*z3z5 - 22069547/
         87480*n^6*l1^3*l2^3*l3*z7 + 366224/2187*n^6*l1^3*l2^3*l3*z6 - 
         12775673/65610*n^6*l1^3*l2^3*l3*z5 + 564859/10935*n^6*l1^3*
         l2^3*l3*z4 - 4935859/131220*n^6*l1^3*l2^3*l3*z3 + 14434/2187*
         n^6*l1^3*l2^3*l3*z3*z5 - 109529/10935*n^6*l1^3*l2^3*l3*z3*z4
          + 146278/10935*n^6*l1^3*l2^3*l3*z3^2 - 18016/6561*n^6*l1^3*
         l2^3*l3*z3^3 - 70922297/9447840*n^6*l1^3*l2^4 - 27177527/
         1417176*n^6*l1^3*l2^4*z9 + 3380263/174960*n^6*l1^3*l2^4*z8 - 
         6653/3645*n^6*l1^3*l2^4*z3z5 - 57018047/1259712*n^6*l1^3*l2^4*
         z7 + 376387/17496*n^6*l1^3*l2^4*z6 - 48432589/1574640*n^6*l1^3
         *l2^4*z5 + 47033/6480*n^6*l1^3*l2^4*z4 - 21824/2187*n^6*l1^3*
         l2^4*z3 + 8575/2916*n^6*l1^3*l2^4*z3*z5 - 42509/21870*n^6*l1^3
         *l2^4*z3*z4 + 94763/52488*n^6*l1^3*l2^4*z3^2 - 13889/19683*n^6
         *l1^3*l2^4*z3^3 + 64913/3240*n^6*l1^4*l3^3 + 14441/90*n^6*l1^4
         *l3^3*z8 - 56/5*n^6*l1^4*l3^3*z3z5 - 1888421/4860*n^6*l1^4*
         l3^3*z7 + 216607/972*n^6*l1^4*l3^3*z6 - 337079/2430*n^6*l1^4*
         l3^3*z5 + 28924/405*n^6*l1^4*l3^3*z4 - 110189/1620*n^6*l1^4*
         l3^3*z3 + 952/81*n^6*l1^4*l3^3*z3*z5 - 22177/810*n^6*l1^4*l3^3
         *z3*z4 + 7384/243*n^6*l1^4*l3^3*z3^2 + 23161157/1399680*n^6*
         l1^4*l2*l3^2 - 192860/6561*n^6*l1^4*l2*l3^2*z9 + 6245701/32400
         *n^6*l1^4*l2*l3^2*z8 - 3227/225*n^6*l1^4*l2*l3^2*z3z5 - 716849/
         2160*n^6*l1^4*l2*l3^2*z7 + 163924/729*n^6*l1^4*l2*l3^2*z6 - 
         5974589/29160*n^6*l1^4*l2*l3^2*z5 + 265169/3888*n^6*l1^4*l2*
         l3^2*z4 - 591877/11664*n^6*l1^4*l2*l3^2*z3 + 4444/243*n^6*l1^4
         *l2*l3^2*z3*z5 - 27757/1620*n^6*l1^4*l2*l3^2*z3*z4 + 343169/
         14580*n^6*l1^4*l2*l3^2*z3^2 - 928/729*n^6*l1^4*l2*l3^2*z3^3 - 
         83617/21870*n^6*l1^4*l2^2*l3 - 187948/6561*n^6*l1^4*l2^2*l3*z9
          + 6019201/97200*n^6*l1^4*l2^2*l3*z8 - 10981/2025*n^6*l1^4*
         l2^2*l3*z3z5 - 61403797/349920*n^6*l1^4*l2^2*l3*z7 + 1523887/
         17496*n^6*l1^4*l2^2*l3*z6 - 201439/2430*n^6*l1^4*l2^2*l3*z5 + 
         546053/14580*n^6*l1^4*l2^2*l3*z4 - 279059/8748*n^6*l1^4*l2^2*
         l3*z3 - 1783/486*n^6*l1^4*l2^2*l3*z3*z5 - 8371/1458*n^6*l1^4*
         l2^2*l3*z3*z4 + 37135/4374*n^6*l1^4*l2^2*l3*z3^2 - 800/729*n^6
         *l1^4*l2^2*l3*z3^3 - 42252283/5038848*n^6*l1^4*l2^3 - 1700251/
         78732*n^6*l1^4*l2^3*z9 + 1891187/116640*n^6*l1^4*l2^3*z8 - 
         1349/810*n^6*l1^4*l2^3*z3z5 - 30847831/1049760*n^6*l1^4*l2^3*
         z7 + 133423/8748*n^6*l1^4*l2^3*z6 - 3774749/131220*n^6*l1^4*
         l2^3*z5 + 1694003/349920*n^6*l1^4*l2^3*z4 - 3261713/524880*n^6
         *l1^4*l2^3*z3 + 6151/2187*n^6*l1^4*l2^3*z3*z5 - 75277/43740*
         n^6*l1^4*l2^3*z3*z4 + 3341/9720*n^6*l1^4*l2^3*z3^2 - 1778/2187
         *n^6*l1^4*l2^3*z3^3 + 1528699/116640*n^6*l1^5*l3^2 + 96961/
         3600*n^6*l1^5*l3^2*z8 - 47/25*n^6*l1^5*l3^2*z3z5 - 93727/1296*
         n^6*l1^5*l3^2*z7 + 64447/1944*n^6*l1^5*l3^2*z6 - 253067/9720*
         n^6*l1^5*l3^2*z5 + 509/45*n^6*l1^5*l3^2*z4 - 9589/972*n^6*l1^5
         *l3^2*z3 + 10/9*n^6*l1^5*l3^2*z3*z5 - 1181/405*n^6*l1^5*l3^2*
         z3*z4 + 34777/4860*n^6*l1^5*l3^2*z3^2 - 777173/116640*n^6*l1^5
         *l2*l3 - 150221/6561*n^6*l1^5*l2*l3*z9 + 59137/2700*n^6*l1^5*
         l2*l3*z8 - 1564/675*n^6*l1^5*l2*l3*z3z5 - 134257/7290*n^6*l1^5
         *l2*l3*z7 + 140567/5832*n^6*l1^5*l2*l3*z6 - 13822/405*n^6*l1^5
         *l2*l3*z5 + 126829/9720*n^6*l1^5*l2*l3*z4 - 63179/5832*n^6*
         l1^5*l2*l3*z3 - 14/9*n^6*l1^5*l2*l3*z3*z5 - 1397/810*n^6*l1^5*
         l2*l3*z3*z4 + 7999/7290*n^6*l1^5*l2*l3*z3^2 - 664/729*n^6*l1^5
         *l2*l3*z3^3 - 392629/419904*n^6*l1^5*l2^2 - 187829/13122*n^6*
         l1^5*l2^2*z9 + 4369717/388800*n^6*l1^5*l2^2*z8 - 10777/8100*
         n^6*l1^5*l2^2*z3z5 - 968195/46656*n^6*l1^5*l2^2*z7 + 519281/
         69984*n^6*l1^5*l2^2*z6 - 4127123/349920*n^6*l1^5*l2^2*z5 + 
         50863/29160*n^6*l1^5*l2^2*z4 - 203183/69984*n^6*l1^5*l2^2*z3
          - 175/729*n^6*l1^5*l2^2*z3*z5 - 3373/3240*n^6*l1^5*l2^2*z3*z4
          - 1288/10935*n^6*l1^5*l2^2*z3^2 - 428/729*n^6*l1^5*l2^2*z3^3
          - 156563/93312*n^6*l1^6*l3 - 16229/4374*n^6*l1^6*l3*z9 + 3803/
         2700*n^6*l1^6*l3*z8 - 8/25*n^6*l1^6*l3*z3z5 - 48757/12960*n^6*
         l1^6*l3*z7 + 859/486*n^6*l1^6*l3*z6 - 3139/1215*n^6*l1^6*l3*z5
          + 2371/1080*n^6*l1^6*l3*z4 + 1787/1944*n^6*l1^6*l3*z3 - 13/54
         *n^6*l1^6*l3*z3*z5 - 55/162*n^6*l1^6*l3*z3*z4 - 59/486*n^6*
         l1^6*l3*z3^2 - 44/243*n^6*l1^6*l3*z3^3 + 334771/699840*n^6*
         l1^6*l2 - 297299/52488*n^6*l1^6*l2*z9 + 13237/4800*n^6*l1^6*l2
         *z8 - 91/300*n^6*l1^6*l2*z3z5 + 9731/11664*n^6*l1^6*l2*z7 - 53/
         729*n^6*l1^6*l2*z6 - 6949/2916*n^6*l1^6*l2*z5 - 211/1215*n^6*
         l1^6*l2*z4 - 2167/19440*n^6*l1^6*l2*z3 + 137/486*n^6*l1^6*l2*
         z3*z5 - 1271/3240*n^6*l1^6*l2*z3*z4 - 4969/14580*n^6*l1^6*l2*
         z3^2 - 173/729*n^6*l1^6*l2*z3^3 + 31799/29160*n^6*l1^7 - 7331/
         5832*n^6*l1^7*z9 + 2063/1728*n^6*l1^7*z8 - 1/12*n^6*l1^7*z3z5
          - 91949/77760*n^6*l1^7*z7 + 517/1944*n^6*l1^7*z6 - 21181/
         19440*n^6*l1^7*z5 + 1/240*n^6*l1^7*z4 + 3239/19440*n^6*l1^7*z3
          - 13/108*n^6*l1^7*z3*z5 - 269/3240*n^6*l1^7*z3*z4 - 499/9720*
         n^6*l1^7*z3^2 - 5/81*n^6*l1^7*z3^3 - 1363633/524880*n^7*l2^2*
         l3^5 - 145520/6561*n^7*l2^2*l3^5*z9 + 76331/810*n^7*l2^2*l3^5*
         z8 - 296/45*n^7*l2^2*l3^5*z3z5 - 85759/486*n^7*l2^2*l3^5*z7 + 
         159236/2187*n^7*l2^2*l3^5*z6 - 38681/729*n^7*l2^2*l3^5*z5 + 
         65611/2430*n^7*l2^2*l3^5*z4 - 532577/21870*n^7*l2^2*l3^5*z3 + 
         2320/243*n^7*l2^2*l3^5*z3*z5 - 6148/1215*n^7*l2^2*l3^5*z3*z4
          + 77347/10935*n^7*l2^2*l3^5*z3^2 - 640/729*n^7*l2^2*l3^5*z3^3
          - 4378747/6298560*n^7*l2^3*l3^4 - 1455200/59049*n^7*l2^3*l3^4
         *z9 + 703483/4050*n^7*l2^3*l3^4*z8 - 2728/225*n^7*l2^3*l3^4*
         z3z5 - 10937062/32805*n^7*l2^3*l3^4*z7 + 854069/6561*n^7*l2^3*
         l3^4*z6 - 11318923/131220*n^7*l2^3*l3^4*z5 + 1640449/29160*n^7
         *l2^3*l3^4*z4 - 3913039/87480*n^7*l2^3*l3^4*z3 + 27736/2187*
         n^7*l2^3*l3^4*z3*z5 - 10471/1215*n^7*l2^3*l3^4*z3*z4 + 486889/
         32805*n^7*l2^3*l3^4*z3^2 - 6400/6561*n^7*l2^3*l3^4*z3^3 + 
         31027469/18895680*n^7*l2^4*l3^3 - 691220/177147*n^7*l2^4*l3^3*
         z9 + 15755131/437400*n^7*l2^4*l3^3*z8 - 15274/6075*n^7*l2^4*
         l3^3*z3z5 - 25869607/262440*n^7*l2^4*l3^3*z7 + 3537815/52488*
         n^7*l2^4*l3^3*z6 - 5910437/131220*n^7*l2^4*l3^3*z5 + 350951/
         26244*n^7*l2^4*l3^3*z4 - 907/5832*n^7*l2^4*l3^3*z3 + 9074/2187
         *n^7*l2^4*l3^3*z3*z5 - 166901/26244*n^7*l2^4*l3^3*z3*z4 + 
         931499/65610*n^7*l2^4*l3^3*z3^2 - 3040/19683*n^7*l2^4*l3^3*
         z3^3 - 149667911/226748160*n^7*l2^5*l3^2 - 7388/6561*n^7*l2^5*
         l3^2*z9 + 9467107/874800*n^7*l2^5*l3^2*z8 - 4589/6075*n^7*l2^5
         *l3^2*z3z5 - 63419437/1889568*n^7*l2^5*l3^2*z7 + 659729/26244*
         n^7*l2^5*l3^2*z6 - 85393093/4723920*n^7*l2^5*l3^2*z5 + 351859/
         104976*n^7*l2^5*l3^2*z4 + 1334393/393660*n^7*l2^5*l3^2*z3 + 
         3596/6561*n^7*l2^5*l3^2*z3*z5 - 1554467/787320*n^7*l2^5*l3^2*
         z3*z4 + 923909/157464*n^7*l2^5*l3^2*z3^2 - 32/729*n^7*l2^5*
         l3^2*z3^3 - 82783093/340122240*n^7*l2^6*l3 - 537271/1594323*
         n^7*l2^6*l3*z9 + 369277/349920*n^7*l2^6*l3*z8 - 179/2430*n^7*
         l2^6*l3*z3z5 - 198961241/56687040*n^7*l2^6*l3*z7 + 9391523/
         2834352*n^7*l2^6*l3*z6 - 934013/295245*n^7*l2^6*l3*z5 + 74581/
         787320*n^7*l2^6*l3*z4 + 2261335/2834352*n^7*l2^6*l3*z3 + 2455/
         78732*n^7*l2^6*l3*z3*z5 - 169619/787320*n^7*l2^6*l3*z3*z4 + 
         2444059/3542940*n^7*l2^6*l3*z3^2 - 2072/177147*n^7*l2^6*l3*
         z3^3 + 67619809/1360488960*n^7*l2^7 - 696551/19131876*n^7*l2^7
         *z9 + 447671/5904900*n^7*l2^7*z8 - 868/164025*n^7*l2^7*z3z5 - 
         33291919/170061120*n^7*l2^7*z7 + 3148159/17006112*n^7*l2^7*z6
          - 209158/885735*n^7*l2^7*z5 + 8851/1771470*n^7*l2^7*z4 + 
         453659/42515280*n^7*l2^7*z3 + 6725/708588*n^7*l2^7*z3*z5 - 
         7843/590490*n^7*l2^7*z3*z4 + 1355617/42515280*n^7*l2^7*z3^2 - 
         514/531441*n^7*l2^7*z3^3 - 866531/174960*n^7*l1*l2*l3^5 - 
         116416/2187*n^7*l1*l2*l3^5*z9 + 171229/675*n^7*l1*l2*l3^5*z8
          - 1328/75*n^7*l1*l2*l3^5*z3z5 - 2855/6*n^7*l1*l2*l3^5*z7 + 
         141625/729*n^7*l1*l2*l3^5*z6 - 167492/1215*n^7*l1*l2*l3^5*z5
          + 30469/405*n^7*l1*l2*l3^5*z4 - 95693/1458*n^7*l1*l2*l3^5*z3
          + 1904/81*n^7*l1*l2*l3^5*z3*z5 - 5444/405*n^7*l1*l2*l3^5*z3*
         z4 + 73502/3645*n^7*l1*l2*l3^5*z3^2 - 512/243*n^7*l1*l2*l3^5*
         z3^3 - 249683/174960*n^7*l1*l2^2*l3^4 + 39197/675*n^7*l1*l2^2*
         l3^4*z8 - 304/75*n^7*l1*l2^2*l3^4*z3z5 - 1288073/7290*n^7*l1*
         l2^2*l3^4*z7 + 27401/243*n^7*l1*l2^2*l3^4*z6 - 480047/7290*n^7
         *l1*l2^2*l3^4*z5 + 128951/4860*n^7*l1*l2^2*l3^4*z4 - 94457/
         14580*n^7*l1*l2^2*l3^4*z3 + 1216/81*n^7*l1*l2^2*l3^4*z3*z5 - 
         5822/405*n^7*l1*l2^2*l3^4*z3*z4 + 22336/1215*n^7*l1*l2^2*l3^4*
         z3^2 + 44813081/6298560*n^7*l1*l2^3*l3^3 - 407456/59049*n^7*l1
         *l2^3*l3^3*z9 + 1883519/18225*n^7*l1*l2^3*l3^3*z8 - 14608/2025
         *n^7*l1*l2^3*l3^3*z3z5 - 6992291/21870*n^7*l1*l2^3*l3^3*z7 + 
         2923393/13122*n^7*l1*l2^3*l3^3*z6 - 968579/6561*n^7*l1*l2^3*
         l3^3*z5 + 678941/14580*n^7*l1*l2^3*l3^3*z4 - 38015/13122*n^7*
         l1*l2^3*l3^3*z3 + 8992/729*n^7*l1*l2^3*l3^3*z3*z5 - 229291/
         10935*n^7*l1*l2^3*l3^3*z3*z4 + 1547182/32805*n^7*l1*l2^3*l3^3*
         z3^2 - 1792/6561*n^7*l1*l2^3*l3^3*z3^3 - 128448347/18895680*
         n^7*l1*l2^4*l3^2 + 13679753/874800*n^7*l1*l2^4*l3^2*z8 - 6631/
         6075*n^7*l1*l2^4*l3^2*z3z5 - 56680969/787320*n^7*l1*l2^4*l3^2*
         z7 + 23494399/314928*n^7*l1*l2^4*l3^2*z6 - 14900273/262440*n^7
         *l1*l2^4*l3^2*z5 + 493609/104976*n^7*l1*l2^4*l3^2*z4 + 
         34751149/1574640*n^7*l1*l2^4*l3^2*z3 + 2540/2187*n^7*l1*l2^4*
         l3^2*z3*z5 - 13645/1944*n^7*l1*l2^4*l3^2*z3*z4 + 1821092/98415
         *n^7*l1*l2^4*l3^2*z3^2 - 3639419/4723920*n^7*l1*l2^5*l3 - 
         90620/177147*n^7*l1*l2^5*l3*z9 + 7404107/2624400*n^7*l1*l2^5*
         l3*z8 - 3589/18225*n^7*l1*l2^5*l3*z3z5 - 17323073/1574640*n^7*
         l1*l2^5*l3*z7 + 1142989/118098*n^7*l1*l2^5*l3*z6 - 5860853/
         590490*n^7*l1*l2^5*l3*z5 + 285073/393660*n^7*l1*l2^5*l3*z4 + 
         4026917/2361960*n^7*l1*l2^5*l3*z3 + 5/6561*n^7*l1*l2^5*l3*z3*
         z5 - 18817/39366*n^7*l1*l2^5*l3*z3*z4 + 736463/590490*n^7*l1*
         l2^5*l3*z3^2 - 352/19683*n^7*l1*l2^5*l3*z3^3 + 84347113/
         340122240*n^7*l1*l2^6 - 60403/472392*n^7*l1*l2^6*z9 + 480679/
         2099520*n^7*l1*l2^6*z8 - 233/14580*n^7*l1*l2^6*z3z5 - 6879905/
         11337408*n^7*l1*l2^6*z7 + 895933/1417176*n^7*l1*l2^6*z6 - 
         2619323/2834352*n^7*l1*l2^6*z5 - 46687/4723920*n^7*l1*l2^6*z4
          + 52639/787320*n^7*l1*l2^6*z3 + 493/8748*n^7*l1*l2^6*z3*z5 - 
         41327/787320*n^7*l1*l2^6*z3*z4 + 725711/7085880*n^7*l1*l2^6*
         z3^2 - 7/2187*n^7*l1*l2^6*z3^3 - 248551/29160*n^7*l1^2*l3^5 - 
         29104/729*n^7*l1^2*l3^5*z9 + 39197/450*n^7*l1^2*l3^5*z8 - 152/
         25*n^7*l1^2*l3^5*z3z5 - 4337/27*n^7*l1^2*l3^5*z7 + 17611/243*
         n^7*l1^2*l3^5*z6 - 25913/405*n^7*l1^2*l3^5*z5 + 4673/270*n^7*
         l1^2*l3^5*z4 - 27056/1215*n^7*l1^2*l3^5*z3 + 416/27*n^7*l1^2*
         l3^5*z3*z5 - 704/135*n^7*l1^2*l3^5*z3*z4 + 769/243*n^7*l1^2*
         l3^5*z3^2 - 128/81*n^7*l1^2*l3^5*z3^3 + 761131/233280*n^7*l1^2
         *l2*l3^4 + 35071/450*n^7*l1^2*l2*l3^4*z8 - 136/25*n^7*l1^2*l2*
         l3^4*z3z5 - 1131161/4860*n^7*l1^2*l2*l3^4*z7 + 7925/54*n^7*
         l1^2*l2*l3^4*z6 - 407491/4860*n^7*l1^2*l2*l3^4*z5 + 46369/1080
         *n^7*l1^2*l2*l3^4*z4 - 16309/648*n^7*l1^2*l2*l3^4*z3 + 544/27*
         n^7*l1^2*l2*l3^4*z3*z5 - 2747/135*n^7*l1^2*l2*l3^4*z3*z4 + 181/
         9*n^7*l1^2*l2*l3^4*z3^2 - 231347/65610*n^7*l1^2*l2^2*l3^3 - 
         101864/6561*n^7*l1^2*l2^2*l3^3*z9 + 1054193/12150*n^7*l1^2*
         l2^2*l3^3*z8 - 4088/675*n^7*l1^2*l2^2*l3^3*z3z5 - 12569929/
         43740*n^7*l1^2*l2^2*l3^3*z7 + 2475563/8748*n^7*l1^2*l2^2*l3^3*
         z6 - 1895963/8748*n^7*l1^2*l2^2*l3^3*z5 + 82087/2430*n^7*l1^2*
         l2^2*l3^3*z4 + 1073693/43740*n^7*l1^2*l2^2*l3^3*z3 + 2336/243*
         n^7*l1^2*l2^2*l3^3*z3*z5 - 24979/810*n^7*l1^2*l2^2*l3^3*z3*z4
          + 1423103/21870*n^7*l1^2*l2^2*l3^3*z3^2 - 448/729*n^7*l1^2*
         l2^2*l3^3*z3^3 + 10834981/4199040*n^7*l1^2*l2^3*l3^2 + 509561/
         12150*n^7*l1^2*l2^3*l3^2*z8 - 1976/675*n^7*l1^2*l2^3*l3^2*z3z5
          - 78104437/524880*n^7*l1^2*l2^3*l3^2*z7 + 5015231/52488*n^7*
         l1^2*l2^3*l3^2*z6 - 3802669/52488*n^7*l1^2*l2^3*l3^2*z5 + 
         2489063/87480*n^7*l1^2*l2^3*l3^2*z4 - 106637/17496*n^7*l1^2*
         l2^3*l3^2*z3 + 4672/2187*n^7*l1^2*l2^3*l3^2*z3*z5 - 162421/
         21870*n^7*l1^2*l2^3*l3^2*z3*z4 + 1651013/131220*n^7*l1^2*l2^3*
         l3^2*z3^2 - 3977017/4723920*n^7*l1^2*l2^4*l3 - 208085/118098*
         n^7*l1^2*l2^4*l3*z9 + 1483297/349920*n^7*l1^2*l2^4*l3*z8 - 719/
         2430*n^7*l1^2*l2^4*l3*z3z5 - 6433781/419904*n^7*l1^2*l2^4*l3*
         z7 + 4745977/314928*n^7*l1^2*l2^4*l3*z6 - 1761347/98415*n^7*
         l1^2*l2^4*l3*z5 + 308333/262440*n^7*l1^2*l2^4*l3*z4 + 64043/
         26244*n^7*l1^2*l2^4*l3*z3 + 427/2916*n^7*l1^2*l2^4*l3*z3*z5 - 
         13615/17496*n^7*l1^2*l2^4*l3*z3*z4 + 1110583/787320*n^7*l1^2*
         l2^4*l3*z3^2 - 380/6561*n^7*l1^2*l2^4*l3*z3^3 + 13335913/
         90699264*n^7*l1^2*l2^5 - 39901/118098*n^7*l1^2*l2^5*z9 + 
         2787113/5248800*n^7*l1^2*l2^5*z8 - 1351/36450*n^7*l1^2*l2^5*
         z3z5 - 1776281/1180980*n^7*l1^2*l2^5*z7 + 1994071/1889568*n^7*
         l1^2*l2^5*z6 - 91073/59049*n^7*l1^2*l2^5*z5 + 54451/314928*n^7
         *l1^2*l2^5*z4 - 65771/9447840*n^7*l1^2*l2^5*z3 + 941/6561*n^7*
         l1^2*l2^5*z3*z5 - 9641/98415*n^7*l1^2*l2^5*z3*z4 + 827413/
         4723920*n^7*l1^2*l2^5*z3^2 - 52/6561*n^7*l1^2*l2^5*z3^3 + 
         509533/116640*n^7*l1^3*l3^4 + 2063/225*n^7*l1^3*l3^4*z8 - 16/
         25*n^7*l1^3*l3^4*z3z5 - 4141/90*n^7*l1^3*l3^4*z7 + 4361/81*n^7
         *l1^3*l3^4*z6 - 98911/2430*n^7*l1^3*l3^4*z5 + 10369/810*n^7*
         l1^3*l3^4*z4 - 3523/540*n^7*l1^3*l3^4*z3 + 64/27*n^7*l1^3*l3^4
         *z3*z5 - 98/15*n^7*l1^3*l3^4*z3*z4 + 1522/135*n^7*l1^3*l3^4*
         z3^2 + 466577/34992*n^7*l1^3*l2*l3^3 + 28882/405*n^7*l1^3*l2*
         l3^3*z8 - 224/45*n^7*l1^3*l2*l3^3*z3z5 - 171673/729*n^7*l1^3*
         l2*l3^3*z7 + 103591/729*n^7*l1^3*l2*l3^3*z6 - 296792/3645*n^7*
         l1^3*l2*l3^3*z5 + 2086/45*n^7*l1^3*l2*l3^3*z4 - 286939/7290*
         n^7*l1^3*l2*l3^3*z3 + 544/81*n^7*l1^3*l2*l3^3*z3*z5 - 6866/405
         *n^7*l1^3*l2*l3^3*z3*z4 + 73118/3645*n^7*l1^3*l2*l3^3*z3^2 + 
         1479823/349920*n^7*l1^3*l2^2*l3^2 + 262001/8100*n^7*l1^3*l2^2*
         l3^2*z8 - 508/225*n^7*l1^3*l2^2*l3^2*z3z5 - 449299/4860*n^7*
         l1^3*l2^2*l3^2*z7 + 314143/4374*n^7*l1^3*l2^2*l3^2*z6 - 
         1541287/21870*n^7*l1^3*l2^2*l3^2*z5 + 640217/29160*n^7*l1^3*
         l2^2*l3^2*z4 - 3857/3645*n^7*l1^3*l2^2*l3^2*z3 + 368/81*n^7*
         l1^3*l2^2*l3^2*z3*z5 - 2053/405*n^7*l1^3*l2^2*l3^2*z3*z4 + 
         83926/10935*n^7*l1^3*l2^2*l3^2*z3^2 - 874097/233280*n^7*l1^3*
         l2^3*l3 + 70142/18225*n^7*l1^3*l2^3*l3*z8 - 544/2025*n^7*l1^3*
         l2^3*l3*z3z5 - 53695/2916*n^7*l1^3*l2^3*l3*z7 + 70925/6561*n^7
         *l1^3*l2^3*l3*z6 - 59309/7290*n^7*l1^3*l2^3*l3*z5 + 34303/8748
         *n^7*l1^3*l2^3*l3*z4 - 1549/131220*n^7*l1^3*l2^3*l3*z3 - 716/
         2187*n^7*l1^3*l2^3*l3*z3*z5 - 2251/3645*n^7*l1^3*l2^3*l3*z3*z4
          + 13633/32805*n^7*l1^3*l2^3*l3*z3^2 + 702967/18895680*n^7*
         l1^3*l2^4 - 15563/26244*n^7*l1^3*l2^4*z9 + 307387/583200*n^7*
         l1^3*l2^4*z8 - 149/4050*n^7*l1^3*l2^4*z3z5 - 2688379/2099520*
         n^7*l1^3*l2^4*z7 + 7414/6561*n^7*l1^3*l2^4*z6 - 4241971/
         1574640*n^7*l1^3*l2^4*z5 + 24739/174960*n^7*l1^3*l2^4*z4 + 
         797323/1574640*n^7*l1^3*l2^4*z3 + 3565/13122*n^7*l1^3*l2^4*z3*
         z5 - 3227/29160*n^7*l1^3*l2^4*z3*z4 + 9587/65610*n^7*l1^3*l2^4
         *z3^2 - 10/729*n^7*l1^3*l2^4*z3^3 + 69923/23328*n^7*l1^4*l3^3
          - 7276/2187*n^7*l1^4*l3^3*z9 + 76331/5400*n^7*l1^4*l3^3*z8 - 
         74/75*n^7*l1^4*l3^3*z3z5 - 215807/9720*n^7*l1^4*l3^3*z7 + 
         11113/648*n^7*l1^4*l3^3*z6 - 388/27*n^7*l1^4*l3^3*z5 + 4501/
         1620*n^7*l1^4*l3^3*z4 - 12623/1944*n^7*l1^4*l3^3*z3 - 82/81*
         n^7*l1^4*l3^3*z3*z5 - 157/60*n^7*l1^4*l3^3*z3*z4 + 112/135*n^7
         *l1^4*l3^3*z3^2 - 32/243*n^7*l1^4*l3^3*z3^3 + 273805/186624*
         n^7*l1^4*l2*l3^2 + 2063/144*n^7*l1^4*l2*l3^2*z8 - n^7*l1^4*l2*
         l3^2*z3z5 - 615769/11664*n^7*l1^4*l2*l3^2*z7 + 170957/5832*n^7
         *l1^4*l2*l3^2*z6 - 660029/29160*n^7*l1^4*l2*l3^2*z5 + 27515/
         1944*n^7*l1^4*l2*l3^2*z4 - 53689/14580*n^7*l1^4*l2*l3^2*z3 + 
         11/27*n^7*l1^4*l2*l3^2*z3*z5 - 6287/2430*n^7*l1^4*l2*l3^2*z3*
         z4 + 59579/14580*n^7*l1^4*l2*l3^2*z3^2 + 487915/419904*n^7*
         l1^4*l2^2*l3 - 16513/13122*n^7*l1^4*l2^2*l3*z9 + 183607/97200*
         n^7*l1^4*l2^2*l3*z8 - 89/675*n^7*l1^4*l2^2*l3*z3z5 - 242423/
         116640*n^7*l1^4*l2^2*l3*z7 + 27859/5832*n^7*l1^4*l2^2*l3*z6 - 
         795859/87480*n^7*l1^4*l2^2*l3*z5 + 153613/58320*n^7*l1^4*l2^2*
         l3*z4 - 30373/43740*n^7*l1^4*l2^2*l3*z3 + 11/54*n^7*l1^4*l2^2*
         l3*z3*z5 - 3541/14580*n^7*l1^4*l2^2*l3*z3*z4 - 1307/2916*n^7*
         l1^4*l2^2*l3*z3^2 - 28/729*n^7*l1^4*l2^2*l3*z3^3 + 7117367/
         50388480*n^7*l1^4*l2^3 - 122065/236196*n^7*l1^4*l2^3*z9 + 2063/
         6075*n^7*l1^4*l2^3*z8 - 16/675*n^7*l1^4*l2^3*z3z5 - 500593/
         419904*n^7*l1^4*l2^3*z7 + 80485/104976*n^7*l1^4*l2^3*z6 - 
         84701/65610*n^7*l1^4*l2^3*z5 + 3233/34992*n^7*l1^4*l2^3*z4 + 
         63043/174960*n^7*l1^4*l2^3*z3 + 199/1458*n^7*l1^4*l2^3*z3*z5
          - 2087/21870*n^7*l1^4*l2^3*z3*z4 + 38281/262440*n^7*l1^4*l2^3
         *z3^2 - 86/6561*n^7*l1^4*l2^3*z3^3 - 3497/8640*n^7*l1^5*l3^2
          + 26819/5400*n^7*l1^5*l3^2*z8 - 26/75*n^7*l1^5*l3^2*z3z5 - 
         242557/38880*n^7*l1^5*l3^2*z7 + 7493/1296*n^7*l1^5*l3^2*z6 - 
         4907/720*n^7*l1^5*l3^2*z5 + 4879/1296*n^7*l1^5*l3^2*z4 - 2833/
         3240*n^7*l1^5*l3^2*z3 + 17/27*n^7*l1^5*l3^2*z3*z5 - 149/540*
         n^7*l1^5*l3^2*z3*z4 + 1669/3240*n^7*l1^5*l3^2*z3^2 - 2132999/
         699840*n^7*l1^5*l2*l3 - 3421/4860*n^7*l1^5*l2*l3*z7 + 493/729*
         n^7*l1^5*l2*l3*z6 + 1151/1215*n^7*l1^5*l2*l3*z5 + 139/81*n^7*
         l1^5*l2*l3*z4 + 3499/14580*n^7*l1^5*l2*l3*z3 - 79/1215*n^7*
         l1^5*l2*l3*z3*z4 - 43/3645*n^7*l1^5*l2*l3*z3^2 - 31253/174960*
         n^7*l1^5*l2^2 - 12875/26244*n^7*l1^5*l2^2*z9 + 22693/388800*
         n^7*l1^5*l2^2*z8 - 11/2700*n^7*l1^5*l2^2*z3z5 + 302969/699840*
         n^7*l1^5*l2^2*z7 + 4661/69984*n^7*l1^5*l2^2*z6 - 304777/349920
         *n^7*l1^5*l2^2*z5 - 5233/38880*n^7*l1^5*l2^2*z4 + 23123/38880*
         n^7*l1^5*l2^2*z3 + 37/324*n^7*l1^5*l2^2*z3*z5 - 1997/29160*n^7
         *l1^5*l2^2*z3*z4 + 977/10935*n^7*l1^5*l2^2*z3^2 - 10/729*n^7*
         l1^5*l2^2*z3^3 + 112387/155520*n^7*l1^6*l3 + 2033/9720*n^7*
         l1^6*l3*z7 + 17/972*n^7*l1^6*l3*z6 + 1841/9720*n^7*l1^6*l3*z5
          + 281/3240*n^7*l1^6*l3*z4 - 913/1944*n^7*l1^6*l3*z3 - 8/405*
         n^7*l1^6*l3*z3*z4 + 97/1215*n^7*l1^6*l3*z3^2 + 15275/93312*n^7
         *l1^6*l2 - 16229/52488*n^7*l1^6*l2*z9 + 2063/21600*n^7*l1^6*l2
         *z8 - 1/150*n^7*l1^6*l2*z3z5 + 14273/77760*n^7*l1^6*l2*z7 + 
         299/5832*n^7*l1^6*l2*z6 - 27937/58320*n^7*l1^6*l2*z5 - 2743/
         38880*n^7*l1^6*l2*z4 + 26569/116640*n^7*l1^6*l2*z3 + 7/162*n^7
         *l1^6*l2*z3*z5 - 269/9720*n^7*l1^6*l2*z3*z4 - 191/7290*n^7*
         l1^6*l2*z3^2 - 11/729*n^7*l1^6*l2*z3^3 + 2699/15552*n^7*l1^7
          + 35/162*n^7*l1^7*z7 - 59/648*n^7*l1^7*z6 - 41/480*n^7*l1^7*
         z5 - 139/12960*n^7*l1^7*z4 + 1291/12960*n^7*l1^7*z3 - 1/270*
         n^7*l1^7*z3*z4 + 119/6480*n^7*l1^7*z3^2 + 124955/104976*n^8*
         l2^2*l3^5 - 29104/6561*n^8*l2^2*l3^5*z9 + 224867/4050*n^8*l2^2
         *l3^5*z8 - 872/225*n^8*l2^2*l3^5*z3z5 - 17021/162*n^8*l2^2*
         l3^5*z7 + 88792/2187*n^8*l2^2*l3^5*z6 - 89753/3645*n^8*l2^2*
         l3^5*z5 + 46919/2430*n^8*l2^2*l3^5*z4 - 316129/21870*n^8*l2^2*
         l3^5*z3 + 656/243*n^8*l2^2*l3^5*z3*z5 - 3332/1215*n^8*l2^2*
         l3^5*z3*z4 + 61967/10935*n^8*l2^2*l3^5*z3^2 - 128/729*n^8*l2^2
         *l3^5*z3^3 - 608537/787320*n^8*l2^3*l3^4 + 2063/450*n^8*l2^3*
         l3^4*z8 - 8/25*n^8*l2^3*l3^4*z3z5 - 2650483/131220*n^8*l2^3*
         l3^4*z7 + 26645/1458*n^8*l2^3*l3^4*z6 - 1437983/131220*n^8*
         l2^3*l3^4*z5 + 5845/2916*n^8*l2^3*l3^4*z4 + 175427/52488*n^8*
         l2^3*l3^4*z3 + 32/27*n^8*l2^3*l3^4*z3*z5 - 7769/3645*n^8*l2^3*
         l3^4*z3*z4 + 10958/2187*n^8*l2^3*l3^4*z3^2 - 3863119/2361960*
         n^8*l2^4*l3^3 - 36380/177147*n^8*l2^4*l3^3*z9 + 1747361/437400
         *n^8*l2^4*l3^3*z8 - 1694/6075*n^8*l2^4*l3^3*z3z5 - 2730577/
         157464*n^8*l2^4*l3^3*z7 + 93167/5832*n^8*l2^4*l3^3*z6 - 
         1012493/98415*n^8*l2^4*l3^3*z5 + 46937/131220*n^8*l2^4*l3^3*z4
          + 1432621/262440*n^8*l2^4*l3^3*z3 + 2818/6561*n^8*l2^4*l3^3*
         z3*z5 - 63623/43740*n^8*l2^4*l3^3*z3*z4 + 52867/10935*n^8*l2^4
         *l3^3*z3^2 - 160/19683*n^8*l2^4*l3^3*z3^3 - 4449719/7558272*
         n^8*l2^5*l3^2 + 138221/437400*n^8*l2^5*l3^2*z8 - 134/6075*n^8*
         l2^5*l3^2*z3z5 - 23444917/9447840*n^8*l2^5*l3^2*z7 + 1642607/
         472392*n^8*l2^5*l3^2*z6 - 13546331/4723920*n^8*l2^5*l3^2*z5 - 
         241067/314928*n^8*l2^5*l3^2*z4 + 10664533/4723920*n^8*l2^5*
         l3^2*z3 + 106/6561*n^8*l2^5*l3^2*z3*z5 - 218257/787320*n^8*
         l2^5*l3^2*z3*z4 + 2537179/2361960*n^8*l2^5*l3^2*z3^2 + 
         21052519/340122240*n^8*l2^6*l3 - 15379/1594323*n^8*l2^6*l3*z9
          + 26819/583200*n^8*l2^6*l3*z8 - 13/4050*n^8*l2^6*l3*z3z5 - 
         12441193/56687040*n^8*l2^6*l3*z7 + 804323/2834352*n^8*l2^6*l3*
         z6 - 287266/885735*n^8*l2^6*l3*z5 - 44039/314928*n^8*l2^6*l3*
         z4 + 47879/393660*n^8*l2^6*l3*z3 - 199/236196*n^8*l2^6*l3*z3*
         z5 - 3067/262440*n^8*l2^6*l3*z3*z4 + 325109/7085880*n^8*l2^6*
         l3*z3^2 - 56/177147*n^8*l2^6*l3*z3^3 + 126757/12597120*n^8*
         l2^7 - 8371/6377292*n^8*l2^7*z9 + 14441/7873200*n^8*l2^7*z8 - 
         7/54675*n^8*l2^7*z3z5 - 90065/17006112*n^8*l2^7*z7 + 231625/
         17006112*n^8*l2^7*z6 - 157973/8503056*n^8*l2^7*z5 - 34073/
         3542940*n^8*l2^7*z4 + 540821/85030560*n^8*l2^7*z3 + 17/59049*
         n^8*l2^7*z3*z5 - 457/472392*n^8*l2^7*z3*z4 + 122623/42515280*
         n^8*l2^7*z3^2 - 2/177147*n^8*l2^7*z3^3 - 370013/349920*n^8*l1*
         l2^2*l3^4 + 2063/135*n^8*l1*l2^2*l3^4*z8 - 16/15*n^8*l1*l2^2*
         l3^4*z3z5 - 31517/486*n^8*l1*l2^2*l3^4*z7 + 13016/243*n^8*l1*
         l2^2*l3^4*z6 - 114356/3645*n^8*l1*l2^2*l3^4*z5 + 23389/2430*
         n^8*l1*l2^2*l3^4*z4 + 58829/14580*n^8*l1*l2^2*l3^4*z3 + 320/81
         *n^8*l1*l2^2*l3^4*z3*z5 - 2434/405*n^8*l1*l2^2*l3^4*z3*z4 + 
         15994/1215*n^8*l1*l2^2*l3^4*z3^2 - 28534049/3149280*n^8*l1*
         l2^3*l3^3 - 786373/32805*n^8*l1*l2^3*l3^3*z7 + 28193/729*n^8*
         l1*l2^3*l3^3*z6 - 182504/6561*n^8*l1*l2^3*l3^3*z5 - 50207/
         10935*n^8*l1*l2^3*l3^3*z4 + 21487/972*n^8*l1*l2^3*l3^3*z3 - 
         46054/10935*n^8*l1*l2^3*l3^3*z3*z4 + 29222/2187*n^8*l1*l2^3*
         l3^3*z3^2 - 14469689/9447840*n^8*l1*l2^4*l3^2 + 827263/874800*
         n^8*l1*l2^4*l3^2*z8 - 401/6075*n^8*l1*l2^4*l3^2*z3z5 - 431149/
         65610*n^8*l1*l2^4*l3^2*z7 + 19931/2916*n^8*l1*l2^4*l3^2*z6 - 
         126890/19683*n^8*l1*l2^4*l3^2*z5 - 61475/104976*n^8*l1*l2^4*
         l3^2*z4 + 418111/157464*n^8*l1*l2^4*l3^2*z3 - 10/729*n^8*l1*
         l2^4*l3^2*z3*z5 - 22069/65610*n^8*l1*l2^4*l3^2*z3*z4 + 9433/
         13122*n^8*l1*l2^4*l3^2*z3^2 + 2003083/4723920*n^8*l1*l2^5*l3
          - 315739/1180980*n^8*l1*l2^5*l3*z7 + 81773/118098*n^8*l1*l2^5
         *l3*z6 - 566233/590490*n^8*l1*l2^5*l3*z5 - 254267/393660*n^8*
         l1*l2^5*l3*z4 + 253721/787320*n^8*l1*l2^5*l3*z3 - 2257/98415*
         n^8*l1*l2^5*l3*z3*z4 + 4555/59049*n^8*l1*l2^5*l3*z3^2 + 
         6910613/340122240*n^8*l1*l2^6 - 98/59049*n^8*l1*l2^6*z9 + 2063/
         437400*n^8*l1*l2^6*z8 - 2/6075*n^8*l1*l2^6*z3z5 - 794053/
         56687040*n^8*l1*l2^6*z7 + 22813/944784*n^8*l1*l2^6*z6 - 67679/
         3542940*n^8*l1*l2^6*z5 - 64253/4723920*n^8*l1*l2^6*z4 + 2803/
         1574640*n^8*l1*l2^6*z3 + 143/236196*n^8*l1*l2^6*z3*z5 - 1799/
         787320*n^8*l1*l2^6*z3*z4 + 12761/2361960*n^8*l1*l2^6*z3^2 - 
         3361/8640*n^8*l1^2*l2*l3^4 + 2063/225*n^8*l1^2*l2*l3^4*z8 - 16/
         25*n^8*l1^2*l2*l3^4*z3z5 - 119573/2430*n^8*l1^2*l2*l3^4*z7 + 
         4936/81*n^8*l1^2*l2*l3^4*z6 - 3529/81*n^8*l1^2*l2*l3^4*z5 + 
         15827/3240*n^8*l1^2*l2*l3^4*z4 + 50609/4860*n^8*l1^2*l2*l3^4*
         z3 + 64/27*n^8*l1^2*l2*l3^4*z3*z5 - 1006/135*n^8*l1^2*l2*l3^4*
         z3*z4 + 2303/135*n^8*l1^2*l2*l3^4*z3^2 - 8198453/2099520*n^8*
         l1^2*l2^2*l3^3 + 45386/6075*n^8*l1^2*l2^2*l3^3*z8 - 352/675*
         n^8*l1^2*l2^2*l3^3*z3z5 - 996427/21870*n^8*l1^2*l2^2*l3^3*z7
          + 133481/4374*n^8*l1^2*l2^2*l3^3*z6 - 39517/2187*n^8*l1^2*
         l2^2*l3^3*z5 + 96733/9720*n^8*l1^2*l2^2*l3^3*z4 - 35678/10935*
         n^8*l1^2*l2^2*l3^3*z3 + 232/243*n^8*l1^2*l2^2*l3^3*z3*z5 - 
         3529/1215*n^8*l1^2*l2^2*l3^3*z3*z4 + 48656/10935*n^8*l1^2*l2^2
         *l3^3*z3^2 + 116141/1574640*n^8*l1^2*l2^3*l3^2 + 22693/14580*
         n^8*l1^2*l2^3*l3^2*z8 - 44/405*n^8*l1^2*l2^3*l3^2*z3z5 - 
         2409413/262440*n^8*l1^2*l2^3*l3^2*z7 + 127/12*n^8*l1^2*l2^3*
         l3^2*z6 - 417026/32805*n^8*l1^2*l2^3*l3^2*z5 - 19001/87480*n^8
         *l1^2*l2^3*l3^2*z4 + 788459/262440*n^8*l1^2*l2^3*l3^2*z3 + 8/
         729*n^8*l1^2*l2^3*l3^2*z3*z5 - 5527/10935*n^8*l1^2*l2^3*l3^2*
         z3*z4 + 13891/21870*n^8*l1^2*l2^3*l3^2*z3^2 - 272411/472392*
         n^8*l1^2*l2^4*l3 + 14441/109350*n^8*l1^2*l2^4*l3*z8 - 56/6075*
         n^8*l1^2*l2^4*l3*z3z5 - 430043/524880*n^8*l1^2*l2^4*l3*z7 + 
         5407/8748*n^8*l1^2*l2^4*l3*z6 + 5543/98415*n^8*l1^2*l2^4*l3*z5
          - 34597/87480*n^8*l1^2*l2^4*l3*z4 + 29639/98415*n^8*l1^2*l2^4
         *l3*z3 - 76/6561*n^8*l1^2*l2^4*l3*z3*z5 - 344/32805*n^8*l1^2*
         l2^4*l3*z3*z4 + 116/10935*n^8*l1^2*l2^4*l3*z3^2 + 1264771/
         25194240*n^8*l1^2*l2^5 - 56/6561*n^8*l1^2*l2^5*z9 + 2063/
         262440*n^8*l1^2*l2^5*z8 - 2/3645*n^8*l1^2*l2^5*z3z5 - 325027/
         18895680*n^8*l1^2*l2^5*z7 + 31867/629856*n^8*l1^2*l2^5*z6 - 
         1381373/9447840*n^8*l1^2*l2^5*z5 - 24701/3149280*n^8*l1^2*l2^5
         *z4 + 129067/3149280*n^8*l1^2*l2^5*z3 + 26/6561*n^8*l1^2*l2^5*
         z3*z5 - 605/157464*n^8*l1^2*l2^5*z3*z4 + 10721/1574640*n^8*
         l1^2*l2^5*z3^2 + 45907/29160*n^8*l1^3*l3^4 + 2063/225*n^8*l1^3
         *l3^4*z8 - 16/25*n^8*l1^3*l3^4*z3z5 - 26401/810*n^8*l1^3*l3^4*
         z7 + 2150/81*n^8*l1^3*l3^4*z6 - 18317/1215*n^8*l1^3*l3^4*z5 + 
         12137/1620*n^8*l1^3*l3^4*z4 - 7301/1620*n^8*l1^3*l3^4*z3 + 64/
         27*n^8*l1^3*l3^4*z3*z5 - 182/45*n^8*l1^3*l3^4*z3*z4 + 652/135*
         n^8*l1^3*l3^4*z3^2 - 471299/116640*n^8*l1^3*l2*l3^3 - 32606/
         3645*n^8*l1^3*l2*l3^3*z7 + 2218/243*n^8*l1^3*l2*l3^3*z6 - 88/9
         *n^8*l1^3*l2*l3^3*z5 + 1414/405*n^8*l1^3*l2*l3^3*z4 + 17353/
         14580*n^8*l1^3*l2*l3^3*z3 - 812/1215*n^8*l1^3*l2*l3^3*z3*z4 + 
         46/81*n^8*l1^3*l2*l3^3*z3^2 - 3122041/524880*n^8*l1^3*l2^2*
         l3^2 + 2063/1350*n^8*l1^3*l2^2*l3^2*z8 - 8/75*n^8*l1^3*l2^2*
         l3^2*z3z5 - 312889/29160*n^8*l1^3*l2^2*l3^2*z7 + 64297/8748*
         n^8*l1^3*l2^2*l3^2*z6 - 90343/21870*n^8*l1^3*l2^2*l3^2*z5 + 
         17269/7290*n^8*l1^3*l2^2*l3^2*z4 + 7607/2916*n^8*l1^3*l2^2*
         l3^2*z3 - 4/27*n^8*l1^3*l2^2*l3^2*z3*z5 - 2269/3645*n^8*l1^3*
         l2^2*l3^2*z3*z4 + 1435/2187*n^8*l1^3*l2^2*l3^2*z3^2 + 2581519/
         3149280*n^8*l1^3*l2^3*l3 + 4/9*n^8*l1^3*l2^3*l3*z6 - 39179/
         21870*n^8*l1^3*l2^3*l3*z5 - 7/45*n^8*l1^3*l2^3*l3*z4 + 18361/
         131220*n^8*l1^3*l2^3*l3*z3 - 37/405*n^8*l1^3*l2^3*l3*z3^2 + 
         705239/18895680*n^8*l1^3*l2^4 + 2063/437400*n^8*l1^3*l2^4*z8
          - 2/6075*n^8*l1^3*l2^4*z3z5 - 110569/3149280*n^8*l1^3*l2^4*z7
          + 1237/39366*n^8*l1^3*l2^4*z6 - 53501/787320*n^8*l1^3*l2^4*z5
          - 193/174960*n^8*l1^3*l2^4*z4 + 10433/524880*n^8*l1^3*l2^4*z3
          + 7/2187*n^8*l1^3*l2^4*z3*z5 - 25/8748*n^8*l1^3*l2^4*z3*z4 + 
         50/19683*n^8*l1^3*l2^4*z3^2 - 7459/12960*n^8*l1^4*l3^3 - 3683/
         972*n^8*l1^4*l3^3*z7 + 2149/972*n^8*l1^4*l3^3*z6 - 4247/1620*
         n^8*l1^4*l3^3*z5 + 2363/3240*n^8*l1^4*l3^3*z4 + 2369/4860*n^8*
         l1^4*l3^3*z3 - 43/162*n^8*l1^4*l3^3*z3*z4 + 757/2430*n^8*l1^4*
         l3^3*z3^2 + 100145/93312*n^8*l1^4*l2*l3^2 + 26819/32400*n^8*
         l1^4*l2*l3^2*z8 - 13/225*n^8*l1^4*l2*l3^2*z3z5 - 10879/9720*
         n^8*l1^4*l2*l3^2*z7 + 8267/2916*n^8*l1^4*l2*l3^2*z6 - 13957/
         2430*n^8*l1^4*l2*l3^2*z5 + 5627/3240*n^8*l1^4*l2*l3^2*z4 + 329/
         2160*n^8*l1^4*l2*l3^2*z3 + 2/9*n^8*l1^4*l2*l3^2*z3*z5 - 337/
         2430*n^8*l1^4*l2*l3^2*z3*z4 - 1591/7290*n^8*l1^4*l2*l3^2*z3^2
          - 3594763/4199040*n^8*l1^4*l2^2*l3 - 1627/14580*n^8*l1^4*l2^2
         *l3*z7 + 835/8748*n^8*l1^4*l2^2*l3*z6 + 193/1215*n^8*l1^4*l2^2
         *l3*z5 + 2417/9720*n^8*l1^4*l2^2*l3*z4 + 2518/10935*n^8*l1^4*
         l2^2*l3*z3 - 73/3645*n^8*l1^4*l2^2*l3*z3*z4 + 613/21870*n^8*
         l1^4*l2^2*l3*z3^2 - 1695667/50388480*n^8*l1^4*l2^3 - 28/2187*
         n^8*l1^4*l2^3*z9 + 19249/1049760*n^8*l1^4*l2^3*z7 + 475/26244*
         n^8*l1^4*l2^3*z6 - 3667/52488*n^8*l1^4*l2^3*z5 - 937/349920*
         n^8*l1^4*l2^3*z4 + 77383/1049760*n^8*l1^4*l2^3*z3 + 4/729*n^8*
         l1^4*l2^3*z3*z5 - 17/5832*n^8*l1^4*l2^3*z3*z4 + 1127/131220*
         n^8*l1^4*l2^3*z3^2 - 116671/58320*n^8*l1^5*l3^2 - 41/120*n^8*
         l1^5*l3^2*z7 + 83/324*n^8*l1^5*l3^2*z6 + 1979/2430*n^8*l1^5*
         l3^2*z5 + 4913/6480*n^8*l1^5*l3^2*z4 + 4897/9720*n^8*l1^5*l3^2
         *z3 - 43/810*n^8*l1^5*l3^2*z3*z4 + 7/135*n^8*l1^5*l3^2*z3^2 - 
         6955/839808*n^8*l1^5*l2^2 - 1873/349920*n^8*l1^5*l2^2*z7 + 37/
         17496*n^8*l1^5*l2^2*z6 + 73/34992*n^8*l1^5*l2^2*z5 + 311/
         116640*n^8*l1^5*l2^2*z4 + 65/69984*n^8*l1^5*l2^2*z3 - 1/2916*
         n^8*l1^5*l2^2*z3*z4 + 907/174960*n^8*l1^5*l2^2*z3^2 - 841/
         155520*n^8*l1^6*l2 + 3421/116640*n^8*l1^6*l2*z7 - 205/23328*
         n^8*l1^6*l2*z6 - 19/1620*n^8*l1^6*l2*z5 - 53/38880*n^8*l1^6*l2
         *z4 - 1243/116640*n^8*l1^6*l2*z3 - 11/9720*n^8*l1^6*l2*z3*z4
          + 77/58320*n^8*l1^6*l2*z3^2 - 953/51840*n^8*l1^7 - 1/3240*n^8
         *l1^7*z4 - 7/6480*n^8*l1^7*z3 + 30757/77760*n^9*l2*l3^6 + 2063/
         270*n^9*l2*l3^6*z8 - 8/15*n^9*l2*l3^6*z3z5 - 14599/972*n^9*l2*
         l3^6*z7 + 9205/1458*n^9*l2*l3^6*z6 - 12818/3645*n^9*l2*l3^6*z5
          + 14479/4860*n^9*l2*l3^6*z4 - 9079/4860*n^9*l2*l3^6*z3 + 40/
         243*n^9*l2*l3^6*z3*z5 - 194/405*n^9*l2*l3^6*z3*z4 + 4237/3645*
         n^9*l2*l3^6*z3^2 + 1483/77760*n^9*l2^2*l3^5 - 704/729*n^9*l2^2
         *l3^5*z7 + 442/243*n^9*l2^2*l3^5*z6 - 1492/1215*n^9*l2^2*l3^5*
         z5 + 77/4860*n^9*l2^2*l3^5*z4 + 3779/7290*n^9*l2^2*l3^5*z3 - 
         32/135*n^9*l2^2*l3^5*z3*z4 + 752/1215*n^9*l2^2*l3^5*z3^2 - 
         17186969/25194240*n^9*l2^3*l3^4 + 4126/6075*n^9*l2^3*l3^4*z8
          - 32/675*n^9*l2^3*l3^4*z3z5 - 102787/21870*n^9*l2^3*l3^4*z7
          + 24755/4374*n^9*l2^3*l3^4*z6 - 93395/26244*n^9*l2^3*l3^4*z5
          - 54667/87480*n^9*l2^3*l3^4*z4 + 835321/262440*n^9*l2^3*l3^4*
         z3 + 128/729*n^9*l2^3*l3^4*z3*z5 - 142/243*n^9*l2^3*l3^4*z3*z4
          + 46813/21870*n^9*l2^3*l3^4*z3^2 - 2828651/4723920*n^9*l2^4*
         l3^3 - 126845/104976*n^9*l2^4*l3^3*z7 + 767729/314928*n^9*l2^4
         *l3^3*z6 - 758669/393660*n^9*l2^4*l3^3*z5 - 629933/524880*n^9*
         l2^4*l3^3*z4 + 4002809/1574640*n^9*l2^4*l3^3*z3 - 3769/17496*
         n^9*l2^4*l3^3*z3*z4 + 421519/393660*n^9*l2^4*l3^3*z3^2 + 
         788869/6298560*n^9*l2^5*l3^2 + 26819/1749600*n^9*l2^5*l3^2*z8
          - 13/12150*n^9*l2^5*l3^2*z3z5 - 30511/196830*n^9*l2^5*l3^2*z7
          + 118049/472392*n^9*l2^5*l3^2*z6 - 12239/43740*n^9*l2^5*l3^2*
         z5 - 208837/787320*n^9*l2^5*l3^2*z4 + 521101/4723920*n^9*l2^5*
         l3^2*z3 - 2/6561*n^9*l2^5*l3^2*z3*z5 - 88/10935*n^9*l2^5*l3^2*
         z3*z4 + 1735/59049*n^9*l2^5*l3^2*z3^2 + 1046297/42515280*n^9*
         l2^6*l3 - 5831/885735*n^9*l2^6*l3*z7 + 2309/118098*n^9*l2^6*l3
         *z6 - 2578/885735*n^9*l2^6*l3*z5 - 21607/393660*n^9*l2^6*l3*z4
          + 2951/787320*n^9*l2^6*l3*z3 - 67/98415*n^9*l2^6*l3*z3*z4 + 
         169/59049*n^9*l2^6*l3*z3^2 - 1079/37791360*n^9*l2^7 - 7/177147
         *n^9*l2^7*z9 + 4/177147*n^9*l2^7*z7 + 2965/5668704*n^9*l2^7*z6
          + 772/885735*n^9*l2^7*z5 - 229/196830*n^9*l2^7*z4 - 6263/
         42515280*n^9*l2^7*z3 - 1/26244*n^9*l2^7*z3*z4 + 391/2834352*
         n^9*l2^7*z3^2 + 427/1080*n^9*l1*l2*l3^5 - 1408/729*n^9*l1*l2*
         l3^5*z7 + 824/243*n^9*l1*l2*l3^5*z6 - 2744/1215*n^9*l1*l2*l3^5
         *z5 + 1114/1215*n^9*l1*l2*l3^5*z4 - 386/729*n^9*l1*l2*l3^5*z3
          - 64/135*n^9*l1*l2*l3^5*z3*z4 + 1024/1215*n^9*l1*l2*l3^5*z3^2
          - 174787/87480*n^9*l1*l2^2*l3^4 - 7678/1215*n^9*l1*l2^2*l3^4*
         z7 + 3211/243*n^9*l1*l2^2*l3^4*z6 - 69263/7290*n^9*l1*l2^2*
         l3^4*z5 - 1121/324*n^9*l1*l2^2*l3^4*z4 + 150203/14580*n^9*l1*
         l2^2*l3^4*z3 - 592/405*n^9*l1*l2^2*l3^4*z3*z4 + 7042/1215*n^9*
         l1*l2^2*l3^4*z3^2 - 1026887/2099520*n^9*l1*l2^3*l3^3 - 50938/
         32805*n^9*l1*l2^3*l3^3*z7 + 14348/6561*n^9*l1*l2^3*l3^3*z6 - 
         2827/1215*n^9*l1*l2^3*l3^3*z5 - 265/486*n^9*l1*l2^3*l3^3*z4 + 
         15257/21870*n^9*l1*l2^3*l3^3*z3 - 988/10935*n^9*l1*l2^3*l3^3*
         z3*z4 + 2974/32805*n^9*l1*l2^3*l3^3*z3^2 + 706517/787320*n^9*
         l1*l2^4*l3^2 - 187397/787320*n^9*l1*l2^4*l3^2*z7 + 53575/78732
         *n^9*l1*l2^4*l3^2*z6 - 47521/43740*n^9*l1*l2^4*l3^2*z5 - 
         535937/524880*n^9*l1*l2^4*l3^2*z4 + 44681/262440*n^9*l1*l2^4*
         l3^2*z3 - 763/65610*n^9*l1*l2^4*l3^2*z3*z4 + 5383/196830*n^9*
         l1*l2^4*l3^2*z3^2 - 45403/2519424*n^9*l1*l2^5*l3 + 25/162*n^9*
         l1*l2^5*l3*z5 - 193/1944*n^9*l1*l2^5*l3*z4 - 6235/157464*n^9*
         l1*l2^5*l3*z3 + 10181/170061120*n^9*l1*l2^6 - 77/354294*n^9*l1
         *l2^6*z7 + 1097/1417176*n^9*l1*l2^6*z6 - 1733/1180980*n^9*l1*
         l2^6*z5 + 701/4723920*n^9*l1*l2^6*z4 + 4871/7085880*n^9*l1*
         l2^6*z3 - 7/131220*n^9*l1*l2^6*z3*z4 + 115/708588*n^9*l1*l2^6*
         z3^2 + 427/1440*n^9*l1^2*l3^5 - 352/243*n^9*l1^2*l3^5*z7 + 206/
         81*n^9*l1^2*l3^5*z6 - 686/405*n^9*l1^2*l3^5*z5 + 557/810*n^9*
         l1^2*l3^5*z4 - 193/486*n^9*l1^2*l3^5*z3 - 16/45*n^9*l1^2*l3^5*
         z3*z4 + 256/405*n^9*l1^2*l3^5*z3^2 + 98857/174960*n^9*l1^2*l2*
         l3^4 + 2063/1350*n^9*l1^2*l2*l3^4*z8 - 8/75*n^9*l1^2*l2*l3^4*
         z3z5 - 43679/4860*n^9*l1^2*l2*l3^4*z7 + 3749/486*n^9*l1^2*l2*
         l3^4*z6 - 59677/14580*n^9*l1^2*l2*l3^4*z5 + 3274/1215*n^9*l1^2
         *l2*l3^4*z4 - 2279/1620*n^9*l1^2*l2*l3^4*z3 + 32/81*n^9*l1^2*
         l2*l3^4*z3*z5 - 109/135*n^9*l1^2*l2*l3^4*z3*z4 + 2024/1215*n^9
         *l1^2*l2*l3^4*z3^2 + 196769/699840*n^9*l1^2*l2^2*l3^3 - 7321/
         3645*n^9*l1^2*l2^2*l3^3*z7 + 2350/729*n^9*l1^2*l2^2*l3^3*z6 - 
         18172/3645*n^9*l1^2*l2^2*l3^3*z5 - 1211/9720*n^9*l1^2*l2^2*
         l3^3*z4 + 12443/14580*n^9*l1^2*l2^2*l3^3*z3 - 146/1215*n^9*
         l1^2*l2^2*l3^3*z3*z4 + 101/3645*n^9*l1^2*l2^2*l3^3*z3^2 - 
         10651253/12597120*n^9*l1^2*l2^3*l3^2 + 2063/36450*n^9*l1^2*
         l2^3*l3^2*z8 - 8/2025*n^9*l1^2*l2^3*l3^2*z3z5 - 16069/26244*
         n^9*l1^2*l2^3*l3^2*z7 + 3940/6561*n^9*l1^2*l2^3*l3^2*z6 + 
         16456/32805*n^9*l1^2*l2^3*l3^2*z5 - 6983/9720*n^9*l1^2*l2^3*
         l3^2*z4 + 34267/87480*n^9*l1^2*l2^3*l3^2*z3 - 2/243*n^9*l1^2*
         l2^3*l3^2*z3*z5 - 119/10935*n^9*l1^2*l2^3*l3^2*z3*z4 + 509/
         32805*n^9*l1^2*l2^3*l3^2*z3^2 + 1395469/7558272*n^9*l1^2*l2^4*
         l3 + 7/243*n^9*l1^2*l2^4*l3*z6 - 13753/65610*n^9*l1^2*l2^4*l3*
         z5 - 193/3240*n^9*l1^2*l2^4*l3*z4 + 1507/787320*n^9*l1^2*l2^4*
         l3*z3 - 13/2430*n^9*l1^2*l2^4*l3*z3^2 + 719/787320*n^9*l1^2*
         l2^5 - 121/1180980*n^9*l1^2*l2^5*z7 + 545/472392*n^9*l1^2*l2^5
         *z6 - 7633/2361960*n^9*l1^2*l2^5*z5 - 223/524880*n^9*l1^2*l2^5
         *z4 + 4669/3149280*n^9*l1^2*l2^5*z3 - 19/262440*n^9*l1^2*l2^5*
         z3*z4 + 349/2361960*n^9*l1^2*l2^5*z3^2 + 13/4860*n^9*l1^3*l3^4
          + 4/27*n^9*l1^3*l3^4*z6 - 14/135*n^9*l1^3*l3^4*z5 + 11/135*
         n^9*l1^3*l3^4*z4 - 143/1215*n^9*l1^3*l3^4*z3 - 4/405*n^9*l1^3*
         l3^4*z3^2 - 1716499/699840*n^9*l1^3*l2*l3^3 - 16177/7290*n^9*
         l1^3*l2*l3^3*z7 + 2681/1458*n^9*l1^3*l2*l3^3*z6 - 1097/1215*
         n^9*l1^3*l2*l3^3*z5 + 28/45*n^9*l1^3*l2*l3^3*z4 + 16181/14580*
         n^9*l1^3*l2*l3^3*z3 - 55/243*n^9*l1^3*l2*l3^3*z3*z4 + 986/3645
         *n^9*l1^3*l2*l3^3*z3^2 + 166091/139968*n^9*l1^3*l2^2*l3^2 + 41/
         81*n^9*l1^3*l2^2*l3^2*z6 - 10657/4860*n^9*l1^3*l2^2*l3^2*z5 - 
         37/216*n^9*l1^3*l2^2*l3^2*z4 + 1207/7290*n^9*l1^3*l2^2*l3^2*z3
          - 23/270*n^9*l1^3*l2^2*l3^2*z3^2 - 533/174960*n^9*l1^3*l2^4
          + 49/26244*n^9*l1^3*l2^4*z5 + 5/13122*n^9*l1^3*l2^4*z4 + 769/
         787320*n^9*l1^3*l2^4*z3 - 14669/46656*n^9*l1^4*l3^3 + 118/243*
         n^9*l1^4*l3^3*z6 - 853/810*n^9*l1^4*l3^3*z5 + 293/540*n^9*l1^4
         *l3^3*z4 + 1303/4860*n^9*l1^4*l3^3*z3 - 8/243*n^9*l1^4*l3^3*
         z3^2 - 1331323/1399680*n^9*l1^4*l2*l3^2 - 343/3240*n^9*l1^4*l2
         *l3^2*z7 + 19/243*n^9*l1^4*l2*l3^2*z6 + 1082/3645*n^9*l1^4*l2*
         l3^2*z5 + 2261/9720*n^9*l1^4*l2*l3^2*z4 + 8303/29160*n^9*l1^4*
         l2*l3^2*z3 - 71/2430*n^9*l1^4*l2*l3^2*z3*z4 + 47/810*n^9*l1^4*
         l2*l3^2*z3^2 - 12391/8398080*n^9*l1^4*l2^3 - 35/104976*n^9*
         l1^4*l2^3*z7 - 13/32805*n^9*l1^4*l2^3*z5 + 11/349920*n^9*l1^4*
         l2^3*z4 + 329/1049760*n^9*l1^4*l2^3*z3 + 1/2187*n^9*l1^4*l2^3*
         z3^2 - 407/207360*n^9*l1^6*l2 - 1/19440*n^9*l1^6*l2*z4 - 7/
         38880*n^9*l1^6*l2*z3 - 1871/19440*n^10*l2^2*l3^5 - 880/2187*
         n^10*l2^2*l3^5*z7 + 605/729*n^10*l2^2*l3^5*z6 - 415/729*n^10*
         l2^2*l3^5*z5 - 917/3645*n^10*l2^2*l3^5*z4 + 29429/43740*n^10*
         l2^2*l3^5*z3 - 8/81*n^10*l2^2*l3^5*z3*z4 + 272/729*n^10*l2^2*
         l3^5*z3^2 - 1879231/6298560*n^10*l2^3*l3^4 - 13717/32805*n^10*
         l2^3*l3^4*z7 + 535/486*n^10*l2^3*l3^4*z6 - 112097/131220*n^10*
         l2^3*l3^4*z5 - 17977/19440*n^10*l2^3*l3^4*z4 + 952829/524880*
         n^10*l2^3*l3^4*z3 - 356/3645*n^10*l2^3*l3^4*z3*z4 + 14819/
         21870*n^10*l2^3*l3^4*z3^2 + 79921/524880*n^10*l2^4*l3^3 - 
         33307/787320*n^10*l2^4*l3^3*z7 + 8497/78732*n^10*l2^4*l3^3*z6
          - 3983/32805*n^10*l2^4*l3^3*z5 - 35377/174960*n^10*l2^4*l3^3*
         z4 - 541/87480*n^10*l2^4*l3^3*z3 - 133/65610*n^10*l2^4*l3^3*z3
         *z4 + 82/19683*n^10*l2^4*l3^3*z3^2 + 1192997/22674816*n^10*
         l2^5*l3^2 - 1679/262440*n^10*l2^5*l3^2*z7 + 5233/236196*n^10*
         l2^5*l3^2*z6 + 6029/236196*n^10*l2^5*l3^2*z5 - 10286/98415*
         n^10*l2^5*l3^2*z4 - 82133/4723920*n^10*l2^5*l3^2*z3 - 89/
         196830*n^10*l2^5*l3^2*z3*z4 + 191/118098*n^10*l2^5*l3^2*z3^2
          - 127259/56687040*n^10*l2^6*l3 + 13/972*n^10*l2^6*l3*z5 - 41/
         5832*n^10*l2^6*l3*z4 - 7411/1771470*n^10*l2^6*l3*z3 - 31/
         4199040*n^10*l2^7 - 11/2125764*n^10*l2^7*z7 + 155/8503056*n^10
         *l2^7*z6 - 133/4251528*n^10*l2^7*z5 - 157/28343520*n^10*l2^7*
         z4 + 227/10628820*n^10*l2^7*z3 - 1/787320*n^10*l2^7*z3*z4 + 89/
         21257640*n^10*l2^7*z3^2 - 1753/5184*n^10*l1*l2*l3^5 - 704/729*
         n^10*l1*l2*l3^5*z7 + 502/243*n^10*l1*l2*l3^5*z6 - 1732/1215*
         n^10*l1*l2*l3^5*z5 - 845/972*n^10*l1*l2*l3^5*z4 + 15197/7290*
         n^10*l1*l2*l3^5*z3 - 32/135*n^10*l1*l2*l3^5*z3*z4 + 1232/1215*
         n^10*l1*l2*l3^5*z3^2 + 5921/17280*n^10*l1*l2^2*l3^4 + 19/81*
         n^10*l1*l2^2*l3^4*z6 - 179/405*n^10*l1*l2^2*l3^4*z5 - 31/648*
         n^10*l1*l2^2*l3^4*z4 - 769/5832*n^10*l1*l2^2*l3^4*z3 - 19/1215
         *n^10*l1*l2^2*l3^4*z3^2 + 298781/349920*n^10*l1*l2^3*l3^3 - 
         2471/32805*n^10*l1*l2^3*l3^3*z7 + 712/2187*n^10*l1*l2^3*l3^3*
         z6 - 2501/3645*n^10*l1*l2^3*l3^3*z5 - 14903/21870*n^10*l1*l2^3
         *l3^3*z4 - 3199/43740*n^10*l1*l2^3*l3^3*z3 - 4/2187*n^10*l1*
         l2^3*l3^3*z3*z4 - 82/10935*n^10*l1*l2^3*l3^3*z3^2 - 35707/
         787320*n^10*l1*l2^4*l3^2 + 55/162*n^10*l1*l2^4*l3^2*z5 - 197/
         972*n^10*l1*l2^4*l3^2*z4 - 19069/196830*n^10*l1*l2^4*l3^2*z3
          + 247/18895680*n^10*l1*l2^6 - 1/78732*n^10*l1*l2^6*z5 - 1/
         236196*n^10*l1*l2^6*z4 - 7/3542940*n^10*l1*l2^6*z3 + 427/2880*
         n^10*l1^2*l3^5 - 176/243*n^10*l1^2*l3^5*z7 + 103/81*n^10*l1^2*
         l3^5*z6 - 343/405*n^10*l1^2*l3^5*z5 + 557/1620*n^10*l1^2*l3^5*
         z4 - 193/972*n^10*l1^2*l3^5*z3 - 8/45*n^10*l1^2*l3^5*z3*z4 + 
         128/405*n^10*l1^2*l3^5*z3^2 + 20089/51840*n^10*l1^2*l2*l3^4 + 
         17/54*n^10*l1^2*l2*l3^4*z6 - 469/540*n^10*l1^2*l2*l3^4*z5 + 
         205/1296*n^10*l1^2*l2*l3^4*z4 - 59/2160*n^10*l1^2*l2*l3^4*z3
          - 17/810*n^10*l1^2*l2*l3^4*z3^2 - 769891/2099520*n^10*l1^2*
         l2^2*l3^3 - 2471/14580*n^10*l1^2*l2^2*l3^3*z7 + 373/1458*n^10*
         l1^2*l2^2*l3^3*z6 + 6359/14580*n^10*l1^2*l2^2*l3^3*z5 - 2399/
         4860*n^10*l1^2*l2^2*l3^3*z4 + 1349/14580*n^10*l1^2*l2^2*l3^3*
         z3 - 1/243*n^10*l1^2*l2^2*l3^3*z3*z4 + 1/162*n^10*l1^2*l2^2*
         l3^3*z3^2 + 2101613/6298560*n^10*l1^2*l2^3*l3^2 + 10/243*n^10*
         l1^2*l2^3*l3^2*z6 - 3103/8748*n^10*l1^2*l2^3*l3^2*z5 - 11/108*
         n^10*l1^2*l2^3*l3^2*z4 + 1127/262440*n^10*l1^2*l2^3*l3^2*z3 - 
         1/162*n^10*l1^2*l2^3*l3^2*z3^2 - 15721/226748160*n^10*l1^2*
         l2^5 + 7/131220*n^10*l1^2*l2^5*z5 - 1/629856*n^10*l1^2*l2^5*z4
          + 19/629856*n^10*l1^2*l2^5*z3 + 1529/15552*n^10*l1^3*l3^4 + 1/
         27*n^10*l1^3*l3^4*z6 - 41/135*n^10*l1^3*l3^4*z5 + 31/540*n^10*
         l1^3*l3^4*z4 + 124/1215*n^10*l1^3*l3^4*z3 - 1/405*n^10*l1^3*
         l3^4*z3^2 + 206963/349920*n^10*l1^3*l2*l3^3 + 58/243*n^10*l1^3
         *l2*l3^3*z6 - 1328/1215*n^10*l1^3*l2*l3^3*z5 - 17/1620*n^10*
         l1^3*l2*l3^3*z4 + 521/4860*n^10*l1^3*l2*l3^3*z3 - 4/135*n^10*
         l1^3*l2*l3^3*z3^2 - 38197/116640*n^10*l1^4*l3^3 - 317/9720*
         n^10*l1^4*l3^3*z7 + 23/972*n^10*l1^4*l3^3*z6 + 62/405*n^10*
         l1^4*l3^3*z5 + 101/1296*n^10*l1^4*l3^3*z4 + 287/3240*n^10*l1^4
         *l3^3*z3 - 11/810*n^10*l1^4*l3^3*z3*z4 + 8/243*n^10*l1^4*l3^3*
         z3^2 - 197/1215*n^11*l2^2*l3^5 - 176/2187*n^11*l2^2*l3^5*z7 + 
         193/729*n^11*l2^2*l3^5*z6 - 703/3645*n^11*l2^2*l3^5*z5 - 1474/
         3645*n^11*l2^2*l3^5*z4 + 33289/43740*n^11*l2^2*l3^5*z3 - 8/405
         *n^11*l2^2*l3^5*z3*z4 + 848/3645*n^11*l2^2*l3^5*z3^2 + 118055/
         1679616*n^11*l2^3*l3^4 + 1/54*n^11*l2^3*l3^4*z6 - 7/540*n^11*
         l2^3*l3^4*z5 - 17/270*n^11*l2^3*l3^4*z4 - 7087/262440*n^11*
         l2^3*l3^4*z3 - 1/810*n^11*l2^3*l3^4*z3^2 + 301817/6298560*n^11
         *l2^4*l3^3 - 1753/787320*n^11*l2^4*l3^3*z7 + 971/78732*n^11*
         l2^4*l3^3*z6 + 2371/43740*n^11*l2^4*l3^3*z5 - 5597/58320*n^11*
         l2^4*l3^3*z4 - 28307/787320*n^11*l2^4*l3^3*z3 - 7/65610*n^11*
         l2^4*l3^3*z3*z4 - 7/196830*n^11*l2^4*l3^3*z3^2 - 487307/
         75582720*n^11*l2^5*l3^2 + 35/972*n^11*l2^5*l3^2*z5 - 209/11664
         *n^11*l2^5*l3^2*z4 - 55811/4723920*n^11*l2^5*l3^2*z3 + 311/
         1360488960*n^11*l2^7 - 1/5668704*n^11*l2^7*z4 - 17/85030560*
         n^11*l2^7*z3 + 70571/233280*n^11*l1*l2^2*l3^4 + 5/81*n^11*l1*
         l2^2*l3^4*z6 - 23/108*n^11*l1*l2^2*l3^4*z5 - 1529/9720*n^11*l1
         *l2^2*l3^4*z4 - 347/7290*n^11*l1*l2^2*l3^4*z3 - 1/243*n^11*l1*
         l2^2*l3^4*z3^2 - 115939/2099520*n^11*l1*l2^3*l3^3 + 10/27*n^11
         *l1*l2^3*l3^3*z5 - 67/324*n^11*l1*l2^3*l3^3*z4 - 14887/131220*
         n^11*l1*l2^3*l3^3*z3 + 2591/103680*n^11*l1^2*l2*l3^4 + 1/27*
         n^11*l1^2*l2*l3^4*z6 + 1/15*n^11*l1^2*l2*l3^4*z5 - 713/6480*
         n^11*l1^2*l2*l3^4*z4 - 547/19440*n^11*l1^2*l2*l3^4*z3 - 1/405*
         n^11*l1^2*l2*l3^4*z3^2 + 561109/2099520*n^11*l1^2*l2^2*l3^3 + 
         19/729*n^11*l1^2*l2^2*l3^3*z6 - 4091/14580*n^11*l1^2*l2^2*l3^3
         *z5 - 721/9720*n^11*l1^2*l2^2*l3^3*z4 + 37/3645*n^11*l1^2*l2^2
         *l3^3*z3 - 7/2430*n^11*l1^2*l2^2*l3^3*z3^2 + 7889/155520*n^11*
         l1^3*l3^4 + 1/27*n^11*l1^3*l3^4*z6 - 89/540*n^11*l1^3*l3^4*z5
          + 7/180*n^11*l1^3*l3^4*z4 + 329/9720*n^11*l1^3*l3^4*z3 - 1/
         405*n^11*l1^3*l3^4*z3^2 - 1123/38880*n^12*l2*l3^6 + 5/243*n^12
         *l2*l3^6*z6 - 4/243*n^12*l2*l3^6*z5 - 367/4860*n^12*l2*l3^6*z4
          + 3823/29160*n^12*l2*l3^6*z3 + 8/243*n^12*l2*l3^6*z3^2 + 67/
         155520*n^12*l2^2*l3^5 + 1/162*n^12*l2^2*l3^5*z5 - 59/9720*n^12
         *l2^2*l3^5*z4 - 31/29160*n^12*l2^2*l3^5*z3 + 56017/4199040*
         n^12*l2^3*l3^4 + 2/729*n^12*l2^3*l3^4*z6 + 647/14580*n^12*l2^3
         *l3^4*z5 - 2459/58320*n^12*l2^3*l3^4*z4 - 12091/524880*n^12*
         l2^3*l3^4*z3 - 2/10935*n^12*l2^3*l3^4*z3^2 - 15359/1574640*
         n^12*l2^4*l3^3 + 25/486*n^12*l2^4*l3^3*z5 - 71/2916*n^12*l2^4*
         l3^3*z4 - 3439/196830*n^12*l2^4*l3^3*z3 + 173/19440*n^12*l1*l2
         *l3^5 - 2/81*n^12*l1*l2*l3^5*z5 + 4/1215*n^12*l1*l2*l3^5*z4 + 
         41/3645*n^12*l1*l2*l3^5*z3 - 7639/233280*n^12*l1*l2^2*l3^4 + 
         65/324*n^12*l1*l2^2*l3^4*z5 - 205/1944*n^12*l1*l2^2*l3^4*z4 - 
         157/2430*n^12*l1*l2^2*l3^4*z3 + 173/25920*n^12*l1^2*l3^5 - 1/
         54*n^12*l1^2*l3^5*z5 + 1/405*n^12*l1^2*l3^5*z4 + 41/4860*n^12*
         l1^2*l3^5*z3 + 161/1920*n^12*l1^2*l2*l3^4 + 1/162*n^12*l1^2*l2
         *l3^4*z6 - 157/1620*n^12*l1^2*l2*l3^4*z5 - 13/720*n^12*l1^2*l2
         *l3^4*z4 + 653/58320*n^12*l1^2*l2*l3^4*z3 - 1/2430*n^12*l1^2*
         l2*l3^4*z3^2 - 101/46656*n^13*l2^2*l3^5 + 13/972*n^13*l2^2*
         l3^5*z5 - 41/5832*n^13*l2^2*l3^5*z4 - 19/4374*n^13*l2^2*l3^5*
         z3 - 68933/8398080*n^13*l2^3*l3^4 + 10/243*n^13*l2^3*l3^4*z5
          - 217/11664*n^13*l2^3*l3^4*z4 - 7529/524880*n^13*l2^3*l3^4*z3
          - 1183/155520*n^13*l1*l2*l3^5 + 7/162*n^13*l1*l2*l3^5*z5 - 
         209/9720*n^13*l1*l2*l3^5*z4 - 421/29160*n^13*l1*l2*l3^5*z3 + 
         173/51840*n^13*l1^2*l3^5 - 1/108*n^13*l1^2*l3^5*z5 + 1/810*
         n^13*l1^2*l3^5*z4 + 41/9720*n^13*l1^2*l3^5*z3 - 851/233280*
         n^14*l2^2*l3^5 + 17/972*n^14*l2^2*l3^5*z5 - 221/29160*n^14*
         l2^2*l3^5*z4 - 68/10935*n^14*l2^2*l3^5*z3 - 125/186624*n^15*l2
         *l3^6 + 1/324*n^15*l2*l3^6*z5 - 5/3888*n^15*l2*l3^6*z4 - 13/
         11664*n^15*l2*l3^6*z3 ));

RG[l3] = ( + h * ( 8/3*l3^2 + 2/3*l2*l3 + 1/3*l2^2 + 2/3*l1*l2 + 2/3*n*
         l2*l3 + 2/9*n*l2^2 + 2*n*l1*l3 + 2/3*n^2*l2*l3 + 1/3*n^3*l3^2
          )

       + h^2 * (  - 14/3*l3^3 - 22/9*l2*l3^2 - 97/54*l2^2*l3 - 35/81*
         l2^3 - 34/9*l1*l2*l3 - 8/9*l1*l2^2 - 5/9*l1^2*l3 - 8/9*l1^2*l2
          - 22/9*n*l2*l3^2 - 31/18*n*l2^2*l3 - 7/27*n*l2^3 - 22/3*n*l1*
         l3^2 - 10/9*n*l1*l2*l3 - 8/9*n*l1*l2^2 - 5/6*n*l1^2*l3 - 2/9*n
         *l1^2*l2 - 1/3*n*l1^3 - 22/9*n^2*l2*l3^2 - 5/18*n^2*l2^2*l3 - 
         7/81*n^2*l2^3 - 10/9*n^2*l1*l2*l3 - 2/9*n^2*l1^2*l2 - n^3*l3^3
          - 5/54*n^3*l2^2*l3 - 5/18*n^3*l1^2*l3 )

       + h^3 * ( 370/27*l3^4 + 88/9*l3^4*z3 + 659/54*l2*l3^3 + 64/9*l2*
         l3^3*z3 + 1297/108*l2^2*l3^2 + 68/9*l2^2*l3^2*z3 + 11141/1944*
         l2^3*l3 + 280/81*l2^3*l3*z3 + 13343/11664*l2^4 + 331/486*l2^4*
         z3 + 1285/54*l1*l2*l3^2 + 16*l1*l2*l3^2*z3 + 371/27*l1*l2^2*l3
          + 64/9*l1*l2^2*l3*z3 + 7955/1944*l1*l2^3 + 76/27*l1*l2^3*z3
          + 103/18*l1^2*l3^2 + 8/3*l1^2*l3^2*z3 + 326/27*l1^2*l2*l3 + 
         64/9*l1^2*l2*l3*z3 + 3449/648*l1^2*l2^2 + 92/27*l1^2*l2^2*z3
          + 59/18*l1^3*l3 + 331/108*l1^3*l2 + 32/9*l1^3*l2*z3 + 8/9*
         l1^4 + l1^4*z3 + 659/54*n*l2*l3^3 + 64/9*n*l2*l3^3*z3 + 4805/
         324*n*l2^2*l3^2 + 68/9*n*l2^2*l3^2*z3 + 4091/648*n*l2^3*l3 + 
         56/27*n*l2^3*l3*z3 + 185/144*n*l2^4 + 253/486*n*l2^4*z3 + 659/
         18*n*l1*l3^3 + 64/3*n*l1*l3^3*z3 + 107/6*n*l1*l2*l3^2 + 16/3*n
         *l1*l2*l3^2*z3 + 1415/72*n*l1*l2^2*l3 + 64/9*n*l1*l2^2*l3*z3
          + 325/72*n*l1*l2^3 + 40/27*n*l1*l2^3*z3 + 103/12*n*l1^2*l3^2
          + 4*n*l1^2*l3^2*z3 + 1871/108*n*l1^2*l2*l3 + 16/9*n*l1^2*l2*
         l3*z3 + 7075/1296*n*l1^2*l2^2 + 70/27*n*l1^2*l2^2*z3 + 43/9*n*
         l1^3*l3 + 8/3*n*l1^3*l3*z3 + 203/72*n*l1^3*l2 + 4/3*n*l1^3*l2*
         z3 + 2/9*n*l1^4 + 5/6*n*l1^4*z3 + 659/54*n^2*l2*l3^3 + 64/9*
         n^2*l2*l3^3*z3 + 109/18*n^2*l2^2*l3^2 + 4/3*n^2*l2^2*l3^2*z3
          + 7799/1944*n^2*l2^3*l3 + 56/81*n^2*l2^3*l3*z3 + 707/1296*n^2
         *l2^4 + 53/486*n^2*l2^4*z3 + 107/6*n^2*l1*l2*l3^2 + 16/3*n^2*
         l1*l2*l3^2*z3 + 239/24*n^2*l1*l2^2*l3 + 3361/1944*n^2*l1*l2^3
          + 32/81*n^2*l1*l2^3*z3 + 115/12*n^2*l1^2*l3^2 + 809/108*n^2*
         l1^2*l2*l3 + 16/9*n^2*l1^2*l2*l3*z3 + 143/72*n^2*l1^2*l2^2 + 
         10/27*n^2*l1^2*l2^2*z3 + 19/8*n^2*l1^3*l3 + 20/27*n^2*l1^3*l2
          + 4/9*n^2*l1^3*l2*z3 + 1/9*n^2*l1^4 + 461/108*n^3*l3^4 + 20/9
         *n^3*l3^4*z3 + 79/108*n^3*l2*l3^3 + 1423/432*n^3*l2^2*l3^2 + 4/
         9*n^3*l2^2*l3^2*z3 + 2441/1944*n^3*l2^3*l3 + 145/1296*n^3*l2^4
          + 4/243*n^3*l2^4*z3 + 184/27*n^3*l1*l2*l3^2 + 155/72*n^3*l1*
         l2^2*l3 + 541/1944*n^3*l1*l2^3 + 23/8*n^3*l1^2*l3^2 + 4/3*n^3*
         l1^2*l3^2*z3 + 151/72*n^3*l1^2*l2*l3 + 341/1296*n^3*l1^2*l2^2
          + 2/27*n^3*l1^2*l2^2*z3 + 3/4*n^3*l1^3*l3 + 19/216*n^3*l1^3*
         l2 - 1/18*n^3*l1^4 + 79/108*n^4*l2*l3^3 + 1579/1296*n^4*l2^2*
         l3^2 + 7/54*n^4*l2^3*l3 + 91/5832*n^4*l2^4 + 79/36*n^4*l1*l3^3
          + 1/36*n^4*l1*l2*l3^2 + 23/72*n^4*l1*l2^2*l3 + 1/48*n^4*l1^2*
         l3^2 + 7/18*n^4*l1^2*l2*l3 + 7/648*n^4*l1^2*l2^2 + 1/24*n^4*
         l1^3*l3 + 79/108*n^5*l2*l3^3 + 1/144*n^5*l2^2*l3^2 + 1/54*n^5*
         l2^3*l3 + 1/36*n^5*l1*l2*l3^2 + 1/72*n^5*l1^2*l2*l3 + 11/72*
         n^6*l3^4 + 1/432*n^6*l2^2*l3^2 + 1/144*n^6*l1^2*l3^2 )

       + h^4 * (  - 24581/486*l3^5 - 2480/27*l3^5*z5 + 352/27*l3^5*z4
          - 4664/81*l3^5*z3 - 15967/243*l2*l3^4 - 2560/27*l2*l3^4*z5 + 
         340/27*l2*l3^4*z4 - 4856/81*l2*l3^4*z3 - 78041/972*l2^2*l3^3
          - 3320/27*l2^2*l3^3*z5 + 392/27*l2^2*l3^3*z4 - 6284/81*l2^2*
         l3^3*z3 - 492007/8748*l2^3*l3^2 - 62200/729*l2^3*l3^2*z5 + 
         2270/243*l2^3*l3^2*z4 - 40340/729*l2^3*l3^2*z3 - 4471771/
         209952*l2^4*l3 - 71725/2187*l2^4*l3*z5 + 2083/729*l2^4*l3*z4
          - 93725/4374*l2^4*l3*z3 - 61433/17496*l2^5 - 40310/6561*l2^5*
         z5 + 1249/2916*l2^5*z4 - 50009/13122*l2^5*z3 - 36515/243*l1*l2
         *l3^3 - 20000/81*l1*l2*l3^3*z5 + 752/27*l1*l2*l3^3*z4 - 11792/
         81*l1*l2*l3^3*z3 - 11338/81*l1*l2^2*l3^2 - 5120/27*l1*l2^2*
         l3^2*z5 + 496/27*l1*l2^2*l3^2*z4 - 3416/27*l1*l2^2*l3^2*z3 - 
         667021/8748*l1*l2^3*l3 - 91480/729*l1*l2^3*l3*z5 + 2396/243*l1
         *l2^3*l3*z4 - 57556/729*l1*l2^3*l3*z3 - 102116/6561*l1*l2^4 - 
         21080/729*l1*l2^4*z5 + 53/27*l1*l2^4*z4 - 13096/729*l1*l2^4*z3
          - 7285/162*l1^2*l3^3 - 1360/27*l1^2*l3^3*z5 + 32/9*l1^2*l3^3*
         z4 - 712/27*l1^2*l3^3*z3 - 57097/486*l1^2*l2*l3^2 - 4640/27*
         l1^2*l2*l3^2*z5 + 440/27*l1^2*l2*l3^2*z4 - 332/3*l1^2*l2*l3^2*
         z3 - 600821/5832*l1^2*l2^2*l3 - 12680/81*l1^2*l2^2*l3*z5 + 746/
         81*l1^2*l2^2*l3*z4 - 8182/81*l1^2*l2^2*l3*z3 - 117593/4374*
         l1^2*l2^3 - 13960/243*l1^2*l2^3*z5 + 971/243*l1^2*l2^3*z4 - 
         2797/81*l1^2*l2^3*z3 - 2989/81*l1^3*l3^2 - 640/27*l1^3*l3^2*z5
          - 8/9*l1^3*l3^2*z4 - 608/27*l1^3*l3^2*z3 - 27793/486*l1^3*l2*
         l3 - 9280/81*l1^3*l2*l3*z5 + 208/27*l1^3*l2*l3*z4 - 5672/81*
         l1^3*l2*l3*z3 - 17588/729*l1^3*l2^2 - 13580/243*l1^3*l2^2*z5
          + 116/27*l1^3*l2^2*z4 - 8408/243*l1^3*l2^2*z3 - 5173/324*l1^4
         *l3 - 850/27*l1^4*l3*z5 + 17/9*l1^4*l3*z4 - 542/27*l1^4*l3*z3
          - 2350/243*l1^4*l2 - 2720/81*l1^4*l2*z5 + 145/54*l1^4*l2*z4
          - 1325/81*l1^4*l2*z3 - 70/27*l1^5 - 100/27*l1^5*z5 + l1^5*z4
          - 34/9*l1^5*z3 - 15967/243*n*l2*l3^4 - 2560/27*n*l2*l3^4*z5
          + 340/27*n*l2*l3^4*z4 - 4856/81*n*l2*l3^4*z3 - 329111/2916*n*
         l2^2*l3^3 - 34040/243*n*l2^2*l3^3*z5 + 1184/81*n*l2^2*l3^3*z4
          - 21596/243*n*l2^2*l3^3*z3 - 18814/243*n*l2^3*l3^2 - 55160/
         729*n*l2^3*l3^2*z5 + 1258/243*n*l2^3*l3^2*z4 - 39622/729*n*
         l2^3*l3^2*z3 - 3246853/104976*n*l2^4*l3 - 71735/2187*n*l2^4*l3
         *z5 + 1819/1458*n*l2^4*l3*z4 - 51010/2187*n*l2^4*l3*z3 - 
         755329/157464*n*l2^5 - 11990/2187*n*l2^5*z5 + 571/2187*n*l2^5*
         z4 - 17573/4374*n*l2^5*z3 - 15967/81*n*l1*l3^4 - 2560/9*n*l1*
         l3^4*z5 + 340/9*n*l1*l3^4*z4 - 4856/27*n*l1*l3^4*z3 - 13433/81
         *n*l1*l2*l3^3 - 4000/27*n*l1*l2*l3^3*z5 + 128/9*n*l1*l2*l3^3*
         z4 - 2912/27*n*l1*l2*l3^3*z3 - 229411/972*n*l1*l2^2*l3^2 - 
         6560/27*n*l1*l2^2*l3^2*z5 + 18*n*l1*l2^2*l3^2*z4 - 4580/27*n*
         l1*l2^2*l3^2*z3 - 1008079/8748*n*l1*l2^3*l3 - 25600/243*n*l1*
         l2^3*l3*z5 + 464/243*n*l1*l2^3*l3*z4 - 59630/729*n*l1*l2^3*l3*
         z3 - 560255/26244*n*l1*l2^4 - 18970/729*n*l1*l2^4*z5 + 4333/
         2916*n*l1*l2^4*z4 - 9265/486*n*l1*l2^4*z3 - 7285/108*n*l1^2*
         l3^3 - 680/9*n*l1^2*l3^3*z5 + 16/3*n*l1^2*l3^3*z4 - 356/9*n*
         l1^2*l3^3*z3 - 232043/972*n*l1^2*l2*l3^2 - 4480/27*n*l1^2*l2*
         l3^2*z5 + 104/27*n*l1^2*l2*l3^2*z4 - 3646/27*n*l1^2*l2*l3^2*z3
          - 1712935/11664*n*l1^2*l2^2*l3 - 11860/81*n*l1^2*l2^2*l3*z5
          + 325/81*n*l1^2*l2^2*l3*z4 - 3005/27*n*l1^2*l2^2*l3*z3 - 
         111301/2916*n*l1^2*l2^3 - 33560/729*n*l1^2*l2^3*z5 + 161/54*n*
         l1^2*l2^3*z4 - 52783/1458*n*l1^2*l2^3*z3 - 5014/81*n*l1^3*l3^2
          - 200/3*n*l1^3*l3^2*z5 + 40/9*n*l1^3*l3^2*z4 - 400/9*n*l1^3*
         l3^2*z3 - 91117/972*n*l1^3*l2*l3 - 6040/81*n*l1^3*l2*l3*z5 - 
         5570/81*n*l1^3*l2*l3*z3 - 168665/5832*n*l1^3*l2^2 - 13040/243*
         n*l1^3*l2^2*z5 + 44/9*n*l1^3*l2^2*z4 - 8767/243*n*l1^3*l2^2*z3
          - 7411/648*n*l1^4*l3 - 695/27*n*l1^4*l3*z5 + 5/2*n*l1^4*l3*z4
          - 409/27*n*l1^4*l3*z3 - 6961/486*n*l1^4*l2 - 20*n*l1^4*l2*z5
          + 11/4*n*l1^4*l2*z4 - 3209/162*n*l1^4*l2*z3 - 259/324*n*l1^5
          - 220/27*n*l1^5*z5 + 7/9*n*l1^5*z4 - 40/9*n*l1^5*z3 - 15967/
         243*n^2*l2*l3^4 - 2560/27*n^2*l2*l3^4*z5 + 340/27*n^2*l2*l3^4*
         z4 - 4856/81*n^2*l2*l3^4*z3 - 6527/108*n^2*l2^2*l3^3 - 440/9*
         n^2*l2^2*l3^3*z5 + 16/3*n^2*l2^2*l3^3*z4 - 1100/27*n^2*l2^2*
         l3^3*z3 - 254339/4374*n^2*l2^3*l3^2 - 31000/729*n^2*l2^3*l3^2*
         z5 + 134/81*n^2*l2^3*l3^2*z4 - 25214/729*n^2*l2^3*l3^2*z3 - 
         350345/17496*n^2*l2^4*l3 - 24835/2187*n^2*l2^4*l3*z5 - 154/243
         *n^2*l2^4*l3*z4 - 24694/2187*n^2*l2^4*l3*z3 - 15283/5832*n^2*
         l2^5 - 12895/6561*n^2*l2^5*z5 + 349/8748*n^2*l2^5*z4 - 24397/
         13122*n^2*l2^5*z3 - 13433/81*n^2*l1*l2*l3^3 - 4000/27*n^2*l1*
         l2*l3^3*z5 + 128/9*n^2*l1*l2*l3^3*z4 - 2912/27*n^2*l1*l2*l3^3*
         z3 - 40838/243*n^2*l1*l2^2*l3^2 - 6880/81*n^2*l1*l2^2*l3^2*z5
          - 26/9*n^2*l1*l2^2*l3^2*z4 - 6710/81*n^2*l1*l2^2*l3^2*z3 - 
         618583/8748*n^2*l1*l2^3*l3 - 26480/729*n^2*l1*l2^3*l3*z5 - 80/
         27*n^2*l1*l2^3*l3*z4 - 28025/729*n^2*l1*l2^3*l3*z3 - 76774/
         6561*n^2*l1*l2^4 - 16910/2187*n^2*l1*l2^4*z5 + 31/2916*n^2*l1*
         l2^4*z4 - 35671/4374*n^2*l1*l2^4*z3 - 3074/27*n^2*l1^2*l3^3 - 
         640/9*n^2*l1^2*l3^3*z5 + 32/3*n^2*l1^2*l3^3*z4 - 248/3*n^2*
         l1^2*l3^3*z3 - 62101/486*n^2*l1^2*l2*l3^2 - 2080/27*n^2*l1^2*
         l2*l3^2*z5 - 64/27*n^2*l1^2*l2*l3^2*z4 - 1720/27*n^2*l1^2*l2*
         l3^2*z3 - 200897/1944*n^2*l1^2*l2^2*l3 - 3020/81*n^2*l1^2*l2^2
         *l3*z5 - 7*n^2*l1^2*l2^2*l3*z4 - 4229/81*n^2*l1^2*l2^2*l3*z3
          - 25915/1458*n^2*l1^2*l2^3 - 3890/243*n^2*l1^2*l2^3*z5 + 295/
         486*n^2*l1^2*l2^3*z4 - 21023/1458*n^2*l1^2*l2^3*z3 - 52*n^2*
         l1^3*l3^2 - 160/9*n^2*l1^3*l3^2*z5 - 10/3*n^2*l1^3*l3^2*z4 - 
         170/9*n^2*l1^3*l3^2*z3 - 10624/243*n^2*l1^3*l2*l3 - 2600/81*
         n^2*l1^3*l2*l3*z5 - 8/9*n^2*l1^3*l2*l3*z4 - 2335/81*n^2*l1^3*
         l2*l3*z3 - 33883/1944*n^2*l1^3*l2^2 - 2860/243*n^2*l1^3*l2^2*
         z5 + 52/81*n^2*l1^3*l2^2*z4 - 122/9*n^2*l1^3*l2^2*z3 - 20125/
         1296*n^2*l1^4*l3 - 20/27*n^2*l1^4*l3*z5 - 31/18*n^2*l1^4*l3*z4
          - 71/9*n^2*l1^4*l3*z3 - 875/243*n^2*l1^4*l2 - 925/81*n^2*l1^4
         *l2*z5 + 151/108*n^2*l1^4*l2*z4 - 131/18*n^2*l1^4*l2*z3 - 769/
         648*n^2*l1^5 - 10/27*n^2*l1^5*z5 + 1/36*n^2*l1^5*z4 - 61/54*
         n^2*l1^5*z3 - 10057/486*n^3*l3^5 - 2200/81*n^3*l3^5*z5 + 124/
         27*n^3*l3^5*z4 - 1528/81*n^3*l3^5*z3 - 1319/162*n^3*l2*l3^4 - 
         400/81*n^3*l2*l3^4*z5 + 38/27*n^3*l2*l3^4*z4 - 184/27*n^3*l2*
         l3^4*z3 - 23287/648*n^3*l2^2*l3^3 - 2120/81*n^3*l2^2*l3^3*z5
          + 100/27*n^3*l2^2*l3^3*z4 - 2044/81*n^3*l2^2*l3^3*z3 - 17906/
         729*n^3*l2^3*l3^2 - 8000/729*n^3*l2^3*l3^2*z5 - 44/243*n^3*
         l2^3*l3^2*z4 - 9820/729*n^3*l2^3*l3^2*z3 - 1472435/209952*n^3*
         l2^4*l3 - 4540/2187*n^3*l2^4*l3*z5 - 655/1458*n^3*l2^4*l3*z4
          - 847/243*n^3*l2^4*l3*z3 - 117029/157464*n^3*l2^5 - 2060/6561
         *n^3*l2^5*z5 - 145/8748*n^3*l2^5*z4 - 6589/13122*n^3*l2^5*z3
          - 20123/243*n^3*l1*l2*l3^3 - 4160/81*n^3*l1*l2*l3^3*z5 + 232/
         27*n^3*l1*l2*l3^3*z4 - 1624/27*n^3*l1*l2*l3^3*z3 - 51127/972*
         n^3*l1*l2^2*l3^2 - 1280/81*n^3*l1*l2^2*l3^2*z5 - 82/27*n^3*l1*
         l2^2*l3^2*z4 - 650/27*n^3*l1*l2^2*l3^2*z3 - 38659/1458*n^3*l1*
         l2^3*l3 - 2560/729*n^3*l1*l2^3*l3*z5 - 692/243*n^3*l1*l2^3*l3*
         z4 - 7816/729*n^3*l1*l2^3*l3*z3 - 17983/6561*n^3*l1*l2^4 - 
         2510/2187*n^3*l1*l2^4*z5 - 98/729*n^3*l1*l2^4*z4 - 3598/2187*
         n^3*l1*l2^4*z3 - 7789/324*n^3*l1^2*l3^3 - 680/27*n^3*l1^2*l3^3
         *z5 + 16/9*n^3*l1^2*l3^3*z4 - 382/27*n^3*l1^2*l3^3*z3 - 60193/
         972*n^3*l1^2*l2*l3^2 - 400/27*n^3*l1^2*l2*l3^2*z5 - 110/27*n^3
         *l1^2*l2*l3^2*z4 - 781/27*n^3*l1^2*l2*l3^2*z3 - 20104/729*n^3*
         l1^2*l2^2*l3 - 20/3*n^3*l1^2*l2^2*l3*z5 - 280/81*n^3*l1^2*l2^2
         *l3*z4 - 896/81*n^3*l1^2*l2^2*l3*z3 - 94255/17496*n^3*l1^2*
         l2^3 - 1270/729*n^3*l1^2*l2^3*z5 - 139/486*n^3*l1^2*l2^3*z4 - 
         3809/1458*n^3*l1^2*l2^3*z3 - 3193/324*n^3*l1^3*l3^2 - 160/27*
         n^3*l1^3*l3^2*z5 - 4/9*n^3*l1^3*l3^2*z4 - 56/9*n^3*l1^3*l3^2*
         z3 - 8963/324*n^3*l1^3*l2*l3 - 104/27*n^3*l1^3*l2*l3*z4 - 179/
         27*n^3*l1^3*l2*l3*z3 - 14311/5832*n^3*l1^3*l2^2 - 560/243*n^3*
         l1^3*l2^2*z5 + 13/81*n^3*l1^3*l2^2*z4 - 194/81*n^3*l1^3*l2^2*
         z3 - 2081/864*n^3*l1^4*l3 - 40/27*n^3*l1^4*l3*z5 - 1/9*n^3*
         l1^4*l3*z4 - 79/54*n^3*l1^4*l3*z3 - 347/243*n^3*l1^4*l2 - 5/27
         *n^3*l1^4*l2*z5 - 4/27*n^3*l1^4*l2*z4 - 56/81*n^3*l1^4*l2*z3
          + 5/18*n^3*l1^5 - 20/27*n^3*l1^5*z5 + 1/9*n^3*l1^5*z4 - 8/27*
         n^3*l1^5*z3 - 1319/162*n^4*l2*l3^4 - 400/81*n^4*l2*l3^4*z5 + 
         38/27*n^4*l2*l3^4*z4 - 184/27*n^4*l2*l3^4*z3 - 47069/2916*n^4*
         l2^2*l3^3 - 2240/243*n^4*l2^2*l3^3*z5 + 136/81*n^4*l2^2*l3^3*
         z4 - 107/9*n^4*l2^2*l3^3*z3 - 79663/17496*n^4*l2^3*l3^2 - 640/
         729*n^4*l2^3*l3^2*z5 - 46/243*n^4*l2^3*l3^2*z4 - 1405/486*n^4*
         l2^3*l3^2*z3 - 341507/209952*n^4*l2^4*l3 - 140/729*n^4*l2^4*l3
         *z5 - 113/729*n^4*l2^4*l3*z4 - 1847/2187*n^4*l2^4*l3*z3 - 7751/
         78732*n^4*l2^5 - 335/13122*n^4*l2^5*z5 - 47/8748*n^4*l2^5*z4
          - 1009/13122*n^4*l2^5*z3 - 1319/54*n^4*l1*l3^4 - 400/27*n^4*
         l1*l3^4*z5 + 38/9*n^4*l1*l3^4*z4 - 184/9*n^4*l1*l3^4*z3 - 301/
         108*n^4*l1*l2*l3^3 - 70/27*n^4*l1*l2*l3^3*z3 - 14329/972*n^4*
         l1*l2^2*l3^2 - 160/81*n^4*l1*l2^2*l3^2*z5 - 2/3*n^4*l1*l2^2*
         l3^2*z4 - 257/27*n^4*l1*l2^2*l3^2*z3 - 2705/729*n^4*l1*l2^3*l3
          - 176/243*n^4*l1*l2^3*l3*z4 - 868/729*n^4*l1*l2^3*l3*z3 - 427/
         972*n^4*l1*l2^4 - 115/2187*n^4*l1*l2^4*z5 - 10/243*n^4*l1*l2^4
         *z4 - 103/729*n^4*l1*l2^4*z3 - 7/3*n^4*l1^2*l3^3 - 13/9*n^4*
         l1^2*l3^3*z3 - 13301/1944*n^4*l1^2*l2*l3^2 - 80/27*n^4*l1^2*l2
         *l3^2*z5 - 8/27*n^4*l1^2*l2*l3^2*z4 - 341/54*n^4*l1^2*l2*l3^2*
         z3 - 26513/2916*n^4*l1^2*l2^2*l3 - 106/81*n^4*l1^2*l2^2*l3*z4
          - 85/81*n^4*l1^2*l2^2*l3*z3 - 4559/8748*n^4*l1^2*l2^3 - 100/
         729*n^4*l1^2*l2^3*z5 - 2/81*n^4*l1^2*l2^3*z4 - 317/1458*n^4*
         l1^2*l2^3*z3 - 572/81*n^4*l1^3*l3^2 - 4/9*n^4*l1^3*l3^2*z4 - 
         31/9*n^4*l1^3*l3^2*z3 - 787/243*n^4*l1^3*l2*l3 - 16/27*n^4*
         l1^3*l2*l3*z4 - 17/27*n^4*l1^3*l2*l3*z3 - 2591/5832*n^4*l1^3*
         l2^2 - 8/81*n^4*l1^3*l2^2*z4 - 14/243*n^4*l1^3*l2^2*z3 - 5695/
         2592*n^4*l1^4*l3 - 7/18*n^4*l1^4*l3*z4 + 2/9*n^4*l1^4*l3*z3 + 
         187/972*n^4*l1^4*l2 - 5/81*n^4*l1^4*l2*z5 + 1/27*n^4*l1^4*l2*
         z4 - 8/81*n^4*l1^4*l2*z3 + 7/72*n^4*l1^5 - 1319/162*n^5*l2*
         l3^4 - 400/81*n^5*l2*l3^4*z5 + 38/27*n^5*l2*l3^4*z4 - 184/27*
         n^5*l2*l3^4*z3 - 133/216*n^5*l2^2*l3^3 - 22/27*n^5*l2^2*l3^3*
         z3 - 421/486*n^5*l2^3*l3^2 - 80/729*n^5*l2^3*l3^2*z5 - 2/81*
         n^5*l2^3*l3^2*z4 - 229/243*n^5*l2^3*l3^2*z3 - 13007/104976*n^5
         *l2^4*l3 - 13/486*n^5*l2^4*l3*z4 - 467/4374*n^5*l2^4*l3*z3 - 
         169/13122*n^5*l2^5 - 5/4374*n^5*l2^5*z5 - 2/2187*n^5*l2^5*z4
          - 71/13122*n^5*l2^5*z3 - 301/108*n^5*l1*l2*l3^3 - 70/27*n^5*
         l1*l2*l3^3*z3 + 239/972*n^5*l1*l2^2*l3^2 - 34/27*n^5*l1*l2^2*
         l3^2*z3 - 182/243*n^5*l1*l2^3*l3 - 8/81*n^5*l1*l2^3*l3*z4 + 46/
         729*n^5*l1*l2^3*l3*z3 - 143/8748*n^5*l1*l2^4 - 10/2187*n^5*l1*
         l2^4*z3 + 35/72*n^5*l1^2*l3^3 - n^5*l1^2*l3^3*z3 - 5741/1944*
         n^5*l1^2*l2*l3^2 - 2/27*n^5*l1^2*l2*l3^2*z4 - 53/54*n^5*l1^2*
         l2*l3^2*z3 - 1087/1296*n^5*l1^2*l2^2*l3 - 1/9*n^5*l1^2*l2^2*l3
         *z4 - 1/81*n^5*l1^2*l2^2*l3*z3 - 905/17496*n^5*l1^2*l2^3 - 2/
         243*n^5*l1^2*l2^3*z4 + 1/243*n^5*l1^2*l2^3*z3 - 25/108*n^5*
         l1^3*l3^2 + 1/9*n^5*l1^3*l3^2*z3 - 715/972*n^5*l1^3*l2*l3 - 4/
         27*n^5*l1^3*l2*l3*z4 + 5/27*n^5*l1^3*l2*l3*z3 + 67/864*n^5*
         l1^4*l3 - 5/54*n^5*l1^4*l3*z3 + 5/108*n^5*l1^4*l2 - 395/243*
         n^6*l3^5 - 80/81*n^6*l3^5*z5 + 10/27*n^6*l3^5*z4 - 14/9*n^6*
         l3^5*z3 + 7/243*n^6*l2*l3^4 - 1/27*n^6*l2*l3^4*z3 - 25/243*n^6
         *l2^2*l3^3 - 34/81*n^6*l2^2*l3^3*z3 + 505/8748*n^6*l2^3*l3^2
          - 40/243*n^6*l2^3*l3^2*z3 - 2687/104976*n^6*l2^4*l3 - 2/729*
         n^6*l2^4*l3*z4 + 1/486*n^6*l2^4*l3*z3 - 29/39366*n^6*l2^5 - 1/
         6561*n^6*l2^5*z3 + 409/972*n^6*l1*l2*l3^3 - 20/27*n^6*l1*l2*
         l3^3*z3 - 50/243*n^6*l1*l2^2*l3^2 + 8/81*n^6*l1*l2^2*l3^2*z3
          - 1/27*n^6*l1*l2^3*l3 + 1/729*n^6*l1*l2^3*l3*z3 - 7/9*n^6*
         l1^2*l3^3 - 13/27*n^6*l1^2*l3^3*z3 - 125/648*n^6*l1^2*l2*l3^2
          + 5/54*n^6*l1^2*l2*l3^2*z3 - 155/1458*n^6*l1^2*l2^2*l3 - 1/81
         *n^6*l1^2*l2^2*l3*z4 + 1/27*n^6*l1^2*l2^2*l3*z3 - 25/324*n^6*
         l1^3*l3^2 + 1/27*n^6*l1^3*l3^2*z3 + 47/864*n^6*l1^4*l3 + 7/243
         *n^7*l2*l3^4 - 1/27*n^7*l2*l3^4*z3 + 503/5832*n^7*l2^2*l3^3 - 
         11/81*n^7*l2^2*l3^3*z3 - 25/2187*n^7*l2^3*l3^2 + 4/729*n^7*
         l2^3*l3^2*z3 - 133/69984*n^7*l2^4*l3 + 1/4374*n^7*l2^4*l3*z3
          + 7/81*n^7*l1*l3^4 - 1/9*n^7*l1*l3^4*z3 - 25/972*n^7*l1*l2^2*
         l3^2 + 1/81*n^7*l1*l2^2*l3^2*z3 - 25/648*n^7*l1^2*l2*l3^2 + 1/
         54*n^7*l1^2*l2*l3^2*z3 + 7/243*n^8*l2*l3^4 - 1/27*n^8*l2*l3^4*
         z3 - 25/17496*n^8*l2^3*l3^2 + 1/1458*n^8*l2^3*l3^2*z3 + 5/3888
         *n^9*l3^5 )

       + h^5 * ( 17158/81*l3^6 + 25774/27*l3^6*z7 - 6200/27*l3^6*z6 + 
         55028/81*l3^6*z5 - 880/9*l3^6*z4 + 27382/81*l3^6*z3 + 1088/27*
         l3^6*z3^2 + 537437/1458*l2*l3^5 + 11564/9*l2*l3^5*z7 - 24050/
         81*l2*l3^5*z6 + 75236/81*l2*l3^5*z5 - 10177/81*l2*l3^5*z4 + 
         116759/243*l2*l3^5*z3 + 3148/81*l2*l3^5*z3^2 + 393181/729*l2^2
         *l3^4 + 107065/54*l2^2*l3^4*z7 - 101675/243*l2^2*l3^4*z6 + 
         336947/243*l2^2*l3^4*z5 - 85127/486*l2^2*l3^4*z4 + 535922/729*
         l2^2*l3^4*z3 + 18166/243*l2^2*l3^4*z3^2 + 2886415/5832*l2^3*
         l3^3 + 49588/27*l2^3*l3^3*z7 - 801875/2187*l2^3*l3^3*z6 + 
         34478/27*l2^3*l3^3*z5 - 225745/1458*l2^3*l3^3*z4 + 3057943/
         4374*l2^3*l3^3*z3 + 155890/2187*l2^3*l3^3*z3^2 + 43315369/
         157464*l2^4*l3^2 + 680561/648*l2^4*l3^2*z7 - 2477425/13122*
         l2^4*l3^2*z6 + 2097853/2916*l2^4*l3^2*z5 - 714539/8748*l2^4*
         l3^2*z4 + 7053803/17496*l2^4*l3^2*z3 + 285934/6561*l2^4*l3^2*
         z3^2 + 111083843/1259712*l2^5*l3 + 1075207/2916*l2^5*l3*z7 - 
         3206225/52488*l2^5*l3*z6 + 6586723/26244*l2^5*l3*z5 - 304249/
         11664*l2^5*l3*z4 + 14040445/104976*l2^5*l3*z3 + 436787/26244*
         l2^5*l3*z3^2 + 281933713/22674816*l2^6 + 3961111/69984*l2^6*z7
          - 947375/104976*l2^6*z6 + 36468781/944784*l2^6*z5 - 2442899/
         629856*l2^6*z4 + 4578377/236196*l2^6*z3 + 422869/157464*l2^6*
         z3^2 + 1903/2*l1*l2*l3^4 + 11270/3*l1*l2*l3^4*z7 - 61850/81*l1
         *l2*l3^4*z6 + 68128/27*l1*l2*l3^4*z5 - 24017/81*l1*l2*l3^4*z4
          + 105043/81*l1*l2*l3^4*z3 + 12332/81*l1*l2*l3^4*z3^2 + 
         3621865/2916*l1*l2^2*l3^3 + 114464/27*l1*l2^2*l3^3*z7 - 190400/
         243*l1*l2^2*l3^3*z6 + 78416/27*l1*l2^2*l3^3*z5 - 26752/81*l1*
         l2^2*l3^3*z4 + 44948/27*l1*l2^2*l3^3*z3 + 37888/243*l1*l2^2*
         l3^3*z3^2 + 51679325/52488*l1*l2^3*l3^2 + 104713/27*l1*l2^3*
         l3^2*z7 - 1433875/2187*l1*l2^3*l3^2*z6 + 5674940/2187*l1*l2^3*
         l3^2*z5 - 403001/1458*l1*l2^3*l3^2*z4 + 6282865/4374*l1*l2^3*
         l3^2*z3 + 383354/2187*l1*l2^3*l3^2*z3^2 + 62738851/157464*l1*
         l2^4*l3 + 1246609/729*l1*l2^4*l3*z7 - 1782550/6561*l1*l2^4*l3*
         z6 + 7584119/6561*l1*l2^4*l3*z5 - 84520/729*l1*l2^4*l3*z4 + 
         7998581/13122*l1*l2^4*l3*z3 + 530912/6561*l1*l2^4*l3*z3^2 + 
         85268773/1259712*l1*l2^5 + 5751473/17496*l1*l2^5*z7 - 8245375/
         157464*l1*l2^5*z6 + 2912965/13122*l1*l2^5*z5 - 2378201/104976*
         l1*l2^5*z4 + 3812537/34992*l1*l2^5*z3 + 1305913/78732*l1*l2^5*
         z3^2 + 34949/108*l1^2*l3^4 + 7595/9*l1^2*l3^4*z7 - 11000/81*
         l1^2*l3^4*z6 + 44282/81*l1^2*l3^4*z5 - 3343/81*l1^2*l3^4*z4 + 
         72203/243*l1^2*l3^4*z3 + 1144/81*l1^2*l3^4*z3^2 + 5873687/5832
         *l1^2*l2*l3^3 + 32536/9*l1^2*l2*l3^3*z7 - 5800/9*l1^2*l2*l3^3*
         z6 + 586268/243*l1^2*l2*l3^3*z5 - 256*l1^2*l2*l3^3*z4 + 37178/
         27*l1^2*l2*l3^3*z3 + 12016/81*l1^2*l2*l3^3*z3^2 + 15578233/
         11664*l1^2*l2^2*l3^2 + 135142/27*l1^2*l2^2*l3^2*z7 - 179575/
         243*l1^2*l2^2*l3^2*z6 + 2357984/729*l1^2*l2^2*l3^2*z5 - 154249/
         486*l1^2*l2^2*l3^2*z4 + 153736/81*l1^2*l2^2*l3^2*z3 + 18530/81
         *l1^2*l2^2*l3^2*z3^2 + 8272465/11664*l1^2*l2^3*l3 + 785225/243
         *l1^2*l2^3*l3*z7 - 1088425/2187*l1^2*l2^3*l3*z6 + 1584746/729*
         l1^2*l2^3*l3*z5 - 917897/4374*l1^2*l2^3*l3*z4 + 2423063/2187*
         l1^2*l2^3*l3*z3 + 368090/2187*l1^2*l2^3*l3*z3^2 + 192438557/
         1259712*l1^2*l2^4 + 4669357/5832*l1^2*l2^4*z7 - 3347425/26244*
         l1^2*l2^4*z6 + 28004593/52488*l1^2*l2^4*z5 - 218243/3888*l1^2*
         l2^4*z4 + 9052051/34992*l1^2*l2^4*z3 + 274328/6561*l1^2*l2^4*
         z3^2 + 17807/54*l1^3*l3^3 + 6664/9*l1^3*l3^3*z7 - 1900/27*l1^3
         *l3^3*z6 + 13712/27*l1^3*l3^3*z5 - 946/27*l1^3*l3^3*z4 + 30482/
         81*l1^3*l3^3*z3 + 520/27*l1^3*l3^3*z3^2 + 244253/324*l1^3*l2*
         l3^2 + 29008/9*l1^3*l2*l3^2*z7 - 113950/243*l1^3*l2*l3^2*z6 + 
         497696/243*l1^3*l2*l3^2*z5 - 15839/81*l1^3*l2*l3^2*z4 + 93301/
         81*l1^3*l2*l3^2*z3 + 44420/243*l1^3*l2*l3^2*z3^2 + 22603705/
         34992*l1^3*l2^2*l3 + 83839/27*l1^3*l2^2*l3*z7 - 334375/729*
         l1^3*l2^2*l3*z6 + 501934/243*l1^3*l2^2*l3*z5 - 97673/486*l1^3*
         l2^2*l3*z4 + 1536845/1458*l1^3*l2^2*l3*z3 + 128042/729*l1^3*
         l2^2*l3*z3^2 + 19018235/104976*l1^3*l2^3 + 518959/486*l1^3*
         l2^3*z7 - 3125/18*l1^3*l2^3*z6 + 1532051/2187*l1^3*l2^3*z5 - 
         75007/972*l1^3*l2^3*z4 + 2880691/8748*l1^3*l2^3*z3 + 14725/243
         *l1^3*l2^3*z3^2 + 758719/3888*l1^4*l3^2 + 3577/4*l1^4*l3^2*z7
          - 19025/162*l1^4*l3^2*z6 + 85901/162*l1^4*l3^2*z5 - 455/9*
         l1^4*l3^2*z4 + 104965/324*l1^4*l3^2*z3 + 4619/81*l1^4*l3^2*
         z3^2 + 13079537/46656*l1^4*l2*l3 + 84035/54*l1^4*l2*l3*z7 - 
         120925/486*l1^4*l2*l3*z6 + 524291/486*l1^4*l2*l3*z5 - 10523/
         108*l1^4*l2*l3*z4 + 447197/972*l1^4*l2*l3*z3 + 23665/243*l1^4*
         l2*l3*z3^2 + 34525403/279936*l1^4*l2^2 + 525329/648*l1^4*l2^2*
         z7 - 10025/72*l1^4*l2^2*z6 + 3064171/5832*l1^4*l2^2*z5 - 31099/
         486*l1^4*l2^2*z4 + 2935003/11664*l1^4*l2^2*z3 + 42413/972*l1^4
         *l2^2*z3^2 + 27371/486*l1^5*l3 + 2548/9*l1^5*l3*z7 - 3275/81*
         l1^5*l3*z6 + 14405/81*l1^5*l3*z5 - 1993/81*l1^5*l3*z4 + 15565/
         162*l1^5*l3*z3 + 1462/81*l1^5*l3*z3^2 + 2031773/46656*l1^5*l2
          + 35231/108*l1^5*l2*z7 - 4925/81*l1^5*l2*z6 + 33655/162*l1^5*
         l2*z5 - 9395/324*l1^5*l2*z4 + 97999/972*l1^5*l2*z3 + 554/27*
         l1^5*l2*z3^2 + 751/108*l1^6 + 8575/144*l1^6*z7 - 25/2*l1^6*z6
          + 13021/324*l1^6*z5 - 1219/216*l1^6*z4 + 11819/648*l1^6*z3 + 
         55/27*l1^6*z3^2 + 537437/1458*n*l2*l3^5 + 11564/9*n*l2*l3^5*z7
          - 24050/81*n*l2*l3^5*z6 + 75236/81*n*l2*l3^5*z5 - 10177/81*n*
         l2*l3^5*z4 + 116759/243*n*l2*l3^5*z3 + 3148/81*n*l2*l3^5*z3^2
          + 4793251/5832*n*l2^2*l3^4 + 132055/54*n*l2^2*l3^4*z7 - 
         118150/243*n*l2^2*l3^4*z6 + 420113/243*n*l2^2*l3^4*z5 - 10843/
         54*n*l2^2*l3^4*z4 + 1388593/1458*n*l2^2*l3^4*z3 + 5224/81*n*
         l2^2*l3^4*z3^2 + 82404217/104976*n*l2^3*l3^3 + 485296/243*n*
         l2^3*l3^3*z7 - 728675/2187*n*l2^3*l3^3*z6 + 3134656/2187*n*
         l2^3*l3^3*z5 - 24329/162*n*l2^3*l3^3*z4 + 3829189/4374*n*l2^3*
         l3^3*z3 + 87442/2187*n*l2^3*l3^3*z3^2 + 297720125/629856*n*
         l2^4*l3^2 + 811979/648*n*l2^4*l3^2*z7 - 1551125/8748*n*l2^4*
         l3^2*z6 + 7855009/8748*n*l2^4*l3^2*z5 - 245365/2916*n*l2^4*
         l3^2*z4 + 9573797/17496*n*l2^4*l3^2*z3 + 128263/4374*n*l2^4*
         l3^2*z3^2 + 95605831/629856*n*l2^5*l3 + 100058/243*n*l2^5*l3*
         z7 - 2897075/52488*n*l2^5*l3*z6 + 12203311/39366*n*l2^5*l3*z5
          - 330593/11664*n*l2^5*l3*z4 + 18969275/104976*n*l2^5*l3*z3 + 
         229477/26244*n*l2^5*l3*z3^2 + 58673581/2834352*n*l2^6 + 
         13104119/209952*n*l2^6*z7 - 1036475/104976*n*l2^6*z6 + 647231/
         13122*n*l2^6*z5 - 3162755/629856*n*l2^6*z4 + 24810281/944784*n
         *l2^6*z3 + 192437/157464*n*l2^6*z3^2 + 537437/486*n*l1*l3^5 + 
         11564/3*n*l1*l3^5*z7 - 24050/27*n*l1*l3^5*z6 + 75236/27*n*l1*
         l3^5*z5 - 10177/27*n*l1*l3^5*z4 + 116759/81*n*l1*l3^5*z3 + 
         3148/27*n*l1*l3^5*z3^2 + 1314497/972*n*l1*l2*l3^4 + 28420/9*n*
         l1*l2*l3^4*z7 - 50800/81*n*l1*l2*l3^4*z6 + 193588/81*n*l1*l2*
         l3^4*z5 - 23105/81*n*l1*l2*l3^4*z4 + 343066/243*n*l1*l2*l3^4*
         z3 + 2768/81*n*l1*l2*l3^4*z3^2 + 6894935/2916*n*l1*l2^2*l3^3
          + 167776/27*n*l1*l2^2*l3^3*z7 - 258175/243*n*l1*l2^2*l3^3*z6
          + 1079938/243*n*l1*l2^2*l3^3*z5 - 75541/162*n*l1*l2^2*l3^3*z4
          + 1295927/486*n*l1*l2^2*l3^3*z3 + 31514/243*n*l1*l2^2*l3^3*
         z3^2 + 94708603/52488*n*l1*l2^3*l3^2 + 355250/81*n*l1*l2^3*
         l3^2*z7 - 1238500/2187*n*l1*l2^3*l3^2*z6 + 772436/243*n*l1*
         l2^3*l3^2*z5 - 421459/1458*n*l1*l2^3*l3^2*z4 + 4469252/2187*n*
         l1*l2^3*l3^2*z3 + 181136/2187*n*l1*l2^3*l3^2*z3^2 + 886579399/
         1259712*n*l1*l2^4*l3 + 616469/324*n*l1*l2^4*l3*z7 - 4560575/
         17496*n*l1*l2^4*l3*z6 + 38616559/26244*n*l1*l2^4*l3*z5 - 
         4731593/34992*n*l1*l2^4*l3*z4 + 29542993/34992*n*l1*l2^4*l3*z3
          + 114703/2916*n*l1*l2^4*l3*z3^2 + 47935867/419904*n*l1*l2^5
          + 3107825/8748*n*l1*l2^5*z7 - 765875/13122*n*l1*l2^5*z6 + 
         5604026/19683*n*l1*l2^5*z5 - 1057021/34992*n*l1*l2^5*z4 + 
         11776825/78732*n*l1*l2^5*z3 + 44609/6561*n*l1*l2^5*z3^2 + 
         34949/72*n*l1^2*l3^4 + 7595/6*n*l1^2*l3^4*z7 - 5500/27*n*l1^2*
         l3^4*z6 + 22141/27*n*l1^2*l3^4*z5 - 3343/54*n*l1^2*l3^4*z4 + 
         72203/162*n*l1^2*l3^4*z3 + 572/27*n*l1^2*l3^4*z3^2 + 29135827/
         11664*n*l1^2*l2*l3^3 + 48020/9*n*l1^2*l2*l3^3*z7 - 59450/81*n*
         l1^2*l2*l3^3*z6 + 914054/243*n*l1^2*l2*l3^3*z5 - 353*n*l1^2*l2
         *l3^3*z4 + 205298/81*n*l1^2*l2*l3^3*z3 + 4316/81*n*l1^2*l2*
         l3^3*z3^2 + 168695117/69984*n*l1^2*l2^2*l3^2 + 156898/27*n*
         l1^2*l2^2*l3^2*z7 - 1525/2*n*l1^2*l2^2*l3^2*z6 + 117242/27*n*
         l1^2*l2^2*l3^2*z5 - 124673/324*n*l1^2*l2^2*l3^2*z4 + 1989425/
         729*n*l1^2*l2^2*l3^2*z3 + 27011/243*n*l1^2*l2^2*l3^2*z3^2 + 
         183229465/139968*n*l1^2*l2^3*l3 + 1690157/486*n*l1^2*l2^3*l3*
         z7 - 337150/729*n*l1^2*l2^3*l3*z6 + 5963245/2187*n*l1^2*l2^3*
         l3*z5 - 248155/972*n*l1^2*l2^3*l3*z4 + 13977709/8748*n*l1^2*
         l2^3*l3*z3 + 16454/243*n*l1^2*l2^3*l3*z3^2 + 80012317/314928*n
         *l1^2*l2^4 + 2488465/2916*n*l1^2*l2^4*z7 - 293125/1944*n*l1^2*
         l2^4*z6 + 73050457/104976*n*l1^2*l2^4*z5 - 1800133/23328*n*
         l1^2*l2^4*z4 + 73577773/209952*n*l1^2*l2^4*z3 + 12610/729*n*
         l1^2*l2^4*z3^2 + 141205/216*n*l1^3*l3^3 + 4900/3*n*l1^3*l3^3*
         z7 - 700/3*n*l1^3*l3^3*z6 + 86812/81*n*l1^3*l3^3*z5 - 890/9*n*
         l1^3*l3^3*z4 + 55760/81*n*l1^3*l3^3*z3 + 1160/27*n*l1^3*l3^3*
         z3^2 + 18280247/11664*n*l1^3*l2*l3^2 + 31262/9*n*l1^3*l2*l3^2*
         z7 - 84925/243*n*l1^3*l2*l3^2*z6 + 605318/243*n*l1^3*l2*l3^2*
         z5 - 35563/162*n*l1^3*l2*l3^2*z4 + 866123/486*n*l1^3*l2*l3^2*
         z3 + 17414/243*n*l1^3*l2*l3^2*z3^2 + 39494357/34992*n*l1^3*
         l2^2*l3 + 180173/54*n*l1^3*l2^2*l3*z7 - 754075/1458*n*l1^3*
         l2^2*l3*z6 + 663575/243*n*l1^3*l2^2*l3*z5 - 64069/243*n*l1^3*
         l2^2*l3*z4 + 1063823/729*n*l1^3*l2^2*l3*z3 + 62713/729*n*l1^3*
         l2^2*l3*z3^2 + 125574665/419904*n*l1^3*l2^3 + 544831/486*n*
         l1^3*l2^3*z7 - 1861375/8748*n*l1^3*l2^3*z6 + 222350/243*n*l1^3
         *l2^3*z5 - 885/8*n*l1^3*l2^3*z4 + 7992661/17496*n*l1^3*l2^3*z3
          + 95617/4374*n*l1^3*l2^3*z3^2 + 1086841/3888*n*l1^4*l3^2 + 
         17101/24*n*l1^4*l3^2*z7 - 42425/324*n*l1^4*l3^2*z6 + 216719/
         324*n*l1^4*l3^2*z5 - 3143/54*n*l1^4*l3^2*z4 + 65873/216*n*l1^4
         *l3^2*z3 + 2927/162*n*l1^4*l3^2*z3^2 + 2709305/5184*n*l1^4*l2*
         l3 + 172627/108*n*l1^4*l2*l3*z7 - 24925/108*n*l1^4*l2*l3*z6 + 
         1197871/972*n*l1^4*l2*l3*z5 - 46195/324*n*l1^4*l2*l3*z4 + 
         1506835/1944*n*l1^4*l2*l3*z3 + 6475/162*n*l1^4*l2*l3*z3^2 + 
         12794059/69984*n*l1^4*l2^2 + 30331/36*n*l1^4*l2^2*z7 - 2140075/
         11664*n*l1^4*l2^2*z6 + 8174131/11664*n*l1^4*l2^2*z5 - 21989/
         243*n*l1^4*l2^2*z4 + 7602419/23328*n*l1^4*l2^2*z3 + 117313/
         5832*n*l1^4*l2^2*z3^2 + 1191785/15552*n*l1^5*l3 + 3136/9*n*
         l1^5*l3*z7 - 23375/324*n*l1^5*l3*z6 + 24280/81*n*l1^5*l3*z5 - 
         293/9*n*l1^5*l3*z4 + 46823/324*n*l1^5*l3*z3 + 2705/162*n*l1^5*
         l3*z3^2 + 187313/2916*n*l1^5*l2 + 18179/54*n*l1^5*l2*z7 - 
         75725/972*n*l1^5*l2*z6 + 281995/972*n*l1^5*l2*z5 - 3061/72*n*
         l1^5*l2*z4 + 265913/1944*n*l1^5*l2*z3 + 2141/486*n*l1^5*l2*
         z3^2 + 28357/3888*n*l1^6 + 16219/288*n*l1^6*z7 - 4925/324*n*
         l1^6*z6 + 14525/324*n*l1^6*z5 - 1675/216*n*l1^6*z4 + 14281/648
         *n*l1^6*z3 + 335/162*n*l1^6*z3^2 + 537437/1458*n^2*l2*l3^5 + 
         11564/9*n^2*l2*l3^5*z7 - 24050/81*n^2*l2*l3^5*z6 + 75236/81*
         n^2*l2*l3^5*z5 - 10177/81*n^2*l2*l3^5*z4 + 116759/243*n^2*l2*
         l3^5*z3 + 3148/81*n^2*l2*l3^5*z3^2 + 249989/486*n^2*l2^2*l3^4
          + 20825/18*n^2*l2^2*l3^4*z7 - 19900/81*n^2*l2^2*l3^4*z6 + 
         74653/81*n^2*l2^2*l3^4*z5 - 9881/81*n^2*l2^2*l3^4*z4 + 270863/
         486*n^2*l2^2*l3^4*z3 + 812/81*n^2*l2^2*l3^4*z3^2 + 23110519/
         34992*n^2*l2^3*l3^3 + 330848/243*n^2*l2^3*l3^3*z7 - 474625/
         2187*n^2*l2^3*l3^3*z6 + 768658/729*n^2*l2^3*l3^3*z5 - 2017/18*
         n^2*l2^3*l3^3*z4 + 2923519/4374*n^2*l2^3*l3^3*z3 + 18854/2187*
         n^2*l2^3*l3^3*z3^2 + 483221765/1259712*n^2*l2^4*l3^2 + 1259153/
         1944*n^2*l2^4*l3^2*z7 - 451025/6561*n^2*l2^4*l3^2*z6 + 
         14427917/26244*n^2*l2^4*l3^2*z5 - 415231/8748*n^2*l2^4*l3^2*z4
          + 6389567/17496*n^2*l2^4*l3^2*z3 - 30365/6561*n^2*l2^4*l3^2*
         z3^2 + 1768554349/15116544*n^2*l2^5*l3 + 140630/729*n^2*l2^5*
         l3*z7 - 3301325/157464*n^2*l2^5*l3*z6 + 4859207/26244*n^2*l2^5
         *l3*z5 - 68689/4374*n^2*l2^5*l3*z4 + 35652635/314928*n^2*l2^5*
         l3*z3 - 264985/78732*n^2*l2^5*l3*z3^2 + 1317020131/90699264*
         n^2*l2^6 + 244657/8748*n^2*l2^6*z7 - 4043875/944784*n^2*l2^6*
         z6 + 25917971/944784*n^2*l2^6*z5 - 920453/314928*n^2*l2^6*z4
          + 29393755/1889568*n^2*l2^6*z3 - 199715/472392*n^2*l2^6*z3^2
          + 1314497/972*n^2*l1*l2*l3^4 + 28420/9*n^2*l1*l2*l3^4*z7 - 
         50800/81*n^2*l1*l2*l3^4*z6 + 193588/81*n^2*l1*l2*l3^4*z5 - 
         23105/81*n^2*l1*l2*l3^4*z4 + 343066/243*n^2*l1*l2*l3^4*z3 + 
         2768/81*n^2*l1*l2*l3^4*z3^2 + 23671663/11664*n^2*l1*l2^2*l3^3
          + 10388/3*n^2*l1*l2^2*l3^3*z7 - 105425/243*n^2*l1*l2^2*l3^3*
         z6 + 658126/243*n^2*l1*l2^2*l3^3*z5 - 42265/162*n^2*l1*l2^2*
         l3^3*z4 + 915403/486*n^2*l1*l2^2*l3^3*z3 - 2714/243*n^2*l1*
         l2^2*l3^3*z3^2 + 302268343/209952*n^2*l1*l2^3*l3^2 + 175616/81
         *n^2*l1*l2^3*l3^2*z7 - 147800/729*n^2*l1*l2^3*l3^2*z6 + 
         1433161/729*n^2*l1*l2^3*l3^2*z5 - 111238/729*n^2*l1*l2^3*l3^2*
         z4 + 2869169/2187*n^2*l1*l2^3*l3^2*z3 - 25112/729*n^2*l1*l2^3*
         l3^2*z3^2 + 115994479/209952*n^2*l1*l2^4*l3 + 2433193/2916*n^2
         *l1*l2^4*l3*z7 - 3695875/52488*n^2*l1*l2^4*l3*z6 + 7170131/
         8748*n^2*l1*l2^4*l3*z5 - 144467/2187*n^2*l1*l2^4*l3*z4 + 
         27923411/52488*n^2*l1*l2^4*l3*z3 - 516623/26244*n^2*l1*l2^4*l3
         *z3^2 + 1166712569/15116544*n^2*l1*l2^5 + 5325859/34992*n^2*l1
         *l2^5*z7 - 3792475/157464*n^2*l1*l2^5*z6 + 1329773/8748*n^2*l1
         *l2^5*z5 - 1744271/104976*n^2*l1*l2^5*z4 + 3379099/39366*n^2*
         l1*l2^5*z3 - 172637/78732*n^2*l1*l2^5*z3^2 + 685415/648*n^2*
         l1^2*l3^4 + 2205*n^2*l1^2*l3^4*z7 - 1600/3*n^2*l1^2*l3^4*z6 + 
         17504/9*n^2*l1^2*l3^4*z5 - 5473/18*n^2*l1^2*l3^4*z4 + 33110/27
         *n^2*l1^2*l3^4*z3 + 80/9*n^2*l1^2*l3^4*z3^2 + 4745191/2916*n^2
         *l1^2*l2*l3^3 + 7840/3*n^2*l1^2*l2*l3^3*z7 - 8050/27*n^2*l1^2*
         l2*l3^3*z6 + 515558/243*n^2*l1^2*l2*l3^3*z5 - 4550/27*n^2*l1^2
         *l2*l3^3*z4 + 38575/27*n^2*l1^2*l2*l3^3*z3 - 1244/81*n^2*l1^2*
         l2*l3^3*z3^2 + 17032789/7776*n^2*l1^2*l2^2*l3^2 + 78253/27*n^2
         *l1^2*l2^2*l3^2*z7 - 39575/243*n^2*l1^2*l2^2*l3^2*z6 + 215797/
         81*n^2*l1^2*l2^2*l3^2*z5 - 5051/27*n^2*l1^2*l2^2*l3^2*z4 + 
         1872593/972*n^2*l1^2*l2^2*l3^2*z3 - 15872/243*n^2*l1^2*l2^2*
         l3^2*z3^2 + 812200715/839808*n^2*l1^2*l2^3*l3 + 12985/9*n^2*
         l1^2*l2^3*l3*z7 - 562975/4374*n^2*l1^2*l2^3*l3*z6 + 3273710/
         2187*n^2*l1^2*l2^3*l3*z5 - 75563/648*n^2*l1^2*l2^3*l3*z4 + 
         8265317/8748*n^2*l1^2*l2^3*l3*z3 - 79193/2187*n^2*l1^2*l2^3*l3
         *z3^2 + 858829663/5038848*n^2*l1^2*l2^4 + 8356705/23328*n^2*
         l1^2*l2^4*z7 - 771725/13122*n^2*l1^2*l2^4*z6 + 12383573/34992*
         n^2*l1^2*l2^4*z5 - 1453409/34992*n^2*l1^2*l2^4*z4 + 14087129/
         69984*n^2*l1^2*l2^4*z3 - 30799/6561*n^2*l1^2*l2^4*z3^2 + 
         285835/432*n^2*l1^3*l3^3 + 2744/3*n^2*l1^3*l3^3*z7 - 775/27*
         n^2*l1^3*l3^3*z6 + 15902/27*n^2*l1^3*l3^3*z5 - 169/6*n^2*l1^3*
         l3^3*z4 + 9367/18*n^2*l1^3*l3^3*z3 - 214/27*n^2*l1^3*l3^3*z3^2
          + 27506827/23328*n^2*l1^3*l2*l3^2 + 4508/3*n^2*l1^3*l2*l3^2*
         z7 - 46550/243*n^2*l1^3*l2*l3^2*z6 + 439547/243*n^2*l1^3*l2*
         l3^2*z5 - 6611/54*n^2*l1^3*l2*l3^2*z4 + 243958/243*n^2*l1^3*l2
         *l3^2*z3 - 13100/243*n^2*l1^3*l2*l3^2*z3^2 + 31683611/34992*
         n^2*l1^3*l2^2*l3 + 73843/54*n^2*l1^3*l2^2*l3*z7 - 56650/729*
         n^2*l1^3*l2^2*l3*z6 + 937142/729*n^2*l1^3*l2^2*l3*z5 - 23381/
         216*n^2*l1^3*l2^2*l3*z4 + 5443127/5832*n^2*l1^3*l2^2*l3*z3 - 
         24844/729*n^2*l1^3*l2^2*l3*z3^2 + 154280035/839808*n^2*l1^3*
         l2^3 + 303065/648*n^2*l1^3*l2^3*z7 - 853925/8748*n^2*l1^3*l2^3
         *z6 + 4124599/8748*n^2*l1^3*l2^3*z5 - 347833/5832*n^2*l1^3*
         l2^3*z4 + 4303729/17496*n^2*l1^3*l2^3*z3 - 20827/4374*n^2*l1^3
         *l2^3*z3^2 + 1696717/5184*n^2*l1^4*l3^2 + 2401/6*n^2*l1^4*l3^2
         *z7 + 1775/108*n^2*l1^4*l3^2*z6 + 15925/54*n^2*l1^4*l3^2*z5 - 
         488/27*n^2*l1^4*l3^2*z4 + 25849/81*n^2*l1^4*l3^2*z3 - 439/54*
         n^2*l1^4*l3^2*z3^2 + 21232303/62208*n^2*l1^4*l2*l3 + 4067/6*
         n^2*l1^4*l2*l3*z7 - 93425/972*n^2*l1^4*l2*l3*z6 + 224257/324*
         n^2*l1^4*l2*l3*z5 - 27293/432*n^2*l1^4*l2*l3*z4 + 791869/1944*
         n^2*l1^4*l2*l3*z3 - 3103/486*n^2*l1^4*l2*l3*z3^2 + 134132443/
         1119744*n^2*l1^4*l2^2 + 883519/2592*n^2*l1^4*l2^2*z7 - 106525/
         1458*n^2*l1^4*l2^2*z6 + 1337885/3888*n^2*l1^4*l2^2*z5 - 10871/
         216*n^2*l1^4*l2^2*z4 + 4177229/23328*n^2*l1^4*l2^2*z3 - 12911/
         2916*n^2*l1^4*l2^2*z3^2 + 67789/972*n^2*l1^5*l3 + 4165/36*n^2*
         l1^5*l3*z7 - 2975/648*n^2*l1^5*l3*z6 + 33343/324*n^2*l1^5*l3*
         z5 - 2597/216*n^2*l1^5*l3*z4 + 4543/54*n^2*l1^5*l3*z3 - 1987/
         324*n^2*l1^5*l3*z3^2 + 5298697/186624*n^2*l1^5*l2 + 63259/432*
         n^2*l1^5*l2*z7 - 43025/972*n^2*l1^5*l2*z6 + 142525/972*n^2*
         l1^5*l2*z5 - 14749/648*n^2*l1^5*l2*z4 + 131015/1944*n^2*l1^5*
         l2*z3 + 4/243*n^2*l1^5*l2*z3^2 + 4081/864*n^2*l1^6 + 6125/288*
         n^2*l1^6*z7 - 1175/216*n^2*l1^6*z6 + 11323/432*n^2*l1^6*z5 - 
         4141/864*n^2*l1^6*z4 + 33403/2592*n^2*l1^6*z3 - 29/108*n^2*
         l1^6*z3^2 + 103849/972*n^3*l3^6 + 343*n^3*l3^6*z7 - 7825/81*
         n^3*l3^6*z6 + 66986/243*n^3*l3^6*z5 - 2383/54*n^3*l3^6*z4 + 
         69035/486*n^3*l3^6*z3 + 446/81*n^3*l3^6*z3^2 + 5723/81*n^3*l2*
         l3^5 + 1274/9*n^3*l2*l3^5*z7 - 4075/81*n^3*l2*l3^5*z6 + 4046/
         27*n^3*l2*l3^5*z5 - 2339/81*n^3*l2*l3^5*z4 + 21560/243*n^3*l2*
         l3^5*z3 - 190/81*n^3*l2*l3^5*z3^2 + 425249/1296*n^3*l2^2*l3^4
          + 6370/9*n^3*l2^2*l3^4*z7 - 43025/243*n^3*l2^2*l3^4*z6 + 
         301433/486*n^3*l2^2*l3^4*z5 - 92479/972*n^3*l2^2*l3^4*z4 + 
         180587/486*n^3*l2^2*l3^4*z3 + 94/243*n^3*l2^2*l3^4*z3^2 + 
         11980417/34992*n^3*l2^3*l3^3 + 129262/243*n^3*l2^3*l3^3*z7 - 
         207650/2187*n^3*l2^3*l3^3*z6 + 371831/729*n^3*l2^3*l3^3*z5 - 
         190949/2916*n^3*l2^3*l3^3*z4 + 960341/2916*n^3*l2^3*l3^3*z3 - 
         14276/2187*n^3*l2^3*l3^3*z3^2 + 51510067/279936*n^3*l2^4*l3^2
          + 93541/486*n^3*l2^4*l3^2*z7 - 285125/11664*n^3*l2^4*l3^2*z6
          + 727297/2916*n^3*l2^4*l3^2*z5 - 61393/2592*n^3*l2^4*l3^2*z4
          + 10685357/69984*n^3*l2^4*l3^2*z3 - 184271/17496*n^3*l2^4*
         l3^2*z3^2 + 100107485/1889568*n^3*l2^5*l3 + 141659/2916*n^3*
         l2^5*l3*z7 - 1063675/314928*n^3*l2^5*l3*z6 + 607765/8748*n^3*
         l2^5*l3*z5 - 621925/104976*n^3*l2^5*l3*z4 + 1580891/34992*n^3*
         l2^5*l3*z3 - 613523/157464*n^3*l2^5*l3*z3^2 + 53918197/
         10077696*n^3*l2^6 + 344323/52488*n^3*l2^6*z7 - 459725/472392*
         n^3*l2^6*z6 + 4102685/472392*n^3*l2^6*z5 - 167711/157464*n^3*
         l2^6*z4 + 1127939/209952*n^3*l2^6*z3 - 42587/118098*n^3*l2^6*
         z3^2 + 1525141/1944*n^3*l1*l2*l3^4 + 4900/3*n^3*l1*l2*l3^4*z7
          - 11375/27*n^3*l1*l2*l3^4*z6 + 118684/81*n^3*l1*l2*l3^4*z5 - 
         19408/81*n^3*l1*l2*l3^4*z4 + 74092/81*n^3*l1*l2*l3^4*z3 - 2/81
         *n^3*l1*l2*l3^4*z3^2 + 2435599/2916*n^3*l1*l2^2*l3^3 + 26264/
         27*n^3*l1*l2^2*l3^3*z7 - 36175/243*n^3*l1*l2^2*l3^3*z6 + 
         270902/243*n^3*l1*l2^2*l3^3*z5 - 20005/162*n^3*l1*l2^2*l3^3*z4
          + 348439/486*n^3*l1*l2^2*l3^3*z3 - 8518/243*n^3*l1*l2^2*l3^3*
         z3^2 + 9641197/13122*n^3*l1*l2^3*l3^2 + 16856/27*n^3*l1*l2^3*
         l3^2*z7 - 137225/4374*n^3*l1*l2^3*l3^2*z6 + 1868260/2187*n^3*
         l1*l2^3*l3^2*z5 - 5444/81*n^3*l1*l2^3*l3^2*z4 + 1241437/2187*
         n^3*l1*l2^3*l3^2*z3 - 101665/2187*n^3*l1*l2^3*l3^2*z3^2 + 
         386682503/1679616*n^3*l1*l2^4*l3 + 40817/243*n^3*l1*l2^4*l3*z7
          + 84325/13122*n^3*l1*l2^4*l3*z6 + 1159631/4374*n^3*l1*l2^4*l3
         *z5 - 588523/34992*n^3*l1*l2^4*l3*z4 + 274951/1458*n^3*l1*l2^4
         *l3*z3 - 116911/6561*n^3*l1*l2^4*l3*z3^2 + 419208049/15116544*
         n^3*l1*l2^5 + 575995/17496*n^3*l1*l2^5*z7 - 1079275/314928*n^3
         *l1*l2^5*z6 + 245881/5832*n^3*l1*l2^5*z5 - 262625/52488*n^3*l1
         *l2^5*z4 + 4392647/157464*n^3*l1*l2^5*z3 - 289751/157464*n^3*
         l1*l2^5*z3^2 + 241207/1296*n^3*l1^2*l3^4 + 2695/6*n^3*l1^2*
         l3^4*z7 - 5975/81*n^3*l1^2*l3^4*z6 + 24190/81*n^3*l1^2*l3^4*z5
          - 4229/162*n^3*l1^2*l3^4*z4 + 9287/54*n^3*l1^2*l3^4*z3 + 574/
         81*n^3*l1^2*l3^4*z3^2 + 2592035/2592*n^3*l1^2*l2*l3^3 + 31360/
         27*n^3*l1^2*l2*l3^3*z7 - 3775/27*n^3*l1^2*l2*l3^3*z6 + 297184/
         243*n^3*l1^2*l2*l3^3*z5 - 7667/54*n^3*l1^2*l2*l3^3*z4 + 209153/
         243*n^3*l1^2*l2*l3^3*z3 - 710/27*n^3*l1^2*l2*l3^3*z3^2 + 
         14211265/15552*n^3*l1^2*l2^2*l3^2 + 32879/54*n^3*l1^2*l2^2*
         l3^2*z7 - 875/54*n^3*l1^2*l2^2*l3^2*z6 + 267775/243*n^3*l1^2*
         l2^2*l3^2*z5 - 119173/1944*n^3*l1^2*l2^2*l3^2*z4 + 3883231/
         5832*n^3*l1^2*l2^2*l3^2*z3 - 16811/243*n^3*l1^2*l2^2*l3^2*z3^2
          + 363659003/839808*n^3*l1^2*l2^3*l3 + 76391/243*n^3*l1^2*l2^3
         *l3*z7 + 36425/729*n^3*l1^2*l2^3*l3*z6 + 885475/2187*n^3*l1^2*
         l2^3*l3*z5 - 344531/17496*n^3*l1^2*l2^3*l3*z4 + 1031215/2916*
         n^3*l1^2*l2^3*l3*z3 - 7144/243*n^3*l1^2*l2^3*l3*z3^2 + 
         34268161/629856*n^3*l1^2*l2^4 + 872249/11664*n^3*l1^2*l2^4*z7
          - 1046075/104976*n^3*l1^2*l2^4*z6 + 4881203/52488*n^3*l1^2*
         l2^4*z5 - 784633/69984*n^3*l1^2*l2^4*z4 + 6339773/104976*n^3*
         l1^2*l2^4*z3 - 194161/52488*n^3*l1^2*l2^4*z3^2 + 439373/1944*
         n^3*l1^3*l3^3 + 1568/9*n^3*l1^3*l3^3*z7 - 2750/27*n^3*l1^3*
         l3^3*z6 + 44852/81*n^3*l1^3*l3^3*z5 - 1751/27*n^3*l1^3*l3^3*z4
          + 16664/81*n^3*l1^3*l3^3*z3 - 844/27*n^3*l1^3*l3^3*z3^2 + 
         4073221/5832*n^3*l1^3*l2*l3^2 + 4802/9*n^3*l1^3*l2*l3^2*z7 + 
         22525/243*n^3*l1^3*l2*l3^2*z6 + 118871/243*n^3*l1^3*l2*l3^2*z5
          - 481/81*n^3*l1^3*l2*l3^2*z4 + 120359/243*n^3*l1^3*l2*l3^2*z3
          - 8966/243*n^3*l1^3*l2*l3^2*z3^2 + 95424817/279936*n^3*l1^3*
         l2^2*l3 + 2254/9*n^3*l1^3*l2^2*l3*z7 + 93925/2916*n^3*l1^3*
         l2^2*l3*z6 + 29444/81*n^3*l1^3*l2^2*l3*z5 - 32435/1944*n^3*
         l1^3*l2^2*l3*z4 + 445061/1458*n^3*l1^3*l2^2*l3*z3 - 40747/1458
         *n^3*l1^3*l2^2*l3*z3^2 + 8971873/139968*n^3*l1^3*l2^3 + 30527/
         324*n^3*l1^3*l2^3*z7 - 45625/4374*n^3*l1^3*l2^3*z6 + 950167/
         8748*n^3*l1^3*l2^3*z5 - 27889/1944*n^3*l1^3*l2^3*z4 + 1245749/
         17496*n^3*l1^3*l2^3*z3 - 9398/2187*n^3*l1^3*l2^3*z3^2 + 
         3570263/31104*n^3*l1^4*l3^2 + 245/3*n^3*l1^4*l3^2*z7 - 25/72*
         n^3*l1^4*l3^2*z6 + 10982/81*n^3*l1^4*l3^2*z5 - 589/108*n^3*
         l1^4*l3^2*z4 + 57439/648*n^3*l1^4*l3^2*z3 - 91/12*n^3*l1^4*
         l3^2*z3^2 + 2891737/15552*n^3*l1^4*l2*l3 + 12887/108*n^3*l1^4*
         l2*l3*z7 + 6625/162*n^3*l1^4*l2*l3*z6 + 10297/81*n^3*l1^4*l2*
         l3*z5 - 7439/1296*n^3*l1^4*l2*l3*z4 + 536561/3888*n^3*l1^4*l2*
         l3*z3 - 1085/81*n^3*l1^4*l2*l3*z3^2 + 30108953/1119744*n^3*
         l1^4*l2^2 + 6272/81*n^3*l1^4*l2^2*z7 - 228775/11664*n^3*l1^4*
         l2^2*z6 + 997591/11664*n^3*l1^4*l2^2*z5 - 47609/3888*n^3*l1^4*
         l2^2*z4 + 561881/11664*n^3*l1^4*l2^2*z3 - 12119/5832*n^3*l1^4*
         l2^2*z3^2 + 1100821/62208*n^3*l1^5*l3 + 98/3*n^3*l1^5*l3*z7 - 
         25/8*n^3*l1^5*l3*z6 + 2795/81*n^3*l1^5*l3*z5 - 1669/1296*n^3*
         l1^5*l3*z4 + 8699/324*n^3*l1^5*l3*z3 - 41/36*n^3*l1^5*l3*z3^2
          + 1773133/186624*n^3*l1^5*l2 + 5341/216*n^3*l1^5*l2*z7 - 
         11675/3888*n^3*l1^5*l2*z6 + 6521/216*n^3*l1^5*l2*z5 - 2105/432
         *n^3*l1^5*l2*z4 + 21343/1296*n^3*l1^5*l2*z3 - 2083/1944*n^3*
         l1^5*l2*z3^2 - 503/486*n^3*l1^6 + 637/96*n^3*l1^6*z7 - 1475/
         432*n^3*l1^6*z6 + 1099/162*n^3*l1^6*z5 - 953/864*n^3*l1^6*z4
          + 3085/1296*n^3*l1^6*z3 - 13/72*n^3*l1^6*z3^2 + 5723/81*n^4*
         l2*l3^5 + 1274/9*n^4*l2*l3^5*z7 - 4075/81*n^4*l2*l3^5*z6 + 
         4046/27*n^4*l2*l3^5*z5 - 2339/81*n^4*l2*l3^5*z4 + 21560/243*
         n^4*l2*l3^5*z3 - 190/81*n^4*l2*l3^5*z3^2 + 1331647/7776*n^4*
         l2^2*l3^4 + 17395/54*n^4*l2^2*l3^4*z7 - 45725/486*n^4*l2^2*
         l3^4*z6 + 158933/486*n^4*l2^2*l3^4*z5 - 9227/162*n^4*l2^2*l3^4
         *z4 + 144251/729*n^4*l2^2*l3^4*z3 - 235/81*n^4*l2^2*l3^4*z3^2
          + 43408735/419904*n^4*l2^3*l3^3 + 22442/243*n^4*l2^3*l3^3*z7
          - 75325/2187*n^4*l2^3*l3^3*z6 + 404939/2187*n^4*l2^3*l3^3*z5
          - 9059/324*n^4*l2^3*l3^3*z4 + 208798/2187*n^4*l2^3*l3^3*z3 - 
         16210/2187*n^4*l2^3*l3^3*z3^2 + 79225853/1259712*n^4*l2^4*l3^2
          + 38171/972*n^4*l2^4*l3^2*z7 - 1061675/104976*n^4*l2^4*l3^2*
         z6 + 817735/8748*n^4*l2^4*l3^2*z5 - 191135/17496*n^4*l2^4*l3^2
         *z4 + 2704627/52488*n^4*l2^4*l3^2*z3 - 274651/52488*n^4*l2^4*
         l3^2*z3^2 + 26476309/1889568*n^4*l2^5*l3 + 12005/1944*n^4*l2^5
         *l3*z7 + 28175/104976*n^4*l2^5*l3*z6 + 1314115/78732*n^4*l2^5*
         l3*z5 - 172837/104976*n^4*l2^5*l3*z4 + 1308907/104976*n^4*l2^5
         *l3*z3 - 63881/52488*n^4*l2^5*l3*z3^2 + 3256841/2834352*n^4*
         l2^6 + 189287/209952*n^4*l2^6*z7 - 3775/39366*n^4*l2^6*z6 + 
         1565027/944784*n^4*l2^6*z5 - 4883/17496*n^4*l2^6*z4 + 596591/
         472392*n^4*l2^6*z3 - 4577/52488*n^4*l2^6*z3^2 + 5723/27*n^4*l1
         *l3^5 + 1274/3*n^4*l1*l3^5*z7 - 4075/27*n^4*l1*l3^5*z6 + 4046/
         9*n^4*l1*l3^5*z5 - 2339/27*n^4*l1*l3^5*z4 + 21560/81*n^4*l1*
         l3^5*z3 - 190/27*n^4*l1*l3^5*z3^2 + 270749/3888*n^4*l1*l2*l3^4
          + 490/9*n^4*l1*l2*l3^4*z7 - 2900/81*n^4*l1*l2*l3^4*z6 + 4090/
         27*n^4*l1*l2*l3^4*z5 - 4841/162*n^4*l1*l2*l3^4*z4 + 18460/243*
         n^4*l1*l2*l3^4*z3 - 464/81*n^4*l1*l2*l3^4*z3^2 + 2619887/7776*
         n^4*l1*l2^2*l3^3 + 2744/9*n^4*l1*l2^2*l3^3*z7 - 25475/243*n^4*
         l1*l2^2*l3^3*z6 + 46577/81*n^4*l1*l2^2*l3^3*z5 - 29107/324*n^4
         *l1*l2^2*l3^3*z4 + 303101/972*n^4*l1*l2^2*l3^3*z3 - 5102/243*
         n^4*l1*l2^2*l3^3*z3^2 + 79722875/419904*n^4*l1*l2^3*l3^2 + 
         4312/81*n^4*l1*l2^3*l3^2*z7 - 15400/2187*n^4*l1*l2^3*l3^2*z6
          + 554783/2187*n^4*l1*l2^3*l3^2*z5 - 66955/2916*n^4*l1*l2^3*
         l3^2*z4 + 627509/4374*n^4*l1*l2^3*l3^2*z3 - 37924/2187*n^4*l1*
         l2^3*l3^2*z3^2 + 310805021/5038848*n^4*l1*l2^4*l3 + 55909/2916
         *n^4*l1*l2^4*l3*z7 + 611425/52488*n^4*l1*l2^4*l3*z6 + 35132/
         729*n^4*l1*l2^4*l3*z5 - 89671/34992*n^4*l1*l2^4*l3*z4 + 
         1269253/26244*n^4*l1*l2^4*l3*z3 - 126175/26244*n^4*l1*l2^4*l3*
         z3^2 + 37972597/7558272*n^4*l1*l2^5 + 122059/34992*n^4*l1*l2^5
         *z7 - 1475/52488*n^4*l1*l2^5*z6 + 507295/78732*n^4*l1*l2^5*z5
          - 16289/17496*n^4*l1*l2^5*z4 + 854635/157464*n^4*l1*l2^5*z3
          - 5411/13122*n^4*l1*l2^5*z3^2 + 31513/864*n^4*l1^2*l3^4 + 245/
         6*n^4*l1^2*l3^4*z7 - 475/54*n^4*l1^2*l3^4*z6 + 683/18*n^4*l1^2
         *l3^4*z5 - 443/54*n^4*l1^2*l3^4*z4 + 2845/81*n^4*l1^2*l3^4*z3
          + 1/27*n^4*l1^2*l3^4*z3^2 + 3718037/15552*n^4*l1^2*l2*l3^3 + 
         3724/27*n^4*l1^2*l2*l3^3*z7 - 9850/81*n^4*l1^2*l2*l3^3*z6 + 
         147868/243*n^4*l1^2*l2*l3^3*z5 - 4673/54*n^4*l1^2*l2*l3^3*z4
          + 220157/972*n^4*l1^2*l2*l3^3*z3 - 2548/81*n^4*l1^2*l2*l3^3*
         z3^2 + 2571295/8748*n^4*l1^2*l2^2*l3^2 + 1372/9*n^4*l1^2*l2^2*
         l3^2*z7 + 38275/972*n^4*l1^2*l2^2*l3^2*z6 + 162797/729*n^4*
         l1^2*l2^2*l3^2*z5 - 19237/1296*n^4*l1^2*l2^2*l3^2*z4 + 2444749/
         11664*n^4*l1^2*l2^2*l3^2*z3 - 7241/486*n^4*l1^2*l2^2*l3^2*z3^2
          + 83321327/839808*n^4*l1^2*l2^3*l3 + 686/27*n^4*l1^2*l2^3*l3*
         z7 + 219025/8748*n^4*l1^2*l2^3*l3*z6 + 148132/2187*n^4*l1^2*
         l2^3*l3*z5 + 469/5832*n^4*l1^2*l2^3*l3*z4 + 1433045/17496*n^4*
         l1^2*l2^3*l3*z3 - 37099/4374*n^4*l1^2*l2^3*l3*z3^2 + 13868275/
         1259712*n^4*l1^2*l2^4 + 24745/2916*n^4*l1^2*l2^4*z7 + 76075/
         104976*n^4*l1^2*l2^4*z6 + 1241683/104976*n^4*l1^2*l2^4*z5 - 
         94181/69984*n^4*l1^2*l2^4*z4 + 26371/2592*n^4*l1^2*l2^4*z3 - 
         21011/26244*n^4*l1^2*l2^4*z3^2 + 949253/7776*n^4*l1^3*l3^3 + 
         1274/9*n^4*l1^3*l3^3*z7 - 250/27*n^4*l1^3*l3^3*z6 + 8792/81*
         n^4*l1^3*l3^3*z5 - 169/9*n^4*l1^3*l3^3*z4 + 2963/27*n^4*l1^3*
         l3^3*z3 + 44/27*n^4*l1^3*l3^3*z3^2 + 6182839/46656*n^4*l1^3*l2
         *l3^2 + 392/9*n^4*l1^3*l2*l3^2*z7 + 8525/486*n^4*l1^3*l2*l3^2*
         z6 + 3566/27*n^4*l1^3*l2*l3^2*z5 - 2647/324*n^4*l1^3*l2*l3^2*
         z4 + 123595/972*n^4*l1^3*l2*l3^2*z3 - 2567/243*n^4*l1^3*l2*
         l3^2*z3^2 + 16092103/139968*n^4*l1^3*l2^2*l3 + 245/9*n^4*l1^3*
         l2^2*l3*z7 + 114625/2916*n^4*l1^3*l2^2*l3*z6 + 27658/729*n^4*
         l1^3*l2^2*l3*z5 + 767/162*n^4*l1^3*l2^2*l3*z4 + 46348/729*n^4*
         l1^3*l2^2*l3*z3 - 11071/1458*n^4*l1^3*l2^2*l3*z3^2 + 3152057/
         419904*n^4*l1^3*l2^3 + 245/24*n^4*l1^3*l2^3*z7 - 5075/8748*n^4
         *l1^3*l2^3*z6 + 28913/2187*n^4*l1^3*l2^3*z5 - 2773/1944*n^4*
         l1^3*l2^3*z4 + 205609/17496*n^4*l1^3*l2^3*z3 - 3169/4374*n^4*
         l1^3*l2^3*z3^2 + 128977/1944*n^4*l1^4*l3^2 + 343/12*n^4*l1^4*
         l3^2*z7 + 19625/1296*n^4*l1^4*l3^2*z6 + 7979/324*n^4*l1^4*l3^2
         *z5 - 35/432*n^4*l1^4*l3^2*z4 + 29029/1296*n^4*l1^4*l3^2*z3 - 
         2351/648*n^4*l1^4*l3^2*z3^2 + 5286385/186624*n^4*l1^4*l2*l3 + 
         245/27*n^4*l1^4*l2*l3*z7 + 10675/972*n^4*l1^4*l2*l3*z6 + 4006/
         243*n^4*l1^4*l2*l3*z5 + 320/81*n^4*l1^4*l2*l3*z4 + 46937/1296*
         n^4*l1^4*l2*l3*z3 - 1459/486*n^4*l1^4*l2*l3*z3^2 + 5964371/
         1119744*n^4*l1^4*l2^2 + 343/54*n^4*l1^4*l2^2*z7 + 4225/2916*
         n^4*l1^4*l2^2*z6 + 84905/11664*n^4*l1^4*l2^2*z5 - 2251/3888*
         n^4*l1^4*l2^2*z4 + 139243/23328*n^4*l1^4*l2^2*z3 - 1415/2916*
         n^4*l1^4*l2^2*z3^2 + 678769/62208*n^4*l1^5*l3 + 7475/1296*n^4*
         l1^5*l3*z6 + 7/9*n^4*l1^5*l3*z5 + 115/144*n^4*l1^5*l3*z4 + 
         2845/648*n^4*l1^5*l3*z3 - 317/648*n^4*l1^5*l3*z3^2 - 236081/
         186624*n^4*l1^5*l2 + 245/48*n^4*l1^5*l2*z7 - 925/486*n^4*l1^5*
         l2*z6 + 3757/972*n^4*l1^5*l2*z5 - 787/1296*n^4*l1^5*l2*z4 + 
         121/54*n^4*l1^5*l2*z3 - 79/486*n^4*l1^5*l2*z3^2 - 4859/15552*
         n^4*l1^6 + 175/432*n^4*l1^6*z6 + 5/324*n^4*l1^6*z5 + 1/9*n^4*
         l1^6*z4 - 79/2592*n^4*l1^6*z3 - 23/216*n^4*l1^6*z3^2 + 5723/81
         *n^5*l2*l3^5 + 1274/9*n^5*l2*l3^5*z7 - 4075/81*n^5*l2*l3^5*z6
          + 4046/27*n^5*l2*l3^5*z5 - 2339/81*n^5*l2*l3^5*z4 + 21560/243
         *n^5*l2*l3^5*z3 - 190/81*n^5*l2*l3^5*z3^2 + 88105/3888*n^5*
         l2^2*l3^4 + 245/18*n^5*l2^2*l3^4*z7 - 2425/162*n^5*l2^2*l3^4*
         z6 + 3407/54*n^5*l2^2*l3^4*z5 - 3955/324*n^5*l2^2*l3^4*z4 + 
         6385/243*n^5*l2^2*l3^4*z3 - 233/81*n^5*l2^2*l3^4*z3^2 + 
         3651253/104976*n^5*l2^3*l3^3 + 1666/81*n^5*l2^3*l3^3*z7 - 
         38675/2187*n^5*l2^3*l3^3*z6 + 60301/729*n^5*l2^3*l3^3*z5 - 
         13381/972*n^5*l2^3*l3^3*z4 + 309967/8748*n^5*l2^3*l3^3*z3 - 
         8654/2187*n^5*l2^3*l3^3*z3^2 + 38584789/3359232*n^5*l2^4*l3^2
          + 637/324*n^5*l2^4*l3^2*z7 - 264275/104976*n^5*l2^4*l3^2*z6
          + 21725/972*n^5*l2^4*l3^2*z5 - 237035/69984*n^5*l2^4*l3^2*z4
          + 1355237/104976*n^5*l2^4*l3^2*z3 - 66499/52488*n^5*l2^4*l3^2
         *z3^2 + 12474643/5038848*n^5*l2^5*l3 + 1127/1944*n^5*l2^5*l3*
         z7 + 12475/34992*n^5*l2^5*l3*z6 + 15308/6561*n^5*l2^5*l3*z5 - 
         15431/34992*n^5*l2^5*l3*z4 + 141043/52488*n^5*l2^5*l3*z3 - 
         9175/52488*n^5*l2^5*l3*z3^2 + 2828693/22674816*n^5*l2^6 + 
         12985/209952*n^5*l2^6*z7 - 275/209952*n^5*l2^6*z6 + 58207/
         314928*n^5*l2^6*z5 - 11359/209952*n^5*l2^6*z4 + 98693/472392*
         n^5*l2^6*z3 - 3361/314928*n^5*l2^6*z3^2 + 270749/3888*n^5*l1*
         l2*l3^4 + 490/9*n^5*l1*l2*l3^4*z7 - 2900/81*n^5*l1*l2*l3^4*z6
          + 4090/27*n^5*l1*l2*l3^4*z5 - 4841/162*n^5*l1*l2*l3^4*z4 + 
         18460/243*n^5*l1*l2*l3^4*z3 - 464/81*n^5*l1*l2*l3^4*z3^2 + 
         112211/1944*n^5*l1*l2^2*l3^3 - 10300/243*n^5*l1*l2^2*l3^3*z6
          + 5345/27*n^5*l1*l2^2*l3^3*z5 - 10489/324*n^5*l1*l2^2*l3^3*z4
          + 21133/324*n^5*l1*l2^2*l3^3*z3 - 2536/243*n^5*l1*l2^2*l3^3*
         z3^2 + 7112027/209952*n^5*l1*l2^3*l3^2 + 196/27*n^5*l1*l2^3*
         l3^2*z7 + 7225/2187*n^5*l1*l2^3*l3^2*z6 + 75973/2187*n^5*l1*
         l2^3*l3^2*z5 - 6103/972*n^5*l1*l2^3*l3^2*z4 + 295067/8748*n^5*
         l1*l2^3*l3^2*z3 - 3578/2187*n^5*l1*l2^3*l3^2*z3^2 + 2417275/
         279936*n^5*l1*l2^4*l3 + 68225/26244*n^5*l1*l2^4*l3*z6 + 1195/
         243*n^5*l1*l2^4*l3*z5 - 9889/17496*n^5*l1*l2^4*l3*z4 + 115235/
         13122*n^5*l1*l2^4*l3*z3 - 8447/13122*n^5*l1*l2^4*l3*z3^2 + 
         2083801/3779136*n^5*l1*l2^5 + 3577/17496*n^5*l1*l2^5*z7 + 
         24325/314928*n^5*l1*l2^5*z6 + 66659/157464*n^5*l1*l2^5*z5 - 
         9419/104976*n^5*l1*l2^5*z4 + 179995/314928*n^5*l1*l2^5*z3 - 
         5821/157464*n^5*l1*l2^5*z3^2 + 81671/2592*n^5*l1^2*l3^4 - 325/
         9*n^5*l1^2*l3^4*z6 + 454/3*n^5*l1^2*l3^4*z5 - 341/12*n^5*l1^2*
         l3^4*z4 + 1180/27*n^5*l1^2*l3^4*z3 - 26/3*n^5*l1^2*l3^4*z3^2
          + 302197/5184*n^5*l1^2*l2*l3^3 + 1372/27*n^5*l1^2*l2*l3^3*z7
          - 175/27*n^5*l1^2*l2*l3^3*z6 + 14260/243*n^5*l1^2*l2*l3^3*z5
          - 625/54*n^5*l1^2*l2*l3^3*z4 + 49133/972*n^5*l1^2*l2*l3^3*z3
          - 2/9*n^5*l1^2*l2*l3^3*z3^2 + 241535/6912*n^5*l1^2*l2^2*l3^2
          + 49/6*n^5*l1^2*l2^2*l3^2*z7 + 1025/324*n^5*l1^2*l2^2*l3^2*z6
          + 10931/243*n^5*l1^2*l2^2*l3^2*z5 - 3775/432*n^5*l1^2*l2^2*
         l3^2*z4 + 50867/972*n^5*l1^2*l2^2*l3^2*z3 - 367/162*n^5*l1^2*
         l2^2*l3^2*z3^2 + 8684977/419904*n^5*l1^2*l2^3*l3 + 490/243*n^5
         *l1^2*l2^3*l3*z7 + 30725/4374*n^5*l1^2*l2^3*l3*z6 + 7729/2187*
         n^5*l1^2*l2^3*l3*z5 + 6245/5832*n^5*l1^2*l2^3*l3*z4 + 20272/
         2187*n^5*l1^2*l2^3*l3*z3 - 2825/2187*n^5*l1^2*l2^3*l3*z3^2 + 
         1943137/2519424*n^5*l1^2*l2^4 + 833/1944*n^5*l1^2*l2^4*z7 + 
         29375/209952*n^5*l1^2*l2^4*z6 + 12883/17496*n^5*l1^2*l2^4*z5
          - 413/69984*n^5*l1^2*l2^4*z4 + 243181/209952*n^5*l1^2*l2^4*z3
          - 7391/104976*n^5*l1^2*l2^4*z3^2 + 5753/864*n^5*l1^3*l3^3 + 
         77/9*n^5*l1^3*l3^3*z5 - 13/12*n^5*l1^3*l3^3*z4 + 751/108*n^5*
         l1^3*l3^3*z3 + 1913365/46656*n^5*l1^3*l2*l3^2 + 98/9*n^5*l1^3*
         l2*l3^2*z7 + 3775/486*n^5*l1^3*l2*l3^2*z6 + 58/3*n^5*l1^3*l2*
         l3^2*z5 - 697/108*n^5*l1^3*l2*l3^2*z4 + 15769/972*n^5*l1^3*l2*
         l3^2*z3 - 133/243*n^5*l1^3*l2*l3^2*z3^2 + 706205/69984*n^5*
         l1^3*l2^2*l3 + 17125/2916*n^5*l1^3*l2^2*l3*z6 + 697/729*n^5*
         l1^3*l2^2*l3*z5 + 983/324*n^5*l1^3*l2^2*l3*z4 + 37313/2916*n^5
         *l1^3*l2^2*l3*z3 - 1315/1458*n^5*l1^3*l2^2*l3*z3^2 + 172249/
         209952*n^5*l1^3*l2^3 + 245/486*n^5*l1^3*l2^3*z7 + 1925/4374*
         n^5*l1^3*l2^3*z6 + 751/1458*n^5*l1^3*l2^3*z5 + 289/2916*n^5*
         l1^3*l2^3*z4 + 5423/8748*n^5*l1^3*l2^3*z3 - 95/2187*n^5*l1^3*
         l2^3*z3^2 - 2091/512*n^5*l1^4*l3^2 - 25/36*n^5*l1^4*l3^2*z6 + 
         49/9*n^5*l1^4*l3^2*z5 - 643/864*n^5*l1^4*l3^2*z4 + 16807/1296*
         n^5*l1^4*l3^2*z3 - 17/54*n^5*l1^4*l3^2*z3^2 + 215629/20736*n^5
         *l1^4*l2*l3 + 10675/1944*n^5*l1^4*l2*l3*z6 - 13/486*n^5*l1^4*
         l2*l3*z5 + 905/432*n^5*l1^4*l2*l3*z4 + 233/81*n^5*l1^4*l2*l3*
         z3 - 769/972*n^5*l1^4*l2*l3*z3^2 - 613627/1119744*n^5*l1^4*
         l2^2 + 245/648*n^5*l1^4*l2^2*z7 - 25/216*n^5*l1^4*l2^2*z6 + 
         569/2916*n^5*l1^4*l2^2*z5 - 19/1944*n^5*l1^4*l2^2*z4 + 13315/
         23328*n^5*l1^4*l2^2*z3 - 7/324*n^5*l1^4*l2^2*z3^2 - 2917/62208
         *n^5*l1^5*l3 + 25/162*n^5*l1^5*l3*z6 - 31/81*n^5*l1^5*l3*z5 + 
         143/432*n^5*l1^5*l3*z4 + 191/162*n^5*l1^5*l3*z3 - 1/81*n^5*
         l1^5*l3*z3^2 - 20155/186624*n^5*l1^5*l2 + 875/3888*n^5*l1^5*l2
         *z6 - 13/216*n^5*l1^5*l2*z5 + 35/324*n^5*l1^5*l2*z4 - 31/1296*
         n^5*l1^5*l2*z3 - 53/1944*n^5*l1^5*l2*z3^2 - 221/7776*n^5*l1^6
          + 49/288*n^5*l1^6*z7 - 25/1296*n^5*l1^6*z6 + 19/648*n^5*l1^6*
         z5 - 1/54*n^5*l1^6*z4 - 7/648*n^5*l1^6*z3 - 11/648*n^5*l1^6*
         z3^2 + 50531/3888*n^6*l3^6 + 686/27*n^6*l3^6*z7 - 1775/162*n^6
         *l3^6*z6 + 7466/243*n^6*l3^6*z5 - 347/54*n^6*l3^6*z4 + 8455/
         486*n^6*l3^6*z3 - 59/81*n^6*l3^6*z3^2 + 59675/46656*n^6*l2*
         l3^5 - 50/27*n^6*l2*l3^5*z6 + 602/81*n^6*l2*l3^5*z5 - 19/12*
         n^6*l2*l3^5*z4 + 170/81*n^6*l2*l3^5*z3 - 4/9*n^6*l2*l3^5*z3^2
          + 341149/31104*n^6*l2^2*l3^4 + 245/54*n^6*l2^2*l3^4*z7 - 4675/
         486*n^6*l2^2*l3^4*z6 + 118/3*n^6*l2^2*l3^4*z5 - 1852/243*n^6*
         l2^2*l3^4*z4 + 27823/1944*n^6*l2^2*l3^4*z3 - 503/243*n^6*l2^2*
         l3^4*z3^2 + 2461547/419904*n^6*l2^3*l3^3 - 11600/2187*n^6*l2^3
         *l3^3*z6 + 52496/2187*n^6*l2^3*l3^3*z5 - 6355/1458*n^6*l2^3*
         l3^3*z4 + 41249/4374*n^6*l2^3*l3^3*z3 - 2816/2187*n^6*l2^3*
         l3^3*z3^2 + 12941411/10077696*n^6*l2^4*l3^2 + 49/243*n^6*l2^4*
         l3^2*z7 + 1375/26244*n^6*l2^4*l3^2*z6 + 8839/4374*n^6*l2^4*
         l3^2*z5 - 57307/69984*n^6*l2^4*l3^2*z4 + 273439/104976*n^6*
         l2^4*l3^2*z3 - 865/13122*n^6*l2^4*l3^2*z3^2 + 4081931/15116544
         *n^6*l2^5*l3 + 2075/34992*n^6*l2^5*l3*z6 + 8723/39366*n^6*l2^5
         *l3*z5 - 6947/52488*n^6*l2^5*l3*z4 + 138307/314928*n^6*l2^5*l3
         *z3 - 815/52488*n^6*l2^5*l3*z3^2 + 541439/90699264*n^6*l2^6 + 
         637/209952*n^6*l2^6*z7 + 25/19683*n^6*l2^6*z6 + 1145/157464*
         n^6*l2^6*z5 - 3913/629856*n^6*l2^6*z4 + 37391/1889568*n^6*l2^6
         *z3 - 14/19683*n^6*l2^6*z3^2 + 1329/64*n^6*l1*l2*l3^4 - 2050/
         81*n^6*l1*l2*l3^4*z6 + 2806/27*n^6*l1*l2*l3^4*z5 - 2125/108*
         n^6*l1*l2*l3^4*z4 + 2486/81*n^6*l1*l2*l3^4*z3 - 164/27*n^6*l1*
         l2*l3^4*z3^2 + 30857/5832*n^6*l1*l2^2*l3^3 + 2111/243*n^6*l1*
         l2^2*l3^3*z5 - 101/36*n^6*l1*l2^2*l3^3*z4 + 8813/972*n^6*l1*
         l2^2*l3^3*z3 + 94531/46656*n^6*l1*l2^3*l3^2 - 50/729*n^6*l1*
         l2^3*l3^2*z6 + 11206/2187*n^6*l1*l2^3*l3^2*z5 - 2585/972*n^6*
         l1*l2^3*l3^2*z4 + 73837/8748*n^6*l1*l2^3*l3^2*z3 - 76/729*n^6*
         l1*l2^3*l3^2*z3^2 + 755537/629856*n^6*l1*l2^4*l3 + 4625/13122*
         n^6*l1*l2^4*l3*z6 - 1546/6561*n^6*l1*l2^4*l3*z5 - 349/3888*n^6
         *l1*l2^4*l3*z4 + 14155/34992*n^6*l1*l2^4*l3*z3 - 275/6561*n^6*
         l1*l2^4*l3*z3^2 + 82085/15116544*n^6*l1*l2^5 + 575/157464*n^6*
         l1*l2^5*z6 + 725/78732*n^6*l1*l2^5*z5 + 121/26244*n^6*l1*l2^5*
         z4 + 16091/314928*n^6*l1*l2^5*z3 - 131/78732*n^6*l1*l2^5*z3^2
          + 187393/15552*n^6*l1^2*l3^4 + 245/18*n^6*l1^2*l3^4*z7 - 475/
         162*n^6*l1^2*l3^4*z6 + 77/6*n^6*l1^2*l3^4*z5 - 901/324*n^6*
         l1^2*l3^4*z4 + 655/54*n^6*l1^2*l3^4*z3 + 1/81*n^6*l1^2*l3^4*
         z3^2 + 142727/46656*n^6*l1^2*l2*l3^3 + 2375/243*n^6*l1^2*l2*
         l3^3*z5 - 109/36*n^6*l1^2*l2*l3^3*z4 + 3322/243*n^6*l1^2*l2*
         l3^3*z3 + 255607/31104*n^6*l1^2*l2^2*l3^2 + 49/54*n^6*l1^2*
         l2^2*l3^2*z7 + 575/972*n^6*l1^2*l2^2*l3^2*z6 + 839/243*n^6*
         l1^2*l2^2*l3^2*z5 - 2855/972*n^6*l1^2*l2^2*l3^2*z4 + 8489/2916
         *n^6*l1^2*l2^2*l3^2*z3 - 19/162*n^6*l1^2*l2^2*l3^2*z3^2 + 
         1093741/839808*n^6*l1^2*l2^3*l3 + 2575/4374*n^6*l1^2*l2^3*l3*
         z6 - 400/2187*n^6*l1^2*l2^3*l3*z5 + 4667/8748*n^6*l1^2*l2^3*l3
         *z4 + 1417/972*n^6*l1^2*l2^3*l3*z3 - 163/2187*n^6*l1^2*l2^3*l3
         *z3^2 + 266201/5038848*n^6*l1^2*l2^4 + 49/2916*n^6*l1^2*l2^4*
         z7 + 4225/209952*n^6*l1^2*l2^4*z6 + 1219/104976*n^6*l1^2*l2^4*
         z5 + 167/17496*n^6*l1^2*l2^4*z4 + 41/1458*n^6*l1^2*l2^4*z3 - 
         85/104976*n^6*l1^2*l2^4*z3^2 + 14099/3888*n^6*l1^3*l3^3 + 2*
         n^6*l1^3*l3^3*z5 - 5/3*n^6*l1^3*l3^3*z4 - 19/54*n^6*l1^3*l3^3*
         z3 - 75653/46656*n^6*l1^3*l2*l3^2 + 437/243*n^6*l1^3*l2*l3^2*
         z5 - 5/54*n^6*l1^3*l2*l3^2*z4 + 3667/486*n^6*l1^3*l2*l3^2*z3
          + 10111/5832*n^6*l1^3*l2^2*l3 + 2575/2916*n^6*l1^3*l2^2*l3*z6
          - 121/729*n^6*l1^3*l2^2*l3*z5 + 137/216*n^6*l1^3*l2^2*l3*z4
          + 287/5832*n^6*l1^3*l2^2*l3*z3 - 193/1458*n^6*l1^3*l2^2*l3*
         z3^2 - 35705/839808*n^6*l1^3*l2^3 - 37/1458*n^6*l1^3*l2^3*z5
          + 43/2916*n^6*l1^3*l2^3*z4 + 19/324*n^6*l1^3*l2^3*z3 + 68731/
         124416*n^6*l1^4*l3^2 + 25/81*n^6*l1^4*l3^2*z6 - 5/54*n^6*l1^4*
         l3^2*z5 - 65/432*n^6*l1^4*l3^2*z4 + 253/2592*n^6*l1^4*l3^2*z3
          + 13/81*n^6*l1^4*l3^2*z3^2 - 1939/23328*n^6*l1^4*l2*l3 + 25/
         324*n^6*l1^4*l2*l3*z6 - 73/243*n^6*l1^4*l2*l3*z5 + 29/144*n^6*
         l1^4*l2*l3*z4 + 1921/3888*n^6*l1^4*l2*l3*z3 - 1/162*n^6*l1^4*
         l2*l3*z3^2 - 37091/559872*n^6*l1^4*l2^2 + 25/1296*n^6*l1^4*
         l2^2*z6 - 19/5832*n^6*l1^4*l2^2*z5 + 7/648*n^6*l1^4*l2^2*z4 - 
         113/3888*n^6*l1^4*l2^2*z3 + 5/1944*n^6*l1^4*l2^2*z3^2 + 13741/
         62208*n^6*l1^5*l3 + 325/1296*n^6*l1^5*l3*z6 + 1/81*n^6*l1^5*l3
         *z5 + 191/1296*n^6*l1^5*l3*z4 + 7/216*n^6*l1^5*l3*z3 - 43/648*
         n^6*l1^5*l3*z3^2 - 35/1728*n^6*l1^5*l2 + 31/1728*n^6*l1^6 + 1/
         324*n^6*l1^6*z3 + 59675/46656*n^7*l2*l3^5 - 50/27*n^7*l2*l3^5*
         z6 + 602/81*n^7*l2*l3^5*z5 - 19/12*n^7*l2*l3^5*z4 + 170/81*n^7
         *l2*l3^5*z3 - 4/9*n^7*l2*l3^5*z3^2 + 104561/31104*n^7*l2^2*
         l3^4 - 1075/243*n^7*l2^2*l3^4*z6 + 971/54*n^7*l2^2*l3^4*z5 - 
         253/72*n^7*l2^2*l3^4*z4 + 4160/729*n^7*l2^2*l3^4*z3 - 86/81*
         n^7*l2^2*l3^4*z3^2 + 59119/419904*n^7*l2^3*l3^3 + 541/729*n^7*
         l2^3*l3^3*z5 - 19/36*n^7*l2^3*l3^3*z4 + 3491/2916*n^7*l2^3*
         l3^3*z3 + 235307/1679616*n^7*l2^4*l3^2 - 125/26244*n^7*l2^4*
         l3^2*z6 + 1805/6561*n^7*l2^4*l3^2*z5 - 10735/34992*n^7*l2^4*
         l3^2*z4 + 8915/17496*n^7*l2^4*l3^2*z3 - 55/13122*n^7*l2^4*l3^2
         *z3^2 + 55127/1889568*n^7*l2^5*l3 + 275/39366*n^7*l2^5*l3*z6
          - 347/39366*n^7*l2^5*l3*z5 - 2329/104976*n^7*l2^5*l3*z4 + 755/
         34992*n^7*l2^5*l3*z3 - 11/19683*n^7*l2^5*l3*z3^2 - 18965/
         30233088*n^7*l2^6 + 175/1889568*n^7*l2^6*z6 + 35/314928*n^7*
         l2^6*z5 + 1/6561*n^7*l2^6*z4 + 2893/1889568*n^7*l2^6*z3 - 43/
         944784*n^7*l2^6*z3^2 + 59675/15552*n^7*l1*l3^5 - 50/9*n^7*l1*
         l3^5*z6 + 602/27*n^7*l1*l3^5*z5 - 19/4*n^7*l1*l3^5*z4 + 170/27
         *n^7*l1*l3^5*z3 - 4/3*n^7*l1*l3^5*z3^2 - 1921/15552*n^7*l1*l2*
         l3^4 + 10/27*n^7*l1*l2*l3^4*z5 - 17/54*n^7*l1*l2*l3^4*z4 + 763/
         972*n^7*l1*l2*l3^4*z3 - 12863/46656*n^7*l1*l2^2*l3^3 + 563/243
         *n^7*l1*l2^2*l3^3*z5 - 59/36*n^7*l1*l2^2*l3^3*z4 + 2215/486*
         n^7*l1*l2^2*l3^3*z3 + 288035/419904*n^7*l1*l2^3*l3^2 - 352/
         2187*n^7*l1*l2^3*l3^2*z5 - 476/729*n^7*l1*l2^3*l3^2*z4 - 161/
         8748*n^7*l1*l2^3*l3^2*z3 + 77651/1679616*n^7*l1*l2^4*l3 + 175/
         13122*n^7*l1*l2^4*l3*z6 - 251/6561*n^7*l1*l2^4*l3*z5 + 349/
         8748*n^7*l1*l2^4*l3*z4 + 1291/34992*n^7*l1*l2^4*l3*z3 - 7/6561
         *n^7*l1*l2^4*l3*z3^2 - 19535/15116544*n^7*l1*l2^5 + 1/4374*n^7
         *l1*l2^5*z4 + 127/104976*n^7*l1*l2^5*z3 - 1685/10368*n^7*l1^2*
         l3^4 + 5/18*n^7*l1^2*l3^4*z5 - 5/72*n^7*l1^2*l3^4*z4 + 205/324
         *n^7*l1^2*l3^4*z3 + 85217/46656*n^7*l1^2*l2*l3^3 + 326/243*n^7
         *l1^2*l2*l3^3*z5 - 17/9*n^7*l1^2*l2*l3^3*z4 + 781/972*n^7*l1^2
         *l2*l3^3*z3 + 1499/69984*n^7*l1^2*l2^2*l3^2 + 142/729*n^7*l1^2
         *l2^2*l3^2*z5 + 65/648*n^7*l1^2*l2^2*l3^2*z4 + 2245/1944*n^7*
         l1^2*l2^2*l3^2*z3 + 105091/839808*n^7*l1^2*l2^3*l3 + 175/4374*
         n^7*l1^2*l2^3*l3*z6 - 73/2187*n^7*l1^2*l2^3*l3*z5 + 43/729*n^7
         *l1^2*l2^3*l3*z4 - 17/1458*n^7*l1^2*l2^3*l3*z3 - 7/2187*n^7*
         l1^2*l2^3*l3*z3^2 - 32/19683*n^7*l1^2*l2^4 - 5/2916*n^7*l1^2*
         l2^4*z5 + 2/2187*n^7*l1^2*l2^4*z4 + 97/34992*n^7*l1^2*l2^4*z3
          - 8009/7776*n^7*l1^3*l3^3 + 76/81*n^7*l1^3*l3^3*z5 - 2/9*n^7*
         l1^3*l3^3*z4 + 895/324*n^7*l1^3*l3^3*z3 + 2191/7776*n^7*l1^3*
         l2*l3^2 - 32/243*n^7*l1^3*l2*l3^2*z5 + 5/27*n^7*l1^3*l2*l3^2*
         z4 - 71/486*n^7*l1^3*l2*l3^2*z3 + 3475/93312*n^7*l1^3*l2^2*l3
          - 19/243*n^7*l1^3*l2^2*l3*z5 + 25/648*n^7*l1^3*l2^2*l3*z4 + 7/
         324*n^7*l1^3*l2^2*l3*z3 + 3649/13824*n^7*l1^4*l3^2 - 7/81*n^7*
         l1^4*l3^2*z5 + 7/288*n^7*l1^4*l3^2*z4 - 35/324*n^7*l1^4*l3^2*
         z3 - 11881/186624*n^7*l1^4*l2*l3 + 25/972*n^7*l1^4*l2*l3*z6 + 
         1/81*n^7*l1^4*l2*l3*z5 + 7/324*n^7*l1^4*l2*l3*z4 - 47/1296*n^7
         *l1^4*l2*l3*z3 - 1/486*n^7*l1^4*l2*l3*z3^2 - 11/3888*n^7*l1^4*
         l2^2 - 71/5184*n^7*l1^5*l3 + 59675/46656*n^8*l2*l3^5 - 50/27*
         n^8*l2*l3^5*z6 + 602/81*n^8*l2*l3^5*z5 - 19/12*n^8*l2*l3^5*z4
          + 170/81*n^8*l2*l3^5*z3 - 4/9*n^8*l2*l3^5*z3^2 - 59/7776*n^8*
         l2^2*l3^4 + 5/54*n^8*l2^2*l3^4*z5 - 29/216*n^8*l2^2*l3^4*z4 + 
         353/1944*n^8*l2^2*l3^4*z3 + 3251/104976*n^8*l2^3*l3^3 + 337/
         2187*n^8*l2^3*l3^3*z5 - 253/972*n^8*l2^3*l3^3*z4 + 461/1458*
         n^8*l2^3*l3^3*z3 + 105623/2519424*n^8*l2^4*l3^2 - 13/2187*n^8*
         l2^4*l3^2*z5 - 4723/69984*n^8*l2^4*l3^2*z4 + 65/7776*n^8*l2^4*
         l3^2*z3 - 341/7558272*n^8*l2^5*l3 + 25/78732*n^8*l2^5*l3*z6 - 
         13/13122*n^8*l2^5*l3*z5 + 13/8748*n^8*l2^5*l3*z4 + 203/157464*
         n^8*l2^5*l3*z3 - 1/39366*n^8*l2^5*l3*z3^2 - 77/1679616*n^8*
         l2^6 + 1/78732*n^8*l2^6*z4 + 19/472392*n^8*l2^6*z3 - 1921/
         15552*n^8*l1*l2*l3^4 + 10/27*n^8*l1*l2*l3^4*z5 - 17/54*n^8*l1*
         l2*l3^4*z4 + 763/972*n^8*l1*l2*l3^4*z3 + 5809/23328*n^8*l1*
         l2^2*l3^3 - 35/54*n^8*l1*l2^2*l3^3*z4 + 5/162*n^8*l1*l2^2*l3^3
         *z3 + 6785/139968*n^8*l1*l2^3*l3^2 - 16/729*n^8*l1*l2^3*l3^2*
         z5 + 37/1458*n^8*l1*l2^3*l3^2*z4 - 73/2916*n^8*l1*l2^3*l3^2*z3
          - 5353/1679616*n^8*l1*l2^4*l3 + 19/8748*n^8*l1*l2^4*l3*z4 + 
         221/104976*n^8*l1*l2^4*l3*z3 + 161/1152*n^8*l1^2*l3^4 - 1/3*
         n^8*l1^2*l3^4*z4 - 19/216*n^8*l1^2*l3^4*z3 - 4177/11664*n^8*
         l1^2*l2*l3^3 + 83/243*n^8*l1^2*l2*l3^3*z5 - 1/12*n^8*l1^2*l2*
         l3^3*z4 + 907/972*n^8*l1^2*l2*l3^3*z3 + 191/3888*n^8*l1^2*l2^2
         *l3^2 - 2/81*n^8*l1^2*l2^2*l3^2*z5 + 49/1296*n^8*l1^2*l2^2*
         l3^2*z4 - 35/1296*n^8*l1^2*l2^2*l3^2*z3 + 3779/839808*n^8*l1^2
         *l2^3*l3 - 23/4374*n^8*l1^2*l2^3*l3*z5 + 7/2916*n^8*l1^2*l2^3*
         l3*z4 + 1/17496*n^8*l1^2*l2^3*l3*z3 + 1361/15552*n^8*l1^3*l2*
         l3^2 - 8/243*n^8*l1^3*l2*l3^2*z5 + 1/108*n^8*l1^3*l2*l3^2*z4
          - 10/243*n^8*l1^3*l2*l3^2*z3 - 319/41472*n^8*l1^4*l3^2 + 1/
         108*n^8*l1^4*l3^2*z4 + 1/864*n^8*l1^4*l3^2*z3 - 71/15552*n^8*
         l1^4*l2*l3 + 6289/31104*n^9*l3^6 - 25/81*n^9*l3^6*z6 + 305/243
         *n^9*l3^6*z5 - 7/24*n^9*l3^6*z4 + 26/81*n^9*l3^6*z3 - 2/27*n^9
         *l3^6*z3^2 + 161/31104*n^9*l2*l3^5 - 1/108*n^9*l2*l3^5*z4 - 17/
         1944*n^9*l2*l3^5*z3 + 3773/186624*n^9*l2^2*l3^4 + 5/162*n^9*
         l2^2*l3^4*z5 - 59/648*n^9*l2^2*l3^4*z4 + 601/11664*n^9*l2^2*
         l3^4*z3 + 1781/52488*n^9*l2^3*l3^3 - 13/162*n^9*l2^3*l3^3*z4
          + 1/243*n^9*l2^3*l3^3*z3 + 2857/3359232*n^9*l2^4*l3^2 - 4/
         6561*n^9*l2^4*l3^2*z5 + 7/5832*n^9*l2^4*l3^2*z4 - 133/209952*
         n^9*l2^4*l3^2*z3 - 631/5038848*n^9*l2^5*l3 + 5/52488*n^9*l2^5*
         l3*z4 + 23/314928*n^9*l2^5*l3*z3 + 3347/31104*n^9*l1*l2*l3^4
          - 13/54*n^9*l1*l2*l3^4*z4 - 37/648*n^9*l1*l2*l3^4*z3 - 319/
         139968*n^9*l1*l2^3*l3^2 + 2/729*n^9*l1*l2^3*l3^2*z4 + 1/2916*
         n^9*l1*l2^3*l3^2*z3 - 1685/31104*n^9*l1^2*l3^4 + 5/54*n^9*l1^2
         *l3^4*z5 - 5/216*n^9*l1^2*l3^4*z4 + 205/972*n^9*l1^2*l3^4*z3
          + 1361/186624*n^9*l1^2*l2^2*l3^2 - 2/729*n^9*l1^2*l2^2*l3^2*
         z5 + 1/1296*n^9*l1^2*l2^2*l3^2*z4 - 5/1458*n^9*l1^2*l2^2*l3^2*
         z3 - 71/31104*n^9*l1^4*l3^2 + 161/31104*n^10*l2*l3^5 - 1/108*
         n^10*l2*l3^5*z4 - 17/1944*n^10*l2*l3^5*z3 + 949/46656*n^10*
         l2^2*l3^4 - 7/162*n^10*l2^2*l3^4*z4 - 1/108*n^10*l2^2*l3^4*z3
          - 319/3359232*n^10*l2^4*l3^2 + 1/8748*n^10*l2^4*l3^2*z4 + 1/
         69984*n^10*l2^4*l3^2*z3 + 161/10368*n^10*l1*l3^5 - 1/36*n^10*
         l1*l3^5*z4 - 17/648*n^10*l1*l3^5*z3 + 161/31104*n^11*l2*l3^5
          - 1/108*n^11*l2*l3^5*z4 - 17/1944*n^11*l2*l3^5*z3 + 13/62208*
         n^12*l3^6 - 1/432*n^12*l3^6*z3 )

       + h^6 * (  - 3117059/3240*l3^7 - 68824768/6561*l3^7*z9 + 
         14174864/2025*l3^7*z8 - 959744/675*l3^7*z3z5 - 3306904/405*
         l3^7*z7 + 166564/81*l3^7*z6 - 2940908/729*l3^7*z5 + 28874/45*
         l3^7*z4 - 7366714/3645*l3^7*z3 - 276736/81*l3^7*z3*z5 + 17408/
         135*l3^7*z3*z4 - 490552/405*l3^7*z3^2 - 384512/729*l3^7*z3^3
          - 61822279/29160*l2*l3^6 - 114820784/6561*l2*l3^6*z9 + 
         7688357/675*l2*l3^6*z8 - 1568816/675*l2*l3^6*z3z5 - 16642943/
         1215*l2*l3^6*z7 + 817018/243*l2*l3^6*z6 - 1698490/243*l2*l3^6*
         z5 + 432464/405*l2*l3^6*z4 - 13705936/3645*l2*l3^6*z3 - 
         1272608/243*l2*l3^6*z3*z5 + 59696/405*l2*l3^6*z3*z4 - 2421844/
         1215*l2*l3^6*z3^2 - 636544/729*l2*l3^6*z3^3 - 3796670011/
         1049760*l2^2*l3^5 - 22839040/729*l2^2*l3^5*z9 + 39681869/2025*
         l2^2*l3^5*z8 - 2785424/675*l2^2*l3^5*z3z5 - 85547332/3645*l2^2
         *l3^5*z7 + 3959933/729*l2^2*l3^5*z6 - 43593623/3645*l2^2*l3^5*
         z5 + 12773921/7290*l2^2*l3^5*z4 - 29027495/4374*l2^2*l3^5*z3
          - 2340736/243*l2^2*l3^5*z3*z5 + 339968/1215*l2^2*l3^5*z3*z4
          - 13711514/3645*l2^2*l3^5*z3^2 - 127232/81*l2^2*l3^5*z3^3 - 
         1606963019/393660*l2^3*l3^4 - 2134154020/59049*l2^3*l3^4*z9 + 
         1608921557/72900*l2^3*l3^4*z8 - 28784068/6075*l2^3*l3^4*z3z5
          - 3482792141/131220*l2^3*l3^4*z7 + 77542301/13122*l2^3*l3^4*
         z6 - 895189153/65610*l2^3*l3^4*z5 + 42692671/21870*l2^3*l3^4*
         z4 - 510842071/65610*l2^3*l3^4*z3 - 24295960/2187*l2^3*l3^4*z3
         *z5 + 224908/729*l2^3*l3^4*z3*z4 - 147979651/32805*l2^3*l3^4*
         z3^2 - 11918048/6561*l2^3*l3^4*z3^3 - 112554005633/37791360*
         l2^4*l3^3 - 4848978992/177147*l2^4*l3^3*z9 + 3532963249/218700
         *l2^4*l3^3*z8 - 64851476/18225*l2^4*l3^3*z3z5 - 1541781005/
         78732*l2^4*l3^3*z7 + 108676769/26244*l2^4*l3^3*z6 - 4000207237/
         393660*l2^4*l3^3*z5 + 74420119/52488*l2^4*l3^3*z4 - 4656371537/
         787320*l2^4*l3^3*z3 - 55314032/6561*l2^4*l3^3*z3*z5 + 486634/
         2187*l2^4*l3^3*z3*z4 - 15527177/4374*l2^4*l3^3*z3^2 - 27137344/
         19683*l2^4*l3^3*z3^3 - 53019763031/37791360*l2^5*l3^2 - 
         2478138835/177147*l2^5*l3^2*z9 + 7026543721/874800*l2^5*l3^2*
         z8 - 10986167/6075*l2^5*l3^2*z3z5 - 15477828703/1574640*l2^5*
         l3^2*z7 + 938757551/472392*l2^5*l3^2*z6 - 3994328041/787320*
         l2^5*l3^2*z5 + 132743779/196830*l2^5*l3^2*z4 - 3398924869/
         1180980*l2^5*l3^2*z3 - 28787018/6561*l2^5*l3^2*z3*z5 + 3781184/
         32805*l2^5*l3^2*z3*z4 - 2166016879/1180980*l2^5*l3^2*z3^2 - 
         13891496/19683*l2^5*l3^2*z3^3 - 175311738227/453496320*l2^6*l3
          - 6648996643/1594323*l2^6*l3*z9 + 18484076837/7873200*l2^6*l3
         *z8 - 88146097/164025*l2^6*l3*z3z5 - 4572925499/1574640*l2^6*
         l3*z7 + 60738785/104976*l2^6*l3*z6 - 21154885333/14171760*l2^6
         *l3*z5 + 1778143943/9447840*l2^6*l3*z4 - 22951955909/28343520*
         l2^6*l3*z3 - 78667496/59049*l2^6*l3*z3*z5 + 6804479/196830*
         l2^6*l3*z3*z4 - 257209693/472392*l2^6*l3*z3^2 - 37303544/
         177147*l2^6*l3*z3^3 - 32585294021/680244480*l2^7 - 10720160795/
         19131876*l2^7*z9 + 29451577379/94478400*l2^7*z8 - 142521799/
         1968300*l2^7*z3z5 - 65538840173/170061120*l2^7*z7 + 1333758569/
         17006112*l2^7*z6 - 16705520261/85030560*l2^7*z5 + 134164529/
         5668704*l2^7*z4 - 8650358839/85030560*l2^7*z3 - 65536709/
         354294*l2^7*z3*z5 + 455288/98415*l2^7*z3*z4 - 3060587479/
         42515280*l2^7*z3^2 - 15067498/531441*l2^7*z3^3 - 526089259/
         87480*l1*l2*l3^5 - 41220320/729*l1*l2*l3^5*z9 + 23514434/675*
         l1*l2*l3^5*z8 - 1692064/225*l1*l2*l3^5*z3z5 - 147541354/3645*
         l1*l2*l3^5*z7 + 6577480/729*l1*l2*l3^5*z6 - 74269928/3645*l1*
         l2*l3^5*z5 + 3375182/1215*l1*l2*l3^5*z4 - 40429358/3645*l1*l2*
         l3^5*z3 - 1467968/81*l1*l2*l3^5*z3*z5 + 70688/135*l1*l2*l3^5*
         z3*z4 - 4878608/729*l1*l2*l3^5*z3^2 - 230656/81*l1*l2*l3^5*
         z3^3 - 445800047/43740*l1*l2^2*l3^4 - 554732384/6561*l1*l2^2*
         l3^4*z9 + 101367496/2025*l1*l2^2*l3^4*z8 - 7398016/675*l1*l2^2
         *l3^4*z3z5 - 44028083/729*l1*l2^2*l3^4*z7 + 9340234/729*l1*
         l2^2*l3^4*z6 - 22939426/729*l1*l2^2*l3^4*z5 + 1055764/243*l1*
         l2^2*l3^4*z4 - 68573782/3645*l1*l2^2*l3^4*z3 - 6180736/243*l1*
         l2^2*l3^4*z3*z5 + 49904/81*l1*l2^2*l3^4*z3*z4 - 39315328/3645*
         l1*l2^2*l3^4*z3^2 - 3096832/729*l1*l2^2*l3^4*z3^3 - 1855186559/
         174960*l1*l2^3*l3^3 - 649661392/6561*l1*l2^3*l3^3*z9 + 
         1039624937/18225*l1*l2^3*l3^3*z8 - 77871952/6075*l1*l2^3*l3^3*
         z3z5 - 751629247/10935*l1*l2^3*l3^3*z7 + 91466008/6561*l1*l2^3
         *l3^3*z6 - 389680892/10935*l1*l2^3*l3^3*z5 + 641737/135*l1*
         l2^3*l3^3*z4 - 681699293/32805*l1*l2^3*l3^3*z3 - 67832096/2187
         *l1*l2^3*l3^3*z3*z5 + 8829424/10935*l1*l2^3*l3^3*z3*z4 - 
         84733208/6561*l1*l2^3*l3^3*z3^2 - 3641216/729*l1*l2^3*l3^3*
         z3^3 - 334783129/52488*l1*l2^4*l3^2 - 3799361720/59049*l1*l2^4
         *l3^2*z9 + 7927914893/218700*l1*l2^4*l3^2*z8 - 150910532/18225
         *l1*l2^4*l3^2*z3z5 - 17464959433/393660*l1*l2^4*l3^2*z7 + 
         12686525/1458*l1*l2^4*l3^2*z6 - 4517638169/196830*l1*l2^4*l3^2
         *z5 + 193616323/65610*l1*l2^4*l3^2*z4 - 425860487/32805*l1*
         l2^4*l3^2*z3 - 133426528/6561*l1*l2^4*l3^2*z3*z5 + 17465114/
         32805*l1*l2^4*l3^2*z3*z4 - 279289001/32805*l1*l2^4*l3^2*z3^2
          - 21313600/6561*l1*l2^4*l3^2*z3^3 - 26814657079/12597120*l1*
         l2^5*l3 - 469001566/19683*l1*l2^5*l3*z9 + 387463693/29160*l1*
         l2^5*l3*z8 - 33569474/10935*l1*l2^5*l3*z3z5 - 38711928527/
         2361960*l1*l2^5*l3*z7 + 191464160/59049*l1*l2^5*l3*z6 - 
         2475405806/295245*l1*l2^5*l3*z5 + 54200413/52488*l1*l2^5*l3*z4
          - 2113851539/472392*l1*l2^5*l3*z3 - 152633468/19683*l1*l2^5*
         l3*z3*z5 + 6779878/32805*l1*l2^5*l3*z3*z4 - 917781326/295245*
         l1*l2^5*l3*z3^2 - 2634704/2187*l1*l2^5*l3*z3^3 - 52435526089/
         170061120*l1*l2^6 - 6081432089/1594323*l1*l2^6*z9 + 8354877781/
         3936600*l1*l2^6*z8 - 81272722/164025*l1*l2^6*z3z5 - 1225262041/
         472392*l1*l2^6*z7 + 188904131/354294*l1*l2^6*z6 - 2324569861/
         1771470*l1*l2^6*z5 + 372711431/2361960*l1*l2^6*z4 - 949362049/
         1417176*l1*l2^6*z3 - 25335956/19683*l1*l2^6*z3*z5 + 2176399/
         65610*l1*l2^6*z3*z4 - 1725363673/3542940*l1*l2^6*z3^2 - 
         34256056/177147*l1*l2^6*z3^3 - 389108987/174960*l1^2*l3^5 - 
         9904256/729*l1^2*l3^5*z9 + 5127722/675*l1^2*l3^5*z8 - 391712/
         225*l1^2*l3^5*z3z5 - 3701953/405*l1^2*l3^5*z7 + 420112/243*
         l1^2*l3^5*z6 - 221552/45*l1^2*l3^5*z5 + 627289/1215*l1^2*l3^5*
         z4 - 11209403/3645*l1^2*l3^5*z3 - 304480/81*l1^2*l3^5*z3*z5 + 
         2192/405*l1^2*l3^5*z3*z4 - 1859908/1215*l1^2*l3^5*z3^2 - 54784/
         81*l1^2*l3^5*z3^3 - 39025963/4860*l1^2*l2*l3^4 - 455241104/
         6561*l1^2*l2*l3^4*z9 + 3020296/75*l1^2*l2*l3^4*z8 - 2025344/
         225*l1^2*l2*l3^4*z3z5 - 116597281/2430*l1^2*l2*l3^4*z7 + 
         2362741/243*l1^2*l2*l3^4*z6 - 10027993/405*l1^2*l2*l3^4*z5 + 
         435884/135*l1^2*l2*l3^4*z4 - 6098243/405*l1^2*l2*l3^4*z3 - 
         1738816/81*l1^2*l2*l3^4*z3*z5 + 205976/405*l1^2*l2*l3^4*z3*z4
          - 2178224/243*l1^2*l2*l3^4*z3^2 - 2551168/729*l1^2*l2*l3^4*
         z3^3 - 1666642307/116640*l1^2*l2^2*l3^3 - 2535639560/19683*
         l1^2*l2^2*l3^3*z9 + 173480627/2430*l1^2*l2^2*l3^3*z8 - 6696056/
         405*l1^2*l2^2*l3^3*z3z5 - 103918274/1215*l1^2*l2^2*l3^3*z7 + 
         3916145/243*l1^2*l2^2*l3^3*z6 - 492944479/10935*l1^2*l2^2*l3^3
         *z5 + 313549/54*l1^2*l2^2*l3^3*z4 - 602260061/21870*l1^2*l2^2*
         l3^3*z3 - 9703024/243*l1^2*l2^2*l3^3*z3*z5 + 1124692/1215*l1^2
         *l2^2*l3^3*z3*z4 - 63133252/3645*l1^2*l2^2*l3^3*z3^2 - 
         14233024/2187*l1^2*l2^2*l3^3*z3^3 - 2410403977/209952*l1^2*
         l2^3*l3^2 - 7040176280/59049*l1^2*l2^3*l3^2*z9 + 960476851/
         14580*l1^2*l2^3*l3^2*z8 - 18518204/1215*l1^2*l2^3*l3^2*z3z5 - 
         2656410949/32805*l1^2*l2^3*l3^2*z7 + 33541511/2187*l1^2*l2^3*
         l3^2*z6 - 1366777838/32805*l1^2*l2^3*l3^2*z5 + 3762182/729*
         l1^2*l2^3*l3^2*z4 - 764731417/32805*l1^2*l2^3*l3^2*z3 - 
         83733424/2187*l1^2*l2^3*l3^2*z3*z5 + 11389114/10935*l1^2*l2^3*
         l3^2*z3*z4 - 173923159/10935*l1^2*l2^3*l3^2*z3^2 - 39518272/
         6561*l1^2*l2^3*l3^2*z3^3 - 73727492477/15116544*l1^2*l2^4*l3
          - 10107322660/177147*l1^2*l2^4*l3*z9 + 204434033/6480*l1^2*
         l2^4*l3*z8 - 26836231/3645*l1^2*l2^4*l3*z3z5 - 20306093953/
         524880*l1^2*l2^4*l3*z7 + 599388431/78732*l1^2*l2^4*l3*z6 - 
         1943125933/98415*l1^2*l2^4*l3*z5 + 1254177803/524880*l1^2*l2^4
         *l3*z4 - 16317162589/1574640*l1^2*l2^4*l3*z3 - 124064218/6561*
         l1^2*l2^4*l3*z3*z5 + 17000156/32805*l1^2*l2^4*l3*z3*z4 - 
         2930366549/393660*l1^2*l2^4*l3*z3^2 - 56873312/19683*l1^2*l2^4
         *l3*z3^3 - 31874299507/37791360*l1^2*l2^5 - 5950573418/531441*
         l1^2*l2^5*z9 + 32826763769/5248800*l1^2*l2^5*z8 - 159948989/
         109350*l1^2*l2^5*z3z5 - 71383806067/9447840*l1^2*l2^5*z7 + 
         495619625/314928*l1^2*l2^5*z6 - 5960107547/1574640*l1^2*l2^5*
         z5 + 90005437/196830*l1^2*l2^5*z4 - 8947011367/4723920*l1^2*
         l2^5*z3 - 25326170/6561*l1^2*l2^5*z3*z5 + 20545373/196830*l1^2
         *l2^5*z3*z4 - 185956057/131220*l1^2*l2^5*z3^2 - 33576208/59049
         *l1^2*l2^5*z3^3 - 9582263/3645*l1^3*l3^4 - 35974544/2187*l1^3*
         l3^4*z9 + 5458711/675*l1^3*l3^4*z8 - 145552/75*l1^3*l3^4*z3z5
          - 13210298/1215*l1^3*l3^4*z7 + 417616/243*l1^3*l3^4*z6 - 
         7386512/1215*l1^3*l3^4*z5 + 293882/405*l1^3*l3^4*z4 - 5613526/
         1215*l1^3*l3^4*z3 - 38432/9*l1^3*l3^4*z3*z5 + 1888/135*l1^3*
         l3^4*z3*z4 - 2977828/1215*l1^3*l3^4*z3^2 - 199552/243*l1^3*
         l3^4*z3^3 - 712319467/87480*l1^3*l2*l3^3 - 517141568/6561*l1^3
         *l2*l3^3*z9 + 86998436/2025*l1^3*l2*l3^3*z8 - 6830656/675*l1^3
         *l2*l3^3*z3z5 - 186339766/3645*l1^3*l2*l3^3*z7 + 2256172/243*
         l1^3*l2*l3^3*z6 - 6461416/243*l1^3*l2*l3^3*z5 + 3969908/1215*
         l1^3*l2*l3^3*z4 - 58461644/3645*l1^3*l2*l3^3*z3 - 6196672/243*
         l1^3*l2*l3^3*z3*z5 + 840784/1215*l1^3*l2*l3^3*z3*z4 - 877328/
         81*l1^3*l2*l3^3*z3^2 - 2917888/729*l1^3*l2*l3^3*z3^3 - 
         5487729001/524880*l1^3*l2^2*l3^2 - 742486576/6561*l1^3*l2^2*
         l3^2*z9 + 124576151/2025*l1^3*l2^2*l3^2*z8 - 9770096/675*l1^3*
         l2^2*l3^2*z3z5 - 547324309/7290*l1^3*l2^2*l3^2*z7 + 3341093/
         243*l1^3*l2^2*l3^2*z6 - 423948799/10935*l1^3*l2^2*l3^2*z5 + 
         17221532/3645*l1^3*l2^2*l3^2*z4 - 47183846/2187*l1^3*l2^2*l3^2
         *z3 - 8983760/243*l1^3*l2^2*l3^2*z3*z5 + 773588/729*l1^3*l2^2*
         l3^2*z3*z4 - 2080216/135*l1^3*l2^2*l3^2*z3^2 - 4180352/729*
         l1^3*l2^2*l3^2*z3^3 - 2077069573/349920*l1^3*l2^3*l3 - 
         4357835168/59049*l1^3*l2^3*l3*z9 + 148398973/3645*l1^3*l2^3*l3
         *z8 - 3868016/405*l1^3*l2^3*l3*z3z5 - 326773996/6561*l1^3*l2^3
         *l3*z7 + 21446510/2187*l1^3*l2^3*l3*z6 - 821813639/32805*l1^3*
         l2^3*l3*z5 + 10941266/3645*l1^3*l2^3*l3*z4 - 84214714/6561*
         l1^3*l2^3*l3*z3 - 18347200/729*l1^3*l2^3*l3*z3*z5 + 1623340/
         2187*l1^3*l2^3*l3*z3*z4 - 104848714/10935*l1^3*l2^3*l3*z3^2 - 
         24567808/6561*l1^3*l2^3*l3*z3^3 - 24092395223/18895680*l1^3*
         l2^4 - 1093336478/59049*l1^3*l2^4*z9 + 2280920569/218700*l1^3*
         l2^4*z8 - 549676/225*l1^3*l2^4*z3z5 - 3238368241/262440*l1^3*
         l2^4*z7 + 51790121/19683*l1^3*l2^4*z6 - 40409086/6561*l1^3*
         l2^4*z5 + 39747379/52488*l1^3*l2^4*z4 - 2371404323/787320*l1^3
         *l2^4*z3 - 42847894/6561*l1^3*l2^4*z3*z5 + 6110297/32805*l1^3*
         l2^4*z3*z4 - 913349963/393660*l1^3*l2^4*z3^2 - 6185008/6561*
         l1^3*l2^4*z3^3 - 116434123/58320*l1^4*l3^3 - 15621068/729*l1^4
         *l3^3*z9 + 31113989/2700*l1^4*l3^3*z8 - 625636/225*l1^4*l3^3*
         z3z5 - 63669349/4860*l1^4*l3^3*z7 + 359285/162*l1^4*l3^3*z6 - 
         16388869/2430*l1^4*l3^3*z5 + 681269/810*l1^4*l3^3*z4 - 
         30859691/7290*l1^4*l3^3*z3 - 578752/81*l1^4*l3^3*z3*z5 + 88114/
         405*l1^4*l3^3*z3*z4 - 415619/135*l1^4*l3^3*z3^2 - 88864/81*
         l1^4*l3^3*z3^3 - 136782971/29160*l1^4*l2*l3^2 - 355329956/6561
         *l1^4*l2*l3^2*z9 + 473568823/16200*l1^4*l2*l3^2*z8 - 4613126/
         675*l1^4*l2*l3^2*z3z5 - 1068245357/29160*l1^4*l2*l3^2*z7 + 
         19701649/2916*l1^4*l2*l3^2*z6 - 271532029/14580*l1^4*l2*l3^2*
         z5 + 10135393/4860*l1^4*l2*l3^2*z4 - 13869257/1458*l1^4*l2*
         l3^2*z3 - 1470560/81*l1^4*l2*l3^2*z3*z5 + 715991/1215*l1^4*l2*
         l3^2*z3*z4 - 10519447/1458*l1^4*l2*l3^2*z3^2 - 1993696/729*
         l1^4*l2*l3^2*z3^3 - 8551735229/2099520*l1^4*l2^2*l3 - 
         1082205247/19683*l1^4*l2^2*l3*z9 + 62095168/2025*l1^4*l2^2*l3*
         z8 - 14735584/2025*l1^4*l2^2*l3*z3z5 - 6373728389/174960*l1^4*
         l2^2*l3*z7 + 129361909/17496*l1^4*l2^2*l3*z6 - 179782393/9720*
         l1^4*l2^2*l3*z5 + 21776279/9720*l1^4*l2^2*l3*z4 - 804435917/
         87480*l1^4*l2^2*l3*z3 - 4715144/243*l1^4*l2^2*l3*z3*z5 + 
         4273831/7290*l1^4*l2^2*l3*z3*z4 - 309762371/43740*l1^4*l2^2*l3
         *z3^2 - 6131912/2187*l1^4*l2^2*l3*z3^3 - 7294626517/6298560*
         l1^4*l2^3 - 1090116847/59049*l1^4*l2^3*z9 + 205183853/19440*
         l1^4*l2^3*z8 - 2988139/1215*l1^4*l2^3*z3z5 - 12892942837/
         1049760*l1^4*l2^3*z7 + 94414663/34992*l1^4*l2^3*z6 - 
         3185941589/524880*l1^4*l2^3*z5 + 135298639/174960*l1^4*l2^3*z4
          - 761418749/262440*l1^4*l2^3*z3 - 14580584/2187*l1^4*l2^3*z3*
         z5 + 1771099/8748*l1^4*l2^3*z3*z4 - 66323161/29160*l1^4*l2^3*
         z3^2 - 6176456/6561*l1^4*l2^3*z3^3 - 6376979/7290*l1^5*l3^2 - 
         22091576/2187*l1^5*l3^2*z9 + 4971089/900*l1^5*l3^2*z8 - 294908/
         225*l1^5*l3^2*z3z5 - 32873857/4860*l1^5*l3^2*z7 + 560015/486*
         l1^5*l3^2*z6 - 2687879/810*l1^5*l3^2*z5 + 70919/162*l1^5*l3^2*
         z4 - 438628/243*l1^5*l3^2*z3 - 277232/81*l1^5*l3^2*z3*z5 + 
         49862/405*l1^5*l3^2*z3*z4 - 1709677/1215*l1^5*l3^2*z3^2 - 
         125248/243*l1^5*l3^2*z3^3 - 131557229/87480*l1^5*l2*l3 - 
         47128036/2187*l1^5*l2*l3*z9 + 98818847/8100*l1^5*l2*l3*z8 - 
         1938028/675*l1^5*l2*l3*z3z5 - 42265201/2916*l1^5*l2*l3*z7 + 
         4394489/1458*l1^5*l2*l3*z6 - 5785991/810*l1^5*l2*l3*z5 + 
         738377/810*l1^5*l2*l3*z4 - 12896819/3645*l1^5*l2*l3*z3 - 23624/
         3*l1^5*l2*l3*z3*z5 + 332332/1215*l1^5*l2*l3*z3*z4 - 10113871/
         3645*l1^5*l2*l3*z3^2 - 267872/243*l1^5*l2*l3*z3^3 - 665271803/
         1049760*l1^5*l2^2 - 221111701/19683*l1^5*l2^2*z9 + 15805819/
         2430*l1^5*l2^2*z8 - 608792/405*l1^5*l2^2*z3z5 - 256558367/
         34992*l1^5*l2^2*z7 + 29780191/17496*l1^5*l2^2*z6 - 323485423/
         87480*l1^5*l2^2*z5 + 14282957/29160*l1^5*l2^2*z4 - 37015517/
         21870*l1^5*l2^2*z3 - 2961292/729*l1^5*l2^2*z3*z5 + 191365/1458
         *l1^5*l2^2*z3*z4 - 60228239/43740*l1^5*l2^2*z3^2 - 1254296/
         2187*l1^5*l2^2*z3^3 - 5078681/23328*l1^6*l3 - 8577994/2187*
         l1^6*l3*z9 + 24311461/10800*l1^6*l3*z8 - 13649/25*l1^6*l3*z3z5
          - 7825667/3240*l1^6*l3*z7 + 279875/486*l1^6*l3*z6 - 6554203/
         4860*l1^6*l3*z5 + 258749/1620*l1^6*l3*z4 - 276415/486*l1^6*l3*
         z3 - 39904/27*l1^6*l3*z3*z5 + 17144/405*l1^6*l3*z3*z4 - 
         1096307/2430*l1^6*l3*z3^2 - 48848/243*l1^6*l3*z3^3 - 71000623/
         349920*l1^6*l2 - 24600355/6561*l1^6*l2*z9 + 28876481/12960*
         l1^6*l2*z8 - 15229/30*l1^6*l2*z3z5 - 145572089/58320*l1^6*l2*
         z7 + 3453743/5832*l1^6*l2*z6 - 6940577/5832*l1^6*l2*z5 + 
         217651/1215*l1^6*l2*z4 - 16416731/29160*l1^6*l2*z3 - 340364/
         243*l1^6*l2*z3*z5 + 108619/2430*l1^6*l2*z3*z4 - 3267389/7290*
         l1^6*l2*z3^2 - 139304/729*l1^6*l2*z3^3 - 9676/405*l1^7 - 
         1190477/2187*l1^7*z9 + 10004503/32400*l1^7*z8 - 44243/675*l1^7
         *z3z5 - 379177/1080*l1^7*z7 + 87971/972*l1^7*z6 - 878141/4860*
         l1^7*z5 + 2563/90*l1^7*z4 - 25807/324*l1^7*z3 - 14140/81*l1^7*
         z3*z5 + 629/81*l1^7*z3*z4 - 16792/243*l1^7*z3^2 - 6712/243*
         l1^7*z3^3 - 61822279/29160*n*l2*l3^6 - 114820784/6561*n*l2*
         l3^6*z9 + 7688357/675*n*l2*l3^6*z8 - 1568816/675*n*l2*l3^6*
         z3z5 - 16642943/1215*n*l2*l3^6*z7 + 817018/243*n*l2*l3^6*z6 - 
         1698490/243*n*l2*l3^6*z5 + 432464/405*n*l2*l3^6*z4 - 13705936/
         3645*n*l2*l3^6*z3 - 1272608/243*n*l2*l3^6*z3*z5 + 59696/405*n*
         l2*l3^6*z3*z4 - 2421844/1215*n*l2*l3^6*z3^2 - 636544/729*n*l2*
         l3^6*z3^3 - 6108388859/1049760*n*l2^2*l3^5 - 29752832/729*n*
         l2^2*l3^5*z9 + 50281897/2025*n*l2^2*l3^5*z8 - 1185904/225*n*
         l2^2*l3^5*z3z5 - 669625607/21870*n*l2^2*l3^5*z7 + 15015814/
         2187*n*l2^2*l3^5*z6 - 175831874/10935*n*l2^2*l3^5*z5 + 5479379/
         2430*n*l2^2*l3^5*z4 - 207023339/21870*n*l2^2*l3^5*z3 - 937072/
         81*n*l2^2*l3^5*z3*z5 + 52696/243*n*l2^2*l3^5*z3*z4 - 53012038/
         10935*n*l2^2*l3^5*z3^2 - 164608/81*n*l2^2*l3^5*z3^3 - 
         1875694751/262440*n*l2^3*l3^4 - 2621337964/59049*n*l2^3*l3^4*
         z9 + 205636969/8100*n*l2^3*l3^4*z8 - 33740404/6075*n*l2^3*l3^4
         *z3z5 - 2150680817/65610*n*l2^3*l3^4*z7 + 44507981/6561*n*l2^3
         *l3^4*z6 - 588747172/32805*n*l2^3*l3^4*z5 + 10721123/4374*n*
         l2^3*l3^4*z4 - 75275639/6561*n*l2^3*l3^4*z3 - 25362856/2187*n*
         l2^3*l3^4*z3*z5 + 47648/405*n*l2^3*l3^4*z3*z4 - 186400319/
         32805*n*l2^3*l3^4*z3^2 - 14460320/6561*n*l2^3*l3^4*z3^3 - 
         108729144763/18895680*n*l2^4*l3^3 - 6518468030/177147*n*l2^4*
         l3^3*z9 + 8763428483/437400*n*l2^4*l3^3*z8 - 82721246/18225*n*
         l2^4*l3^3*z3z5 - 6975769511/262440*n*l2^4*l3^3*z7 + 403153183/
         78732*n*l2^4*l3^3*z6 - 1937561711/131220*n*l2^4*l3^3*z5 + 
         14058947/7290*n*l2^4*l3^3*z4 - 3745720313/393660*n*l2^4*l3^3*
         z3 - 62962648/6561*n*l2^4*l3^3*z3*z5 + 2371681/32805*n*l2^4*
         l3^3*z3*z4 - 966667649/196830*n*l2^4*l3^3*z3^2 - 36014800/
         19683*n*l2^4*l3^3*z3^3 - 317909256031/113374080*n*l2^5*l3^2 - 
         3238990069/177147*n*l2^5*l3^2*z9 + 4217628449/437400*n*l2^5*
         l3^2*z8 - 40469138/18225*n*l2^5*l3^2*z3z5 - 5268280771/393660*
         n*l2^5*l3^2*z7 + 592098695/236196*n*l2^5*l3^2*z6 - 8873339027/
         1180980*n*l2^5*l3^2*z5 + 249703489/262440*n*l2^5*l3^2*z4 - 
         1403487244/295245*n*l2^5*l3^2*z3 - 3392378/729*n*l2^5*l3^2*z3*
         z5 + 4740053/196830*n*l2^5*l3^2*z3*z4 - 1479551623/590490*n*
         l2^5*l3^2*z3^2 - 17869208/19683*n*l2^5*l3^2*z3^3 - 
         210868764683/272097792*n*l2^6*l3 - 5757474755/1062882*n*l2^6*
         l3*z9 + 7550427841/2624400*n*l2^6*l3*z8 - 36097421/54675*n*
         l2^6*l3*z3z5 - 58025661563/14171760*n*l2^6*l3*z7 + 2291520511/
         2834352*n*l2^6*l3*z6 - 32330104789/14171760*n*l2^6*l3*z5 + 
         2655495151/9447840*n*l2^6*l3*z4 - 38490329039/28343520*n*l2^6*
         l3*z3 - 82776620/59049*n*l2^6*l3*z3*z5 + 3279733/393660*n*l2^6
         *l3*z3*z4 - 129777641/177147*n*l2^6*l3*z3^2 - 15883460/59049*n
         *l2^6*l3*z3^3 - 23857720309/255091680*n*l2^7 - 6878324315/
         9565938*n*l2^7*z9 + 37718926601/94478400*n*l2^7*z8 - 176251381/
         1968300*n*l2^7*z3z5 - 2131271663/3779136*n*l2^7*z7 + 
         2071513057/17006112*n*l2^7*z6 - 26172588863/85030560*n*l2^7*z5
          + 181256641/4723920*n*l2^7*z4 - 1452753569/8503056*n*l2^7*z3
          - 34166914/177147*n*l2^7*z3*z5 + 4192909/2361960*n*l2^7*z3*z4
          - 997592567/10628820*n*l2^7*z3^2 - 18998468/531441*n*l2^7*
         z3^3 - 61822279/9720*n*l1*l3^6 - 114820784/2187*n*l1*l3^6*z9
          + 7688357/225*n*l1*l3^6*z8 - 1568816/225*n*l1*l3^6*z3z5 - 
         16642943/405*n*l1*l3^6*z7 + 817018/81*n*l1*l3^6*z6 - 1698490/
         81*n*l1*l3^6*z5 + 432464/135*n*l1*l3^6*z4 - 13705936/1215*n*l1
         *l3^6*z3 - 1272608/81*n*l1*l3^6*z3*z5 + 59696/135*n*l1*l3^6*z3
         *z4 - 2421844/405*n*l1*l3^6*z3^2 - 636544/243*n*l1*l3^6*z3^3
          - 903730709/87480*n*l1*l2*l3^5 - 14362016/243*n*l1*l2*l3^5*z9
          + 24203602/675*n*l1*l2*l3^5*z8 - 1669792/225*n*l1*l2*l3^5*
         z3z5 - 56870887/1215*n*l1*l2*l3^5*z7 + 867574/81*n*l1*l2*l3^5*
         z6 - 6172606/243*n*l1*l2*l3^5*z5 + 4530242/1215*n*l1*l2*l3^5*
         z4 - 11495522/729*n*l1*l2*l3^5*z3 - 1191008/81*n*l1*l2*l3^5*z3
         *z5 + 10064/81*n*l1*l2*l3^5*z3*z4 - 2869904/405*n*l1*l2*l3^5*
         z3^2 - 78592/27*n*l1*l2*l3^5*z3^3 - 3735897967/174960*n*l1*
         l2^2*l3^4 - 892640948/6561*n*l1*l2^2*l3^4*z9 + 634684661/8100*
         n*l1*l2^2*l3^4*z8 - 11560964/675*n*l1*l2^2*l3^4*z3z5 - 
         1463688601/14580*n*l1*l2^2*l3^4*z7 + 30479411/1458*n*l1*l2^2*
         l3^4*z6 - 398433541/7290*n*l1*l2^2*l3^4*z5 + 6005747/810*n*l1*
         l2^2*l3^4*z4 - 41968643/1215*n*l1*l2^2*l3^4*z3 - 8772896/243*n
         *l1*l2^2*l3^4*z3*z5 + 158948/405*n*l1*l2^2*l3^4*z3*z4 - 
         12573395/729*n*l1*l2^2*l3^4*z3^2 - 4929376/729*n*l1*l2^2*l3^4*
         z3^3 - 34936198387/1574640*n*l1*l2^3*l3^3 - 2634801424/19683*n
         *l1*l2^3*l3^3*z9 + 1303376491/18225*n*l1*l2^3*l3^3*z8 - 
         99188336/6075*n*l1*l2^3*l3^3*z3z5 - 2111604853/21870*n*l1*l2^3
         *l3^3*z7 + 118728059/6561*n*l1*l2^3*l3^3*z6 - 1790632913/32805
         *n*l1*l2^3*l3^3*z5 + 8676628/1215*n*l1*l2^3*l3^3*z4 - 
         1192925228/32805*n*l1*l2^3*l3^3*z3 - 24296752/729*n*l1*l2^3*
         l3^3*z3*z5 + 1164968/10935*n*l1*l2^3*l3^3*z3*z4 - 602217404/
         32805*n*l1*l2^3*l3^3*z3^2 - 14536064/2187*n*l1*l2^3*l3^3*z3^3
          - 500254397281/37791360*n*l1*l2^4*l3^2 - 5021651261/59049*n*
         l1*l2^4*l3^2*z9 + 2606104819/58320*n*l1*l2^4*l3^2*z8 - 4163693/
         405*n*l1*l2^4*l3^2*z3z5 - 19866710999/314928*n*l1*l2^4*l3^2*z7
          + 1857655021/157464*n*l1*l2^4*l3^2*z6 - 27927289297/787320*n*
         l1*l2^4*l3^2*z5 + 584621189/131220*n*l1*l2^4*l3^2*z4 - 
         883371671/39366*n*l1*l2^4*l3^2*z3 - 46746418/2187*n*l1*l2^4*
         l3^2*z3*z5 + 1182197/10935*n*l1*l2^4*l3^2*z3*z4 - 4643308901/
         393660*n*l1*l2^4*l3^2*z3^2 - 27681496/6561*n*l1*l2^4*l3^2*z3^3
          - 55040726129/12597120*n*l1*l2^5*l3 - 5446067428/177147*n*l1*
         l2^5*l3*z9 + 21527080213/1312200*n*l1*l2^5*l3*z8 - 205605506/
         54675*n*l1*l2^5*l3*z3z5 - 110990091659/4723920*n*l1*l2^5*l3*z7
          + 246056329/52488*n*l1*l2^5*l3*z6 - 10307027411/787320*n*l1*
         l2^5*l3*z5 + 1269369539/787320*n*l1*l2^5*l3*z4 - 3647134291/
         472392*n*l1*l2^5*l3*z3 - 156737824/19683*n*l1*l2^5*l3*z3*z5 + 
         10981811/196830*n*l1*l2^5*l3*z3*z4 - 824180453/196830*n*l1*
         l2^5*l3*z3^2 - 30069728/19683*n*l1*l2^5*l3*z3^3 - 34354310333/
         56687040*n*l1*l2^6 - 30879467713/6377292*n*l1*l2^6*z9 + 
         9601131121/3499200*n*l1*l2^6*z8 - 399575509/656100*n*l1*l2^6*
         z3z5 - 43854623185/11337408*n*l1*l2^6*z7 + 1607320057/1889568*
         n*l1*l2^6*z6 - 3938743807/1889568*n*l1*l2^6*z5 + 2490686563/
         9447840*n*l1*l2^6*z4 - 5345964581/4723920*n*l1*l2^6*z3 - 
         25923431/19683*n*l1*l2^6*z3*z5 + 323191/19683*n*l1*l2^6*z3*z4
          - 2968233373/4723920*n*l1*l2^6*z3^2 - 42675662/177147*n*l1*
         l2^6*z3^3 - 389108987/116640*n*l1^2*l3^5 - 4952128/243*n*l1^2*
         l3^5*z9 + 2563861/225*n*l1^2*l3^5*z8 - 195856/75*n*l1^2*l3^5*
         z3z5 - 3701953/270*n*l1^2*l3^5*z7 + 210056/81*n*l1^2*l3^5*z6
          - 110776/15*n*l1^2*l3^5*z5 + 627289/810*n*l1^2*l3^5*z4 - 
         11209403/2430*n*l1^2*l3^5*z3 - 152240/27*n*l1^2*l3^5*z3*z5 + 
         1096/135*n*l1^2*l3^5*z3*z4 - 929954/405*n*l1^2*l3^5*z3^2 - 
         27392/27*n*l1^2*l3^5*z3^3 - 333369977/14580*n*l1^2*l2*l3^4 - 
         828792464/6561*n*l1^2*l2*l3^4*z9 + 6195167/90*n*l1^2*l2*l3^4*
         z8 - 232216/15*n*l1^2*l2*l3^4*z3z5 - 87372629/972*n*l1^2*l2*
         l3^4*z7 + 8391701/486*n*l1^2*l2*l3^4*z6 - 41293717/810*n*l1^2*
         l2*l3^4*z5 + 2727739/405*n*l1^2*l2*l3^4*z4 - 84310349/2430*n*
         l1^2*l2*l3^4*z3 - 2473712/81*n*l1^2*l2*l3^4*z3*z5 + 6908/405*n
         *l1^2*l2*l3^4*z3*z4 - 20144302/1215*n*l1^2*l2*l3^4*z3^2 - 
         4556416/729*n*l1^2*l2*l3^4*z3^3 - 7100845601/233280*n*l1^2*
         l2^2*l3^3 - 1169348668/6561*n*l1^2*l2^2*l3^3*z9 + 457659031/
         4860*n*l1^2*l2^2*l3^3*z8 - 8721164/405*n*l1^2*l2^2*l3^3*z3z5
          - 2846183059/21870*n*l1^2*l2^2*l3^3*z7 + 11700271/486*n*l1^2*
         l2^2*l3^3*z6 - 1615508513/21870*n*l1^2*l2^2*l3^3*z5 + 27561329/
         2916*n*l1^2*l2^2*l3^3*z4 - 2163261017/43740*n*l1^2*l2^2*l3^3*
         z3 - 10619032/243*n*l1^2*l2^2*l3^3*z3*z5 + 87566/1215*n*l1^2*
         l2^2*l3^3*z3*z4 - 90154462/3645*n*l1^2*l2^2*l3^3*z3^2 - 
         6441248/729*n*l1^2*l2^2*l3^3*z3^3 - 157749911077/6298560*n*
         l1^2*l2^3*l3^2 - 9347747384/59049*n*l1^2*l2^3*l3^2*z9 + 
         479459665/5832*n*l1^2*l2^3*l3^2*z8 - 4633898/243*n*l1^2*l2^3*
         l3^2*z3z5 - 3842786252/32805*n*l1^2*l2^3*l3^2*z7 + 283300013/
         13122*n*l1^2*l2^3*l3^2*z6 - 2187679231/32805*n*l1^2*l2^3*l3^2*
         z5 + 91381093/10935*n*l1^2*l2^3*l3^2*z4 - 1398117497/32805*n*
         l1^2*l2^3*l3^2*z3 - 85488232/2187*n*l1^2*l2^3*l3^2*z3*z5 + 
         1881959/10935*n*l1^2*l2^3*l3^2*z3*z4 - 294917515/13122*n*l1^2*
         l2^3*l3^2*z3^2 - 51554752/6561*n*l1^2*l2^3*l3^2*z3^3 - 
         1524004548323/151165440*n*l1^2*l2^4*l3 - 12852098312/177147*n*
         l1^2*l2^4*l3*z9 + 68622479377/1749600*n*l1^2*l2^4*l3*z8 - 
         325149637/36450*n*l1^2*l2^4*l3*z3z5 - 59532545303/1049760*n*
         l1^2*l2^4*l3*z7 + 602499377/52488*n*l1^2*l2^4*l3*z6 - 
         24597501941/787320*n*l1^2*l2^4*l3*z5 + 4040537377/1049760*n*
         l1^2*l2^4*l3*z4 - 11383228723/629856*n*l1^2*l2^4*l3*z3 - 
         124716208/6561*n*l1^2*l2^4*l3*z3*z5 + 1249954/6561*n*l1^2*l2^4
         *l3*z3*z4 - 2600143339/262440*n*l1^2*l2^4*l3*z3^2 - 70995424/
         19683*n*l1^2*l2^4*l3*z3^3 - 376378329697/226748160*n*l1^2*l2^5
          - 3332894677/236196*n*l1^2*l2^5*z9 + 85989048817/10497600*n*
         l1^2*l2^5*z8 - 131120759/72900*n*l1^2*l2^5*z3z5 - 215868157091/
         18895680*n*l1^2*l2^5*z7 + 4860656789/1889568*n*l1^2*l2^5*z6 - 
         1278247111/209952*n*l1^2*l2^5*z5 + 413190533/524880*n*l1^2*
         l2^5*z4 - 2023489399/629856*n*l1^2*l2^5*z3 - 153877049/39366*n
         *l1^2*l2^5*z3*z5 + 6100001/98415*n*l1^2*l2^5*z3*z4 - 
         2139744343/1180980*n*l1^2*l2^5*z3^2 - 4613126/6561*n*l1^2*l2^5
         *z3^3 - 357721687/58320*n*l1^3*l3^4 - 77383888/2187*n*l1^3*
         l3^4*z9 + 859346/45*n*l1^3*l3^4*z8 - 66016/15*n*l1^3*l3^4*z3z5
          - 9687296/405*n*l1^3*l3^4*z7 + 352819/81*n*l1^3*l3^4*z6 - 
         40024/3*n*l1^3*l3^4*z5 + 678989/405*n*l1^3*l3^4*z4 - 22033963/
         2430*n*l1^3*l3^4*z3 - 27704/3*n*l1^3*l3^4*z3*z5 + 8984/135*n*
         l1^3*l3^4*z3*z4 - 1880764/405*n*l1^3*l3^4*z3^2 - 428672/243*n*
         l1^3*l3^4*z3^3 - 3445536299/174960*n*l1^3*l2*l3^3 - 727819232/
         6561*n*l1^3*l2*l3^3*z9 + 113417398/2025*n*l1^3*l2*l3^3*z8 - 
         8957408/675*n*l1^3*l2*l3^3*z3z5 - 280046891/3645*n*l1^3*l2*
         l3^3*z7 + 1045226/81*n*l1^3*l2*l3^3*z6 - 164064518/3645*n*l1^3
         *l2*l3^3*z5 + 7105978/1215*n*l1^3*l2*l3^3*z4 - 12997562/405*n*
         l1^3*l2*l3^3*z3 - 6408160/243*n*l1^3*l2*l3^3*z3*z5 + 19192/
         1215*n*l1^3*l2*l3^3*z3*z4 - 19905752/1215*n*l1^3*l2*l3^3*z3^2
          - 4023040/729*n*l1^3*l2*l3^3*z3^3 - 300149317/13122*n*l1^3*
         l2^2*l3^2 - 966159464/6561*n*l1^3*l2^2*l3^2*z9 + 156462058/
         2025*n*l1^3*l2^2*l3^2*z8 - 11947168/675*n*l1^3*l2^2*l3^2*z3z5
          - 1231918567/10935*n*l1^3*l2^2*l3^2*z7 + 92905927/4374*n*l1^3
         *l2^2*l3^2*z6 - 137895029/2187*n*l1^3*l2^2*l3^2*z5 + 11341051/
         1458*n*l1^3*l2^2*l3^2*z4 - 572697101/14580*n*l1^3*l2^2*l3^2*z3
          - 3021772/81*n*l1^3*l2^2*l3^2*z3*z5 + 1363352/3645*n*l1^3*
         l2^2*l3^2*z3*z4 - 229461944/10935*n*l1^3*l2^2*l3^2*z3^2 - 
         5324224/729*n*l1^3*l2^2*l3^2*z3^3 - 77112499217/6298560*n*l1^3
         *l2^3*l3 - 5529123248/59049*n*l1^3*l2^3*l3*z9 + 1257526631/
         24300*n*l1^3*l2^3*l3*z8 - 71324132/6075*n*l1^3*l2^3*l3*z3z5 - 
         4819579699/65610*n*l1^3*l2^3*l3*z7 + 33438508/2187*n*l1^3*l2^3
         *l3*z6 - 887558137/21870*n*l1^3*l2^3*l3*z5 + 6188923/1215*n*
         l1^3*l2^3*l3*z4 - 749191043/32805*n*l1^3*l2^3*l3*z3 - 55044748/
         2187*n*l1^3*l2^3*l3*z3*z5 + 3860951/10935*n*l1^3*l2^3*l3*z3*z4
          - 140275123/10935*n*l1^3*l2^3*l3*z3^2 - 30671104/6561*n*l1^3*
         l2^3*l3*z3^3 - 12523509443/5038848*n*l1^3*l2^4 - 2719040693/
         118098*n*l1^3*l2^4*z9 + 4025875537/291600*n*l1^3*l2^4*z8 - 
         6040399/2025*n*l1^3*l2^4*z3z5 - 30003933709/1574640*n*l1^3*
         l2^4*z7 + 1388038535/314928*n*l1^3*l2^4*z6 - 7812200327/787320
         *n*l1^3*l2^4*z5 + 697204951/524880*n*l1^3*l2^4*z4 - 3189246623/
         629856*n*l1^3*l2^4*z3 - 28773347/4374*n*l1^3*l2^4*z3*z5 + 
         8714563/65610*n*l1^3*l2^4*z3*z4 - 571431511/196830*n*l1^3*l2^4
         *z3^2 - 7538924/6561*n*l1^3*l2^4*z3^3 - 472645337/116640*n*
         l1^4*l3^3 - 47429266/2187*n*l1^4*l3^3*z9 + 60173417/5400*n*
         l1^4*l3^3*z8 - 553754/225*n*l1^4*l3^3*z3z5 - 171580937/9720*n*
         l1^4*l3^3*z7 + 3362473/972*n*l1^4*l3^3*z6 - 369629/36*n*l1^4*
         l3^3*z5 + 623647/540*n*l1^4*l3^3*z4 - 1494142/243*n*l1^4*l3^3*
         z3 - 418160/81*n*l1^4*l3^3*z3*z5 + 1255/81*n*l1^4*l3^3*z3*z4
          - 7166081/2430*n*l1^4*l3^3*z3^2 - 257072/243*n*l1^4*l3^3*z3^3
          - 3682494947/349920*n*l1^4*l2*l3^2 - 469876658/6561*n*l1^4*l2
         *l3^2*z9 + 247115131/6480*n*l1^4*l2*l3^2*z8 - 1213591/135*n*
         l1^4*l2*l3^2*z3z5 - 3062525369/58320*n*l1^4*l2*l3^2*z7 + 
         57259445/5832*n*l1^4*l2*l3^2*z6 - 175512193/5832*n*l1^4*l2*
         l3^2*z5 + 38464261/9720*n*l1^4*l2*l3^2*z4 - 56367259/2916*n*
         l1^4*l2*l3^2*z3 - 1524320/81*n*l1^4*l2*l3^2*z3*z5 + 64553/270*
         n*l1^4*l2*l3^2*z3*z4 - 156284623/14580*n*l1^4*l2*l3^2*z3^2 - 
         2623216/729*n*l1^4*l2*l3^2*z3^3 - 34392367163/4199040*n*l1^4*
         l2^2*l3 - 883410841/13122*n*l1^4*l2^2*l3*z9 + 3765788603/97200
         *n*l1^4*l2^2*l3*z8 - 5795981/675*n*l1^4*l2^2*l3*z3z5 - 
         19316617121/349920*n*l1^4*l2^2*l3*z7 + 15397105/1296*n*l1^4*
         l2^2*l3*z6 - 38222807/1296*n*l1^4*l2^2*l3*z5 + 221584829/58320
         *n*l1^4*l2^2*l3*z4 - 468917861/29160*n*l1^4*l2^2*l3*z3 - 
         4595839/243*n*l1^4*l2^2*l3*z3*z5 + 5827567/14580*n*l1^4*l2^2*
         l3*z3*z4 - 53452021/5832*n*l1^4*l2^2*l3*z3^2 - 2455132/729*n*
         l1^4*l2^2*l3*z3^3 - 143346899/65610*n*l1^4*l2^3 - 1809836645/
         78732*n*l1^4*l2^3*z9 + 4143887563/291600*n*l1^4*l2^3*z8 - 
         18412003/6075*n*l1^4*l2^3*z3z5 - 13357073023/699840*n*l1^4*
         l2^3*z7 + 322978177/69984*n*l1^4*l2^3*z6 - 10445579891/1049760
         *n*l1^4*l2^3*z5 + 54003127/38880*n*l1^4*l2^3*z4 - 846052517/
         174960*n*l1^4*l2^3*z3 - 3249929/486*n*l1^4*l2^3*z3*z5 + 
         2728105/17496*n*l1^4*l2^3*z3*z4 - 498630587/174960*n*l1^4*l2^3
         *z3^2 - 2515798/2187*n*l1^4*l2^3*z3^3 - 36265793/19440*n*l1^5*
         l3^2 - 30791710/2187*n*l1^5*l3^2*z9 + 10552933/1350*n*l1^5*
         l3^2*z8 - 390584/225*n*l1^5*l3^2*z3z5 - 27682351/2430*n*l1^5*
         l3^2*z7 + 1124755/486*n*l1^5*l3^2*z6 - 490907/81*n*l1^5*l3^2*
         z5 + 317056/405*n*l1^5*l3^2*z4 - 2984941/810*n*l1^5*l3^2*z3 - 
         321692/81*n*l1^5*l3^2*z3*z5 + 49736/405*n*l1^5*l3^2*z3*z4 - 
         2593649/1215*n*l1^5*l3^2*z3^2 - 171152/243*n*l1^5*l3^2*z3^3 - 
         2745001/972*n*l1^5*l2*l3 - 179522614/6561*n*l1^5*l2*l3*z9 + 
         130366823/8100*n*l1^5*l2*l3*z8 - 270028/75*n*l1^5*l2*l3*z3z5
          - 69305027/3240*n*l1^5*l2*l3*z7 + 1619413/324*n*l1^5*l2*l3*z6
          - 89866501/7290*n*l1^5*l2*l3*z5 + 3936677/2430*n*l1^5*l2*l3*
         z4 - 44613259/7290*n*l1^5*l2*l3*z3 - 633050/81*n*l1^5*l2*l3*z3
         *z5 + 148307/810*n*l1^5*l2*l3*z3*z4 - 8928161/2430*n*l1^5*l2*
         l3*z3^2 - 1005776/729*n*l1^5*l2*l3*z3^3 - 2422667809/2099520*n
         *l1^5*l2^2 - 268095088/19683*n*l1^5*l2^2*z9 + 854620187/97200*
         n*l1^5*l2^2*z8 - 1242349/675*n*l1^5*l2^2*z3z5 - 1028140349/
         87480*n*l1^5*l2^2*z7 + 50707897/17496*n*l1^5*l2^2*z6 - 
         101187379/17496*n*l1^5*l2^2*z5 + 642176/729*n*l1^5*l2^2*z4 - 
         9084923/3240*n*l1^5*l2^2*z3 - 3062612/729*n*l1^5*l2^2*z3*z5 + 
         1628753/14580*n*l1^5*l2^2*z3*z4 - 14416723/8748*n*l1^5*l2^2*
         z3^2 - 1493504/2187*n*l1^5*l2^2*z3^3 - 11518303/25920*n*l1^6*
         l3 - 8819309/2187*n*l1^6*l3*z9 + 762677/288*n*l1^6*l3*z8 - 
         3337/6*n*l1^6*l3*z3z5 - 2711869/720*n*l1^6*l3*z7 + 810659/972*
         n*l1^6*l3*z6 - 8494289/4860*n*l1^6*l3*z5 + 184157/648*n*l1^6*
         l3*z4 - 1934899/1944*n*l1^6*l3*z3 - 104273/81*n*l1^6*l3*z3*z5
          + 18097/405*n*l1^6*l3*z3*z4 - 686831/1215*n*l1^6*l3*z3^2 - 
         49768/243*n*l1^6*l3*z3^3 - 14779747/46656*n*l1^6*l2 - 41116373/
         8748*n*l1^6*l2*z9 + 44035339/14400*n*l1^6*l2*z8 - 1698031/2700
         *n*l1^6*l2*z3z5 - 456700313/116640*n*l1^6*l2*z7 + 768376/729*n
         *l1^6*l2*z6 - 997421/486*n*l1^6*l2*z5 + 3111703/9720*n*l1^6*l2
         *z4 - 5260357/5832*n*l1^6*l2*z3 - 668105/486*n*l1^6*l2*z3*z5
          + 31993/810*n*l1^6*l2*z3*z4 - 8267167/14580*n*l1^6*l2*z3^2 - 
         57238/243*n*l1^6*l2*z3^3 - 139067/2880*n*l1^7 - 2969051/4374*n
         *l1^7*z9 + 4882129/10800*n*l1^7*z8 - 21049/225*n*l1^7*z3z5 - 
         11427007/19440*n*l1^7*z7 + 299155/1944*n*l1^7*z6 - 278729/1080
         *n*l1^7*z5 + 53579/1080*n*l1^7*z4 - 139967/1080*n*l1^7*z3 - 
         18814/81*n*l1^7*z3*z5 + 965/162*n*l1^7*z3*z4 - 363959/4860*n*
         l1^7*z3^2 - 8228/243*n*l1^7*z3^3 - 61822279/29160*n^2*l2*l3^6
          - 114820784/6561*n^2*l2*l3^6*z9 + 7688357/675*n^2*l2*l3^6*z8
          - 1568816/675*n^2*l2*l3^6*z3z5 - 16642943/1215*n^2*l2*l3^6*z7
          + 817018/243*n^2*l2*l3^6*z6 - 1698490/243*n^2*l2*l3^6*z5 + 
         432464/405*n^2*l2*l3^6*z4 - 13705936/3645*n^2*l2*l3^6*z3 - 
         1272608/243*n^2*l2*l3^6*z3*z5 + 59696/405*n^2*l2*l3^6*z3*z4 - 
         2421844/1215*n^2*l2*l3^6*z3^2 - 636544/729*n^2*l2*l3^6*z3^3 - 
         1418352431/349920*n^2*l2^2*l3^5 - 16590896/729*n^2*l2^2*l3^5*
         z9 + 1907588/135*n^2*l2^2*l3^5*z8 - 127808/45*n^2*l2^2*l3^5*
         z3z5 - 22882514/1215*n^2*l2^2*l3^5*z7 + 1091305/243*n^2*l2^2*
         l3^5*z6 - 12440563/1215*n^2*l2^2*l3^5*z5 + 3902953/2430*n^2*
         l2^2*l3^5*z4 - 46268207/7290*n^2*l2^2*l3^5*z3 - 443264/81*n^2*
         l2^2*l3^5*z3*z5 + 24064/405*n^2*l2^2*l3^5*z3*z4 - 3374902/1215
         *n^2*l2^2*l3^5*z3^2 - 90496/81*n^2*l2^2*l3^5*z3^3 - 
         10285946339/1574640*n^2*l2^3*l3^4 - 221851148/6561*n^2*l2^3*
         l3^4*z9 + 465344221/24300*n^2*l2^3*l3^4*z8 - 24855212/6075*n^2
         *l2^3*l3^4*z3z5 - 696633481/26244*n^2*l2^3*l3^4*z7 + 73699373/
         13122*n^2*l2^3*l3^4*z6 - 981864553/65610*n^2*l2^3*l3^4*z5 + 
         9335147/4374*n^2*l2^3*l3^4*z4 - 215009297/21870*n^2*l2^3*l3^4*
         z3 - 16906232/2187*n^2*l2^3*l3^4*z3*z5 - 44/1215*n^2*l2^3*l3^4
         *z3*z4 - 143119717/32805*n^2*l2^3*l3^4*z3^2 - 1209760/729*n^2*
         l2^3*l3^4*z3^3 - 50716600463/9447840*n^2*l2^4*l3^3 - 
         4217004388/177147*n^2*l2^4*l3^3*z9 + 221790163/18225*n^2*l2^4*
         l3^3*z8 - 16450448/6075*n^2*l2^4*l3^3*z3z5 - 1873959853/98415*
         n^2*l2^4*l3^3*z7 + 94787623/26244*n^2*l2^4*l3^3*z6 - 
         4434146339/393660*n^2*l2^4*l3^3*z5 + 39663233/26244*n^2*l2^4*
         l3^3*z4 - 2054576771/262440*n^2*l2^4*l3^3*z3 - 29700152/6561*
         n^2*l2^4*l3^3*z3*z5 - 1078061/10935*n^2*l2^4*l3^3*z3*z4 - 
         73149583/21870*n^2*l2^4*l3^3*z3^2 - 22812704/19683*n^2*l2^4*
         l3^3*z3^3 - 6577998995/2519424*n^2*l2^5*l3^2 - 648743381/59049
         *n^2*l2^5*l3^2*z9 + 4674587359/874800*n^2*l2^5*l3^2*z8 - 
         7338593/6075*n^2*l2^5*l3^2*z3z5 - 2937718615/314928*n^2*l2^5*
         l3^2*z7 + 826931015/472392*n^2*l2^5*l3^2*z6 - 13231593341/
         2361960*n^2*l2^5*l3^2*z5 + 1028053/1458*n^2*l2^5*l3^2*z4 - 
         4515831803/1180980*n^2*l2^5*l3^2*z3 - 4056538/2187*n^2*l2^5*
         l3^2*z3*z5 - 13782127/196830*n^2*l2^5*l3^2*z3*z4 - 1892200423/
         1180980*n^2*l2^5*l3^2*z3^2 - 3490264/6561*n^2*l2^5*l3^2*z3^3
          - 317301574349/453496320*n^2*l2^6*l3 - 4855422760/1594323*n^2
         *l2^6*l3*z9 + 23738419139/15746400*n^2*l2^6*l3*z8 - 111125359/
         328050*n^2*l2^6*l3*z3z5 - 9661031297/3542940*n^2*l2^6*l3*z7 + 
         130502587/236196*n^2*l2^6*l3*z6 - 2573204861/1574640*n^2*l2^6*
         l3*z5 + 1912985813/9447840*n^2*l2^6*l3*z4 - 1500339727/1417176
         *n^2*l2^6*l3*z3 - 20183981/39366*n^2*l2^6*l3*z3*z5 - 6287911/
         295245*n^2*l2^6*l3*z3*z4 - 208756279/472392*n^2*l2^6*l3*z3^2
          - 26181632/177147*n^2*l2^6*l3*z3^3 - 2494003741/31886460*n^2*
         l2^7 - 14940384233/38263752*n^2*l2^7*z9 + 1272897607/5904900*
         n^2*l2^7*z8 - 7504906/164025*n^2*l2^7*z3z5 - 12550965247/
         34012224*n^2*l2^7*z7 + 60369217/708588*n^2*l2^7*z6 - 564987943/
         2657205*n^2*l2^7*z5 + 266771771/9447840*n^2*l2^7*z4 - 
         10749225347/85030560*n^2*l2^7*z3 - 52449781/708588*n^2*l2^7*z3
         *z5 - 903233/472392*n^2*l2^7*z3*z4 - 745488269/14171760*n^2*
         l2^7*z3^2 - 10093127/531441*n^2*l2^7*z3^3 - 903730709/87480*
         n^2*l1*l2*l3^5 - 14362016/243*n^2*l1*l2*l3^5*z9 + 24203602/675
         *n^2*l1*l2*l3^5*z8 - 1669792/225*n^2*l1*l2*l3^5*z3z5 - 
         56870887/1215*n^2*l1*l2*l3^5*z7 + 867574/81*n^2*l1*l2*l3^5*z6
          - 6172606/243*n^2*l1*l2*l3^5*z5 + 4530242/1215*n^2*l1*l2*l3^5
         *z4 - 11495522/729*n^2*l1*l2*l3^5*z3 - 1191008/81*n^2*l1*l2*
         l3^5*z3*z5 + 10064/81*n^2*l1*l2*l3^5*z3*z4 - 2869904/405*n^2*
         l1*l2*l3^5*z3^2 - 78592/27*n^2*l1*l2*l3^5*z3^3 - 302255837/
         14580*n^2*l1*l2^2*l3^4 - 613296236/6561*n^2*l1*l2^2*l3^4*z9 + 
         406077947/8100*n^2*l1*l2^2*l3^4*z8 - 7370428/675*n^2*l1*l2^2*
         l3^4*z3z5 - 1057800277/14580*n^2*l1*l2^2*l3^4*z7 + 7019849/486
         *n^2*l1*l2^2*l3^4*z6 - 102754019/2430*n^2*l1*l2^2*l3^4*z5 + 
         4819739/810*n^2*l1*l2^2*l3^4*z4 - 107719583/3645*n^2*l1*l2^2*
         l3^4*z3 - 4624192/243*n^2*l1*l2^2*l3^4*z3*z5 - 11116/45*n^2*l1
         *l2^2*l3^4*z3*z4 - 12529*n^2*l1*l2^2*l3^4*z3^2 - 3324832/729*
         n^2*l1*l2^2*l3^4*z3^3 - 1365303241/65610*n^2*l1*l2^3*l3^3 - 
         4958779792/59049*n^2*l1*l2^3*l3^3*z9 + 27896228/675*n^2*l1*
         l2^3*l3^3*z8 - 18704192/2025*n^2*l1*l2^3*l3^3*z3z5 - 
         2262683837/32805*n^2*l1*l2^3*l3^3*z7 + 27647255/2187*n^2*l1*
         l2^3*l3^3*z6 - 1356082691/32805*n^2*l1*l2^3*l3^3*z5 + 58898404/
         10935*n^2*l1*l2^3*l3^3*z4 - 1942837597/65610*n^2*l1*l2^3*l3^3*
         z3 - 10429832/729*n^2*l1*l2^3*l3^3*z3*z5 - 5866988/10935*n^2*
         l1*l2^3*l3^3*z3*z4 - 132249872/10935*n^2*l1*l2^3*l3^3*z3^2 - 
         26658176/6561*n^2*l1*l2^3*l3^3*z3^3 - 39869062603/3149280*n^2*
         l1*l2^4*l3^2 - 327777299/6561*n^2*l1*l2^4*l3^2*z9 + 
         20321264363/874800*n^2*l1*l2^4*l3^2*z8 - 98042303/18225*n^2*l1
         *l2^4*l3^2*z3z5 - 13357715165/314928*n^2*l1*l2^4*l3^2*z7 + 
         1199425817/157464*n^2*l1*l2^4*l3^2*z6 - 20533106749/787320*n^2
         *l1*l2^4*l3^2*z5 + 283775887/87480*n^2*l1*l2^4*l3^2*z4 - 
         7260161129/393660*n^2*l1*l2^4*l3^2*z3 - 50452402/6561*n^2*l1*
         l2^4*l3^2*z3*z5 - 5330125/13122*n^2*l1*l2^4*l3^2*z3*z4 - 
         2984426431/393660*n^2*l1*l2^4*l3^2*z3^2 - 1761064/729*n^2*l1*
         l2^4*l3^2*z3^3 - 49282799779/12597120*n^2*l1*l2^5*l3 - 
         2932513156/177147*n^2*l1*l2^5*l3*z9 + 4284646001/524880*n^2*l1
         *l2^5*l3*z8 - 20096501/10935*n^2*l1*l2^5*l3*z3z5 - 71974434401/
         4723920*n^2*l1*l2^5*l3*z7 + 1446424283/472392*n^2*l1*l2^5*l3*
         z6 - 720332749/78732*n^2*l1*l2^5*l3*z5 + 276506/243*n^2*l1*
         l2^5*l3*z4 - 2352939521/393660*n^2*l1*l2^5*l3*z3 - 52777343/
         19683*n^2*l1*l2^5*l3*z3*z5 - 49342553/393660*n^2*l1*l2^5*l3*z3
         *z4 - 726933619/295245*n^2*l1*l2^5*l3*z3^2 - 15814016/19683*
         n^2*l1*l2^5*l3*z3^3 - 28382713141/56687040*n^2*l1*l2^6 - 
         5465689783/2125764*n^2*l1*l2^6*z9 + 45845586581/31492800*n^2*
         l1*l2^6*z8 - 200973361/656100*n^2*l1*l2^6*z3z5 - 23386268839/
         9447840*n^2*l1*l2^6*z7 + 548456941/944784*n^2*l1*l2^6*z6 - 
         10080333853/7085880*n^2*l1*l2^6*z5 + 15212591/78732*n^2*l1*
         l2^6*z4 - 5872095899/7085880*n^2*l1*l2^6*z3 - 29066339/59049*
         n^2*l1*l2^6*z3*z5 - 13263263/1180980*n^2*l1*l2^6*z3*z4 - 
         204077581/590490*n^2*l1*l2^6*z3^2 - 7399922/59049*n^2*l1*l2^6*
         z3^3 - 85770287/9720*n^2*l1^2*l3^5 - 11638768/243*n^2*l1^2*
         l3^5*z9 + 2324693/75*n^2*l1^2*l3^5*z8 - 147728/25*n^2*l1^2*
         l3^5*z3z5 - 34659169/810*n^2*l1^2*l3^5*z7 + 881249/81*n^2*l1^2
         *l3^5*z6 - 9449611/405*n^2*l1^2*l3^5*z5 + 545944/135*n^2*l1^2*
         l3^5*z4 - 5843134/405*n^2*l1^2*l3^5*z3 - 32336/3*n^2*l1^2*l3^5
         *z3*z5 + 2552/15*n^2*l1^2*l3^5*z3*z4 - 2444948/405*n^2*l1^2*
         l3^5*z3^2 - 63104/27*n^2*l1^2*l3^5*z3^3 - 1014181811/58320*n^2
         *l1^2*l2*l3^4 - 464697104/6561*n^2*l1^2*l2*l3^4*z9 + 1975411/
         54*n^2*l1^2*l2*l3^4*z8 - 72248/9*n^2*l1^2*l2*l3^4*z3z5 - 
         91782883/1620*n^2*l1^2*l2*l3^4*z7 + 588593/54*n^2*l1^2*l2*l3^4
         *z6 - 80770259/2430*n^2*l1^2*l2*l3^4*z5 + 597358/135*n^2*l1^2*
         l2*l3^4*z4 - 58139627/2430*n^2*l1^2*l2*l3^4*z3 - 1079344/81*
         n^2*l1^2*l2*l3^4*z3*z5 - 165604/405*n^2*l1^2*l2*l3^4*z3*z4 - 
         3871994/405*n^2*l1^2*l2*l3^4*z3^2 - 2505856/729*n^2*l1^2*l2*
         l3^4*z3^3 - 11209886297/349920*n^2*l1^2*l2^2*l3^3 - 787653548/
         6561*n^2*l1^2*l2^2*l3^3*z9 + 1360074587/24300*n^2*l1^2*l2^2*
         l3^3*z8 - 26016988/2025*n^2*l1^2*l2^2*l3^3*z3z5 - 235766759/
         2430*n^2*l1^2*l2^2*l3^3*z7 + 24077561/1458*n^2*l1^2*l2^2*l3^3*
         z6 - 144844217/2430*n^2*l1^2*l2^2*l3^3*z5 + 76719/10*n^2*l1^2*
         l2^2*l3^3*z4 - 650535263/14580*n^2*l1^2*l2^2*l3^3*z3 - 1478800/
         81*n^2*l1^2*l2^2*l3^3*z3*z5 - 1164664/1215*n^2*l1^2*l2^2*l3^3*
         z3*z4 - 1465756/81*n^2*l1^2*l2^2*l3^3*z3^2 - 4226464/729*n^2*
         l1^2*l2^2*l3^3*z3^3 - 18549243799/787320*n^2*l1^2*l2^3*l3^2 - 
         5162900768/59049*n^2*l1^2*l2^3*l3^2*z9 + 385844813/9720*n^2*
         l1^2*l2^3*l3^2*z8 - 3734306/405*n^2*l1^2*l2^3*l3^2*z3z5 - 
         10183383203/131220*n^2*l1^2*l2^3*l3^2*z7 + 180235793/13122*n^2
         *l1^2*l2^3*l3^2*z6 - 1039221301/21870*n^2*l1^2*l2^3*l3^2*z5 + 
         252921523/43740*n^2*l1^2*l2^3*l3^2*z4 - 896786273/26244*n^2*
         l1^2*l2^3*l3^2*z3 - 27350524/2187*n^2*l1^2*l2^3*l3^2*z3*z5 - 
         201022/243*n^2*l1^2*l2^3*l3^2*z3*z4 - 894701831/65610*n^2*l1^2
         *l2^3*l3^2*z3^2 - 27635968/6561*n^2*l1^2*l2^3*l3^2*z3^3 - 
         37881826391/4199040*n^2*l1^2*l2^4*l3 - 6832306372/177147*n^2*
         l1^2*l2^4*l3*z9 + 2095064917/109350*n^2*l1^2*l2^4*l3*z8 - 
         79189616/18225*n^2*l1^2*l2^4*l3*z3z5 - 112170540553/3149280*
         n^2*l1^2*l2^4*l3*z7 + 2257634849/314928*n^2*l1^2*l2^4*l3*z6 - 
         5672073767/262440*n^2*l1^2*l2^4*l3*z5 + 1432939211/524880*n^2*
         l1^2*l2^4*l3*z4 - 4430987995/314928*n^2*l1^2*l2^4*l3*z3 - 
         82021357/13122*n^2*l1^2*l2^4*l3*z3*z5 - 3819031/13122*n^2*l1^2
         *l2^4*l3*z3*z4 - 917744621/157464*n^2*l1^2*l2^4*l3*z3^2 - 
         36990608/19683*n^2*l1^2*l2^4*l3*z3^3 - 61173758567/45349632*
         n^2*l1^2*l2^5 - 31129889323/4251528*n^2*l1^2*l2^5*z9 + 
         22669298963/5248800*n^2*l1^2*l2^5*z8 - 10848967/12150*n^2*l1^2
         *l2^5*z3z5 - 136841879383/18895680*n^2*l1^2*l2^5*z7 + 
         1644946493/944784*n^2*l1^2*l2^5*z6 - 3864317699/944784*n^2*
         l1^2*l2^5*z5 + 50090461/87480*n^2*l1^2*l2^5*z4 - 10887702857/
         4723920*n^2*l1^2*l2^5*z3 - 115199407/78732*n^2*l1^2*l2^5*z3*z5
          - 19395913/787320*n^2*l1^2*l2^5*z3*z4 - 568339939/590490*n^2*
         l1^2*l2^5*z3^2 - 21118117/59049*n^2*l1^2*l2^5*z3^3 - 13293019/
         1944*n^2*l1^3*l3^4 - 18793604/729*n^2*l1^3*l3^4*z9 + 3501943/
         300*n^2*l1^3*l3^4*z8 - 217796/75*n^2*l1^3*l3^4*z3z5 - 26963237/
         1620*n^2*l1^3*l3^4*z7 + 367799/162*n^2*l1^3*l3^4*z6 - 8543389/
         810*n^2*l1^3*l3^4*z5 + 37523/30*n^2*l1^3*l3^4*z4 - 694880/81*
         n^2*l1^3*l3^4*z3 - 124400/27*n^2*l1^3*l3^4*z3*z5 - 8492/45*n^2
         *l1^3*l3^4*z3*z4 - 1487803/405*n^2*l1^3*l3^4*z3^2 - 102112/81*
         n^2*l1^3*l3^4*z3^3 - 3374802761/174960*n^2*l1^3*l2*l3^3 - 
         427584992/6561*n^2*l1^3*l2*l3^3*z9 + 62542549/2025*n^2*l1^3*l2
         *l3^3*z8 - 4396304/675*n^2*l1^3*l2*l3^3*z3z5 - 30137605/486*
         n^2*l1^3*l2*l3^3*z7 + 2800552/243*n^2*l1^3*l2*l3^3*z6 - 
         26742734/729*n^2*l1^3*l2*l3^3*z5 + 5450356/1215*n^2*l1^3*l2*
         l3^3*z4 - 63790249/2430*n^2*l1^3*l2*l3^3*z3 - 224696/27*n^2*
         l1^3*l2*l3^3*z3*z5 - 798628/1215*n^2*l1^3*l2*l3^3*z3*z4 - 
         3883196/405*n^2*l1^3*l2*l3^3*z3^2 - 2244352/729*n^2*l1^3*l2*
         l3^3*z3^3 - 11626544077/524880*n^2*l1^3*l2^2*l3^2 - 545298748/
         6561*n^2*l1^3*l2^2*l3^2*z9 + 25000453/675*n^2*l1^3*l2^2*l3^2*
         z8 - 2035888/225*n^2*l1^3*l2^2*l3^2*z3z5 - 28305829/405*n^2*
         l1^3*l2^2*l3^2*z7 + 51183125/4374*n^2*l1^3*l2^2*l3^2*z6 - 
         32302547/729*n^2*l1^3*l2^2*l3^2*z5 + 6679666/1215*n^2*l1^3*
         l2^2*l3^2*z4 - 71637979/2187*n^2*l1^3*l2^2*l3^2*z3 - 2948056/
         243*n^2*l1^3*l2^2*l3^2*z3*z5 - 2974433/3645*n^2*l1^3*l2^2*l3^2
         *z3*z4 - 29445338/2187*n^2*l1^3*l2^2*l3^2*z3^2 - 2950688/729*
         n^2*l1^3*l2^2*l3^2*z3^3 - 68049945869/6298560*n^2*l1^3*l2^3*l3
          - 2818320004/59049*n^2*l1^3*l2^3*l3*z9 + 145543199/5832*n^2*
         l1^3*l2^3*l3*z8 - 1341622/243*n^2*l1^3*l2^3*l3*z3z5 - 
         12152390401/262440*n^2*l1^3*l2^3*l3*z7 + 63054299/6561*n^2*
         l1^3*l2^3*l3*z6 - 715465141/26244*n^2*l1^3*l2^3*l3*z5 + 
         154670267/43740*n^2*l1^3*l2^3*l3*z4 - 1522799761/87480*n^2*
         l1^3*l2^3*l3*z3 - 17976260/2187*n^2*l1^3*l2^3*l3*z3*z5 - 
         6588967/21870*n^2*l1^3*l2^3*l3*z3*z4 - 235533482/32805*n^2*
         l1^3*l2^3*l3*z3^2 - 15294752/6561*n^2*l1^3*l2^3*l3*z3^3 - 
         14896339843/7558272*n^2*l1^3*l2^4 - 2118334043/177147*n^2*l1^3
         *l2^4*z9 + 2148799247/291600*n^2*l1^3*l2^4*z8 - 27307021/18225
         *n^2*l1^3*l2^4*z3z5 - 8306677843/699840*n^2*l1^3*l2^4*z7 + 
         1876156285/629856*n^2*l1^3*l2^4*z6 - 21131454479/3149280*n^2*
         l1^3*l2^4*z5 + 1023865343/1049760*n^2*l1^3*l2^4*z4 - 
         1123524247/314928*n^2*l1^3*l2^4*z3 - 16335989/6561*n^2*l1^3*
         l2^4*z3*z5 - 3457187/131220*n^2*l1^3*l2^4*z3*z4 - 2384299079/
         1574640*n^2*l1^3*l2^4*z3^2 - 11536504/19683*n^2*l1^3*l2^4*z3^3
          - 1142437619/233280*n^2*l1^4*l3^3 - 4272910/243*n^2*l1^4*l3^3
         *z9 + 8243017/1080*n^2*l1^4*l3^3*z8 - 87034/45*n^2*l1^4*l3^3*
         z3z5 - 24973405/1944*n^2*l1^4*l3^3*z7 + 385157/243*n^2*l1^4*
         l3^3*z6 - 9719293/1215*n^2*l1^4*l3^3*z5 + 1761107/1620*n^2*
         l1^4*l3^3*z4 - 69101179/9720*n^2*l1^4*l3^3*z3 - 207224/81*n^2*
         l1^4*l3^3*z3*z5 - 63608/405*n^2*l1^4*l3^3*z3*z4 - 3683537/1215
         *n^2*l1^4*l3^3*z3^2 - 23312/27*n^2*l1^4*l3^3*z3^3 - 3465322469/
         349920*n^2*l1^4*l2*l3^2 - 241590932/6561*n^2*l1^4*l2*l3^2*z9
          + 189974627/10800*n^2*l1^4*l2*l3^2*z8 - 909887/225*n^2*l1^4*
         l2*l3^2*z3z5 - 2059986761/58320*n^2*l1^4*l2*l3^2*z7 + 36818269/
         5832*n^2*l1^4*l2*l3^2*z6 - 598766011/29160*n^2*l1^4*l2*l3^2*z5
          + 24817379/9720*n^2*l1^4*l2*l3^2*z4 - 54574739/3645*n^2*l1^4*
         l2*l3^2*z3 - 1446620/243*n^2*l1^4*l2*l3^2*z3*z5 - 353293/1215*
         n^2*l1^4*l2*l3^2*z3*z4 - 86374091/14580*n^2*l1^4*l2*l3^2*z3^2
          - 1301536/729*n^2*l1^4*l2*l3^2*z3^3 - 19877100799/2799360*n^2
         *l1^4*l2^2*l3 - 465969995/13122*n^2*l1^4*l2^2*l3*z9 + 
         409764991/21600*n^2*l1^4*l2^2*l3*z8 - 17130739/4050*n^2*l1^4*
         l2^2*l3*z3z5 - 11422951789/349920*n^2*l1^4*l2^2*l3*z7 + 
         41516465/5832*n^2*l1^4*l2^2*l3*z6 - 3560496229/174960*n^2*l1^4
         *l2^2*l3*z5 + 2007602/729*n^2*l1^4*l2^2*l3*z4 - 474626303/
         38880*n^2*l1^4*l2^2*l3*z3 - 9015743/1458*n^2*l1^4*l2^2*l3*z3*
         z5 - 541631/2916*n^2*l1^4*l2^2*l3*z3*z4 - 31012981/5832*n^2*
         l1^4*l2^2*l3*z3^2 - 1275620/729*n^2*l1^4*l2^2*l3*z3^3 - 
         42814474861/25194240*n^2*l1^4*l2^3 - 5488864801/472392*n^2*
         l1^4*l2^3*z9 + 8924878741/1166400*n^2*l1^4*l2^3*z8 - 12239107/
         8100*n^2*l1^4*l2^3*z3z5 - 25354649927/2099520*n^2*l1^4*l2^3*z7
          + 54763925/17496*n^2*l1^4*l2^3*z6 - 169925039/26244*n^2*l1^4*
         l2^3*z5 + 39082477/38880*n^2*l1^4*l2^3*z4 - 1745844539/524880*
         n^2*l1^4*l2^3*z3 - 7767857/2916*n^2*l1^4*l2^3*z3*z5 - 282919/
         43740*n^2*l1^4*l2^3*z3*z4 - 243315193/174960*n^2*l1^4*l2^3*
         z3^2 - 3746239/6561*n^2*l1^4*l2^3*z3^3 - 40295515/23328*n^2*
         l1^5*l3^2 - 5493871/729*n^2*l1^5*l3^2*z9 + 36888761/10800*n^2*
         l1^5*l3^2*z8 - 205541/225*n^2*l1^5*l3^2*z3z5 - 20246539/3888*
         n^2*l1^5*l3^2*z7 + 2030927/1944*n^2*l1^5*l3^2*z6 - 41276339/
         9720*n^2*l1^5*l3^2*z5 + 1660279/3240*n^2*l1^5*l3^2*z4 - 
         2625217/972*n^2*l1^5*l3^2*z3 - 96922/81*n^2*l1^5*l3^2*z3*z5 - 
         14249/162*n^2*l1^5*l3^2*z3*z4 - 5803657/4860*n^2*l1^5*l3^2*
         z3^2 - 30536/81*n^2*l1^5*l3^2*z3^3 - 293929999/116640*n^2*l1^5
         *l2*l3 - 84907480/6561*n^2*l1^5*l2*l3*z9 + 17074279/2160*n^2*
         l1^5*l2*l3*z8 - 221657/135*n^2*l1^5*l2*l3*z3z5 - 408723413/
         29160*n^2*l1^5*l2*l3*z7 + 2220323/729*n^2*l1^5*l2*l3*z6 - 
         42272081/5832*n^2*l1^5*l2*l3*z5 + 10884433/9720*n^2*l1^5*l2*l3
         *z4 - 67882537/14580*n^2*l1^5*l2*l3*z3 - 671443/243*n^2*l1^5*
         l2*l3*z3*z5 - 2113/108*n^2*l1^5*l2*l3*z3*z4 - 7114664/3645*n^2
         *l1^5*l2*l3*z3^2 - 466592/729*n^2*l1^5*l2*l3*z3^3 - 35728177/
         43740*n^2*l1^5*l2^2 - 46859261/6561*n^2*l1^5*l2^2*z9 + 
         34871431/7200*n^2*l1^5*l2^2*z8 - 425033/450*n^2*l1^5*l2^2*z3z5
          - 334098089/46656*n^2*l1^5*l2^2*z7 + 141912785/69984*n^2*l1^5
         *l2^2*z6 - 1430577797/349920*n^2*l1^5*l2^2*z5 + 25515763/38880
         *n^2*l1^5*l2^2*z4 - 328816747/174960*n^2*l1^5*l2^2*z3 - 
         1182890/729*n^2*l1^5*l2^2*z3*z5 + 761/3645*n^2*l1^5*l2^2*z3*z4
          - 140136337/174960*n^2*l1^5*l2^2*z3^2 - 256360/729*n^2*l1^5*
         l2^2*z3^3 - 29142431/93312*n^2*l1^6*l3 - 1804180/729*n^2*l1^6*
         l3*z9 + 1851377/1350*n^2*l1^6*l3*z8 - 66296/225*n^2*l1^6*l3*
         z3z5 - 20159557/9720*n^2*l1^6*l3*z7 + 347015/648*n^2*l1^6*l3*
         z6 - 28850183/19440*n^2*l1^6*l3*z5 + 1433591/6480*n^2*l1^6*l3*
         z4 - 3600181/4860*n^2*l1^6*l3*z3 - 2399/6*n^2*l1^6*l3*z3*z5 - 
         473/810*n^2*l1^6*l3*z3*z4 - 409697/1080*n^2*l1^6*l3*z3^2 - 
         9968/81*n^2*l1^6*l3*z3^3 - 316353383/1399680*n^2*l1^6*l2 - 
         40344283/17496*n^2*l1^6*l2*z9 + 21941633/12960*n^2*l1^6*l2*z8
          - 29071/90*n^2*l1^6*l2*z3z5 - 294986231/116640*n^2*l1^6*l2*z7
          + 16566983/23328*n^2*l1^6*l2*z6 - 16092577/12960*n^2*l1^6*l2*
         z5 + 4427563/19440*n^2*l1^6*l2*z4 - 14229697/23328*n^2*l1^6*l2
         *z3 - 633269/972*n^2*l1^6*l2*z3*z5 + 18059/3240*n^2*l1^6*l2*z3
         *z4 - 3301207/14580*n^2*l1^6*l2*z3^2 - 27685/243*n^2*l1^6*l2*
         z3^3 - 93679/5184*n^2*l1^7 - 3120761/8748*n^2*l1^7*z9 + 
         11529581/43200*n^2*l1^7*z8 - 46361/900*n^2*l1^7*z3z5 - 1475783/
         4320*n^2*l1^7*z7 + 153643/1296*n^2*l1^7*z6 - 4262723/19440*n^2
         *l1^7*z5 + 5209/135*n^2*l1^7*z4 - 1653557/19440*n^2*l1^7*z3 - 
         6560/81*n^2*l1^7*z3*z5 - 53/810*n^2*l1^7*z3*z4 - 5509/162*n^2*
         l1^7*z3^2 - 4270/243*n^2*l1^7*z3^3 - 6710257/11664*n^3*l3^7 - 
         28833632/6561*n^3*l3^7*z9 + 6403754/2025*n^3*l3^7*z8 - 44576/
         75*n^3*l3^7*z3z5 - 14313152/3645*n^3*l3^7*z7 + 790396/729*n^3*
         l3^7*z6 - 2442926/1215*n^3*l3^7*z5 + 424631/1215*n^3*l3^7*z4
          - 762715/729*n^3*l3^7*z3 - 97600/81*n^3*l3^7*z3*z5 + 13664/
         405*n^3*l3^7*z3*z4 - 1725208/3645*n^3*l3^7*z3^2 - 158464/729*
         n^3*l3^7*z3^3 - 16208887/29160*n^3*l2*l3^6 - 6313016/2187*n^3*
         l2*l3^6*z9 + 9022603/4050*n^3*l2*l3^6*z8 - 250744/675*n^3*l2*
         l3^6*z3z5 - 2301524/729*n^3*l2*l3^6*z7 + 681436/729*n^3*l2*
         l3^6*z6 - 677648/405*n^3*l2*l3^6*z5 + 26888/81*n^3*l2*l3^6*z4
          - 390242/405*n^3*l2*l3^6*z3 - 137312/243*n^3*l2*l3^6*z3*z5 + 
         1208/135*n^3*l2*l3^6*z3*z4 - 1210168/3645*n^3*l2*l3^6*z3^2 - 
         33856/243*n^3*l2*l3^6*z3^3 - 360040637/131220*n^3*l2^2*l3^5 - 
         10945732/729*n^3*l2^2*l3^5*z9 + 81194257/8100*n^3*l2^2*l3^5*z8
          - 1276468/675*n^3*l2^2*l3^5*z3z5 - 200089201/14580*n^3*l2^2*
         l3^5*z7 + 7794499/2187*n^3*l2^2*l3^5*z6 - 162596443/21870*n^3*
         l2^2*l3^5*z5 + 518698/405*n^3*l2^2*l3^5*z4 - 48680437/10935*
         n^3*l2^2*l3^5*z3 - 273848/81*n^3*l2^2*l3^5*z3*z5 + 20372/405*
         n^3*l2^2*l3^5*z3*z4 - 19770124/10935*n^3*l2^2*l3^5*z3^2 - 
         59360/81*n^3*l2^2*l3^5*z3^3 - 12255735803/3149280*n^3*l2^3*
         l3^4 - 962675452/59049*n^3*l2^3*l3^4*z9 + 39272563/4050*n^3*
         l2^3*l3^4*z8 - 3798472/2025*n^3*l2^3*l3^4*z3z5 - 3988921411/
         262440*n^3*l2^3*l3^4*z7 + 93984193/26244*n^3*l2^3*l3^4*z6 - 
         1138173739/131220*n^3*l2^3*l3^4*z5 + 61907501/43740*n^3*l2^3*
         l3^4*z4 - 6927428/1215*n^3*l2^3*l3^4*z3 - 2107772/729*n^3*l2^3
         *l3^4*z3*z5 - 78716/3645*n^3*l2^3*l3^4*z3*z4 - 28371763/13122*
         n^3*l2^3*l3^4*z3^2 - 5147936/6561*n^3*l2^3*l3^4*z3^3 - 
         77820825497/25194240*n^3*l2^4*l3^3 - 577398851/59049*n^3*l2^4*
         l3^3*z9 + 896716021/174960*n^3*l2^4*l3^3*z8 - 3594041/3645*n^3
         *l2^4*l3^3*z3z5 - 5390104597/524880*n^3*l2^4*l3^3*z7 + 
         352325837/157464*n^3*l2^4*l3^3*z6 - 399554179/65610*n^3*l2^4*
         l3^3*z5 + 467667619/524880*n^3*l2^4*l3^3*z4 - 6638401561/
         1574640*n^3*l2^4*l3^3*z3 - 6632852/6561*n^3*l2^4*l3^3*z3*z5 - 
         910948/10935*n^3*l2^4*l3^3*z3*z4 - 556971031/393660*n^3*l2^4*
         l3^3*z3^2 - 3012904/6561*n^3*l2^4*l3^3*z3^3 - 168467656399/
         113374080*n^3*l2^5*l3^2 - 1438052519/354294*n^3*l2^5*l3^2*z9
          + 1623793967/874800*n^3*l2^5*l3^2*z8 - 7012127/18225*n^3*l2^5
         *l3^2*z3z5 - 4710968533/1049760*n^3*l2^5*l3^2*z7 + 883658207/
         944784*n^3*l2^5*l3^2*z6 - 13270251101/4723920*n^3*l2^5*l3^2*z5
          + 584025989/1574640*n^3*l2^5*l3^2*z4 - 131177263/65610*n^3*
         l2^5*l3^2*z3 - 531304/2187*n^3*l2^5*l3^2*z3*z5 - 5969258/98415
         *n^3*l2^5*l3^2*z3*z4 - 302688887/472392*n^3*l2^5*l3^2*z3^2 - 
         3738500/19683*n^3*l2^5*l3^2*z3^3 - 123739573451/340122240*n^3*
         l2^6*l3 - 3046231999/3188646*n^3*l2^6*l3*z9 + 1524508441/
         3499200*n^3*l2^6*l3*z8 - 20257663/218700*n^3*l2^6*l3*z3z5 - 
         32368469647/28343520*n^3*l2^6*l3*z7 + 1426408997/5668704*n^3*
         l2^6*l3*z6 - 2062560557/2834352*n^3*l2^6*l3*z5 + 906036611/
         9447840*n^3*l2^6*l3*z4 - 7144924153/14171760*n^3*l2^6*l3*z3 - 
         2571353/59049*n^3*l2^6*l3*z3*z5 - 44157023/2361960*n^3*l2^6*l3
         *z3*z4 - 2190487339/14171760*n^3*l2^6*l3*z3^2 - 7977316/177147
         *n^3*l2^6*l3*z3^3 - 8197322059/226748160*n^3*l2^7 - 1501525445/
         12754584*n^3*l2^7*z9 + 2039292949/31492800*n^3*l2^7*z8 - 
         24963707/1968300*n^3*l2^7*z3z5 - 377345554/2657205*n^3*l2^7*z7
          + 8512571/236196*n^3*l2^7*z6 - 7402482803/85030560*n^3*l2^7*
         z5 + 61401131/4723920*n^3*l2^7*z4 - 4639680329/85030560*n^3*
         l2^7*z3 - 3862663/354294*n^3*l2^7*z3*z5 - 8459303/4723920*n^3*
         l2^7*z3*z4 - 23494439/1417176*n^3*l2^7*z3^2 - 989051/177147*
         n^3*l2^7*z3^3 - 97014769/14580*n^3*l1*l2*l3^5 - 26317408/729*
         n^3*l1*l2*l3^5*z9 + 16315202/675*n^3*l1*l2*l3^5*z8 - 1016992/
         225*n^3*l1*l2*l3^5*z3z5 - 40228489/1215*n^3*l1*l2*l3^5*z7 + 
         6312272/729*n^3*l1*l2*l3^5*z6 - 65707538/3645*n^3*l1*l2*l3^5*
         z5 + 28772/9*n^3*l1*l2*l3^5*z4 - 39800594/3645*n^3*l1*l2*l3^5*
         z3 - 646048/81*n^3*l1*l2*l3^5*z3*z5 + 19856/135*n^3*l1*l2*l3^5
         *z3*z4 - 16286264/3645*n^3*l1*l2*l3^5*z3^2 - 142592/81*n^3*l1*
         l2*l3^5*z3^3 - 1782583727/174960*n^3*l1*l2^2*l3^4 - 227836964/
         6561*n^3*l1*l2^2*l3^4*z9 + 159287413/8100*n^3*l1*l2^2*l3^4*z8
          - 2487812/675*n^3*l1*l2^2*l3^4*z3z5 - 515220269/14580*n^3*l1*
         l2^2*l3^4*z7 + 11881223/1458*n^3*l1*l2^2*l3^4*z6 - 149714773/
         7290*n^3*l1*l2^2*l3^4*z5 + 7947109/2430*n^3*l1*l2^2*l3^4*z4 - 
         10341863/729*n^3*l1*l2^2*l3^4*z3 - 1098896/243*n^3*l1*l2^2*
         l3^4*z3*z5 - 94492/405*n^3*l1*l2^2*l3^4*z3*z4 - 3470999/729*
         n^3*l1*l2^2*l3^4*z3^2 - 1196512/729*n^3*l1*l2^2*l3^4*z3^3 - 
         6612298613/524880*n^3*l1*l2^3*l3^3 - 233640440/6561*n^3*l1*
         l2^3*l3^3*z9 + 618195463/36450*n^3*l1*l2^3*l3^3*z8 - 6867208/
         2025*n^3*l1*l2^3*l3^3*z3z5 - 1213386979/32805*n^3*l1*l2^3*l3^3
         *z7 + 49155100/6561*n^3*l1*l2^3*l3^3*z6 - 744543199/32805*n^3*
         l1*l2^3*l3^3*z5 + 2344043/729*n^3*l1*l2^3*l3^3*z4 - 1086004439/
         65610*n^3*l1*l2^3*l3^3*z3 - 5776672/2187*n^3*l1*l2^3*l3^3*z3*
         z5 - 924040/2187*n^3*l1*l2^3*l3^3*z3*z4 - 178265584/32805*n^3*
         l1*l2^3*l3^3*z3^2 - 1211968/729*n^3*l1*l2^3*l3^3*z3^3 - 
         14517659711/2099520*n^3*l1*l2^4*l3^2 - 941820686/59049*n^3*l1*
         l2^4*l3^2*z9 + 683207671/109350*n^3*l1*l2^4*l3^2*z8 - 8400536/
         6075*n^3*l1*l2^4*l3^2*z3z5 - 14622897811/787320*n^3*l1*l2^4*
         l3^2*z7 + 280311671/78732*n^3*l1*l2^4*l3^2*z6 - 157222393/
         13122*n^3*l1*l2^4*l3^2*z5 + 398054459/262440*n^3*l1*l2^4*l3^2*
         z4 - 1192936519/131220*n^3*l1*l2^4*l3^2*z3 - 497288/2187*n^3*
         l1*l2^4*l3^2*z3*z5 - 11305351/32805*n^3*l1*l2^4*l3^2*z3*z4 - 
         269268074/98415*n^3*l1*l2^4*l3^2*z3^2 - 4850704/6561*n^3*l1*
         l2^4*l3^2*z3^3 - 4746195371/2361960*n^3*l1*l2^5*l3 - 866004721/
         177147*n^3*l1*l2^5*l3*z9 + 131458369/65610*n^3*l1*l2^5*l3*z8
          - 5047672/10935*n^3*l1*l2^5*l3*z3z5 - 9137685953/1574640*n^3*
         l1*l2^5*l3*z7 + 188298991/157464*n^3*l1*l2^5*l3*z6 - 
         1826391689/472392*n^3*l1*l2^5*l3*z5 + 26460979/52488*n^3*l1*
         l2^5*l3*z4 - 2184625763/787320*n^3*l1*l2^5*l3*z3 - 1999840/
         19683*n^3*l1*l2^5*l3*z3*z5 - 45532297/393660*n^3*l1*l2^5*l3*z3
         *z4 - 165780559/196830*n^3*l1*l2^5*l3*z3^2 - 4545848/19683*n^3
         *l1*l2^5*l3*z3^3 - 38127152351/170061120*n^3*l1*l2^6 - 
         9301754501/12754584*n^3*l1*l2^6*z9 + 12656294803/31492800*n^3*
         l1*l2^6*z8 - 52190743/656100*n^3*l1*l2^6*z3z5 - 6312844613/
         7085880*n^3*l1*l2^6*z7 + 634226813/2834352*n^3*l1*l2^6*z6 - 
         7777763227/14171760*n^3*l1*l2^6*z5 + 32715919/393660*n^3*l1*
         l2^6*z4 - 1212380527/3542940*n^3*l1*l2^6*z3 - 2640143/39366*
         n^3*l1*l2^6*z3*z5 - 27378607/2361960*n^3*l1*l2^6*z3*z4 - 
         18223558/177147*n^3*l1*l2^6*z3^2 - 6142643/177147*n^3*l1*l2^6*
         z3^3 - 484481503/349920*n^3*l1^2*l3^5 - 1871128/243*n^3*l1^2*
         l3^5*z9 + 5941481/1350*n^3*l1^2*l3^5*z8 - 219688/225*n^3*l1^2*
         l3^5*z3z5 - 13264883/2430*n^3*l1^2*l3^5*z7 + 790393/729*n^3*
         l1^2*l3^5*z6 - 2167018/729*n^3*l1^2*l3^5*z5 + 292213/810*n^3*
         l1^2*l3^5*z4 - 13905617/7290*n^3*l1^2*l3^5*z3 - 53872/27*n^3*
         l1^2*l3^5*z3*z5 + 352/45*n^3*l1^2*l3^5*z3*z4 - 3284122/3645*
         n^3*l1^2*l3^5*z3^2 - 10304/27*n^3*l1^2*l3^5*z3^3 - 2129086919/
         174960*n^3*l1^2*l2*l3^4 - 272957836/6561*n^3*l1^2*l2*l3^4*z9
          + 183042413/8100*n^3*l1^2*l2*l3^4*z8 - 2973412/675*n^3*l1^2*
         l2*l3^4*z3z5 - 192171289/4860*n^3*l1^2*l2*l3^4*z7 + 12685493/
         1458*n^3*l1^2*l2*l3^4*z6 - 170553041/7290*n^3*l1^2*l2*l3^4*z5
          + 1526417/405*n^3*l1^2*l2*l3^4*z4 - 60554171/3645*n^3*l1^2*l2
         *l3^4*z3 - 1379384/243*n^3*l1^2*l2*l3^4*z3*z5 - 81772/405*n^3*
         l1^2*l2*l3^4*z3*z4 - 21649273/3645*n^3*l1^2*l2*l3^4*z3^2 - 
         1441184/729*n^3*l1^2*l2*l3^4*z3^3 - 222186391/12960*n^3*l1^2*
         l2^2*l3^3 - 798692816/19683*n^3*l1^2*l2^2*l3^3*z9 + 214734289/
         12150*n^3*l1^2*l2^2*l3^3*z8 - 6853672/2025*n^3*l1^2*l2^2*l3^3*
         z3z5 - 233150239/4860*n^3*l1^2*l2^2*l3^3*z7 + 6872608/729*n^3*
         l1^2*l2^2*l3^3*z6 - 637859393/21870*n^3*l1^2*l2^2*l3^3*z5 + 
         14255723/3645*n^3*l1^2*l2^2*l3^3*z4 - 965865829/43740*n^3*l1^2
         *l2^2*l3^3*z3 - 766456/729*n^3*l1^2*l2^2*l3^3*z3*z5 - 864317/
         1215*n^3*l1^2*l2^2*l3^3*z3*z4 - 23584399/3645*n^3*l1^2*l2^2*
         l3^3*z3^2 - 4041088/2187*n^3*l1^2*l2^2*l3^3*z3^3 - 82644752539/
         6298560*n^3*l1^2*l2^3*l3^2 - 1710816592/59049*n^3*l1^2*l2^3*
         l3^2*z9 + 474153923/48600*n^3*l1^2*l2^3*l3^2*z8 - 15424378/
         6075*n^3*l1^2*l2^3*l3^2*z3z5 - 8166497599/262440*n^3*l1^2*l2^3
         *l3^2*z7 + 7640909/1458*n^3*l1^2*l2^3*l3^2*z6 - 235008986/
         10935*n^3*l1^2*l2^3*l3^2*z5 + 46301425/17496*n^3*l1^2*l2^3*
         l3^2*z4 - 2242203323/131220*n^3*l1^2*l2^3*l3^2*z3 - 19388/81*
         n^3*l1^2*l2^3*l3^2*z3*z5 - 5181499/7290*n^3*l1^2*l2^3*l3^2*z3*
         z4 - 115241539/21870*n^3*l1^2*l2^3*l3^2*z3^2 - 8931200/6561*
         n^3*l1^2*l2^3*l3^2*z3^3 - 683084492857/151165440*n^3*l1^2*l2^4
         *l3 - 619794766/59049*n^3*l1^2*l2^4*l3*z9 + 1440980039/349920*
         n^3*l1^2*l2^4*l3*z8 - 7255819/7290*n^3*l1^2*l2^4*l3*z3z5 - 
         40312969553/3149280*n^3*l1^2*l2^4*l3*z7 + 88188949/34992*n^3*
         l1^2*l2^4*l3*z6 - 2246723801/262440*n^3*l1^2*l2^4*l3*z5 + 
         589412071/524880*n^3*l1^2*l2^4*l3*z4 - 9946790293/1574640*n^3*
         l1^2*l2^4*l3*z3 - 622471/4374*n^3*l1^2*l2^4*l3*z3*z5 - 
         18146689/65610*n^3*l1^2*l2^4*l3*z3*z4 - 123579341/65610*n^3*
         l1^2*l2^4*l3*z3^2 - 3264272/6561*n^3*l1^2*l2^4*l3*z3^3 - 
         66307785899/113374080*n^3*l1^2*l2^5 - 2916531479/1417176*n^3*
         l1^2*l2^5*z9 + 2031019523/1749600*n^3*l1^2*l2^5*z8 - 8433763/
         36450*n^3*l1^2*l2^5*z3z5 - 15446215103/6298560*n^3*l1^2*l2^5*
         z7 + 587079877/944784*n^3*l1^2*l2^5*z6 - 200761493/131220*n^3*
         l1^2*l2^5*z5 + 745368707/3149280*n^3*l1^2*l2^5*z4 - 2893554073/
         3149280*n^3*l1^2*l2^5*z3 - 16606307/78732*n^3*l1^2*l2^5*z3*z5
          - 2676067/87480*n^3*l1^2*l2^5*z3*z4 - 1328007139/4723920*n^3*
         l1^2*l2^5*z3^2 - 1937585/19683*n^3*l1^2*l2^5*z3^3 - 198420391/
         58320*n^3*l1^3*l3^4 - 21012376/2187*n^3*l1^3*l3^4*z9 + 9360341/
         1350*n^3*l1^3*l3^4*z8 - 188168/225*n^3*l1^3*l3^4*z3z5 - 
         2277863/135*n^3*l1^3*l3^4*z7 + 1177270/243*n^3*l1^3*l3^4*z6 - 
         2235196/243*n^3*l1^3*l3^4*z5 + 208931/135*n^3*l1^3*l3^4*z4 - 
         2198377/405*n^3*l1^3*l3^4*z3 - 29648/81*n^3*l1^3*l3^4*z3*z5 - 
         7016/45*n^3*l1^3*l3^4*z3*z4 - 1338136/1215*n^3*l1^3*l3^4*z3^2
          - 101696/243*n^3*l1^3*l3^4*z3^3 - 1035351043/87480*n^3*l1^3*
         l2*l3^3 - 193742272/6561*n^3*l1^3*l2*l3^3*z9 + 21644551/2025*
         n^3*l1^3*l2*l3^3*z8 - 1893296/675*n^3*l1^3*l2*l3^3*z3z5 - 
         61319521/2430*n^3*l1^3*l2*l3^3*z7 + 2461586/729*n^3*l1^3*l2*
         l3^3*z6 - 6936224/405*n^3*l1^3*l2*l3^3*z5 + 871433/405*n^3*
         l1^3*l2*l3^3*z4 - 106791127/7290*n^3*l1^3*l2*l3^3*z3 - 147976/
         81*n^3*l1^3*l2*l3^3*z3*z5 - 619952/1215*n^3*l1^3*l2*l3^3*z3*z4
          - 18340652/3645*n^3*l1^3*l2*l3^3*z3^2 - 1023488/729*n^3*l1^3*
         l2*l3^3*z3^3 - 4996082095/419904*n^3*l1^3*l2^2*l3^2 - 
         152002066/6561*n^3*l1^3*l2^2*l3^2*z9 + 15044396/2025*n^3*l1^3*
         l2^2*l3^2*z8 - 1320016/675*n^3*l1^3*l2^2*l3^2*z3z5 - 46440457/
         1620*n^3*l1^3*l2^2*l3^2*z7 + 10471856/2187*n^3*l1^3*l2^2*l3^2*
         z6 - 415680947/21870*n^3*l1^3*l2^2*l3^2*z5 + 560050/243*n^3*
         l1^3*l2^2*l3^2*z4 - 171790763/10935*n^3*l1^3*l2^2*l3^2*z3 + 
         91936/243*n^3*l1^3*l2^2*l3^2*z3*z5 - 511840/729*n^3*l1^3*l2^2*
         l3^2*z3*z4 - 9681235/2187*n^3*l1^3*l2^2*l3^2*z3^2 - 786416/729
         *n^3*l1^3*l2^2*l3^2*z3^3 - 3789954101/699840*n^3*l1^3*l2^3*l3
          - 796010080/59049*n^3*l1^3*l2^3*l3*z9 + 364382969/72900*n^3*
         l1^3*l2^3*l3*z8 - 7927156/6075*n^3*l1^3*l2^3*l3*z3z5 - 
         481804418/32805*n^3*l1^3*l2^3*l3*z7 + 18011104/6561*n^3*l1^3*
         l2^3*l3*z6 - 23284957/2187*n^3*l1^3*l2^3*l3*z5 + 61970783/
         43740*n^3*l1^3*l2^3*l3*z4 - 403774853/52488*n^3*l1^3*l2^3*l3*
         z3 - 110920/729*n^3*l1^3*l2^3*l3*z3*z5 - 428377/1215*n^3*l1^3*
         l2^3*l3*z3*z4 - 159158927/65610*n^3*l1^3*l2^3*l3*z3^2 - 
         4239104/6561*n^3*l1^3*l2^3*l3*z3^3 - 62855086727/75582720*n^3*
         l1^3*l2^4 - 4579316771/1417176*n^3*l1^3*l2^4*z9 + 577580893/
         291600*n^3*l1^3*l2^4*z8 - 6979349/18225*n^3*l1^3*l2^4*z3z5 - 
         2786841929/699840*n^3*l1^3*l2^4*z7 + 649608785/629856*n^3*l1^3
         *l2^4*z6 - 824830957/349920*n^3*l1^3*l2^4*z5 + 402016579/
         1049760*n^3*l1^3*l2^4*z4 - 865881913/629856*n^3*l1^3*l2^4*z3
          - 2712809/6561*n^3*l1^3*l2^4*z3*z5 - 3770303/87480*n^3*l1^3*
         l2^4*z3*z4 - 648667381/1574640*n^3*l1^3*l2^4*z3^2 - 3055541/
         19683*n^3*l1^3*l2^4*z3^3 - 1207338829/466560*n^3*l1^4*l3^3 - 
         11281042/2187*n^3*l1^4*l3^3*z9 + 3770111/1800*n^3*l1^4*l3^3*z8
          - 31382/75*n^3*l1^4*l3^3*z3z5 - 64804873/9720*n^3*l1^4*l3^3*
         z7 + 81625/81*n^3*l1^4*l3^3*z6 - 5786189/1620*n^3*l1^4*l3^3*z5
          + 788851/1620*n^3*l1^4*l3^3*z4 - 5308673/1620*n^3*l1^4*l3^3*
         z3 - 1552/27*n^3*l1^4*l3^3*z3*z5 - 14767/162*n^3*l1^4*l3^3*z3*
         z4 - 755279/810*n^3*l1^4*l3^3*z3^2 - 56816/243*n^3*l1^4*l3^3*
         z3^3 - 7732651061/1399680*n^3*l1^4*l2*l3^2 - 81708304/6561*n^3
         *l1^4*l2*l3^2*z9 + 16723919/5400*n^3*l1^4*l2*l3^2*z8 - 729634/
         675*n^3*l1^4*l2*l3^2*z3z5 - 603701311/58320*n^3*l1^4*l2*l3^2*
         z7 + 4760095/2916*n^3*l1^4*l2*l3^2*z6 - 279525547/29160*n^3*
         l1^4*l2*l3^2*z5 + 2105849/1944*n^3*l1^4*l2*l3^2*z4 - 13689445/
         1944*n^3*l1^4*l2*l3^2*z3 + 8134/27*n^3*l1^4*l2*l3^2*z3*z5 - 
         1799069/4860*n^3*l1^4*l2*l3^2*z3*z4 - 33402907/14580*n^3*l1^4*
         l2*l3^2*z3^2 - 434624/729*n^3*l1^4*l2*l3^2*z3^3 - 20505899773/
         5598720*n^3*l1^4*l2^2*l3 - 347940239/39366*n^3*l1^4*l2^2*l3*z9
          + 751242083/194400*n^3*l1^4*l2^2*l3*z8 - 3765623/4050*n^3*
         l1^4*l2^2*l3*z3z5 - 657276109/58320*n^3*l1^4*l2^2*l3*z7 + 
         289589/144*n^3*l1^4*l2^2*l3*z6 - 1185627371/174960*n^3*l1^4*
         l2^2*l3*z5 + 116386331/116640*n^3*l1^4*l2^2*l3*z4 - 1880493907/
         349920*n^3*l1^4*l2^2*l3*z3 - 315359/729*n^3*l1^4*l2^2*l3*z3*z5
          - 816077/3645*n^3*l1^4*l2^2*l3*z3*z4 - 47333761/29160*n^3*
         l1^4*l2^2*l3*z3^2 - 931268/2187*n^3*l1^4*l2^2*l3*z3^3 - 
         3355352519/5038848*n^3*l1^4*l2^3 - 1544920427/472392*n^3*l1^4*
         l2^3*z9 + 7290310733/3499200*n^3*l1^4*l2^3*z8 - 29155873/72900
         *n^3*l1^4*l2^3*z3z5 - 3958403729/1049760*n^3*l1^4*l2^3*z7 + 
         110636209/104976*n^3*l1^4*l2^3*z6 - 154445611/65610*n^3*l1^4*
         l2^3*z5 + 7661239/19440*n^3*l1^4*l2^3*z4 - 256194725/209952*
         n^3*l1^4*l2^3*z3 - 982946/2187*n^3*l1^4*l2^3*z3*z5 - 83609/
         2187*n^3*l1^4*l2^3*z3*z4 - 98515139/262440*n^3*l1^4*l2^3*z3^2
          - 1035677/6561*n^3*l1^4*l2^3*z3^3 - 222733/216*n^3*l1^5*l3^2
          - 3711115/2187*n^3*l1^5*l3^2*z9 + 1241431/1800*n^3*l1^5*l3^2*
         z8 - 12622/75*n^3*l1^5*l3^2*z3z5 - 4706323/1620*n^3*l1^5*l3^2*
         z7 + 39415/108*n^3*l1^5*l3^2*z6 - 6392339/4860*n^3*l1^5*l3^2*
         z5 + 605401/3240*n^3*l1^5*l3^2*z4 - 1390493/972*n^3*l1^5*l3^2*
         z3 - 2350/27*n^3*l1^5*l3^2*z3*z5 - 22004/405*n^3*l1^5*l3^2*z3*
         z4 - 146719/405*n^3*l1^5*l3^2*z3^2 - 19304/243*n^3*l1^5*l3^2*
         z3^3 - 280324927/233280*n^3*l1^5*l2*l3 - 8558978/2187*n^3*l1^5
         *l2*l3*z9 + 48924619/32400*n^3*l1^5*l2*l3*z8 - 266039/675*n^3*
         l1^5*l2*l3*z3z5 - 52579993/14580*n^3*l1^5*l2*l3*z7 + 441331/
         648*n^3*l1^5*l2*l3*z6 - 2157839/729*n^3*l1^5*l2*l3*z5 + 
         4190363/9720*n^3*l1^5*l2*l3*z4 - 3743911/1944*n^3*l1^5*l2*l3*
         z3 - 10820/243*n^3*l1^5*l2*l3*z3*z5 - 150749/1620*n^3*l1^5*l2*
         l3*z3*z4 - 1655747/2430*n^3*l1^5*l2*l3*z3^2 - 46192/243*n^3*
         l1^5*l2*l3*z3^3 - 635862419/2099520*n^3*l1^5*l2^2 - 32683279/
         17496*n^3*l1^5*l2^2*z9 + 132437369/97200*n^3*l1^5*l2^2*z8 - 
         55721/225*n^3*l1^5*l2^2*z3z5 - 558779809/233280*n^3*l1^5*l2^2*
         z7 + 48045535/69984*n^3*l1^5*l2^2*z6 - 9976501/7776*n^3*l1^5*
         l2^2*z5 + 27434779/116640*n^3*l1^5*l2^2*z4 - 58247281/87480*
         n^3*l1^5*l2^2*z3 - 538511/1458*n^3*l1^5*l2^2*z3*z5 - 494179/
         29160*n^3*l1^5*l2^2*z3*z4 - 30791729/174960*n^3*l1^5*l2^2*z3^2
          - 22009/243*n^3*l1^5*l2^2*z3^3 - 164269529/933120*n^3*l1^6*l3
          - 2222993/4374*n^3*l1^6*l3*z9 + 187387/600*n^3*l1^6*l3*z8 - 
         15446/225*n^3*l1^6*l3*z3z5 - 938918/1215*n^3*l1^6*l3*z7 + 
         293669/1944*n^3*l1^6*l3*z6 - 3056561/9720*n^3*l1^6*l3*z5 + 
         246119/4320*n^3*l1^6*l3*z4 - 3979919/12960*n^3*l1^6*l3*z3 - 
         5963/54*n^3*l1^6*l3*z3*z5 - 9709/810*n^3*l1^6*l3*z3*z4 - 
         767483/9720*n^3*l1^6*l3*z3^2 - 6092/243*n^3*l1^6*l3*z3^3 - 
         31013363/559872*n^3*l1^6*l2 - 35980561/52488*n^3*l1^6*l2*z9 + 
         63479303/129600*n^3*l1^6*l2*z8 - 81281/900*n^3*l1^6*l2*z3z5 - 
         8420923/11664*n^3*l1^6*l2*z7 + 5845841/23328*n^3*l1^6*l2*z6 - 
         11931439/23328*n^3*l1^6*l2*z5 + 37772/405*n^3*l1^6*l2*z4 - 
         23499541/116640*n^3*l1^6*l2*z3 - 35071/324*n^3*l1^6*l2*z3*z5
          - 57911/9720*n^3*l1^6*l2*z3*z4 - 835207/14580*n^3*l1^6*l2*
         z3^2 - 24247/729*n^3*l1^6*l2*z3^3 - 579929/311040*n^3*l1^7 - 
         507287/5832*n^3*l1^7*z9 + 4930573/64800*n^3*l1^7*z8 - 16913/
         1350*n^3*l1^7*z3z5 - 9914539/77760*n^3*l1^7*z7 + 3641/96*n^3*
         l1^7*z6 - 418735/7776*n^3*l1^7*z5 + 50587/4320*n^3*l1^7*z4 - 
         1080799/38880*n^3*l1^7*z3 - 4427/162*n^3*l1^7*z3*z5 - 65/216*
         n^3*l1^7*z3*z4 - 23639/6480*n^3*l1^7*z3^2 - 353/81*n^3*l1^7*
         z3^3 - 16208887/29160*n^4*l2*l3^6 - 6313016/2187*n^4*l2*l3^6*
         z9 + 9022603/4050*n^4*l2*l3^6*z8 - 250744/675*n^4*l2*l3^6*z3z5
          - 2301524/729*n^4*l2*l3^6*z7 + 681436/729*n^4*l2*l3^6*z6 - 
         677648/405*n^4*l2*l3^6*z5 + 26888/81*n^4*l2*l3^6*z4 - 390242/
         405*n^4*l2*l3^6*z3 - 137312/243*n^4*l2*l3^6*z3*z5 + 1208/135*
         n^4*l2*l3^6*z3*z4 - 1210168/3645*n^4*l2*l3^6*z3^2 - 33856/243*
         n^4*l2*l3^6*z3^3 - 422192639/262440*n^4*l2^2*l3^5 - 17088484/
         2187*n^4*l2^2*l3^5*z9 + 44948639/8100*n^4*l2^2*l3^5*z8 - 
         653836/675*n^4*l2^2*l3^5*z3z5 - 5917928/729*n^4*l2^2*l3^5*z7
          + 3272435/1458*n^4*l2^2*l3^5*z6 - 48102307/10935*n^4*l2^2*
         l3^5*z5 + 6030059/7290*n^4*l2^2*l3^5*z4 - 57596119/21870*n^4*
         l2^2*l3^5*z3 - 370352/243*n^4*l2^2*l3^5*z3*z5 + 31124/1215*n^4
         *l2^2*l3^5*z3*z4 - 696850/729*n^4*l2^2*l3^5*z3^2 - 91616/243*
         n^4*l2^2*l3^5*z3^3 - 4796991577/3149280*n^4*l2^3*l3^4 - 
         90415232/19683*n^4*l2^3*l3^4*z9 + 236470423/72900*n^4*l2^3*
         l3^4*z8 - 2819852/6075*n^4*l2^3*l3^4*z3z5 - 434185121/65610*
         n^4*l2^3*l3^4*z7 + 2698085/1458*n^4*l2^3*l3^4*z6 - 39818138/
         10935*n^4*l2^3*l3^4*z5 + 491501/729*n^4*l2^3*l3^4*z4 - 
         99297067/43740*n^4*l2^3*l3^4*z3 - 748960/2187*n^4*l2^3*l3^4*z3
         *z5 - 5962/243*n^4*l2^3*l3^4*z3*z4 - 13045741/21870*n^4*l2^3*
         l3^4*z3^2 - 457984/2187*n^4*l2^3*l3^4*z3^3 - 49360592753/
         37791360*n^4*l2^4*l3^3 - 554754493/177147*n^4*l2^4*l3^3*z9 + 
         110136857/58320*n^4*l2^4*l3^3*z8 - 1014071/3645*n^4*l2^4*l3^3*
         z3z5 - 2468523149/524880*n^4*l2^4*l3^3*z7 + 97897325/78732*n^4
         *l2^4*l3^3*z6 - 2159668327/787320*n^4*l2^4*l3^3*z5 + 23559077/
         52488*n^4*l2^4*l3^3*z4 - 1421114911/787320*n^4*l2^4*l3^3*z3 - 
         379838/6561*n^4*l2^4*l3^3*z3*z5 - 4744099/131220*n^4*l2^4*l3^3
         *z3*z4 - 177079463/393660*n^4*l2^4*l3^3*z3^2 - 2768984/19683*
         n^4*l2^4*l3^3*z3^3 - 6749289197/12597120*n^4*l2^5*l3^2 - 
         323279137/354294*n^4*l2^5*l3^2*z9 + 2485129/5832*n^4*l2^5*l3^2
         *z8 - 51514/729*n^4*l2^5*l3^2*z3z5 - 747277367/472392*n^4*l2^5
         *l3^2*z7 + 43238495/104976*n^4*l2^5*l3^2*z6 - 2430384407/
         2361960*n^4*l2^5*l3^2*z5 + 7962799/52488*n^4*l2^5*l3^2*z4 - 
         1140536717/1574640*n^4*l2^5*l3^2*z3 + 142169/2187*n^4*l2^5*
         l3^2*z3*z5 - 4265923/157464*n^4*l2^5*l3^2*z3*z4 - 61663211/
         393660*n^4*l2^5*l3^2*z3^2 - 802876/19683*n^4*l2^5*l3^2*z3^3 - 
         54089552119/453496320*n^4*l2^6*l3 - 300544306/1594323*n^4*l2^6
         *l3*z9 + 770286863/10497600*n^4*l2^6*l3*z8 - 9820409/656100*
         n^4*l2^6*l3*z3z5 - 255734419/787320*n^4*l2^6*l3*z7 + 239724547/
         2834352*n^4*l2^6*l3*z6 - 6662086199/28343520*n^4*l2^6*l3*z5 + 
         55819931/1574640*n^4*l2^6*l3*z4 - 2337187069/14171760*n^4*l2^6
         *l3*z3 + 559865/26244*n^4*l2^6*l3*z3*z5 - 2368387/295245*n^4*
         l2^6*l3*z3*z4 - 249213179/7085880*n^4*l2^6*l3*z3^2 - 1526960/
         177147*n^4*l2^6*l3*z3^3 - 20294384039/2040733440*n^4*l2^7 - 
         813696151/38263752*n^4*l2^7*z9 + 557639381/47239200*n^4*l2^7*
         z8 - 2013161/984150*n^4*l2^7*z3z5 - 12001724759/340122240*n^4*
         l2^7*z7 + 173759783/17006112*n^4*l2^7*z6 - 406521751/17006112*
         n^4*l2^7*z5 + 61112831/14171760*n^4*l2^7*z4 - 1293408673/
         85030560*n^4*l2^7*z3 + 711287/1417176*n^4*l2^7*z3*z5 - 1533293/
         2361960*n^4*l2^7*z3*z4 - 66682769/21257640*n^4*l2^7*z3^2 - 
         520105/531441*n^4*l2^7*z3^3 - 16208887/9720*n^4*l1*l3^6 - 
         6313016/729*n^4*l1*l3^6*z9 + 9022603/1350*n^4*l1*l3^6*z8 - 
         250744/225*n^4*l1*l3^6*z3z5 - 2301524/243*n^4*l1*l3^6*z7 + 
         681436/243*n^4*l1*l3^6*z6 - 677648/135*n^4*l1*l3^6*z5 + 26888/
         27*n^4*l1*l3^6*z4 - 390242/135*n^4*l1*l3^6*z3 - 137312/81*n^4*
         l1*l3^6*z3*z5 + 1208/45*n^4*l1*l3^6*z3*z4 - 1210168/1215*n^4*
         l1*l3^6*z3^2 - 33856/81*n^4*l1*l3^6*z3^3 - 170986643/174960*
         n^4*l1*l2*l3^5 - 77008/27*n^4*l1*l2*l3^5*z9 + 564199/225*n^4*
         l1*l2*l3^5*z8 - 7568/25*n^4*l1*l2*l3^5*z3z5 - 4100653/810*n^4*
         l1*l2*l3^5*z7 + 1160015/729*n^4*l1*l2*l3^5*z6 - 1962497/729*
         n^4*l1*l2*l3^5*z5 + 706304/1215*n^4*l1*l2*l3^5*z4 - 1950938/
         1215*n^4*l1*l2*l3^5*z3 - 10640/81*n^4*l1*l2*l3^5*z3*z5 - 6512/
         405*n^4*l1*l2*l3^5*z3*z4 - 250840/729*n^4*l1*l2*l3^5*z3^2 - 
         128*n^4*l1*l2*l3^5*z3^3 - 344499929/69984*n^4*l1*l2^2*l3^4 - 
         1216964/81*n^4*l1*l2^2*l3^4*z9 + 14045263/1350*n^4*l1*l2^2*
         l3^4*z8 - 344024/225*n^4*l1*l2^2*l3^4*z3z5 - 201858493/9720*
         n^4*l1*l2^2*l3^4*z7 + 16759367/2916*n^4*l1*l2^2*l3^4*z6 - 
         167874061/14580*n^4*l1*l2^2*l3^4*z5 + 10432367/4860*n^4*l1*
         l2^2*l3^4*z4 - 26428768/3645*n^4*l1*l2^2*l3^4*z3 - 292004/243*
         n^4*l1*l2^2*l3^4*z3*z5 - 25492/405*n^4*l1*l2^2*l3^4*z3*z4 - 
         14555551/7290*n^4*l1*l2^2*l3^4*z3^2 - 18592/27*n^4*l1*l2^2*
         l3^4*z3^3 - 28007646623/6298560*n^4*l1*l2^3*l3^3 - 468657728/
         59049*n^4*l1*l2^3*l3^3*z9 + 78773213/18225*n^4*l1*l2^3*l3^3*z8
          - 3359248/6075*n^4*l1*l2^3*l3^3*z3z5 - 7027253/486*n^4*l1*
         l2^3*l3^3*z7 + 24576949/6561*n^4*l1*l2^3*l3^3*z6 - 562221493/
         65610*n^4*l1*l2^3*l3^3*z5 + 1674368/1215*n^4*l1*l2^3*l3^3*z4
          - 196754384/32805*n^4*l1*l2^3*l3^3*z3 + 1244680/2187*n^4*l1*
         l2^3*l3^3*z3*z5 - 608996/3645*n^4*l1*l2^3*l3^3*z3*z4 - 
         41581051/32805*n^4*l1*l2^3*l3^3*z3^2 - 2243584/6561*n^4*l1*
         l2^3*l3^3*z3^3 - 45801506761/18895680*n^4*l1*l2^4*l3^2 - 
         66234239/19683*n^4*l1*l2^4*l3^2*z9 + 184037227/174960*n^4*l1*
         l2^4*l3^2*z8 - 832327/3645*n^4*l1*l2^4*l3^2*z3z5 - 2032535711/
         349920*n^4*l1*l2^4*l3^2*z7 + 48811397/34992*n^4*l1*l2^4*l3^2*
         z6 - 6627329111/1574640*n^4*l1*l2^4*l3^2*z5 + 307888823/524880
         *n^4*l1*l2^4*l3^2*z4 - 2454101417/787320*n^4*l1*l2^4*l3^2*z3
          + 3143201/6561*n^4*l1*l2^4*l3^2*z3*z5 - 9292067/65610*n^4*l1*
         l2^4*l3^2*z3*z4 - 172142959/262440*n^4*l1*l2^4*l3^2*z3^2 - 
         329608/2187*n^4*l1*l2^4*l3^2*z3^3 - 7931969993/12597120*n^4*l1
         *l2^5*l3 - 138048182/177147*n^4*l1*l2^5*l3*z9 + 84244819/
         524880*n^4*l1*l2^5*l3*z8 - 548879/10935*n^4*l1*l2^5*l3*z3z5 - 
         13430362717/9447840*n^4*l1*l2^5*l3*z7 + 305129657/944784*n^4*
         l1*l2^5*l3*z6 - 868873673/787320*n^4*l1*l2^5*l3*z5 + 253871003/
         1574640*n^4*l1*l2^5*l3*z4 - 796951607/944784*n^4*l1*l2^5*l3*z3
          + 6608993/39366*n^4*l1*l2^5*l3*z3*z5 - 12132889/262440*n^4*l1
         *l2^5*l3*z3*z4 - 204292973/1180980*n^4*l1*l2^5*l3*z3^2 - 
         696592/19683*n^4*l1*l2^5*l3*z3^3 - 19917894239/340122240*n^4*
         l1*l2^6 - 57712931/472392*n^4*l1*l2^6*z9 + 946427597/15746400*
         n^4*l1*l2^6*z8 - 3742157/328050*n^4*l1*l2^6*z3z5 - 22359493/
         116640*n^4*l1*l2^6*z7 + 293485189/5668704*n^4*l1*l2^6*z6 - 
         2670907/19683*n^4*l1*l2^6*z5 + 5724629/236196*n^4*l1*l2^6*z4
          - 1240204289/14171760*n^4*l1*l2^6*z3 + 92317/19683*n^4*l1*
         l2^6*z3*z5 - 9302213/2361960*n^4*l1*l2^6*z3*z4 - 260895389/
         14171760*n^4*l1*l2^6*z3^2 - 37013/6561*n^4*l1*l2^6*z3^3 - 
         23843129/58320*n^4*l1^2*l3^5 - 330628/243*n^4*l1^2*l3^5*z9 + 
         271253/300*n^4*l1^2*l3^5*z8 - 3972/25*n^4*l1^2*l3^5*z3z5 - 
         539756/405*n^4*l1^2*l3^5*z7 + 160225/486*n^4*l1^2*l3^5*z6 - 
         931117/1215*n^4*l1^2*l3^5*z5 + 24935/162*n^4*l1^2*l3^5*z4 - 
         449369/810*n^4*l1^2*l3^5*z3 - 4688/27*n^4*l1^2*l3^5*z3*z5 + 
         1036/135*n^4*l1^2*l3^5*z3*z4 - 49426/243*n^4*l1^2*l3^5*z3^2 - 
         1760/27*n^4*l1^2*l3^5*z3^3 - 360988621/87480*n^4*l1^2*l2*l3^4
          - 70126624/6561*n^4*l1^2*l2*l3^4*z9 + 17683586/2025*n^4*l1^2*
         l2*l3^4*z8 - 626656/675*n^4*l1^2*l2*l3^4*z3z5 - 2538689/120*
         n^4*l1^2*l2*l3^4*z7 + 18288775/2916*n^4*l1^2*l2*l3^4*z6 - 
         32235827/2916*n^4*l1^2*l2*l3^4*z5 + 3362849/1620*n^4*l1^2*l2*
         l3^4*z4 - 19109899/2916*n^4*l1^2*l2*l3^4*z3 - 13604/243*n^4*
         l1^2*l2*l3^4*z3*z5 - 47338/405*n^4*l1^2*l2*l3^4*z3*z4 - 
         4598212/3645*n^4*l1^2*l2*l3^4*z3^2 - 334592/729*n^4*l1^2*l2*
         l3^4*z3^3 - 2626857521/419904*n^4*l1^2*l2^2*l3^3 - 77941844/
         6561*n^4*l1^2*l2^2*l3^3*z9 + 121658999/24300*n^4*l1^2*l2^2*
         l3^3*z8 - 74788/75*n^4*l1^2*l2^2*l3^3*z3z5 - 23206439/1458*n^4
         *l1^2*l2^2*l3^3*z7 + 32220193/8748*n^4*l1^2*l2^2*l3^3*z6 - 
         117453997/10935*n^4*l1^2*l2^2*l3^3*z5 + 48699481/29160*n^4*
         l1^2*l2^2*l3^3*z4 - 8628743/1080*n^4*l1^2*l2^2*l3^3*z3 + 58240/
         729*n^4*l1^2*l2^2*l3^3*z3*z5 - 572477/2430*n^4*l1^2*l2^2*l3^3*
         z3*z4 - 8775901/4374*n^4*l1^2*l2^2*l3^3*z3^2 - 396640/729*n^4*
         l1^2*l2^2*l3^3*z3^3 - 42215537/9720*n^4*l1^2*l2^3*l3^2 - 
         289855594/59049*n^4*l1^2*l2^3*l3^2*z9 + 135760573/145800*n^4*
         l1^2*l2^3*l3^2*z8 - 573142/2025*n^4*l1^2*l2^3*l3^2*z3z5 - 
         4993954303/524880*n^4*l1^2*l2^3*l3^2*z7 + 27635449/13122*n^4*
         l1^2*l2^3*l3^2*z6 - 463556279/65610*n^4*l1^2*l2^3*l3^2*z5 + 
         167071429/174960*n^4*l1^2*l2^3*l3^2*z4 - 81808097/14580*n^4*
         l1^2*l2^3*l3^2*z3 + 749428/729*n^4*l1^2*l2^3*l3^2*z3*z5 - 
         12224561/43740*n^4*l1^2*l2^3*l3^2*z3*z4 - 7184002/6561*n^4*
         l1^2*l2^3*l3^2*z3^2 - 1430576/6561*n^4*l1^2*l2^3*l3^2*z3^3 - 
         35673917299/25194240*n^4*l1^2*l2^4*l3 - 311644975/177147*n^4*
         l1^2*l2^4*l3*z9 + 180963743/1749600*n^4*l1^2*l2^4*l3*z8 - 
         3929083/36450*n^4*l1^2*l2^4*l3*z3z5 - 8082328897/3149280*n^4*
         l1^2*l2^4*l3*z7 + 93380977/209952*n^4*l1^2*l2^4*l3*z6 - 
         1455924001/629856*n^4*l1^2*l2^4*l3*z5 + 339841339/1049760*n^4*
         l1^2*l2^4*l3*z4 - 575193931/314928*n^4*l1^2*l2^4*l3*z3 + 
         10860433/26244*n^4*l1^2*l2^4*l3*z3*z5 - 6924821/65610*n^4*l1^2
         *l2^4*l3*z3*z4 - 14466727/34992*n^4*l1^2*l2^4*l3*z3^2 - 
         1604696/19683*n^4*l1^2*l2^4*l3*z3^3 - 8270061779/56687040*n^4*
         l1^2*l2^5 - 457548241/1417176*n^4*l1^2*l2^5*z9 + 34280081/
         209952*n^4*l1^2*l2^5*z8 - 138557/4374*n^4*l1^2*l2^5*z3z5 - 
         6289909961/12597120*n^4*l1^2*l2^5*z7 + 8813285/69984*n^4*l1^2*
         l2^5*z6 - 636170431/1889568*n^4*l1^2*l2^5*z5 + 2413651/39366*
         n^4*l1^2*l2^5*z4 - 420580553/1889568*n^4*l1^2*l2^5*z3 + 742231/
         157464*n^4*l1^2*l2^5*z3*z5 - 15640157/1574640*n^4*l1^2*l2^5*z3
         *z4 - 6245609/131220*n^4*l1^2*l2^5*z3^2 - 295663/19683*n^4*
         l1^2*l2^5*z3^3 - 3027083/1944*n^4*l1^3*l3^4 - 11500724/2187*
         n^4*l1^3*l3^4*z9 + 7801639/2700*n^4*l1^3*l3^4*z8 - 132236/225*
         n^4*l1^3*l3^4*z3z5 - 7308677/1620*n^4*l1^3*l3^4*z7 + 220279/
         243*n^4*l1^3*l3^4*z6 - 1067917/405*n^4*l1^3*l3^4*z5 + 201137/
         405*n^4*l1^3*l3^4*z4 - 500806/243*n^4*l1^3*l3^4*z3 - 63424/81*
         n^4*l1^3*l3^4*z3*z5 + 2396/135*n^4*l1^3*l3^4*z3*z4 - 1007161/
         1215*n^4*l1^3*l3^4*z3^2 - 61792/243*n^4*l1^3*l3^4*z3^3 - 
         622280377/174960*n^4*l1^3*l2*l3^3 - 34472296/6561*n^4*l1^3*l2*
         l3^3*z9 + 4986587/2025*n^4*l1^3*l2*l3^3*z8 - 255152/675*n^4*
         l1^3*l2*l3^3*z3z5 - 25596173/2430*n^4*l1^3*l2*l3^3*z7 + 
         1876138/729*n^4*l1^3*l2*l3^3*z6 - 23369339/3645*n^4*l1^3*l2*
         l3^3*z5 + 1303978/1215*n^4*l1^3*l2*l3^3*z4 - 7508027/1458*n^4*
         l1^3*l2*l3^3*z3 + 92200/243*n^4*l1^3*l2*l3^3*z3*z5 - 196802/
         1215*n^4*l1^3*l2*l3^3*z3*z4 - 3692176/3645*n^4*l1^3*l2*l3^3*
         z3^2 - 168128/729*n^4*l1^3*l2*l3^3*z3^3 - 181268519/43740*n^4*
         l1^3*l2^2*l3^2 - 35551034/6561*n^4*l1^3*l2^2*l3^2*z9 + 154889/
         1080*n^4*l1^3*l2^2*l3^2*z8 - 4606/15*n^4*l1^3*l2^2*l3^2*z3z5
          - 273141767/43740*n^4*l1^3*l2^2*l3^2*z7 + 10259351/8748*n^4*
         l1^3*l2^2*l3^2*z6 - 58238839/8748*n^4*l1^3*l2^2*l3^2*z5 + 
         4580059/5832*n^4*l1^3*l2^2*l3^2*z4 - 425110061/87480*n^4*l1^3*
         l2^2*l3^2*z3 + 279436/243*n^4*l1^3*l2^2*l3^2*z3*z5 - 228929/
         810*n^4*l1^3*l2^2*l3^2*z3*z4 - 4964417/4374*n^4*l1^3*l2^2*l3^2
         *z3^2 - 181936/729*n^4*l1^3*l2^2*l3^2*z3^3 - 1212302071/699840
         *n^4*l1^3*l2^3*l3 - 105357350/59049*n^4*l1^3*l2^3*l3*z9 - 
         7230877/145800*n^4*l1^3*l2^3*l3*z8 - 628126/6075*n^4*l1^3*l2^3
         *l3*z3z5 - 39854683/13122*n^4*l1^3*l2^3*l3*z7 + 1408205/4374*
         n^4*l1^3*l2^3*l3*z6 - 152817103/65610*n^4*l1^3*l2^3*l3*z5 + 
         47437/135*n^4*l1^3*l2^3*l3*z4 - 73610629/32805*n^4*l1^3*l2^3*
         l3*z3 + 1089686/2187*n^4*l1^3*l2^3*l3*z3*z5 - 2791391/21870*
         n^4*l1^3*l2^3*l3*z3*z4 - 5523674/10935*n^4*l1^3*l2^3*l3*z3^2
          - 543760/6561*n^4*l1^3*l2^3*l3*z3^3 - 368935037/1889568*n^4*
         l1^3*l2^4 - 744147385/1417176*n^4*l1^3*l2^4*z9 + 918720577/
         3499200*n^4*l1^3*l2^4*z8 - 1290479/24300*n^4*l1^3*l2^4*z3z5 - 
         4464894787/6298560*n^4*l1^3*l2^4*z7 + 112504417/629856*n^4*
         l1^3*l2^4*z6 - 1582551071/3149280*n^4*l1^3*l2^4*z5 + 96003509/
         1049760*n^4*l1^3*l2^4*z4 - 18019739/58320*n^4*l1^3*l2^4*z3 - 
         23237/13122*n^4*l1^3*l2^4*z3*z5 - 769213/52488*n^4*l1^3*l2^4*
         z3*z4 - 109328303/1574640*n^4*l1^3*l2^4*z3^2 - 484783/19683*
         n^4*l1^3*l2^4*z3^3 - 474182413/466560*n^4*l1^4*l3^3 - 4655567/
         2187*n^4*l1^4*l3^3*z9 + 4847989/10800*n^4*l1^4*l3^3*z8 - 37609/
         225*n^4*l1^4*l3^3*z3z5 - 9180239/6480*n^4*l1^4*l3^3*z7 + 98441/
         162*n^4*l1^4*l3^3*z6 - 809209/360*n^4*l1^4*l3^3*z5 + 31249/135
         *n^4*l1^4*l3^3*z4 - 9284033/9720*n^4*l1^4*l3^3*z3 + 698/9*n^4*
         l1^4*l3^3*z3*z5 - 123673/1620*n^4*l1^4*l3^3*z3*z4 - 120793/540
         *n^4*l1^4*l3^3*z3^2 - 24136/243*n^4*l1^4*l3^3*z3^3 - 
         2729724371/1399680*n^4*l1^4*l2*l3^2 - 9580048/6561*n^4*l1^4*l2
         *l3^2*z9 - 23827/2160*n^4*l1^4*l2*l3^2*z8 - 9659/135*n^4*l1^4*
         l2*l3^2*z3z5 - 445915103/116640*n^4*l1^4*l2*l3^2*z7 + 1058233/
         2916*n^4*l1^4*l2*l3^2*z6 - 119972047/58320*n^4*l1^4*l2*l3^2*z5
          + 3062879/9720*n^4*l1^4*l2*l3^2*z4 - 148289389/58320*n^4*l1^4
         *l2*l3^2*z3 + 4061/9*n^4*l1^4*l2*l3^2*z3*z5 - 1097987/9720*n^4
         *l1^4*l2*l3^2*z3*z4 - 15382901/29160*n^4*l1^4*l2*l3^2*z3^2 - 
         47360/729*n^4*l1^4*l2*l3^2*z3^3 - 19401866753/16796160*n^4*
         l1^4*l2^2*l3 - 9955255/6561*n^4*l1^4*l2^2*l3*z9 - 974854/6075*
         n^4*l1^4*l2^2*l3*z8 - 170216/2025*n^4*l1^4*l2^2*l3*z3z5 - 
         7143673/4860*n^4*l1^4*l2^2*l3*z7 + 152483/4374*n^4*l1^4*l2^2*
         l3*z6 - 50063687/29160*n^4*l1^4*l2^2*l3*z5 + 14126933/58320*
         n^4*l1^4*l2^2*l3*z4 - 253208447/174960*n^4*l1^4*l2^2*l3*z3 + 
         101978/243*n^4*l1^4*l2^2*l3*z3*z5 - 273895/2916*n^4*l1^4*l2^2*
         l3*z3*z4 - 33739433/87480*n^4*l1^4*l2^2*l3*z3^2 - 52232/729*
         n^4*l1^4*l2^2*l3*z3^3 - 38968981/279936*n^4*l1^4*l2^3 - 
         28549462/59049*n^4*l1^4*l2^3*z9 + 349303159/1166400*n^4*l1^4*
         l2^3*z8 - 1348379/24300*n^4*l1^4*l2^3*z3z5 - 756398291/1049760
         *n^4*l1^4*l2^3*z7 + 9647615/52488*n^4*l1^4*l2^3*z6 - 54735271/
         131220*n^4*l1^4*l2^3*z5 + 14179457/174960*n^4*l1^4*l2^3*z4 - 
         280254851/1049760*n^4*l1^4*l2^3*z3 - 172399/4374*n^4*l1^4*l2^3
         *z3*z5 - 34199/2916*n^4*l1^4*l2^3*z3*z4 - 13778639/262440*n^4*
         l1^4*l2^3*z3^2 - 149936/6561*n^4*l1^4*l2^3*z3^3 - 85258291/
         233280*n^4*l1^5*l3^2 - 2415343/4374*n^4*l1^5*l3^2*z9 - 871651/
         10800*n^4*l1^5*l3^2*z8 - 1423/75*n^4*l1^5*l3^2*z3z5 - 5786209/
         19440*n^4*l1^5*l3^2*z7 - 29693/972*n^4*l1^5*l3^2*z6 - 5460847/
         9720*n^4*l1^5*l3^2*z5 + 28933/405*n^4*l1^5*l3^2*z4 - 4032623/
         9720*n^4*l1^5*l3^2*z3 + 13921/81*n^4*l1^5*l3^2*z3*z5 - 39049/
         1620*n^4*l1^5*l3^2*z3*z4 - 683677/4860*n^4*l1^5*l3^2*z3^2 - 
         6244/243*n^4*l1^5*l3^2*z3^3 - 71024591/174960*n^4*l1^5*l2*l3
          - 2816006/6561*n^4*l1^5*l2*l3*z9 - 319483/32400*n^4*l1^5*l2*
         l3*z8 - 7859/225*n^4*l1^5*l2*l3*z3z5 - 87976819/116640*n^4*
         l1^5*l2*l3*z7 + 27425/729*n^4*l1^5*l2*l3*z6 - 23983819/58320*
         n^4*l1^5*l2*l3*z5 + 151463/2430*n^4*l1^5*l2*l3*z4 - 2039777/
         3645*n^4*l1^5*l2*l3*z3 + 13438/243*n^4*l1^5*l2*l3*z3*z5 - 
         339071/9720*n^4*l1^5*l2*l3*z3*z4 - 657299/5832*n^4*l1^5*l2*l3*
         z3^2 - 15088/729*n^4*l1^5*l2*l3*z3^3 - 1080277/21870*n^4*l1^5*
         l2^2 - 50382223/157464*n^4*l1^5*l2^2*z9 + 730259/3888*n^4*l1^5
         *l2^2*z8 - 2957/81*n^4*l1^5*l2^2*z3z5 - 62168083/174960*n^4*
         l1^5*l2^2*z7 + 29119/288*n^4*l1^5*l2^2*z6 - 18070189/69984*n^4
         *l1^5*l2^2*z5 + 1992581/38880*n^4*l1^5*l2^2*z4 - 14409271/
         116640*n^4*l1^5*l2^2*z3 - 18847/972*n^4*l1^5*l2^2*z3*z5 - 
         19913/2916*n^4*l1^5*l2^2*z3*z4 - 56405/1944*n^4*l1^5*l2^2*z3^2
          - 33289/2187*n^4*l1^5*l2^2*z3^3 - 10728263/186624*n^4*l1^6*l3
          - 150707/1458*n^4*l1^6*l3*z9 - 665671/43200*n^4*l1^6*l3*z8 - 
         5749/900*n^4*l1^6*l3*z3z5 - 259747/7776*n^4*l1^6*l3*z7 - 43451/
         2592*n^4*l1^6*l3*z6 - 1056977/9720*n^4*l1^6*l3*z5 + 43099/2592
         *n^4*l1^6*l3*z4 - 936877/12960*n^4*l1^6*l3*z3 + 884/27*n^4*
         l1^6*l3*z3*z5 - 3583/540*n^4*l1^6*l3*z3*z4 - 147683/6480*n^4*
         l1^6*l3*z3^2 - 404/81*n^4*l1^6*l3*z3^3 + 6577/3840*n^4*l1^6*l2
          - 1201253/13122*n^4*l1^6*l2*z9 + 439871/5184*n^4*l1^6*l2*z8
          - 1459/108*n^4*l1^6*l2*z3z5 - 568423/3645*n^4*l1^6*l2*z7 + 
         261623/5832*n^4*l1^6*l2*z6 - 7195327/116640*n^4*l1^6*l2*z5 + 
         176399/12960*n^4*l1^6*l2*z4 - 88151/2592*n^4*l1^6*l2*z3 - 
         21757/972*n^4*l1^6*l2*z3*z5 - 1621/972*n^4*l1^6*l2*z3*z4 - 
         198169/58320*n^4*l1^6*l2*z3^2 - 3260/729*n^4*l1^6*l2*z3^3 + 
         644557/155520*n^4*l1^7 - 34529/1944*n^4*l1^7*z9 + 8757/800*n^4
         *l1^7*z8 - 959/450*n^4*l1^7*z3z5 - 941407/77760*n^4*l1^7*z7 + 
         2737/486*n^4*l1^7*z6 - 17027/1080*n^4*l1^7*z5 + 1487/540*n^4*
         l1^7*z4 - 76537/19440*n^4*l1^7*z3 - 119/108*n^4*l1^7*z3*z5 - 
         1469/6480*n^4*l1^7*z3*z4 - 2243/4860*n^4*l1^7*z3^2 - 23/27*n^4
         *l1^7*z3^3 - 16208887/29160*n^5*l2*l3^6 - 6313016/2187*n^5*l2*
         l3^6*z9 + 9022603/4050*n^5*l2*l3^6*z8 - 250744/675*n^5*l2*l3^6
         *z3z5 - 2301524/729*n^5*l2*l3^6*z7 + 681436/729*n^5*l2*l3^6*z6
          - 677648/405*n^5*l2*l3^6*z5 + 26888/81*n^5*l2*l3^6*z4 - 
         390242/405*n^5*l2*l3^6*z3 - 137312/243*n^5*l2*l3^6*z3*z5 + 
         1208/135*n^5*l2*l3^6*z3*z4 - 1210168/3645*n^5*l2*l3^6*z3^2 - 
         33856/243*n^5*l2*l3^6*z3^3 - 24660077/69984*n^5*l2^2*l3^5 - 
         708980/729*n^5*l2^2*l3^5*z9 + 57143/60*n^5*l2^2*l3^5*z8 - 492/
         5*n^5*l2^2*l3^5*z3z5 - 2028587/972*n^5*l2^2*l3^5*z7 + 499895/
         729*n^5*l2^2*l3^5*z6 - 7950251/7290*n^5*l2^2*l3^5*z5 + 581629/
         2430*n^5*l2^2*l3^5*z4 - 166841/270*n^5*l2^2*l3^5*z3 - 632/81*
         n^5*l2^2*l3^5*z3*z5 - 4292/405*n^5*l2^2*l3^5*z3*z4 - 75994/729
         *n^5*l2^2*l3^5*z3^2 - 3424/81*n^5*l2^2*l3^5*z3^3 - 8262485/
         13122*n^5*l2^3*l3^4 - 96321104/59049*n^5*l2^3*l3^4*z9 + 
         34336637/24300*n^5*l2^3*l3^4*z8 - 312388/2025*n^5*l2^3*l3^4*
         z3z5 - 858580459/262440*n^5*l2^3*l3^4*z7 + 9023891/8748*n^5*
         l2^3*l3^4*z6 - 46033727/26244*n^5*l2^3*l3^4*z5 + 7595759/21870
         *n^5*l2^3*l3^4*z4 - 11111461/10935*n^5*l2^3*l3^4*z3 - 10700/
         729*n^5*l2^3*l3^4*z3*z5 - 2072/135*n^5*l2^3*l3^4*z3*z4 - 
         4142993/21870*n^5*l2^3*l3^4*z3^2 - 466048/6561*n^5*l2^3*l3^4*
         z3^3 - 2201896109/6298560*n^5*l2^4*l3^3 - 100360835/177147*n^5
         *l2^4*l3^3*z9 + 134463529/291600*n^5*l2^4*l3^3*z8 - 258749/
         6075*n^5*l2^4*l3^3*z3z5 - 2423672693/1574640*n^5*l2^4*l3^3*z7
          + 82117751/157464*n^5*l2^4*l3^3*z6 - 369687047/393660*n^5*
         l2^4*l3^3*z5 + 29882321/174960*n^5*l2^4*l3^3*z4 - 177160141/
         314928*n^5*l2^4*l3^3*z3 + 329408/6561*n^5*l2^4*l3^3*z3*z5 - 
         1050329/65610*n^5*l2^4*l3^3*z3*z4 - 29237017/393660*n^5*l2^4*
         l3^3*z3^2 - 464680/19683*n^5*l2^4*l3^3*z3^3 - 2867578067/
         22674816*n^5*l2^5*l3^2 - 49448707/354294*n^5*l2^5*l3^2*z9 + 
         65605831/874800*n^5*l2^5*l3^2*z8 - 181511/18225*n^5*l2^5*l3^2*
         z3z5 - 141487483/349920*n^5*l2^5*l3^2*z7 + 142028779/944784*
         n^5*l2^5*l3^2*z6 - 512681441/1574640*n^5*l2^5*l3^2*z5 + 
         43272089/787320*n^5*l2^5*l3^2*z4 - 152026531/787320*n^5*l2^5*
         l3^2*z3 + 59206/2187*n^5*l2^5*l3^2*z3*z5 - 306328/32805*n^5*
         l2^5*l3^2*z3*z4 - 52950989/2361960*n^5*l2^5*l3^2*z3^2 - 119476/
         19683*n^5*l2^5*l3^2*z3^3 - 6780574399/272097792*n^5*l2^6*l3 - 
         70053883/3188646*n^5*l2^6*l3*z9 + 141391687/31492800*n^5*l2^6*
         l3*z8 - 698347/656100*n^5*l2^6*l3*z3z5 - 223861811/3542940*n^5
         *l2^6*l3*z7 + 41067169/1889568*n^5*l2^6*l3*z6 - 167654837/
         2834352*n^5*l2^6*l3*z5 + 104085193/9447840*n^5*l2^6*l3*z4 - 
         36574753/944784*n^5*l2^6*l3*z3 + 939587/118098*n^5*l2^6*l3*z3*
         z5 - 1692769/787320*n^5*l2^6*l3*z3*z4 - 23983667/4723920*n^5*
         l2^6*l3*z3^2 - 170308/177147*n^5*l2^6*l3*z3^3 - 1669246763/
         1020366720*n^5*l2^7 - 93816631/38263752*n^5*l2^7*z9 + 10317563/
         7873200*n^5*l2^7*z8 - 32453/164025*n^5*l2^7*z3z5 - 35391109/
         6298560*n^5*l2^7*z7 + 8049749/4251528*n^5*l2^7*z6 - 406670947/
         85030560*n^5*l2^7*z5 + 15697909/14171760*n^5*l2^7*z4 - 
         243120311/85030560*n^5*l2^7*z3 + 278939/708588*n^5*l2^7*z3*z5
          - 40139/314928*n^5*l2^7*z3*z4 - 2013983/5314410*n^5*l2^7*z3^2
          - 57961/531441*n^5*l2^7*z3^3 - 170986643/174960*n^5*l1*l2*
         l3^5 - 77008/27*n^5*l1*l2*l3^5*z9 + 564199/225*n^5*l1*l2*l3^5*
         z8 - 7568/25*n^5*l1*l2*l3^5*z3z5 - 4100653/810*n^5*l1*l2*l3^5*
         z7 + 1160015/729*n^5*l1*l2*l3^5*z6 - 1962497/729*n^5*l1*l2*
         l3^5*z5 + 706304/1215*n^5*l1*l2*l3^5*z4 - 1950938/1215*n^5*l1*
         l2*l3^5*z3 - 10640/81*n^5*l1*l2*l3^5*z3*z5 - 6512/405*n^5*l1*
         l2*l3^5*z3*z4 - 250840/729*n^5*l1*l2*l3^5*z3^2 - 128*n^5*l1*l2
         *l3^5*z3^3 - 121139743/87480*n^5*l1*l2^2*l3^4 - 18044480/6561*
         n^5*l1*l2^2*l3^4*z9 + 880901/300*n^5*l1*l2^2*l3^4*z8 - 5124/25
         *n^5*l1*l2^2*l3^4*z3z5 - 79603063/9720*n^5*l1*l2^2*l3^4*z7 + 
         7835185/2916*n^5*l1*l2^2*l3^4*z6 - 61639783/14580*n^5*l1*l2^2*
         l3^4*z5 + 2107981/2430*n^5*l1*l2^2*l3^4*z4 - 389287/162*n^5*l1
         *l2^2*l3^4*z3 + 66268/243*n^5*l1*l2^2*l3^4*z3*z5 - 3452/81*n^5
         *l1*l2^2*l3^4*z3*z4 - 2106359/7290*n^5*l1*l2^2*l3^4*z3^2 - 
         79360/729*n^5*l1*l2^2*l3^4*z3^3 - 6534655969/6298560*n^5*l1*
         l2^3*l3^3 - 79281488/59049*n^5*l1*l2^3*l3^3*z9 + 5734367/6075*
         n^5*l1*l2^3*l3^3*z8 - 70544/675*n^5*l1*l2^3*l3^3*z3z5 - 
         125549798/32805*n^5*l1*l2^3*l3^3*z7 + 1024960/729*n^5*l1*l2^3*
         l3^3*z6 - 29877488/10935*n^5*l1*l2^3*l3^3*z5 + 42692267/87480*
         n^5*l1*l2^3*l3^3*z4 - 42093851/26244*n^5*l1*l2^3*l3^3*z3 + 
         31720/243*n^5*l1*l2^3*l3^3*z3*z5 - 116396/2187*n^5*l1*l2^3*
         l3^3*z3*z4 - 654647/3645*n^5*l1*l2^3*l3^3*z3^2 - 377728/6561*
         n^5*l1*l2^3*l3^3*z3^3 - 19454106491/37791360*n^5*l1*l2^4*l3^2
          - 19843438/59049*n^5*l1*l2^4*l3^2*z9 + 72547103/874800*n^5*l1
         *l2^4*l3^2*z8 - 70081/6075*n^5*l1*l2^4*l3^2*z3z5 - 291233011/
         209952*n^5*l1*l2^4*l3^2*z7 + 161734411/314928*n^5*l1*l2^4*l3^2
         *z6 - 1924474357/1574640*n^5*l1*l2^4*l3^2*z5 + 7056359/34992*
         n^5*l1*l2^4*l3^2*z4 - 60446599/78732*n^5*l1*l2^4*l3^2*z3 + 
         322439/2187*n^5*l1*l2^4*l3^2*z3*z5 - 256885/6561*n^5*l1*l2^4*
         l3^2*z3*z4 - 58049819/787320*n^5*l1*l2^4*l3^2*z3^2 - 90896/
         6561*n^5*l1*l2^4*l3^2*z3^3 - 4742573119/37791360*n^5*l1*l2^5*
         l3 - 13469875/177147*n^5*l1*l2^5*l3*z9 - 101844779/2624400*n^5
         *l1*l2^5*l3*z8 - 1601/54675*n^5*l1*l2^5*l3*z3z5 - 1818332963/
         9447840*n^5*l1*l2^5*l3*z7 + 48032095/944784*n^5*l1*l2^5*l3*z6
          - 565286969/2361960*n^5*l1*l2^5*l3*z5 + 16663633/393660*n^5*
         l1*l2^5*l3*z4 - 53966363/314928*n^5*l1*l2^5*l3*z3 + 1925719/
         39366*n^5*l1*l2^5*l3*z3*z5 - 511009/52488*n^5*l1*l2^5*l3*z3*z4
          - 29692747/1180980*n^5*l1*l2^5*l3*z3^2 - 65864/19683*n^5*l1*
         l2^5*l3*z3^3 - 2962088453/340122240*n^5*l1*l2^6 - 144200353/
         12754584*n^5*l1*l2^6*z9 + 23337781/5248800*n^5*l1*l2^6*z8 - 
         28687/36450*n^5*l1*l2^6*z3z5 - 1522027/59049*n^5*l1*l2^6*z7 + 
         10035071/1417176*n^5*l1*l2^6*z6 - 205697683/9447840*n^5*l1*
         l2^6*z5 + 15997123/3149280*n^5*l1*l2^6*z4 - 4258967/295245*n^5
         *l1*l2^6*z3 + 580249/236196*n^5*l1*l2^6*z3*z5 - 299477/472392*
         n^5*l1*l2^6*z3*z4 - 3633047/1771470*n^5*l1*l2^6*z3^2 - 88519/
         177147*n^5*l1*l2^6*z3^3 - 25204709/38880*n^5*l1^2*l3^5 - 
         378352/243*n^5*l1^2*l3^5*z9 + 146473/75*n^5*l1^2*l3^5*z8 - 
         3408/25*n^5*l1^2*l3^5*z3z5 - 7983911/1620*n^5*l1^2*l3^5*z7 + 
         3455/2*n^5*l1^2*l3^5*z6 - 2029339/810*n^5*l1^2*l3^5*z5 + 76159/
         135*n^5*l1^2*l3^5*z4 - 105220/81*n^5*l1^2*l3^5*z3 + 1352/9*n^5
         *l1^2*l3^5*z3*z5 - 592/15*n^5*l1^2*l3^5*z3*z4 - 328/3*n^5*l1^2
         *l3^5*z3^2 - 1664/27*n^5*l1^2*l3^5*z3^3 - 65449085/69984*n^5*
         l1^2*l2*l3^4 - 15252100/6561*n^5*l1^2*l2*l3^4*z9 + 12908987/
         8100*n^5*l1^2*l2*l3^4*z8 - 171388/675*n^5*l1^2*l2*l3^4*z3z5 - 
         33243677/9720*n^5*l1^2*l2*l3^4*z7 + 3007003/2916*n^5*l1^2*l2*
         l3^4*z6 - 30728503/14580*n^5*l1^2*l2*l3^4*z5 + 167197/405*n^5*
         l1^2*l2*l3^4*z4 - 19713101/14580*n^5*l1^2*l2*l3^4*z3 - 52628/
         243*n^5*l1^2*l2*l3^4*z3*z5 - 1018/405*n^5*l1^2*l2*l3^4*z3*z4
          - 235697/729*n^5*l1^2*l2*l3^4*z3^2 - 79328/729*n^5*l1^2*l2*
         l3^4*z3^3 - 1848435871/1399680*n^5*l1^2*l2^2*l3^3 - 3298688/
         2187*n^5*l1^2*l2^2*l3^3*z9 + 577849/450*n^5*l1^2*l2^2*l3^3*z8
          - 88168/675*n^5*l1^2*l2^2*l3^3*z3z5 - 16202077/2916*n^5*l1^2*
         l2^2*l3^3*z7 + 6052151/2916*n^5*l1^2*l2^2*l3^3*z6 - 27811801/
         7290*n^5*l1^2*l2^2*l3^3*z5 + 862948/1215*n^5*l1^2*l2^2*l3^3*z4
          - 7529431/3240*n^5*l1^2*l2^2*l3^3*z3 + 79576/729*n^5*l1^2*
         l2^2*l3^3*z3*z5 - 62069/810*n^5*l1^2*l2^2*l3^3*z3*z4 - 1550599/
         7290*n^5*l1^2*l2^2*l3^3*z3^2 - 15616/243*n^5*l1^2*l2^2*l3^3*
         z3^3 - 964086959/1049760*n^5*l1^2*l2^3*l3^2 - 43626928/59049*
         n^5*l1^2*l2^3*l3^2*z9 - 7757767/72900*n^5*l1^2*l2^3*l3^2*z8 - 
         139892/6075*n^5*l1^2*l2^3*l3^2*z3z5 - 274237631/174960*n^5*
         l1^2*l2^3*l3^2*z7 + 15088871/26244*n^5*l1^2*l2^3*l3^2*z6 - 
         261048301/131220*n^5*l1^2*l2^3*l3^2*z5 + 5712137/19440*n^5*
         l1^2*l2^3*l3^2*z4 - 303089551/262440*n^5*l1^2*l2^3*l3^2*z3 + 
         71692/243*n^5*l1^2*l2^3*l3^2*z3*z5 - 2707961/43740*n^5*l1^2*
         l2^3*l3^2*z3*z4 - 1975529/13122*n^5*l1^2*l2^3*l3^2*z3^2 - 
         214016/6561*n^5*l1^2*l2^3*l3^2*z3^3 - 44437879357/151165440*
         n^5*l1^2*l2^4*l3 - 45852193/354294*n^5*l1^2*l2^4*l3*z9 - 
         233384273/1749600*n^5*l1^2*l2^4*l3*z8 + 149813/36450*n^5*l1^2*
         l2^4*l3*z3z5 - 281930863/787320*n^5*l1^2*l2^4*l3*z7 + 4034993/
         209952*n^5*l1^2*l2^4*l3*z6 - 404300153/1049760*n^5*l1^2*l2^4*
         l3*z5 + 4699319/65610*n^5*l1^2*l2^4*l3*z4 - 1191580049/3149280
         *n^5*l1^2*l2^4*l3*z3 + 2970817/26244*n^5*l1^2*l2^4*l3*z3*z5 - 
         2541193/131220*n^5*l1^2*l2^4*l3*z3*z4 - 262397/3888*n^5*l1^2*
         l2^4*l3*z3^2 - 112972/19683*n^5*l1^2*l2^4*l3*z3^3 - 2327173703/
         113374080*n^5*l1^2*l2^5 - 135303443/4251528*n^5*l1^2*l2^5*z9
          + 49458799/5248800*n^5*l1^2*l2^5*z8 - 244919/109350*n^5*l1^2*
         l2^5*z3z5 - 2068609099/37791360*n^5*l1^2*l2^5*z7 + 1922369/
         157464*n^5*l1^2*l2^5*z6 - 45783245/944784*n^5*l1^2*l2^5*z5 + 
         2788627/262440*n^5*l1^2*l2^5*z4 - 151646941/4723920*n^5*l1^2*
         l2^5*z3 + 11317/1944*n^5*l1^2*l2^5*z3*z5 - 2395937/1574640*n^5
         *l1^2*l2^5*z3*z4 - 402533/78732*n^5*l1^2*l2^5*z3^2 - 84509/
         59049*n^5*l1^2*l2^5*z3^3 - 103057/486*n^5*l1^3*l3^4 - 145520/
         729*n^5*l1^3*l3^4*z9 + 212489/900*n^5*l1^3*l3^4*z8 - 412/25*
         n^5*l1^3*l3^4*z3z5 - 2865809/3240*n^5*l1^3*l3^4*z7 + 20575/108
         *n^5*l1^3*l3^4*z6 - 3713/12*n^5*l1^3*l3^4*z5 + 4709/54*n^5*
         l1^3*l3^4*z4 - 138308/405*n^5*l1^3*l3^4*z3 + 668/27*n^5*l1^3*
         l3^4*z3*z5 + 224/45*n^5*l1^3*l3^4*z3*z4 - 3067/54*n^5*l1^3*
         l3^4*z3^2 - 640/81*n^5*l1^3*l3^4*z3^3 - 36012367/43740*n^5*
         l1^3*l2*l3^3 - 3135832/2187*n^5*l1^3*l2*l3^3*z9 + 1098668/2025
         *n^5*l1^3*l2*l3^3*z8 - 67328/675*n^5*l1^3*l2*l3^3*z3z5 - 
         7660889/3645*n^5*l1^3*l2*l3^3*z7 + 924124/729*n^5*l1^3*l2*l3^3
         *z6 - 1391701/486*n^5*l1^3*l2*l3^3*z5 + 4073891/9720*n^5*l1^3*
         l2*l3^3*z4 - 14021567/14580*n^5*l1^3*l2*l3^3*z3 + 28120/243*
         n^5*l1^3*l2*l3^3*z3*z5 - 71884/1215*n^5*l1^3*l2*l3^3*z3*z4 - 
         47450/729*n^5*l1^3*l2*l3^3*z3^2 - 15680/243*n^5*l1^3*l2*l3^3*
         z3^3 - 118134499/131220*n^5*l1^3*l2^2*l3^2 - 2333270/6561*n^5*
         l1^3*l2^2*l3^2*z9 - 445129/3240*n^5*l1^3*l2^2*l3^2*z8 - 34/45*
         n^5*l1^3*l2^2*l3^2*z3z5 - 6369551/3645*n^5*l1^3*l2^2*l3^2*z7
          + 116561/486*n^5*l1^3*l2^2*l3^2*z6 - 9775121/8748*n^5*l1^3*
         l2^2*l3^2*z5 + 6636499/29160*n^5*l1^3*l2^2*l3^2*z4 - 26997463/
         21870*n^5*l1^3*l2^2*l3^2*z3 + 19324/81*n^5*l1^3*l2^2*l3^2*z3*
         z5 - 140423/3645*n^5*l1^3*l2^2*l3^2*z3*z4 - 319273/1458*n^5*
         l1^3*l2^2*l3^2*z3^2 - 10960/729*n^5*l1^3*l2^2*l3^2*z3^3 - 
         227261677/629856*n^5*l1^3*l2^3*l3 - 3597850/19683*n^5*l1^3*
         l2^3*l3*z9 - 1993679/8100*n^5*l1^3*l2^3*l3*z8 + 52364/6075*n^5
         *l1^3*l2^3*l3*z3z5 - 53411537/262440*n^5*l1^3*l2^3*l3*z7 - 
         197309/2916*n^5*l1^3*l2^3*l3*z6 - 18643489/43740*n^5*l1^3*l2^3
         *l3*z5 + 663577/9720*n^5*l1^3*l2^3*l3*z4 - 52908793/131220*n^5
         *l1^3*l2^3*l3*z3 + 355604/2187*n^5*l1^3*l2^3*l3*z3*z5 - 266888/
         10935*n^5*l1^3*l2^3*l3*z3*z4 - 68339/810*n^5*l1^3*l2^3*l3*z3^2
          - 18224/2187*n^5*l1^3*l2^3*l3*z3^3 - 1703875979/75582720*n^5*
         l1^3*l2^4 - 60127133/1417176*n^5*l1^3*l2^4*z9 + 1923997/129600
         *n^5*l1^3*l2^4*z8 - 80513/24300*n^5*l1^3*l2^4*z3z5 - 102281611/
         1259712*n^5*l1^3*l2^4*z7 + 3033721/209952*n^5*l1^3*l2^4*z6 - 
         169538747/3149280*n^5*l1^3*l2^4*z5 + 2558399/209952*n^5*l1^3*
         l2^4*z4 - 137029477/3149280*n^5*l1^3*l2^4*z3 + 33694/6561*n^5*
         l1^3*l2^4*z3*z5 - 252397/131220*n^5*l1^3*l2^4*z3*z4 - 697777/
         104976*n^5*l1^3*l2^4*z3^2 - 37643/19683*n^5*l1^3*l2^4*z3^3 - 
         1795661/12960*n^5*l1^4*l3^3 - 7276/243*n^5*l1^4*l3^3*z9 + 
         1161469/5400*n^5*l1^4*l3^3*z8 - 1126/75*n^5*l1^4*l3^3*z3z5 - 
         1635791/1620*n^5*l1^4*l3^3*z7 + 461273/1944*n^5*l1^4*l3^3*z6
          - 949787/3240*n^5*l1^4*l3^3*z5 + 14873/144*n^5*l1^4*l3^3*z4
          - 8445713/19440*n^5*l1^4*l3^3*z3 - 2494/81*n^5*l1^4*l3^3*z3*
         z5 - 5387/1620*n^5*l1^4*l3^3*z3*z4 - 14237/243*n^5*l1^4*l3^3*
         z3^2 - 32/27*n^5*l1^4*l3^3*z3^3 - 21430417/46656*n^5*l1^4*l2*
         l3^2 - 2674447/6561*n^5*l1^4*l2*l3^2*z9 - 113189/675*n^5*l1^4*
         l2*l3^2*z8 - 184/25*n^5*l1^4*l2*l3^2*z3z5 - 42504941/116640*
         n^5*l1^4*l2*l3^2*z7 - 11467/2916*n^5*l1^4*l2*l3^2*z6 - 98551/
         144*n^5*l1^4*l2*l3^2*z5 + 2043107/19440*n^5*l1^4*l2*l3^2*z4 - 
         26981429/58320*n^5*l1^4*l2*l3^2*z3 + 45065/243*n^5*l1^4*l2*
         l3^2*z3*z5 - 45445/1944*n^5*l1^4*l2*l3^2*z3*z4 - 3587617/29160
         *n^5*l1^4*l2*l3^2*z3^2 - 13448/729*n^5*l1^4*l2*l3^2*z3^3 - 
         304806799/1399680*n^5*l1^4*l2^2*l3 - 736829/13122*n^5*l1^4*
         l2^2*l3*z9 - 37031627/194400*n^5*l1^4*l2^2*l3*z8 + 4343/450*
         n^5*l1^4*l2^2*l3*z3z5 - 14766341/87480*n^5*l1^4*l2^2*l3*z7 - 
         817321/11664*n^5*l1^4*l2^2*l3*z6 - 5505707/34992*n^5*l1^4*l2^2
         *l3*z5 + 694637/29160*n^5*l1^4*l2^2*l3*z4 - 107411431/349920*
         n^5*l1^4*l2^2*l3*z3 + 137435/1458*n^5*l1^4*l2^2*l3*z3*z5 - 
         497759/29160*n^5*l1^4*l2^2*l3*z3*z4 - 40040/729*n^5*l1^4*l2^2*
         l3*z3^2 - 1868/729*n^5*l1^4*l2^2*l3*z3^3 - 400116469/25194240*
         n^5*l1^4*l2^3 - 1868377/39366*n^5*l1^4*l2^3*z9 + 14443787/
         1166400*n^5*l1^4*l2^3*z8 - 28549/8100*n^5*l1^4*l2^3*z3z5 - 
         38973811/699840*n^5*l1^4*l2^3*z7 + 1518055/209952*n^5*l1^4*
         l2^3*z6 - 48434509/1049760*n^5*l1^4*l2^3*z5 + 739657/69984*n^5
         *l1^4*l2^3*z4 - 5167063/174960*n^5*l1^4*l2^3*z3 + 23629/4374*
         n^5*l1^4*l2^3*z3*z5 - 50719/29160*n^5*l1^4*l2^3*z3*z4 - 
         3072413/524880*n^5*l1^4*l2^3*z3^2 - 4732/2187*n^5*l1^4*l2^3*
         z3^3 - 777395/10368*n^5*l1^5*l3^2 - 7276/729*n^5*l1^5*l3^2*z9
          - 307387/10800*n^5*l1^5*l3^2*z8 + 149/75*n^5*l1^5*l3^2*z3z5
          - 5740583/38880*n^5*l1^5*l3^2*z7 + 43339/3888*n^5*l1^5*l3^2*
         z6 - 8791/240*n^5*l1^5*l3^2*z5 + 48827/6480*n^5*l1^5*l3^2*z4
          - 1087069/9720*n^5*l1^5*l3^2*z3 + 43/3*n^5*l1^5*l3^2*z3*z5 - 
         701/180*n^5*l1^5*l3^2*z3*z4 - 36577/1944*n^5*l1^5*l3^2*z3^2 - 
         32/81*n^5*l1^5*l3^2*z3^3 - 33141349/349920*n^5*l1^5*l2*l3 - 
         348818/6561*n^5*l1^5*l2*l3*z9 - 86291/900*n^5*l1^5*l2*l3*z8 + 
         2356/675*n^5*l1^5*l2*l3*z3z5 + 3899699/116640*n^5*l1^5*l2*l3*
         z7 - 339427/5832*n^5*l1^5*l2*l3*z6 - 5179723/58320*n^5*l1^5*l2
         *l3*z5 + 262397/19440*n^5*l1^5*l2*l3*z4 - 2658551/29160*n^5*
         l1^5*l2*l3*z3 + 12905/243*n^5*l1^5*l2*l3*z3*z5 - 67019/9720*
         n^5*l1^5*l2*l3*z3*z4 - 778079/29160*n^5*l1^5*l2*l3*z3^2 - 1840/
         729*n^5*l1^5*l2*l3*z3^3 + 3412753/1399680*n^5*l1^5*l2^2 - 
         45983/1944*n^5*l1^5*l2^2*z9 + 6612187/388800*n^5*l1^5*l2^2*z8
          - 24047/8100*n^5*l1^5*l2^2*z3z5 - 2516881/58320*n^5*l1^5*l2^2
         *z7 + 286583/34992*n^5*l1^5*l2^2*z6 - 4932727/349920*n^5*l1^5*
         l2^2*z5 + 14701/3888*n^5*l1^5*l2^2*z4 - 69649/4860*n^5*l1^5*
         l2^2*z3 - 1025/324*n^5*l1^5*l2^2*z3*z5 - 9709/11664*n^5*l1^5*
         l2^2*z3*z4 - 139831/87480*n^5*l1^5*l2^2*z3^2 - 91/81*n^5*l1^5*
         l2^2*z3^3 - 17235629/1866240*n^5*l1^6*l3 - 11906/2187*n^5*l1^6
         *l3*z9 - 873/80*n^5*l1^6*l3*z8 + 11/45*n^5*l1^6*l3*z3z5 - 8431/
         1440*n^5*l1^6*l3*z7 - 2407/486*n^5*l1^6*l3*z6 - 17437/9720*n^5
         *l1^6*l3*z5 - 1177/3240*n^5*l1^6*l3*z4 - 750227/38880*n^5*l1^6
         *l3*z3 + 751/162*n^5*l1^6*l3*z3*z5 - 1391/1080*n^5*l1^6*l3*z3*
         z4 - 4255/1944*n^5*l1^6*l3*z3^2 - 64/243*n^5*l1^6*l3*z3^3 + 
         5455889/1399680*n^5*l1^6*l2 - 29101/2916*n^5*l1^6*l2*z9 + 
         92293/32400*n^5*l1^6*l2*z8 - 211/225*n^5*l1^6*l2*z3z5 - 136253/
         25920*n^5*l1^6*l2*z7 - 9457/11664*n^5*l1^6*l2*z6 - 58009/12960
         *n^5*l1^6*l2*z5 + 7807/7776*n^5*l1^6*l2*z4 - 142649/116640*n^5
         *l1^6*l2*z3 + 82/81*n^5*l1^6*l2*z3*z5 - 337/1080*n^5*l1^6*l2*
         z3*z4 - 1619/58320*n^5*l1^6*l2*z3^2 - 38/81*n^5*l1^6*l2*z3^3
          + 96761/77760*n^5*l1^7 - 10465/17496*n^5*l1^7*z9 + 7117/2880*
         n^5*l1^7*z8 - 17/60*n^5*l1^7*z3z5 - 150017/38880*n^5*l1^7*z7
          + 3667/3888*n^5*l1^7*z6 - 3137/38880*n^5*l1^7*z5 + 37/432*n^5
         *l1^7*z4 + 1411/4860*n^5*l1^7*z3 - 115/162*n^5*l1^7*z3*z5 + 4/
         405*n^5*l1^7*z3*z4 + 1351/9720*n^5*l1^7*z3^2 - 7/243*n^5*l1^7*
         z3^3 - 345386/3645*n^6*l3^7 - 3130336/6561*n^6*l3^7*z9 + 
         820483/2025*n^6*l3^7*z8 - 41968/675*n^6*l3^7*z3z5 - 145444/243
         *n^6*l3^7*z7 + 46319/243*n^6*l3^7*z6 - 375151/1215*n^6*l3^7*z5
          + 16048/243*n^6*l3^7*z4 - 1260521/7290*n^6*l3^7*z3 - 20320/
         243*n^6*l3^7*z3*z5 - 52/405*n^6*l3^7*z3*z4 - 62242/1215*n^6*
         l3^7*z3^2 - 16640/729*n^6*l3^7*z3^3 - 1457371/58320*n^6*l2*
         l3^6 - 407456/6561*n^6*l2*l3^6*z9 + 373403/4050*n^6*l2*l3^6*z8
          - 1448/225*n^6*l2*l3^6*z3z5 - 660767/2916*n^6*l2*l3^6*z7 + 
         41509/486*n^6*l2*l3^6*z6 - 277237/2430*n^6*l2*l3^6*z5 + 2272/
         81*n^6*l2*l3^6*z4 - 203771/3645*n^6*l2*l3^6*z3 + 584/81*n^6*l2
         *l3^6*z3*z5 - 1136/405*n^6*l2*l3^6*z3*z4 - 2471/1215*n^6*l2*
         l3^6*z3^2 - 1792/729*n^6*l2*l3^6*z3^3 - 67786997/349920*n^6*
         l2^2*l3^5 - 1116436/2187*n^6*l2^2*l3^5*z9 + 1153967/2025*n^6*
         l2^2*l3^5*z8 - 11344/225*n^6*l2^2*l3^5*z3z5 - 38622257/29160*
         n^6*l2^2*l3^5*z7 + 4017319/8748*n^6*l2^2*l3^5*z6 - 7465763/
         10935*n^6*l2^2*l3^5*z5 + 2231087/14580*n^6*l2^2*l3^5*z4 - 
         10680203/29160*n^6*l2^2*l3^5*z3 + 4532/243*n^6*l2^2*l3^5*z3*z5
          - 463/45*n^6*l2^2*l3^5*z3*z4 - 987353/21870*n^6*l2^2*l3^5*
         z3^2 - 5216/243*n^6*l2^2*l3^5*z3^3 - 1020224419/6298560*n^6*
         l2^3*l3^4 - 19063120/59049*n^6*l2^3*l3^4*z9 + 3179083/8100*n^6
         *l2^3*l3^4*z8 - 6164/225*n^6*l2^3*l3^4*z3z5 - 32676041/29160*
         n^6*l2^3*l3^4*z7 + 5480075/13122*n^6*l2^3*l3^4*z6 - 27623167/
         43740*n^6*l2^3*l3^4*z5 + 11484499/87480*n^6*l2^3*l3^4*z4 - 
         85955249/262440*n^6*l2^3*l3^4*z3 + 66356/2187*n^6*l2^3*l3^4*z3
         *z5 - 37619/3645*n^6*l2^3*l3^4*z3*z4 - 1622051/65610*n^6*l2^3*
         l3^4*z3^2 - 83840/6561*n^6*l2^3*l3^4*z3^3 - 2038288933/
         37791360*n^6*l2^4*l3^3 - 1180912/19683*n^6*l2^4*l3^3*z9 + 
         8049811/109350*n^6*l2^4*l3^3*z8 - 115528/18225*n^6*l2^4*l3^3*
         z3z5 - 55300807/174960*n^6*l2^4*l3^3*z7 + 54094489/314928*n^6*
         l2^4*l3^3*z6 - 45962323/157464*n^6*l2^4*l3^3*z5 + 5650733/
         104976*n^6*l2^4*l3^3*z4 - 11862056/98415*n^6*l2^4*l3^3*z3 + 
         11360/2187*n^6*l2^4*l3^3*z3*z5 - 2003747/262440*n^6*l2^4*l3^3*
         z3*z4 + 1112987/393660*n^6*l2^4*l3^3*z3^2 - 5504/2187*n^6*l2^4
         *l3^3*z3^3 - 4250254273/226748160*n^6*l2^5*l3^2 - 4191893/
         354294*n^6*l2^5*l3^2*z9 + 3959251/437400*n^6*l2^5*l3^2*z8 - 
         1418/2025*n^6*l2^5*l3^2*z3z5 - 15618379/196830*n^6*l2^5*l3^2*
         z7 + 88024385/1889568*n^6*l2^5*l3^2*z6 - 441962543/4723920*n^6
         *l2^5*l3^2*z5 + 19061753/1049760*n^6*l2^5*l3^2*z4 - 379285631/
         9447840*n^6*l2^5*l3^2*z3 + 33076/6561*n^6*l2^5*l3^2*z3*z5 - 
         4305587/1574640*n^6*l2^5*l3^2*z3*z4 - 162089/2361960*n^6*l2^5*
         l3^2*z3^2 - 9356/19683*n^6*l2^5*l3^2*z3^3 - 4654444981/
         1360488960*n^6*l2^6*l3 - 5200681/3188646*n^6*l2^6*l3*z9 - 
         7420433/7873200*n^6*l2^6*l3*z8 + 4373/164025*n^6*l2^6*l3*z3z5
          - 193871491/28343520*n^6*l2^6*l3*z7 + 5010067/1417176*n^6*
         l2^6*l3*z6 - 16708097/1417176*n^6*l2^6*l3*z5 + 2250883/787320*
         n^6*l2^6*l3*z4 - 661093/104976*n^6*l2^6*l3*z3 + 146639/118098*
         n^6*l2^6*l3*z3*z5 - 154553/472392*n^6*l2^6*l3*z3*z4 - 484553/
         885735*n^6*l2^6*l3*z3^2 - 12364/177147*n^6*l2^6*l3*z3^3 - 
         7695581/56687040*n^6*l2^7 - 1068977/6377292*n^6*l2^7*z9 + 
         2593931/31492800*n^6*l2^7*z8 - 18133/1968300*n^6*l2^7*z3z5 - 
         49627457/85030560*n^6*l2^7*z7 + 3569513/17006112*n^6*l2^7*z6
          - 29462521/42515280*n^6*l2^7*z5 + 681787/3149280*n^6*l2^7*z4
          - 267743/708588*n^6*l2^7*z3 + 42481/708588*n^6*l2^7*z3*z5 - 
         69611/4723920*n^6*l2^7*z3*z4 - 1530733/42515280*n^6*l2^7*z3^2
          - 1246/177147*n^6*l2^7*z3^3 - 6455051/14580*n^6*l1*l2*l3^5 - 
         2328320/2187*n^6*l1*l2*l3^5*z9 + 4126/3*n^6*l1*l2*l3^5*z8 - 96
         *n^6*l1*l2*l3^5*z3z5 - 4196102/1215*n^6*l1*l2*l3^5*z7 + 295420/
         243*n^6*l1*l2*l3^5*z6 - 1260121/729*n^6*l1*l2*l3^5*z5 + 320231/
         810*n^6*l1*l2*l3^5*z4 - 6576509/7290*n^6*l1*l2*l3^5*z3 + 2944/
         27*n^6*l1*l2*l3^5*z3*z5 - 1348/45*n^6*l1*l2*l3^5*z3*z4 - 17888/
         243*n^6*l1*l2*l3^5*z3^2 - 10240/243*n^6*l1*l2*l3^5*z3^3 - 
         20061067/116640*n^6*l1*l2^2*l3^4 - 1164160/6561*n^6*l1*l2^2*
         l3^4*z9 + 2151709/8100*n^6*l1*l2^2*l3^4*z8 - 4172/225*n^6*l1*
         l2^2*l3^4*z3z5 - 31529123/29160*n^6*l1*l2^2*l3^4*z7 + 1567063/
         2916*n^6*l1*l2^2*l3^4*z6 - 12617609/14580*n^6*l1*l2^2*l3^4*z5
          + 274577/1620*n^6*l1*l2^2*l3^4*z4 - 923443/2430*n^6*l1*l2^2*
         l3^4*z3 + 3988/243*n^6*l1*l2^2*l3^4*z3*z5 - 796/45*n^6*l1*l2^2
         *l3^4*z3*z4 + 74107/7290*n^6*l1*l2^2*l3^4*z3^2 - 5120/729*n^6*
         l1*l2^2*l3^4*z3^3 - 233510491/1574640*n^6*l1*l2^3*l3^3 - 
         232832/2187*n^6*l1*l2^3*l3^3*z9 + 3921763/18225*n^6*l1*l2^3*
         l3^3*z8 - 30416/2025*n^6*l1*l2^3*l3^3*z3z5 - 34209791/32805*
         n^6*l1*l2^3*l3^3*z7 + 7824391/13122*n^6*l1*l2^3*l3^3*z6 - 
         2151626/2187*n^6*l1*l2^3*l3^3*z5 + 8058767/43740*n^6*l1*l2^3*
         l3^3*z4 - 52130369/131220*n^6*l1*l2^3*l3^3*z3 + 6328/2187*n^6*
         l1*l2^3*l3^3*z3*z5 - 269851/10935*n^6*l1*l2^3*l3^3*z3*z4 + 
         794866/32805*n^6*l1*l2^3*l3^3*z3^2 - 1024/243*n^6*l1*l2^3*l3^3
         *z3^3 - 130481863/2099520*n^6*l1*l2^4*l3^2 - 1300700/59049*n^6
         *l1*l2^4*l3^2*z9 - 904643/48600*n^6*l1*l2^4*l3^2*z8 + 1966/
         2025*n^6*l1*l2^4*l3^2*z3z5 - 7515041/52488*n^6*l1*l2^4*l3^2*z7
          + 17960059/157464*n^6*l1*l2^4*l3^2*z6 - 116031929/393660*n^6*
         l1*l2^4*l3^2*z5 + 14696867/262440*n^6*l1*l2^4*l3^2*z4 - 
         86716093/787320*n^6*l1*l2^4*l3^2*z3 + 43310/2187*n^6*l1*l2^4*
         l3^2*z3*z5 - 217181/32805*n^6*l1*l2^4*l3^2*z3*z4 + 231337/
         393660*n^6*l1*l2^4*l3^2*z3^2 - 5920/6561*n^6*l1*l2^4*l3^2*z3^3
          - 331717423/18895680*n^6*l1*l2^5*l3 - 446576/177147*n^6*l1*
         l2^5*l3*z9 - 3628817/328050*n^6*l1*l2^5*l3*z8 + 14072/18225*
         n^6*l1*l2^5*l3*z3z5 - 80356651/4723920*n^6*l1*l2^5*l3*z7 + 
         76193/34992*n^6*l1*l2^5*l3*z6 - 9077891/262440*n^6*l1*l2^5*l3*
         z5 + 14719031/1574640*n^6*l1*l2^5*l3*z4 - 123051319/4723920*
         n^6*l1*l2^5*l3*z3 + 41735/6561*n^6*l1*l2^5*l3*z3*z5 - 234653/
         262440*n^6*l1*l2^5*l3*z3*z4 - 76684/19683*n^6*l1*l2^5*l3*z3^2
          - 1984/19683*n^6*l1*l2^5*l3*z3^3 - 20114203/37791360*n^6*l1*
         l2^6 - 299369/472392*n^6*l1*l2^6*z9 + 168803/3149280*n^6*l1*
         l2^6*z8 - 421/21870*n^6*l1*l2^6*z3z5 - 18339283/11337408*n^6*
         l1*l2^6*z7 + 41899/104976*n^6*l1*l2^6*z6 - 4397887/1771470*n^6
         *l1*l2^6*z5 + 1767877/2361960*n^6*l1*l2^6*z4 - 3929513/2834352
         *n^6*l1*l2^6*z3 + 66403/236196*n^6*l1*l2^6*z3*z5 - 24115/
         472392*n^6*l1*l2^6*z3*z4 - 72679/590490*n^6*l1*l2^6*z3^2 - 175/
         6561*n^6*l1*l2^6*z3^3 - 5393171/38880*n^6*l1^2*l3^5 - 330628/
         729*n^6*l1^2*l3^5*z9 + 834389/2700*n^6*l1^2*l3^5*z8 - 4012/75*
         n^6*l1^2*l3^5*z3z5 - 2307097/4860*n^6*l1^2*l3^5*z7 + 85849/729
         *n^6*l1^2*l3^5*z6 - 959672/3645*n^6*l1^2*l3^5*z5 + 268097/4860
         *n^6*l1^2*l3^5*z4 - 316811/1620*n^6*l1^2*l3^5*z3 - 4744/81*n^6
         *l1^2*l3^5*z3*z5 + 334/135*n^6*l1^2*l3^5*z3*z4 - 50459/729*n^6
         *l1^2*l3^5*z3^2 - 1760/81*n^6*l1^2*l3^5*z3^3 - 66021559/349920
         *n^6*l1^2*l2*l3^4 - 363800/2187*n^6*l1^2*l2*l3^4*z9 + 59827/
         180*n^6*l1^2*l2*l3^4*z8 - 116/5*n^6*l1^2*l2*l3^4*z3z5 - 185116/
         135*n^6*l1^2*l2*l3^4*z7 + 880159/1458*n^6*l1^2*l2*l3^4*z6 - 
         2271067/2430*n^6*l1^2*l2*l3^4*z5 + 987389/4860*n^6*l1^2*l2*
         l3^4*z4 - 7304363/14580*n^6*l1^2*l2*l3^4*z3 - 80/81*n^6*l1^2*
         l2*l3^4*z3*z5 - 1334/81*n^6*l1^2*l2*l3^4*z3*z4 - 48403/7290*
         n^6*l1^2*l2*l3^4*z3^2 - 1600/243*n^6*l1^2*l2*l3^4*z3^3 - 
         1811453/11664*n^6*l1^2*l2^2*l3^3 - 3904448/19683*n^6*l1^2*l2^2
         *l3^3*z9 + 1641557/12150*n^6*l1^2*l2^2*l3^3*z8 - 30536/2025*
         n^6*l1^2*l2^2*l3^3*z3z5 - 2660879/3645*n^6*l1^2*l2^2*l3^3*z7
          + 496417/729*n^6*l1^2*l2^2*l3^3*z6 - 18890327/14580*n^6*l1^2*
         l2^2*l3^3*z5 + 5739433/29160*n^6*l1^2*l2^2*l3^3*z4 - 1642499/
         5832*n^6*l1^2*l2^2*l3^3*z3 + 18560/729*n^6*l1^2*l2^2*l3^3*z3*
         z5 - 36499/1215*n^6*l1^2*l2^2*l3^3*z3*z4 + 498739/7290*n^6*
         l1^2*l2^2*l3^3*z3^2 - 18688/2187*n^6*l1^2*l2^2*l3^3*z3^3 - 
         1847618927/12597120*n^6*l1^2*l2^3*l3^2 - 719188/19683*n^6*l1^2
         *l2^3*l3^2*z9 - 601417/72900*n^6*l1^2*l2^3*l3^2*z8 - 164/2025*
         n^6*l1^2*l2^3*l3^2*z3z5 - 172138009/524880*n^6*l1^2*l2^3*l3^2*
         z7 + 702025/8748*n^6*l1^2*l2^3*l3^2*z6 - 37925737/131220*n^6*
         l1^2*l2^3*l3^2*z5 + 2729759/34992*n^6*l1^2*l2^3*l3^2*z4 - 
         20242207/87480*n^6*l1^2*l2^3*l3^2*z3 + 21170/729*n^6*l1^2*l2^3
         *l3^2*z3*z5 - 33563/14580*n^6*l1^2*l2^3*l3^2*z3*z4 - 835139/
         21870*n^6*l1^2*l2^3*l3^2*z3^2 - 3296/2187*n^6*l1^2*l2^3*l3^2*
         z3^3 - 3117207817/75582720*n^6*l1^2*l2^4*l3 - 2846857/354294*
         n^6*l1^2*l2^4*l3*z9 - 11372789/349920*n^6*l1^2*l2^4*l3*z8 + 
         14849/7290*n^6*l1^2*l2^4*l3*z3z5 - 13778731/1574640*n^6*l1^2*
         l2^4*l3*z7 - 763655/69984*n^6*l1^2*l2^4*l3*z6 - 58817549/
         1049760*n^6*l1^2*l2^4*l3*z5 + 765091/58320*n^6*l1^2*l2^4*l3*z4
          - 71103911/1574640*n^6*l1^2*l2^4*l3*z3 + 143341/8748*n^6*l1^2
         *l2^4*l3*z3*z5 - 241559/131220*n^6*l1^2*l2^4*l3*z3*z4 - 
         1377793/174960*n^6*l1^2*l2^4*l3*z3^2 - 6892/19683*n^6*l1^2*
         l2^4*l3*z3^3 - 16164329/15116544*n^6*l1^2*l2^5 - 3015061/
         2125764*n^6*l1^2*l2^5*z9 - 505397/10497600*n^6*l1^2*l2^5*z8 - 
         103/2700*n^6*l1^2*l2^5*z3z5 - 29511913/7558272*n^6*l1^2*l2^5*
         z7 + 364777/1889568*n^6*l1^2*l2^5*z6 - 33745571/9447840*n^6*
         l1^2*l2^5*z5 + 1609159/1574640*n^6*l1^2*l2^5*z4 - 29665217/
         9447840*n^6*l1^2*l2^5*z3 + 31865/52488*n^6*l1^2*l2^5*z3*z5 - 
         153811/1574640*n^6*l1^2*l2^5*z3*z4 - 895027/2361960*n^6*l1^2*
         l2^5*z3^2 - 3542/59049*n^6*l1^2*l2^5*z3^3 - 2635997/116640*n^6
         *l1^3*l3^4 - 145520/2187*n^6*l1^3*l3^4*z9 + 47449/1350*n^6*
         l1^3*l3^4*z8 - 184/75*n^6*l1^3*l3^4*z3z5 - 223051/1215*n^6*
         l1^3*l3^4*z7 + 26333/81*n^6*l1^3*l3^4*z6 - 708052/1215*n^6*
         l1^3*l3^4*z5 + 7769/108*n^6*l1^3*l3^4*z4 - 9061/270*n^6*l1^3*
         l3^4*z3 + 1376/81*n^6*l1^3*l3^4*z3*z5 - 2572/135*n^6*l1^3*l3^4
         *z3*z4 + 551/9*n^6*l1^3*l3^4*z3^2 - 640/243*n^6*l1^3*l3^4*z3^3
          - 99285277/699840*n^6*l1^3*l2*l3^3 + 63953/405*n^6*l1^3*l2*
         l3^3*z8 - 496/45*n^6*l1^3*l2*l3^3*z3z5 - 650243/810*n^6*l1^3*
         l2*l3^3*z7 + 139114/729*n^6*l1^3*l2*l3^3*z6 - 380987/1458*n^6*
         l1^3*l2*l3^3*z5 + 879823/9720*n^6*l1^3*l2*l3^3*z4 - 1220873/
         3645*n^6*l1^3*l2*l3^3*z3 - 2224/81*n^6*l1^3*l2*l3^3*z3*z5 + 
         3154/1215*n^6*l1^3*l2*l3^3*z3*z4 - 165838/3645*n^6*l1^3*l2*
         l3^3*z3^2 - 95616473/699840*n^6*l1^3*l2^2*l3^2 - 352034/6561*
         n^6*l1^3*l2^2*l3^2*z9 - 92387/2025*n^6*l1^3*l2^2*l3^2*z8 + 128/
         75*n^6*l1^3*l2^2*l3^2*z3z5 - 4114279/29160*n^6*l1^3*l2^2*l3^2*
         z7 + 661675/17496*n^6*l1^3*l2^2*l3^2*z6 - 5900327/21870*n^6*
         l1^3*l2^2*l3^2*z5 + 81197/1215*n^6*l1^3*l2^2*l3^2*z4 - 453983/
         3240*n^6*l1^3*l2^2*l3^2*z3 + 3112/81*n^6*l1^3*l2^2*l3^2*z3*z5
          - 1907/1620*n^6*l1^3*l2^2*l3^2*z3*z4 - 618187/21870*n^6*l1^3*
         l2^2*l3^2*z3^2 - 1648/729*n^6*l1^3*l2^2*l3^2*z3^3 - 16291669/
         419904*n^6*l1^3*l2^3*l3 - 3319367/72900*n^6*l1^3*l2^3*l3*z8 + 
         6436/2025*n^6*l1^3*l2^3*l3*z3z5 - 115277/8748*n^6*l1^3*l2^3*l3
         *z7 - 651407/26244*n^6*l1^3*l2^3*l3*z6 - 861142/32805*n^6*l1^3
         *l2^3*l3*z5 + 107881/21870*n^6*l1^3*l2^3*l3*z4 - 15809957/
         262440*n^6*l1^3*l2^3*l3*z3 + 40336/2187*n^6*l1^3*l2^3*l3*z3*z5
          - 42019/21870*n^6*l1^3*l2^3*l3*z3*z4 - 71546/6561*n^6*l1^3*
         l2^3*l3*z3^2 - 58075429/37791360*n^6*l1^3*l2^4 - 1748239/
         708588*n^6*l1^3*l2^4*z9 - 48127/87480*n^6*l1^3*l2^4*z8 - 146/
         3645*n^6*l1^3*l2^4*z3z5 - 5298041/1574640*n^6*l1^3*l2^4*z7 - 
         184405/314928*n^6*l1^3*l2^4*z6 - 1964557/524880*n^6*l1^3*l2^4*
         z5 + 626449/524880*n^6*l1^3*l2^4*z4 - 4423409/1574640*n^6*l1^3
         *l2^4*z3 + 7559/8748*n^6*l1^3*l2^4*z3*z5 - 24259/262440*n^6*
         l1^3*l2^4*z3*z4 - 333487/787320*n^6*l1^3*l2^4*z3^2 - 2066/
         19683*n^6*l1^3*l2^4*z3^3 - 1096879/38880*n^6*l1^4*l3^3 - 
         105548/2187*n^6*l1^4*l3^3*z9 + 70649/5400*n^6*l1^4*l3^3*z8 - 
         538/225*n^6*l1^4*l3^3*z3z5 - 374/9*n^6*l1^4*l3^3*z7 + 33757/
         1944*n^6*l1^4*l3^3*z6 - 342479/4860*n^6*l1^4*l3^3*z5 + 118243/
         6480*n^6*l1^4*l3^3*z4 - 20171/720*n^6*l1^4*l3^3*z3 + 226/81*
         n^6*l1^4*l3^3*z3*z5 + 3449/1620*n^6*l1^4*l3^3*z3*z4 - 13568/
         1215*n^6*l1^4*l3^3*z3^2 - 544/243*n^6*l1^4*l3^3*z3^3 - 
         103595671/2799360*n^6*l1^4*l2*l3^2 - 3638/729*n^6*l1^4*l2*l3^2
         *z9 - 497183/32400*n^6*l1^4*l2*l3^2*z8 + 241/225*n^6*l1^4*l2*
         l3^2*z3z5 - 1353839/11664*n^6*l1^4*l2*l3^2*z7 + 102515/5832*
         n^6*l1^4*l2*l3^2*z6 - 826181/14580*n^6*l1^4*l2*l3^2*z5 + 40321/
         2160*n^6*l1^4*l2*l3^2*z4 - 1090499/11664*n^6*l1^4*l2*l3^2*z3
          + 566/81*n^6*l1^4*l2*l3^2*z3*z5 - 107/405*n^6*l1^4*l2*l3^2*z3
         *z4 - 117161/7290*n^6*l1^4*l2*l3^2*z3^2 - 16/81*n^6*l1^4*l2*
         l3^2*z3^3 - 3427715/93312*n^6*l1^4*l2^2*l3 - 208805/39366*n^6*
         l1^4*l2^2*l3*z9 - 2771651/64800*n^6*l1^4*l2^2*l3*z8 + 1277/450
         *n^6*l1^4*l2^2*l3*z3z5 + 437479/21870*n^6*l1^4*l2^2*l3*z7 - 
         966611/34992*n^6*l1^4*l2^2*l3*z6 - 1298821/58320*n^6*l1^4*l2^2
         *l3*z5 + 33761/7776*n^6*l1^4*l2^2*l3*z4 - 1350253/43740*n^6*
         l1^4*l2^2*l3*z3 + 13754/729*n^6*l1^4*l2^2*l3*z3*z5 - 28567/
         14580*n^6*l1^4*l2^2*l3*z3*z4 - 652451/87480*n^6*l1^4*l2^2*l3*
         z3^2 - 524/2187*n^6*l1^4*l2^2*l3*z3^3 + 11050459/12597120*n^6*
         l1^4*l2^3 - 150173/118098*n^6*l1^4*l2^3*z9 - 54271/1749600*n^6
         *l1^4*l2^3*z8 - 2149/36450*n^6*l1^4*l2^3*z3z5 - 2429711/699840
         *n^6*l1^4*l2^3*z7 - 3437/13122*n^6*l1^4*l2^3*z6 - 277079/
         524880*n^6*l1^4*l2^3*z5 + 72083/174960*n^6*l1^4*l2^3*z4 - 
         56915/26244*n^6*l1^4*l2^3*z3 + 977/4374*n^6*l1^4*l2^3*z3*z5 - 
         7781/87480*n^6*l1^4*l2^3*z3*z4 - 188549/524880*n^6*l1^4*l2^3*
         z3^2 - 356/6561*n^6*l1^4*l2^3*z3^3 - 45367/2160*n^6*l1^5*l3^2
          - 19867/1458*n^6*l1^5*l3^2*z9 - 91043/10800*n^6*l1^5*l3^2*z8
          - 13/25*n^6*l1^5*l3^2*z3z5 + 14273/3240*n^6*l1^5*l3^2*z7 - 
         10775/3888*n^6*l1^5*l3^2*z6 - 91561/3240*n^6*l1^5*l3^2*z5 + 
         15037/2160*n^6*l1^5*l3^2*z4 - 179501/19440*n^6*l1^5*l3^2*z3 + 
         505/81*n^6*l1^5*l3^2*z3*z5 - 271/648*n^6*l1^5*l3^2*z3*z4 - 
         3971/972*n^6*l1^5*l3^2*z3^2 - 52/81*n^6*l1^5*l3^2*z3^3 - 
         224147/279936*n^6*l1^5*l2*l3 - 39197/2700*n^6*l1^5*l2*l3*z8 + 
         76/75*n^6*l1^5*l2*l3*z3z5 + 22181/4320*n^6*l1^5*l2*l3*z7 - 
         97309/11664*n^6*l1^5*l2*l3*z6 + 8305/3888*n^6*l1^5*l2*l3*z5 - 
         4093/4860*n^6*l1^5*l2*l3*z4 - 216277/11664*n^6*l1^5*l2*l3*z3
          + 143/27*n^6*l1^5*l2*l3*z3*z5 - 1451/2430*n^6*l1^5*l2*l3*z3*
         z4 - 77113/29160*n^6*l1^5*l2*l3*z3^2 + 132529/155520*n^6*l1^5*
         l2^2 - 27899/19683*n^6*l1^5*l2^2*z9 - 319793/388800*n^6*l1^5*
         l2^2*z8 - 67/8100*n^6*l1^5*l2^2*z3z5 - 7009/34992*n^6*l1^5*
         l2^2*z7 - 19163/17496*n^6*l1^5*l2^2*z6 - 17897/29160*n^6*l1^5*
         l2^2*z5 + 23/6480*n^6*l1^5*l2^2*z4 - 1607/7776*n^6*l1^5*l2^2*
         z3 + 569/972*n^6*l1^5*l2^2*z3*z5 - 137/5832*n^6*l1^5*l2^2*z3*
         z4 - 5369/174960*n^6*l1^5*l2^2*z3^2 - 136/2187*n^6*l1^5*l2^2*
         z3^3 - 979619/933120*n^6*l1^6*l3 - 14441/3600*n^6*l1^6*l3*z8
          + 7/25*n^6*l1^6*l3*z3z5 + 38057/12960*n^6*l1^6*l3*z7 - 11713/
         3888*n^6*l1^6*l3*z6 - 23087/19440*n^6*l1^6*l3*z5 - 1031/3240*
         n^6*l1^6*l3*z4 - 31219/19440*n^6*l1^6*l3*z3 + 53/27*n^6*l1^6*
         l3*z3*z5 - 17/108*n^6*l1^6*l3*z3*z4 - 5263/9720*n^6*l1^6*l3*
         z3^2 + 50447/62208*n^6*l1^6*l2 - 16229/52488*n^6*l1^6*l2*z9 + 
         3445/5184*n^6*l1^6*l2*z8 - 1/12*n^6*l1^6*l2*z3z5 - 101023/
         116640*n^6*l1^6*l2*z7 + 155/1458*n^6*l1^6*l2*z6 + 7841/29160*
         n^6*l1^6*l2*z5 - 167/19440*n^6*l1^6*l2*z4 - 53/3645*n^6*l1^6*
         l2*z3 - 43/324*n^6*l1^6*l2*z3*z5 - 1/486*n^6*l1^6*l2*z3*z4 + 
         811/29160*n^6*l1^6*l2*z3^2 - 11/729*n^6*l1^6*l2*z3^3 + 11743/
         155520*n^6*l1^7 - 2063/14400*n^6*l1^7*z8 + 1/100*n^6*l1^7*z3z5
          + 799/4320*n^6*l1^7*z7 - 769/3888*n^6*l1^7*z6 + 887/3240*n^6*
         l1^7*z5 - 29/1620*n^6*l1^7*z4 + 67/405*n^6*l1^7*z3 + 1/9*n^6*
         l1^7*z3*z5 + 17/6480*n^6*l1^7*z3*z4 + 121/4860*n^6*l1^7*z3^2
          - 1457371/58320*n^7*l2*l3^6 - 407456/6561*n^7*l2*l3^6*z9 + 
         373403/4050*n^7*l2*l3^6*z8 - 1448/225*n^7*l2*l3^6*z3z5 - 
         660767/2916*n^7*l2*l3^6*z7 + 41509/486*n^7*l2*l3^6*z6 - 277237/
         2430*n^7*l2*l3^6*z5 + 2272/81*n^7*l2*l3^6*z4 - 203771/3645*n^7
         *l2*l3^6*z3 + 584/81*n^7*l2*l3^6*z3*z5 - 1136/405*n^7*l2*l3^6*
         z3*z4 - 2471/1215*n^7*l2*l3^6*z3^2 - 1792/729*n^7*l2*l3^6*z3^3
          - 160208257/2099520*n^7*l2^2*l3^5 - 1193264/6561*n^7*l2^2*
         l3^5*z9 + 2007299/8100*n^7*l2^2*l3^5*z8 - 3892/225*n^7*l2^2*
         l3^5*z3z5 - 2052791/3240*n^7*l2^2*l3^5*z7 + 2063099/8748*n^7*
         l2^2*l3^5*z6 - 44593/135*n^7*l2^2*l3^5*z5 + 733483/9720*n^7*
         l2^2*l3^5*z4 - 2879257/17496*n^7*l2^2*l3^5*z3 + 4636/243*n^7*
         l2^2*l3^5*z3*z5 - 8257/1215*n^7*l2^2*l3^5*z3*z4 - 214741/21870
         *n^7*l2^2*l3^5*z3^2 - 5248/729*n^7*l2^2*l3^5*z3^3 - 51633869/
         6298560*n^7*l2^3*l3^4 - 582080/59049*n^7*l2^3*l3^4*z9 + 
         1025311/36450*n^7*l2^3*l3^4*z8 - 3976/2025*n^7*l2^3*l3^4*z3z5
          - 16777889/131220*n^7*l2^3*l3^4*z7 + 217414/2187*n^7*l2^3*
         l3^4*z6 - 1703956/10935*n^7*l2^3*l3^4*z5 + 204073/7290*n^7*
         l2^3*l3^4*z4 - 10548101/262440*n^7*l2^3*l3^4*z3 - 976/2187*n^7
         *l2^3*l3^4*z3*z5 - 6199/1215*n^7*l2^3*l3^4*z3*z4 + 114806/
         10935*n^7*l2^3*l3^4*z3^2 - 2560/6561*n^7*l2^3*l3^4*z3^3 - 
         129474023/25194240*n^7*l2^4*l3^3 - 909500/177147*n^7*l2^4*l3^3
         *z9 + 5803219/437400*n^7*l2^4*l3^3*z8 - 5626/6075*n^7*l2^4*
         l3^3*z3z5 - 4102799/58320*n^7*l2^4*l3^3*z7 + 19370353/314928*
         n^7*l2^4*l3^3*z6 - 6776879/65610*n^7*l2^4*l3^3*z5 + 4981121/
         262440*n^7*l2^4*l3^3*z4 - 1652843/65610*n^7*l2^4*l3^3*z3 + 
         1078/6561*n^7*l2^4*l3^3*z3*z5 - 175463/52488*n^7*l2^4*l3^3*z3*
         z4 + 2488817/393660*n^7*l2^4*l3^3*z3^2 - 4000/19683*n^7*l2^4*
         l3^3*z3^3 - 187955117/113374080*n^7*l2^5*l3^2 - 80036/177147*
         n^7*l2^5*l3^2*z9 - 212489/583200*n^7*l2^5*l3^2*z8 + 103/4050*
         n^7*l2^5*l3^2*z3z5 - 1582469/236196*n^7*l2^5*l3^2*z7 + 
         16547161/1889568*n^7*l2^5*l3^2*z6 - 31647479/1574640*n^7*l2^5*
         l3^2*z5 + 916589/196830*n^7*l2^5*l3^2*z4 - 47255873/9447840*
         n^7*l2^5*l3^2*z3 + 1034/2187*n^7*l2^5*l3^2*z3*z5 - 147203/
         314928*n^7*l2^5*l3^2*z3*z4 + 257131/472392*n^7*l2^5*l3^2*z3^2
          - 352/19683*n^7*l2^5*l3^2*z3^3 - 528143543/1360488960*n^7*
         l2^6*l3 - 95273/1594323*n^7*l2^6*l3*z9 - 6005393/31492800*n^7*
         l2^6*l3*z8 + 2911/218700*n^7*l2^6*l3*z3z5 - 2023537/3779136*
         n^7*l2^6*l3*z7 + 1377415/5668704*n^7*l2^6*l3*z6 - 23026543/
         14171760*n^7*l2^6*l3*z5 + 182117/314928*n^7*l2^6*l3*z4 - 
         7455361/9447840*n^7*l2^6*l3*z3 + 9229/78732*n^7*l2^6*l3*z3*z5
          - 21907/1180980*n^7*l2^6*l3*z3*z4 - 1625147/14171760*n^7*l2^6
         *l3*z3^2 - 424/177147*n^7*l2^6*l3*z3^3 + 14021107/2040733440*
         n^7*l2^7 - 140819/19131876*n^7*l2^7*z9 + 2063/1312200*n^7*l2^7
         *z8 - 2/18225*n^7*l2^7*z3z5 - 4463281/170061120*n^7*l2^7*z7 + 
         19297/1889568*n^7*l2^7*z6 - 436445/5668704*n^7*l2^7*z5 + 
         416747/14171760*n^7*l2^7*z4 - 86807/2834352*n^7*l2^7*z3 + 244/
         59049*n^7*l2^7*z3*z5 - 2491/2361960*n^7*l2^7*z3*z4 - 9971/
         7085880*n^7*l2^7*z3^2 - 154/531441*n^7*l2^7*z3^3 - 1457371/
         19440*n^7*l1*l3^6 - 407456/2187*n^7*l1*l3^6*z9 + 373403/1350*
         n^7*l1*l3^6*z8 - 1448/75*n^7*l1*l3^6*z3z5 - 660767/972*n^7*l1*
         l3^6*z7 + 41509/162*n^7*l1*l3^6*z6 - 277237/810*n^7*l1*l3^6*z5
          + 2272/27*n^7*l1*l3^6*z4 - 203771/1215*n^7*l1*l3^6*z3 + 584/
         27*n^7*l1*l3^6*z3*z5 - 1136/135*n^7*l1*l3^6*z3*z4 - 2471/405*
         n^7*l1*l3^6*z3^2 - 1792/243*n^7*l1*l3^6*z3^3 - 370891/349920*
         n^7*l1*l2*l3^5 + 2063/135*n^7*l1*l2*l3^5*z8 - 16/15*n^7*l1*l2*
         l3^5*z3z5 - 181513/2430*n^7*l1*l2*l3^5*z7 + 46429/729*n^7*l1*
         l2*l3^5*z6 - 341159/3645*n^7*l1*l2*l3^5*z5 + 27791/1620*n^7*l1
         *l2*l3^5*z4 - 15599/810*n^7*l1*l2*l3^5*z3 - 112/81*n^7*l1*l2*
         l3^5*z3*z5 - 1436/405*n^7*l1*l2*l3^5*z3*z4 + 30692/3645*n^7*l1
         *l2*l3^5*z3^2 - 2755123/116640*n^7*l1*l2^2*l3^4 - 145520/6561*
         n^7*l1*l2^2*l3^4*z9 + 781877/8100*n^7*l1*l2^2*l3^4*z8 - 1516/
         225*n^7*l1*l2^2*l3^4*z3z5 - 2550529/5832*n^7*l1*l2^2*l3^4*z7
          + 227413/729*n^7*l1*l2^2*l3^4*z6 - 580562/1215*n^7*l1*l2^2*
         l3^4*z5 + 58801/648*n^7*l1*l2^2*l3^4*z4 - 518521/3645*n^7*l1*
         l2^2*l3^4*z3 - 1396/243*n^7*l1*l2^2*l3^4*z3*z5 - 1256/81*n^7*
         l1*l2^2*l3^4*z3*z4 + 211219/7290*n^7*l1*l2^2*l3^4*z3^2 - 640/
         729*n^7*l1*l2^2*l3^4*z3^3 + 1589003/2099520*n^7*l1*l2^3*l3^3
          - 4584251/65610*n^7*l1*l2^3*l3^3*z7 + 974296/6561*n^7*l1*l2^3
         *l3^3*z6 - 6132041/21870*n^7*l1*l2^3*l3^3*z5 + 1004659/21870*
         n^7*l1*l2^3*l3^3*z4 - 348719/13122*n^7*l1*l2^3*l3^3*z3 - 87524/
         10935*n^7*l1*l2^3*l3^3*z3*z4 + 813539/32805*n^7*l1*l2^3*l3^3*
         z3^2 - 125378083/12597120*n^7*l1*l2^4*l3^2 - 50932/59049*n^7*
         l1*l2^4*l3^2*z9 - 839641/874800*n^7*l1*l2^4*l3^2*z8 + 407/6075
         *n^7*l1*l2^4*l3^2*z3z5 - 29311031/1574640*n^7*l1*l2^4*l3^2*z7
          + 330725/34992*n^7*l1*l2^4*l3^2*z6 - 2954519/78732*n^7*l1*
         l2^4*l3^2*z5 + 3359099/262440*n^7*l1*l2^4*l3^2*z4 - 25812299/
         1574640*n^7*l1*l2^4*l3^2*z3 + 2350/2187*n^7*l1*l2^4*l3^2*z3*z5
          + 16711/262440*n^7*l1*l2^4*l3^2*z3*z4 - 35032/10935*n^7*l1*
         l2^4*l3^2*z3^2 - 224/6561*n^7*l1*l2^4*l3^2*z3^3 - 59764741/
         37791360*n^7*l1*l2^5*l3 - 1772117/1312200*n^7*l1*l2^5*l3*z8 + 
         1718/18225*n^7*l1*l2^5*l3*z3z5 + 1935407/2361960*n^7*l1*l2^5*
         l3*z7 - 542441/944784*n^7*l1*l2^5*l3*z6 - 3469637/787320*n^7*
         l1*l2^5*l3*z5 + 814933/524880*n^7*l1*l2^5*l3*z4 - 1829903/
         944784*n^7*l1*l2^5*l3*z3 + 1018/2187*n^7*l1*l2^5*l3*z3*z5 - 
         15857/787320*n^7*l1*l2^5*l3*z3*z4 - 375079/1180980*n^7*l1*l2^5
         *l3*z3^2 + 9617833/170061120*n^7*l1*l2^6 - 20009/1594323*n^7*
         l1*l2^6*z9 - 10315/1259712*n^7*l1*l2^6*z8 + 5/8748*n^7*l1*l2^6
         *z3z5 - 41275/944784*n^7*l1*l2^6*z7 - 76691/2834352*n^7*l1*
         l2^6*z6 - 515147/3542940*n^7*l1*l2^6*z5 + 38711/787320*n^7*l1*
         l2^6*z4 - 74963/787320*n^7*l1*l2^6*z3 + 479/39366*n^7*l1*l2^6*
         z3*z5 - 5563/2361960*n^7*l1*l2^6*z3*z4 - 33143/7085880*n^7*l1*
         l2^6*z3^2 - 88/177147*n^7*l1*l2^6*z3^3 - 852281/233280*n^7*
         l1^2*l3^5 + 2063/180*n^7*l1^2*l3^5*z8 - 4/5*n^7*l1^2*l3^5*z3z5
          - 148073/3240*n^7*l1^2*l3^5*z7 + 11473/972*n^7*l1^2*l3^5*z6
          - 5711/486*n^7*l1^2*l3^5*z5 + 2083/360*n^7*l1^2*l3^5*z4 - 
         10339/648*n^7*l1^2*l3^5*z3 - 28/27*n^7*l1^2*l3^5*z3*z5 - 17/
         135*n^7*l1^2*l3^5*z3*z4 - 1033/486*n^7*l1^2*l3^5*z3^2 - 357913/
         349920*n^7*l1^2*l2*l3^4 - 72760/2187*n^7*l1^2*l2*l3^4*z9 + 
         47449/1350*n^7*l1^2*l2*l3^4*z8 - 184/75*n^7*l1^2*l2*l3^4*z3z5
          - 76229/360*n^7*l1^2*l2*l3^4*z7 + 257435/729*n^7*l1^2*l2*l3^4
         *z6 - 2906629/4860*n^7*l1^2*l2*l3^4*z5 + 805681/9720*n^7*l1^2*
         l2*l3^4*z4 - 640343/14580*n^7*l1^2*l2*l3^4*z3 + 172/27*n^7*
         l1^2*l2*l3^4*z3*z5 - 8752/405*n^7*l1^2*l2*l3^4*z3*z4 + 47480/
         729*n^7*l1^2*l2*l3^4*z3^2 - 320/243*n^7*l1^2*l2*l3^4*z3^3 - 
         156105779/4199040*n^7*l1^2*l2^2*l3^3 + 373403/12150*n^7*l1^2*
         l2^2*l3^3*z8 - 1448/675*n^7*l1^2*l2^2*l3^3*z3z5 - 8036209/
         43740*n^7*l1^2*l2^2*l3^3*z7 + 464927/8748*n^7*l1^2*l2^2*l3^3*
         z6 - 4871977/43740*n^7*l1^2*l2^2*l3^3*z5 + 60221/1620*n^7*l1^2
         *l2^2*l3^3*z4 - 1820111/21870*n^7*l1^2*l2^2*l3^3*z3 - 1072/243
         *n^7*l1^2*l2^2*l3^3*z3*z5 + 521/486*n^7*l1^2*l2^2*l3^3*z3*z4
          - 316291/21870*n^7*l1^2*l2^2*l3^3*z3^2 - 265110913/12597120*
         n^7*l1^2*l2^3*l3^2 - 50932/19683*n^7*l1^2*l2^3*l3^2*z9 - 26819/
         12150*n^7*l1^2*l2^3*l3^2*z8 + 104/675*n^7*l1^2*l2^3*l3^2*z3z5
          - 559787/29160*n^7*l1^2*l2^3*l3^2*z7 + 600733/52488*n^7*l1^2*
         l2^3*l3^2*z6 - 7327301/131220*n^7*l1^2*l2^3*l3^2*z5 + 280651/
         14580*n^7*l1^2*l2^3*l3^2*z4 - 10118423/524880*n^7*l1^2*l2^3*
         l3^2*z3 + 1726/729*n^7*l1^2*l2^3*l3^2*z3*z5 + 16783/43740*n^7*
         l1^2*l2^3*l3^2*z3*z4 - 139031/32805*n^7*l1^2*l2^3*l3^2*z3^2 - 
         224/2187*n^7*l1^2*l2^3*l3^2*z3^3 - 366801649/151165440*n^7*
         l1^2*l2^4*l3 - 2659207/874800*n^7*l1^2*l2^4*l3*z8 + 1289/6075*
         n^7*l1^2*l2^4*l3*z3z5 + 1230779/6298560*n^7*l1^2*l2^4*l3*z7 - 
         209923/69984*n^7*l1^2*l2^4*l3*z6 - 2768543/1049760*n^7*l1^2*
         l2^4*l3*z5 + 68993/116640*n^7*l1^2*l2^4*l3*z4 - 13801057/
         3149280*n^7*l1^2*l2^4*l3*z3 + 14353/13122*n^7*l1^2*l2^4*l3*z3*
         z5 - 3833/262440*n^7*l1^2*l2^4*l3*z3*z4 - 147013/174960*n^7*
         l1^2*l2^4*l3*z3^2 - 77387/9447840*n^7*l1^2*l2^5 - 35569/708588
         *n^7*l1^2*l2^5*z9 - 96961/3499200*n^7*l1^2*l2^5*z8 + 47/24300*
         n^7*l1^2*l2^5*z3z5 - 2597273/37791360*n^7*l1^2*l2^5*z7 - 8765/
         118098*n^7*l1^2*l2^5*z6 - 1769351/9447840*n^7*l1^2*l2^5*z5 + 
         281263/3149280*n^7*l1^2*l2^5*z4 - 166705/944784*n^7*l1^2*l2^5*
         z3 + 1549/52488*n^7*l1^2*l2^5*z3*z5 - 37/104976*n^7*l1^2*l2^5*
         z3*z4 - 13099/2361960*n^7*l1^2*l2^5*z3^2 - 38/19683*n^7*l1^2*
         l2^5*z3^3 - 1282019/77760*n^7*l1^3*l3^4 + 14441/300*n^7*l1^3*
         l3^4*z8 - 84/25*n^7*l1^3*l3^4*z3z5 - 128809/648*n^7*l1^3*l3^4*
         z7 + 48461/972*n^7*l1^3*l3^4*z6 - 66191/1215*n^7*l1^3*l3^4*z5
          + 39163/1620*n^7*l1^3*l3^4*z4 - 759523/9720*n^7*l1^3*l3^4*z3
          - 68/9*n^7*l1^3*l3^4*z3*z5 - 5/27*n^7*l1^3*l3^4*z3*z4 - 5141/
         486*n^7*l1^3*l3^4*z3^2 - 1184609/77760*n^7*l1^3*l2*l3^3 - 
         20812/729*n^7*l1^3*l2*l3^3*z7 + 24997/1458*n^7*l1^3*l2*l3^3*z6
          - 482021/7290*n^7*l1^3*l2*l3^3*z5 + 193843/9720*n^7*l1^3*l2*
         l3^3*z4 - 312757/14580*n^7*l1^3*l2*l3^3*z3 + 1069/1215*n^7*
         l1^3*l2*l3^3*z3*z4 - 15392/3645*n^7*l1^3*l2*l3^3*z3^2 - 
         8017141/1049760*n^7*l1^3*l2^2*l3^2 - 2063/1350*n^7*l1^3*l2^2*
         l3^2*z8 + 8/75*n^7*l1^3*l2^2*l3^2*z3z5 - 201871/7290*n^7*l1^3*
         l2^2*l3^2*z7 + 88795/17496*n^7*l1^3*l2^2*l3^2*z6 - 47603/2187*
         n^7*l1^3*l2^2*l3^2*z5 + 44521/5832*n^7*l1^3*l2^2*l3^2*z4 - 
         652423/29160*n^7*l1^3*l2^2*l3^2*z3 + 44/81*n^7*l1^3*l2^2*l3^2*
         z3*z5 + 11839/14580*n^7*l1^3*l2^2*l3^2*z3*z4 - 111607/21870*
         n^7*l1^3*l2^2*l3^2*z3^2 - 30259693/6298560*n^7*l1^3*l2^3*l3 - 
         162977/36450*n^7*l1^3*l2^3*l3*z8 + 632/2025*n^7*l1^3*l2^3*l3*
         z3z5 + 874703/262440*n^7*l1^3*l2^3*l3*z7 - 115075/26244*n^7*
         l1^3*l2^3*l3*z6 - 41119/26244*n^7*l1^3*l2^3*l3*z5 + 9614/10935
         *n^7*l1^3*l2^3*l3*z4 - 987779/262440*n^7*l1^3*l2^3*l3*z3 + 
         1196/729*n^7*l1^3*l2^3*l3*z3*z5 - 658/10935*n^7*l1^3*l2^3*l3*
         z3*z4 - 49681/65610*n^7*l1^3*l2^3*l3*z3^2 + 5710271/75582720*
         n^7*l1^3*l2^4 - 14441/218700*n^7*l1^3*l2^4*z8 + 28/6075*n^7*
         l1^3*l2^4*z3z5 - 297917/3149280*n^7*l1^3*l2^4*z7 - 8255/78732*
         n^7*l1^3*l2^4*z6 + 4972/98415*n^7*l1^3*l2^4*z5 + 325/13122*n^7
         *l1^3*l2^4*z4 - 152443/1049760*n^7*l1^3*l2^4*z3 + 137/6561*n^7
         *l1^3*l2^4*z3*z5 - 43/13122*n^7*l1^3*l2^4*z3*z4 - 4624/98415*
         n^7*l1^3*l2^4*z3^2 - 1928053/311040*n^7*l1^4*l3^3 - 335749/
         19440*n^7*l1^4*l3^3*z7 + 7799/3888*n^7*l1^4*l3^3*z6 - 61447/
         9720*n^7*l1^4*l3^3*z5 + 5381/6480*n^7*l1^4*l3^3*z4 - 97363/
         19440*n^7*l1^4*l3^3*z3 + 1363/3240*n^7*l1^4*l3^3*z3*z4 - 1387/
         972*n^7*l1^4*l3^3*z3^2 - 206285/17496*n^7*l1^4*l2*l3^2 - 3638/
         2187*n^7*l1^4*l2*l3^2*z9 - 35071/16200*n^7*l1^4*l2*l3^2*z8 + 
         34/225*n^7*l1^4*l2*l3^2*z3z5 + 853/432*n^7*l1^4*l2*l3^2*z7 + 
         2753/2916*n^7*l1^4*l2*l3^2*z6 - 12793/1080*n^7*l1^4*l2*l3^2*z5
          + 268771/38880*n^7*l1^4*l2*l3^2*z4 - 105311/19440*n^7*l1^4*l2
         *l3^2*z3 + 23/27*n^7*l1^4*l2*l3^2*z3*z5 + 253/540*n^7*l1^4*l2*
         l3^2*z3*z4 - 10207/7290*n^7*l1^4*l2*l3^2*z3^2 - 16/243*n^7*
         l1^4*l2*l3^2*z3^3 + 5702407/16796160*n^7*l1^4*l2^2*l3 - 22693/
         8100*n^7*l1^4*l2^2*l3*z8 + 44/225*n^7*l1^4*l2^2*l3*z3z5 + 
         633833/349920*n^7*l1^4*l2^2*l3*z7 - 44933/17496*n^7*l1^4*l2^2*
         l3*z6 + 97517/58320*n^7*l1^4*l2^2*l3*z5 - 28591/58320*n^7*l1^4
         *l2^2*l3*z4 - 661843/174960*n^7*l1^4*l2^2*l3*z3 + 433/486*n^7*
         l1^4*l2^2*l3*z3*z5 - 287/14580*n^7*l1^4*l2^2*l3*z3*z4 - 26321/
         43740*n^7*l1^4*l2^2*l3*z3^2 + 208991/1049760*n^7*l1^4*l2^3 - 
         13489/236196*n^7*l1^4*l2^3*z9 - 2063/32400*n^7*l1^4*l2^3*z8 + 
         1/225*n^7*l1^4*l2^3*z3z5 - 1/64*n^7*l1^4*l2^3*z7 - 5549/52488*
         n^7*l1^4*l2^3*z6 - 21361/524880*n^7*l1^4*l2^3*z5 + 907/349920*
         n^7*l1^4*l2^3*z4 + 361/209952*n^7*l1^4*l2^3*z3 + 199/8748*n^7*
         l1^4*l2^3*z3*z5 + 71/10935*n^7*l1^4*l2^3*z3*z4 + 1883/65610*
         n^7*l1^4*l2^3*z3^2 - 14/6561*n^7*l1^4*l2^3*z3^3 + 354263/
         116640*n^7*l1^5*l3^2 - 3023/12960*n^7*l1^5*l3^2*z7 + 617/2592*
         n^7*l1^5*l3^2*z6 - 82/1215*n^7*l1^5*l3^2*z5 + 6173/12960*n^7*
         l1^5*l3^2*z4 - 130897/38880*n^7*l1^5*l3^2*z3 + 1013/6480*n^7*
         l1^5*l3^2*z3*z4 - 13/30*n^7*l1^5*l3^2*z3^2 - 129257/1399680*
         n^7*l1^5*l2*l3 - 14441/6480*n^7*l1^5*l2*l3*z8 + 7/45*n^7*l1^5*
         l2*l3*z3z5 + 120241/116640*n^7*l1^5*l2*l3*z7 - 9931/5832*n^7*
         l1^5*l2*l3*z6 - 47009/58320*n^7*l1^5*l2*l3*z5 - 7871/19440*n^7
         *l1^5*l2*l3*z4 - 13829/29160*n^7*l1^5*l2*l3*z3 + 89/81*n^7*
         l1^5*l2*l3*z3*z5 - 937/9720*n^7*l1^5*l2*l3*z3*z4 - 1787/29160*
         n^7*l1^5*l2*l3*z3^2 + 638177/4199040*n^7*l1^5*l2^2 + 3053/
         174960*n^7*l1^5*l2^2*z7 - 1027/69984*n^7*l1^5*l2^2*z6 + 2969/
         34992*n^7*l1^5*l2^2*z5 + 5/5832*n^7*l1^5*l2^2*z4 - 6839/174960
         *n^7*l1^5*l2^2*z3 + 167/58320*n^7*l1^5*l2^2*z3*z4 - 2479/
         174960*n^7*l1^5*l2^2*z3^2 + 20227/23328*n^7*l1^6*l3 + 593/7776
         *n^7*l1^6*l3*z7 - 7/243*n^7*l1^6*l3*z6 + 221/648*n^7*l1^6*l3*
         z5 - 67/12960*n^7*l1^6*l3*z4 - 3143/7776*n^7*l1^6*l3*z3 + 97/
         3240*n^7*l1^6*l3*z3*z4 - 517/9720*n^7*l1^6*l3*z3^2 - 39179/
         933120*n^7*l1^6*l2 - 2063/43200*n^7*l1^6*l2*z8 + 1/300*n^7*
         l1^6*l2*z3z5 + 1147/23328*n^7*l1^6*l2*z7 - 61/1458*n^7*l1^6*l2
         *z6 - 1079/58320*n^7*l1^6*l2*z5 - 229/19440*n^7*l1^6*l2*z4 + 
         67/2160*n^7*l1^6*l2*z3 + 1/27*n^7*l1^6*l2*z3*z5 + 13/2430*n^7*
         l1^6*l2*z3*z4 - 133/14580*n^7*l1^6*l2*z3^2 - 713/20736*n^7*
         l1^7 - 7/6480*n^7*l1^7*z4 - 59/12960*n^7*l1^7*z3 - 1457371/
         58320*n^8*l2*l3^6 - 407456/6561*n^8*l2*l3^6*z9 + 373403/4050*
         n^8*l2*l3^6*z8 - 1448/225*n^8*l2*l3^6*z3z5 - 660767/2916*n^8*
         l2*l3^6*z7 + 41509/486*n^8*l2*l3^6*z6 - 277237/2430*n^8*l2*
         l3^6*z5 + 2272/81*n^8*l2*l3^6*z4 - 203771/3645*n^8*l2*l3^6*z3
          + 584/81*n^8*l2*l3^6*z3*z5 - 1136/405*n^8*l2*l3^6*z3*z4 - 
         2471/1215*n^8*l2*l3^6*z3^2 - 1792/729*n^8*l2*l3^6*z3^3 + 48139/
         69984*n^8*l2^2*l3^5 + 2063/540*n^8*l2^2*l3^5*z8 - 4/15*n^8*
         l2^2*l3^5*z3z5 - 71651/3240*n^8*l2^2*l3^5*z7 + 81385/2916*n^8*
         l2^2*l3^5*z6 - 156302/3645*n^8*l2^2*l3^5*z5 + 10771/1620*n^8*
         l2^2*l3^5*z4 - 41899/9720*n^8*l2^2*l3^5*z3 - 28/81*n^8*l2^2*
         l3^5*z3*z5 - 701/405*n^8*l2^2*l3^5*z3*z4 + 35857/7290*n^8*l2^2
         *l3^5*z3^2 + 1163231/2099520*n^8*l2^3*l3^4 - 72760/59049*n^8*
         l2^3*l3^4*z9 + 121717/18225*n^8*l2^3*l3^4*z8 - 944/2025*n^8*
         l2^3*l3^4*z3z5 - 9776693/262440*n^8*l2^3*l3^4*z7 + 66329/1458*
         n^8*l2^3*l3^4*z6 - 9463483/131220*n^8*l2^3*l3^4*z5 + 1046747/
         87480*n^8*l2^3*l3^4*z4 - 2567179/262440*n^8*l2^3*l3^4*z3 - 764/
         2187*n^8*l2^3*l3^4*z3*z5 - 3431/1215*n^8*l2^3*l3^4*z3*z4 + 
         78826/10935*n^8*l2^3*l3^4*z3^2 - 320/6561*n^8*l2^3*l3^4*z3^3
          + 112447/295245*n^8*l2^4*l3^3 - 8302807/1574640*n^8*l2^4*l3^3
         *z7 + 4236679/314928*n^8*l2^4*l3^3*z6 - 6610991/262440*n^8*
         l2^4*l3^3*z5 + 207793/43740*n^8*l2^4*l3^3*z4 - 3043349/1574640
         *n^8*l2^4*l3^3*z3 - 214537/262440*n^8*l2^4*l3^3*z3*z4 + 862151/
         393660*n^8*l2^4*l3^3*z3^2 - 101541623/226748160*n^8*l2^5*l3^2
          - 3638/177147*n^8*l2^5*l3^2*z9 - 2063/116640*n^8*l2^5*l3^2*z8
          + 1/810*n^8*l2^5*l3^2*z3z5 - 1997471/3149280*n^8*l2^5*l3^2*z7
          + 1012507/1889568*n^8*l2^5*l3^2*z6 - 217231/98415*n^8*l2^5*
         l3^2*z5 + 2764477/3149280*n^8*l2^5*l3^2*z4 - 5227459/9447840*
         n^8*l2^5*l3^2*z3 + 167/6561*n^8*l2^5*l3^2*z3*z5 - 851/1574640*
         n^8*l2^5*l3^2*z3*z4 - 44396/295245*n^8*l2^5*l3^2*z3^2 - 16/
         19683*n^8*l2^5*l3^2*z3^3 - 9156899/680244480*n^8*l2^6*l3 - 
         633341/31492800*n^8*l2^6*l3*z8 + 307/218700*n^8*l2^6*l3*z3z5
          + 125875/11337408*n^8*l2^6*l3*z7 + 383/78732*n^8*l2^6*l3*z6
          - 2042347/9447840*n^8*l2^6*l3*z5 + 807419/9447840*n^8*l2^6*l3
         *z4 - 44569/1049760*n^8*l2^6*l3*z3 + 119/19683*n^8*l2^6*l3*z3*
         z5 - 523/2361960*n^8*l2^6*l3*z3*z4 - 20909/2361960*n^8*l2^6*l3
         *z3^2 + 698669/204073344*n^8*l2^7 - 1819/9565938*n^8*l2^7*z9
          - 103487/340122240*n^8*l2^7*z7 - 14471/17006112*n^8*l2^7*z6
          - 46709/10628820*n^8*l2^7*z5 + 3259/1889568*n^8*l2^7*z4 - 
         9179/5668704*n^8*l2^7*z3 + 191/1417176*n^8*l2^7*z3*z5 - 67/
         1574640*n^8*l2^7*z3*z4 + 779/8503056*n^8*l2^7*z3^2 - 4/531441*
         n^8*l2^7*z3^3 - 370891/349920*n^8*l1*l2*l3^5 + 2063/135*n^8*l1
         *l2*l3^5*z8 - 16/15*n^8*l1*l2*l3^5*z3z5 - 181513/2430*n^8*l1*
         l2*l3^5*z7 + 46429/729*n^8*l1*l2*l3^5*z6 - 341159/3645*n^8*l1*
         l2*l3^5*z5 + 27791/1620*n^8*l1*l2*l3^5*z4 - 15599/810*n^8*l1*
         l2*l3^5*z3 - 112/81*n^8*l1*l2*l3^5*z3*z5 - 1436/405*n^8*l1*l2*
         l3^5*z3*z4 + 30692/3645*n^8*l1*l2*l3^5*z3^2 + 3297523/349920*
         n^8*l1*l2^2*l3^4 - 13774/405*n^8*l1*l2^2*l3^4*z7 + 112345/972*
         n^8*l1*l2^2*l3^4*z6 - 2847641/14580*n^8*l1*l2^2*l3^4*z5 + 
         264313/9720*n^8*l1*l2^2*l3^4*z4 - 881/810*n^8*l1*l2^2*l3^4*z3
          - 3188/405*n^8*l1*l2^2*l3^4*z3*z4 + 1118/45*n^8*l1*l2^2*l3^4*
         z3^2 - 3164161/787320*n^8*l1*l2^3*l3^3 - 107323/13122*n^8*l1*
         l2^3*l3^3*z7 + 35776/6561*n^8*l1*l2^3*l3^3*z6 - 686647/32805*
         n^8*l1*l2^3*l3^3*z5 + 4091/540*n^8*l1*l2^3*l3^3*z4 - 64037/
         13122*n^8*l1*l2^3*l3^3*z3 + 74/729*n^8*l1*l2^3*l3^3*z3*z4 - 
         12182/6561*n^8*l1*l2^3*l3^3*z3^2 - 3342749/1889568*n^8*l1*l2^4
         *l3^2 - 233347/787320*n^8*l1*l2^4*l3^2*z7 + 182807/157464*n^8*
         l1*l2^4*l3^2*z6 - 1254059/196830*n^8*l1*l2^4*l3^2*z5 + 35021/
         13122*n^8*l1*l2^4*l3^2*z4 - 77581/131220*n^8*l1*l2^4*l3^2*z3
          + 1661/43740*n^8*l1*l2^4*l3^2*z3*z4 - 34891/98415*n^8*l1*l2^4
         *l3^2*z3^2 + 3115619/37791360*n^8*l1*l2^5*l3 - 35071/524880*
         n^8*l1*l2^5*l3*z8 + 17/3645*n^8*l1*l2^5*l3*z3z5 + 104077/
         787320*n^8*l1*l2^5*l3*z7 - 92995/472392*n^8*l1*l2^5*l3*z6 - 
         10094/59049*n^8*l1*l2^5*l3*z5 + 3973/196830*n^8*l1*l2^5*l3*z4
          - 4883/118098*n^8*l1*l2^5*l3*z3 + 14/729*n^8*l1*l2^5*l3*z3*z5
          + 607/196830*n^8*l1*l2^5*l3*z3*z4 - 10999/1180980*n^8*l1*l2^5
         *l3*z3^2 + 549073/68024448*n^8*l1*l2^6 + 1501/590490*n^8*l1*
         l2^6*z7 - 4169/1417176*n^8*l1*l2^6*z6 - 67/13122*n^8*l1*l2^6*
         z5 + 12067/4723920*n^8*l1*l2^6*z4 - 478/59049*n^8*l1*l2^6*z3
          - 13/236196*n^8*l1*l2^6*z3*z4 + 2413/3542940*n^8*l1*l2^6*z3^2
          + 444557/77760*n^8*l1^2*l3^5 - 1672/81*n^8*l1^2*l3^5*z7 + 
         1942/27*n^8*l1^2*l3^5*z6 - 31561/270*n^8*l1^2*l3^5*z5 + 15293/
         1080*n^8*l1^2*l3^5*z4 + 2449/810*n^8*l1^2*l3^5*z3 - 76/15*n^8*
         l1^2*l3^5*z3*z4 + 2279/135*n^8*l1^2*l3^5*z3^2 - 131135/17496*
         n^8*l1^2*l2*l3^4 + 47449/2700*n^8*l1^2*l2*l3^4*z8 - 92/75*n^8*
         l1^2*l2*l3^4*z3z5 - 708367/9720*n^8*l1^2*l2*l3^4*z7 + 14759/
         729*n^8*l1^2*l2*l3^4*z6 - 14489/540*n^8*l1^2*l2*l3^4*z5 + 
         107239/9720*n^8*l1^2*l2*l3^4*z4 - 19537/729*n^8*l1^2*l2*l3^4*
         z3 - 172/81*n^8*l1^2*l2*l3^4*z3*z5 - 118/405*n^8*l1^2*l2*l3^4*
         z3*z4 - 31621/7290*n^8*l1^2*l2*l3^4*z3^2 - 1604951/233280*n^8*
         l1^2*l2^2*l3^3 - 6310/729*n^8*l1^2*l2^2*l3^3*z7 + 5393/729*n^8
         *l1^2*l2^2*l3^3*z6 - 434053/14580*n^8*l1^2*l2^2*l3^3*z5 + 7507/
         648*n^8*l1^2*l2^2*l3^3*z4 - 63449/9720*n^8*l1^2*l2^2*l3^3*z3
          + 151/1215*n^8*l1^2*l2^2*l3^3*z3*z4 - 1750/729*n^8*l1^2*l2^2*
         l3^3*z3^2 - 3123487/2519424*n^8*l1^2*l2^3*l3^2 - 2063/36450*
         n^8*l1^2*l2^3*l3^2*z8 + 8/2025*n^8*l1^2*l2^3*l3^2*z3z5 - 
         545471/262440*n^8*l1^2*l2^3*l3^2*z7 + 841/2916*n^8*l1^2*l2^3*
         l3^2*z6 - 272959/65610*n^8*l1^2*l2^3*l3^2*z5 + 101291/87480*
         n^8*l1^2*l2^3*l3^2*z4 - 334351/524880*n^8*l1^2*l2^3*l3^2*z3 + 
         22/729*n^8*l1^2*l2^3*l3^2*z3*z5 + 2179/21870*n^8*l1^2*l2^3*
         l3^2*z3*z4 - 1087/2187*n^8*l1^2*l2^3*l3^2*z3^2 - 7549403/
         37791360*n^8*l1^2*l2^4*l3 - 125843/874800*n^8*l1^2*l2^4*l3*z8
          + 61/6075*n^8*l1^2*l2^4*l3*z3z5 + 729257/3149280*n^8*l1^2*
         l2^4*l3*z7 - 96497/314928*n^8*l1^2*l2^4*l3*z6 - 4267/98415*n^8
         *l1^2*l2^4*l3*z5 + 8213/87480*n^8*l1^2*l2^4*l3*z4 - 1054643/
         3149280*n^8*l1^2*l2^4*l3*z3 + 95/2187*n^8*l1^2*l2^4*l3*z3*z5
          + 547/65610*n^8*l1^2*l2^4*l3*z3*z4 - 24923/787320*n^8*l1^2*
         l2^4*l3*z3^2 + 160559/56687040*n^8*l1^2*l2^5 - 2063/1312200*
         n^8*l1^2*l2^5*z8 + 2/18225*n^8*l1^2*l2^5*z3z5 - 4247/3149280*
         n^8*l1^2*l2^5*z7 - 2707/472392*n^8*l1^2*l2^5*z6 + 3523/2361960
         *n^8*l1^2*l2^5*z5 + 187/87480*n^8*l1^2*l2^5*z4 - 18761/4723920
         *n^8*l1^2*l2^5*z3 + 11/19683*n^8*l1^2*l2^5*z3*z5 - 103/787320*
         n^8*l1^2*l2^5*z3*z4 - 3293/2361960*n^8*l1^2*l2^5*z3^2 - 22393/
         19440*n^8*l1^3*l3^4 - 112/81*n^8*l1^3*l3^4*z7 + 379/324*n^8*
         l1^3*l3^4*z6 - 6239/1620*n^8*l1^3*l3^4*z5 + 1543/1080*n^8*l1^3
         *l3^4*z4 - 317/405*n^8*l1^3*l3^4*z3 - 178/405*n^8*l1^3*l3^4*
         z3^2 + 8089/15552*n^8*l1^3*l2*l3^3 - 34318/3645*n^8*l1^3*l2*
         l3^3*z7 + 4291/1458*n^8*l1^3*l2*l3^3*z6 - 92609/7290*n^8*l1^3*
         l2*l3^3*z5 + 35419/9720*n^8*l1^3*l2*l3^3*z4 - 4147/1215*n^8*
         l1^3*l2*l3^3*z3 + 269/1215*n^8*l1^3*l2*l3^3*z3*z4 - 6062/3645*
         n^8*l1^3*l2*l3^3*z3^2 - 7768771/2099520*n^8*l1^3*l2^2*l3^2 + 
         3977/5832*n^8*l1^3*l2^2*l3^2*z7 + 601/17496*n^8*l1^3*l2^2*l3^2
         *z6 - 33859/21870*n^8*l1^3*l2^2*l3^2*z5 + 11359/5832*n^8*l1^3*
         l2^2*l3^2*z4 - 22001/10935*n^8*l1^3*l2^2*l3^2*z3 + 263/2916*
         n^8*l1^3*l2^2*l3^2*z3*z4 - 4709/10935*n^8*l1^3*l2^2*l3^2*z3^2
          - 82027/2099520*n^8*l1^3*l2^3*l3 - 2063/12150*n^8*l1^3*l2^3*
         l3*z8 + 8/675*n^8*l1^3*l2^3*l3*z3z5 + 67631/262440*n^8*l1^3*
         l2^3*l3*z7 - 1463/4374*n^8*l1^3*l2^3*l3*z6 + 907/2916*n^8*l1^3
         *l2^3*l3*z5 - 359/3645*n^8*l1^3*l2^3*l3*z4 - 14879/65610*n^8*
         l1^3*l2^3*l3*z3 + 32/729*n^8*l1^3*l2^3*l3*z3*z5 + 47/21870*n^8
         *l1^3*l2^3*l3*z3*z4 - 1021/21870*n^8*l1^3*l2^3*l3*z3^2 + 87359/
         6298560*n^8*l1^3*l2^4 - 83/17496*n^8*l1^3*l2^4*z6 + 257/262440
         *n^8*l1^3*l2^4*z5 + 89/524880*n^8*l1^3*l2^4*z4 - 1217/104976*
         n^8*l1^3*l2^4*z3 + 76/32805*n^8*l1^3*l2^4*z3^2 - 766523/466560
         *n^8*l1^4*l3^3 + 4657/9720*n^8*l1^4*l3^3*z7 + 95/81*n^8*l1^4*
         l3^3*z6 - 4447/972*n^8*l1^4*l3^3*z5 + 551/216*n^8*l1^4*l3^3*z4
          - 37567/19440*n^8*l1^4*l3^3*z3 + 11/810*n^8*l1^4*l3^3*z3*z4
          - 241/810*n^8*l1^4*l3^3*z3^2 + 196513/699840*n^8*l1^4*l2*l3^2
          + 307/1080*n^8*l1^4*l2*l3^2*z7 - 3013/11664*n^8*l1^4*l2*l3^2*
         z6 + 21421/29160*n^8*l1^4*l2*l3^2*z5 - 461/2592*n^8*l1^4*l2*
         l3^2*z4 - 2687/2430*n^8*l1^4*l2*l3^2*z3 + 1297/9720*n^8*l1^4*
         l2*l3^2*z3*z4 - 3491/14580*n^8*l1^4*l2*l3^2*z3^2 + 1491089/
         5598720*n^8*l1^4*l2^2*l3 - 26819/194400*n^8*l1^4*l2^2*l3*z8 + 
         13/1350*n^8*l1^4*l2^2*l3*z3z5 + 1723/29160*n^8*l1^4*l2^2*l3*z7
          - 2255/11664*n^8*l1^4*l2^2*l3*z6 - 83/4374*n^8*l1^4*l2^2*l3*
         z5 - 9313/116640*n^8*l1^4*l2^2*l3*z4 - 18259/349920*n^8*l1^4*
         l2^2*l3*z3 + 11/243*n^8*l1^4*l2^2*l3*z3*z5 + 47/14580*n^8*l1^4
         *l2^2*l3*z3*z4 + 1627/29160*n^8*l1^4*l2^2*l3*z3^2 + 80185/
         5038848*n^8*l1^4*l2^3 + 193/104976*n^8*l1^4*l2^3*z7 - 25/13122
         *n^8*l1^4*l2^3*z6 + 37/7290*n^8*l1^4*l2^3*z5 + 35/34992*n^8*
         l1^4*l2^3*z4 - 2717/1049760*n^8*l1^4*l2^3*z3 - 2/10935*n^8*
         l1^4*l2^3*z3*z4 - 89/65610*n^8*l1^4*l2^3*z3^2 + 55879/233280*
         n^8*l1^5*l3^2 + 67/3240*n^8*l1^5*l3^2*z7 - 77/972*n^8*l1^5*
         l3^2*z6 + 167/4860*n^8*l1^5*l3^2*z5 - 919/6480*n^8*l1^5*l3^2*
         z4 - 721/4860*n^8*l1^5*l3^2*z3 + 1/810*n^8*l1^5*l3^2*z3*z4 + 
         23/486*n^8*l1^5*l3^2*z3^2 + 205393/1399680*n^8*l1^5*l2*l3 + 
         959/19440*n^8*l1^5*l2*l3*z7 - 5/144*n^8*l1^5*l2*l3*z6 + 17/108
         *n^8*l1^5*l2*l3*z5 - 119/9720*n^8*l1^5*l2*l3*z4 - 6301/58320*
         n^8*l1^5*l2*l3*z3 + 77/9720*n^8*l1^5*l2*l3*z3*z4 - 5/243*n^8*
         l1^5*l2*l3*z3^2 - 1019/38880*n^8*l1^6*l3 - 2063/43200*n^8*l1^6
         *l3*z8 + 1/300*n^8*l1^6*l3*z3z5 + 257/6480*n^8*l1^6*l3*z7 - 89/
         2592*n^8*l1^6*l3*z6 - 91/1215*n^8*l1^6*l3*z5 - 91/12960*n^8*
         l1^6*l3*z4 + 767/12960*n^8*l1^6*l3*z3 + 1/27*n^8*l1^6*l3*z3*z5
          + 11/3240*n^8*l1^6*l3*z3*z4 - 13/2160*n^8*l1^6*l3*z3^2 - 251/
         17280*n^8*l1^6*l2 - 1/2430*n^8*l1^6*l2*z4 - 11/6480*n^8*l1^6*
         l2*z3 - 806473/233280*n^9*l3^7 - 58208/6561*n^9*l3^7*z9 + 
         28882/2025*n^9*l3^7*z8 - 224/225*n^9*l3^7*z3z5 - 25339/729*n^9
         *l3^7*z7 + 1127/81*n^9*l3^7*z6 - 131827/7290*n^9*l3^7*z5 + 
         22241/4860*n^9*l3^7*z4 - 23887/2916*n^9*l3^7*z3 + 256/243*n^9*
         l3^7*z3*z5 - 214/405*n^9*l3^7*z3*z4 + 88/1215*n^9*l3^7*z3^2 - 
         256/729*n^9*l3^7*z3^3 + 15317/77760*n^9*l2*l3^6 - 616/729*n^9*
         l2*l3^6*z7 + 4135/1458*n^9*l2*l3^6*z6 - 10907/2430*n^9*l2*l3^6
         *z5 + 611/1215*n^9*l2*l3^6*z4 + 523/2430*n^9*l2*l3^6*z3 - 28/
         135*n^9*l2*l3^6*z3*z4 + 2512/3645*n^9*l2*l3^6*z3^2 + 7624517/
         8398080*n^9*l2^2*l3^5 + 2063/1620*n^9*l2^2*l3^5*z8 - 4/45*n^9*
         l2^2*l3^5*z3z5 - 10699/1080*n^9*l2^2*l3^5*z7 + 77615/4374*n^9*
         l2^2*l3^5*z6 - 605257/21870*n^9*l2^2*l3^5*z5 + 57457/14580*n^9
         *l2^2*l3^5*z4 - 2606/2187*n^9*l2^2*l3^5*z3 - 28/243*n^9*l2^2*
         l3^5*z3*z5 - 1457/1215*n^9*l2^2*l3^5*z3*z4 + 39479/10935*n^9*
         l2^2*l3^5*z3^2 + 2381773/2519424*n^9*l2^3*l3^4 - 133283/32805*
         n^9*l2^3*l3^4*z7 + 118037/8748*n^9*l2^3*l3^4*z6 - 2981719/
         131220*n^9*l2^3*l3^4*z5 + 12508/3645*n^9*l2^3*l3^4*z4 - 562/
         2187*n^9*l2^3*l3^4*z3 - 3424/3645*n^9*l2^3*l3^4*z3*z4 + 61849/
         21870*n^9*l2^3*l3^4*z3^2 - 628531/2099520*n^9*l2^4*l3^3 - 
         26923/78732*n^9*l2^4*l3^3*z7 + 10019/26244*n^9*l2^4*l3^3*z6 - 
         160631/98415*n^9*l2^4*l3^3*z5 + 172091/262440*n^9*l2^4*l3^3*z4
          - 25091/174960*n^9*l2^4*l3^3*z3 + 14/6561*n^9*l2^4*l3^3*z3*z4
          - 277/2187*n^9*l2^4*l3^3*z3^2 - 44509/787320*n^9*l2^5*l3^2 - 
         22901/1049760*n^9*l2^5*l3^2*z7 + 118867/1889568*n^9*l2^5*l3^2*
         z6 - 33583/87480*n^9*l2^5*l3^2*z5 + 488339/3149280*n^9*l2^5*
         l3^2*z4 + 36523/1889568*n^9*l2^5*l3^2*z3 + 997/1574640*n^9*
         l2^5*l3^2*z3*z4 - 20429/1180980*n^9*l2^5*l3^2*z3^2 + 333835/
         45349632*n^9*l2^6*l3 - 26819/31492800*n^9*l2^6*l3*z8 + 13/
         218700*n^9*l2^6*l3*z3z5 + 3247/1180980*n^9*l2^6*l3*z7 - 8645/
         1889568*n^9*l2^6*l3*z6 - 2497/196830*n^9*l2^6*l3*z5 + 12829/
         4723920*n^9*l2^6*l3*z4 + 86371/28343520*n^9*l2^6*l3*z3 + 4/
         19683*n^9*l2^6*l3*z3*z5 + 61/787320*n^9*l2^6*l3*z3*z4 + 17/
         104976*n^9*l2^6*l3*z3^2 + 8873/37791360*n^9*l2^7 + 16/295245*
         n^9*l2^7*z7 - 599/8503056*n^9*l2^7*z6 - 1543/21257640*n^9*l2^7
         *z5 + 931/14171760*n^9*l2^7*z4 - 8531/42515280*n^9*l2^7*z3 - 1/
         2361960*n^9*l2^7*z3*z4 + 379/21257640*n^9*l2^7*z3^2 + 42506/
         10935*n^9*l1*l2*l3^5 - 10384/729*n^9*l1*l2*l3^5*z7 + 11873/243
         *n^9*l1*l2*l3^5*z6 - 95648/1215*n^9*l1*l2*l3^5*z5 + 1318/135*
         n^9*l1*l2*l3^5*z4 + 107/60*n^9*l1*l2*l3^5*z3 - 472/135*n^9*l1*
         l2*l3^5*z3*z4 + 2780/243*n^9*l1*l2*l3^5*z3^2 - 803027/699840*
         n^9*l1*l2^2*l3^4 - 896/729*n^9*l1*l2^2*l3^4*z7 + 3689/2916*n^9
         *l1*l2^2*l3^4*z6 - 72979/14580*n^9*l1*l2^2*l3^4*z5 + 1871/1080
         *n^9*l1*l2^2*l3^4*z4 - 1193/4860*n^9*l1*l2^2*l3^4*z3 - 352/729
         *n^9*l1*l2^2*l3^4*z3^2 - 7045781/6298560*n^9*l1*l2^3*l3^3 - 
         16709/32805*n^9*l1*l2^3*l3^3*z7 + 10/9*n^9*l1*l2^3*l3^3*z6 - 
         171373/32805*n^9*l1*l2^3*l3^3*z5 + 65747/29160*n^9*l1*l2^3*
         l3^3*z4 - 6281/32805*n^9*l1*l2^3*l3^3*z3 + 4/2187*n^9*l1*l2^3*
         l3^3*z3*z4 - 467/1215*n^9*l1*l2^3*l3^3*z3^2 + 43361/787320*n^9
         *l1*l2^4*l3^2 + 32/729*n^9*l1*l2^4*l3^2*z7 - 5011/78732*n^9*l1
         *l2^4*l3^2*z6 - 152429/393660*n^9*l1*l2^4*l3^2*z5 + 10933/
         262440*n^9*l1*l2^4*l3^2*z4 + 26527/87480*n^9*l1*l2^4*l3^2*z3
          + 55/13122*n^9*l1*l2^4*l3^2*z3*z4 + 838/98415*n^9*l1*l2^4*
         l3^2*z3^2 + 294437/18895680*n^9*l1*l2^5*l3 + 14377/2361960*n^9
         *l1*l2^5*l3*z7 - 2693/236196*n^9*l1*l2^5*l3*z6 + 1937/393660*
         n^9*l1*l2^5*l3*z5 - 4721/1574640*n^9*l1*l2^5*l3*z4 - 1001/
         59049*n^9*l1*l2^5*l3*z3 + 41/196830*n^9*l1*l2^5*l3*z3*z4 + 817/
         590490*n^9*l1*l2^5*l3*z3^2 - 3763/37791360*n^9*l1*l2^6 + 5/
         39366*n^9*l1*l2^6*z5 + 29/295245*n^9*l1*l2^6*z4 - 131/1417176*
         n^9*l1*l2^6*z3 - 860347/699840*n^9*l1^2*l3^5 + 2063/540*n^9*
         l1^2*l3^5*z8 - 4/15*n^9*l1^2*l3^5*z3z5 - 148073/9720*n^9*l1^2*
         l3^5*z7 + 11563/2916*n^9*l1^2*l3^5*z6 - 14696/3645*n^9*l1^2*
         l3^5*z5 + 9601/4860*n^9*l1^2*l3^5*z4 - 78271/14580*n^9*l1^2*
         l3^5*z3 - 28/81*n^9*l1^2*l3^5*z3*z5 - 17/405*n^9*l1^2*l3^5*z3*
         z4 - 1051/1458*n^9*l1^2*l3^5*z3^2 - 568069/349920*n^9*l1^2*l2*
         l3^4 - 280/243*n^9*l1^2*l2*l3^4*z7 + 370/243*n^9*l1^2*l2*l3^4*
         z6 - 5845/972*n^9*l1^2*l2*l3^4*z5 + 2902/1215*n^9*l1^2*l2*l3^4
         *z4 - 773/972*n^9*l1^2*l2*l3^4*z3 - 151/243*n^9*l1^2*l2*l3^4*
         z3^2 + 33661/466560*n^9*l1^2*l2^2*l3^3 - 4921/3645*n^9*l1^2*
         l2^2*l3^3*z7 + 517/729*n^9*l1^2*l2^2*l3^3*z6 - 190657/43740*
         n^9*l1^2*l2^2*l3^3*z5 + 34939/29160*n^9*l1^2*l2^2*l3^3*z4 + 
         7021/8748*n^9*l1^2*l2^2*l3^3*z3 + 1/243*n^9*l1^2*l2^2*l3^3*z3*
         z4 - 1049/3645*n^9*l1^2*l2^2*l3^3*z3^2 - 4968977/12597120*n^9*
         l1^2*l2^3*l3^2 + 18953/262440*n^9*l1^2*l2^3*l3^2*z7 + 19/2916*
         n^9*l1^2*l2^3*l3^2*z6 - 4879/32805*n^9*l1^2*l2^3*l3^2*z5 + 
         4817/21870*n^9*l1^2*l2^3*l3^2*z4 - 46607/174960*n^9*l1^2*l2^3*
         l3^2*z3 + 163/21870*n^9*l1^2*l2^3*l3^2*z3*z4 - 427/10935*n^9*
         l1^2*l2^3*l3^2*z3^2 - 30889/37791360*n^9*l1^2*l2^4*l3 - 2063/
         437400*n^9*l1^2*l2^4*l3*z8 + 2/6075*n^9*l1^2*l2^4*l3*z3z5 + 
         9271/787320*n^9*l1^2*l2^4*l3*z7 - 1301/78732*n^9*l1^2*l2^4*l3*
         z6 + 1109/78732*n^9*l1^2*l2^4*l3*z5 - 101/29160*n^9*l1^2*l2^4*
         l3*z4 - 27097/3149280*n^9*l1^2*l2^4*l3*z3 + 2/2187*n^9*l1^2*
         l2^4*l3*z3*z5 - 1/32805*n^9*l1^2*l2^4*l3*z3*z4 - 457/393660*
         n^9*l1^2*l2^4*l3*z3^2 + 141457/226748160*n^9*l1^2*l2^5 - 11/
         52488*n^9*l1^2*l2^5*z6 + 1/14580*n^9*l1^2*l2^5*z5 - 13/393660*
         n^9*l1^2*l2^5*z4 - 485/944784*n^9*l1^2*l2^5*z3 + 43/393660*n^9
         *l1^2*l2^5*z3^2 + 1691/29160*n^9*l1^3*l3^4 - 112/243*n^9*l1^3*
         l3^4*z7 + 52/243*n^9*l1^3*l3^4*z6 - 1742/1215*n^9*l1^3*l3^4*z5
          + 163/1620*n^9*l1^3*l3^4*z4 + 1027/1215*n^9*l1^3*l3^4*z3 - 14/
         243*n^9*l1^3*l3^4*z3^2 - 269731/174960*n^9*l1^3*l2*l3^3 + 167/
         243*n^9*l1^3*l2*l3^3*z6 - 2857/1215*n^9*l1^3*l2*l3^3*z5 + 983/
         540*n^9*l1^3*l2*l3^3*z4 - 419/324*n^9*l1^3*l2*l3^3*z3 - 46/135
         *n^9*l1^3*l2*l3^3*z3^2 - 4381/23328*n^9*l1^3*l2^2*l3^2 + 3013/
         29160*n^9*l1^3*l2^2*l3^2*z7 - 1913/17496*n^9*l1^3*l2^2*l3^2*z6
          + 9619/43740*n^9*l1^3*l2^2*l3^2*z5 - 344/3645*n^9*l1^3*l2^2*
         l3^2*z4 + 1643/87480*n^9*l1^3*l2^2*l3^2*z3 + 193/14580*n^9*
         l1^3*l2^2*l3^2*z3*z4 - 259/21870*n^9*l1^3*l2^2*l3^2*z3^2 + 
         17539/524880*n^9*l1^3*l2^3*l3 - 8/729*n^9*l1^3*l2^3*l3*z6 + 43/
         4860*n^9*l1^3*l2^3*l3*z5 - 727/87480*n^9*l1^3*l2^3*l3*z4 - 277/
         10935*n^9*l1^3*l2^3*l3*z3 + 47/7290*n^9*l1^3*l2^3*l3*z3^2 + 
         8543/15552*n^9*l1^4*l3^3 - 733/9720*n^9*l1^4*l3^3*z7 + 67/972*
         n^9*l1^4*l3^3*z6 - 88/405*n^9*l1^4*l3^3*z5 + 173/1620*n^9*l1^4
         *l3^3*z4 - 11167/29160*n^9*l1^4*l3^3*z3 + 11/810*n^9*l1^4*l3^3
         *z3*z4 - 17/243*n^9*l1^4*l3^3*z3^2 + 43799/279936*n^9*l1^4*l2*
         l3^2 + 67/6480*n^9*l1^4*l2*l3^2*z7 - 1/24*n^9*l1^4*l2*l3^2*z6
          + 49/2430*n^9*l1^4*l2*l3^2*z5 - 971/12960*n^9*l1^4*l2*l3^2*z4
          - 1783/19440*n^9*l1^4*l2*l3^2*z3 + 1/1620*n^9*l1^4*l2*l3^2*z3
         *z4 + 31/1215*n^9*l1^4*l2*l3^2*z3^2 + 183281/8398080*n^9*l1^4*
         l2^2*l3 + 1/180*n^9*l1^4*l2^2*l3*z7 - 31/5832*n^9*l1^4*l2^2*l3
         *z6 + 37/3645*n^9*l1^4*l2^2*l3*z5 + 127/116640*n^9*l1^4*l2^2*
         l3*z4 - 533/87480*n^9*l1^4*l2^2*l3*z3 - 1/7290*n^9*l1^4*l2^2*
         l3*z3*z4 - 7/2916*n^9*l1^4*l2^2*l3*z3^2 - 28921/466560*n^9*
         l1^5*l3^2 + 869/38880*n^9*l1^5*l3^2*z7 - 91/7776*n^9*l1^5*l3^2
         *z6 + 73/1215*n^9*l1^5*l3^2*z5 - 149/12960*n^9*l1^5*l3^2*z4 + 
         13/7776*n^9*l1^5*l3^2*z3 + 43/6480*n^9*l1^5*l3^2*z3*z4 - 2/243
         *n^9*l1^5*l3^2*z3^2 - 3419/207360*n^9*l1^6*l3 - 1/2160*n^9*
         l1^6*l3*z4 - 73/38880*n^9*l1^6*l3*z3 + 15317/77760*n^10*l2*
         l3^6 - 616/729*n^10*l2*l3^6*z7 + 4135/1458*n^10*l2*l3^6*z6 - 
         10907/2430*n^10*l2*l3^6*z5 + 611/1215*n^10*l2*l3^6*z4 + 523/
         2430*n^10*l2*l3^6*z3 - 28/135*n^10*l2*l3^6*z3*z4 + 2512/3645*
         n^10*l2*l3^6*z3^2 + 184199/279936*n^10*l2^2*l3^5 - 5368/2187*
         n^10*l2^2*l3^5*z7 + 24263/2916*n^10*l2^2*l3^5*z6 - 195071/
         14580*n^10*l2^2*l3^5*z5 + 100027/58320*n^10*l2^2*l3^5*z4 + 
         43949/174960*n^10*l2^2*l3^5*z3 - 244/405*n^10*l2^2*l3^5*z3*z4
          + 14051/7290*n^10*l2^2*l3^5*z3^2 - 1248541/12597120*n^10*l2^3
         *l3^4 - 448/6561*n^10*l2^3*l3^4*z7 + 1631/13122*n^10*l2^3*l3^4
         *z6 - 40261/65610*n^10*l2^3*l3^4*z5 + 18161/87480*n^10*l2^3*
         l3^4*z4 + 1457/32805*n^10*l2^3*l3^4*z3 - 643/13122*n^10*l2^3*
         l3^4*z3^2 - 1686749/37791360*n^10*l2^4*l3^3 - 6929/262440*n^10
         *l2^4*l3^3*z7 + 1261/19683*n^10*l2^4*l3^3*z6 - 76819/196830*
         n^10*l2^4*l3^3*z5 + 19099/131220*n^10*l2^4*l3^3*z4 + 33931/
         524880*n^10*l2^4*l3^3*z3 + 7/65610*n^10*l2^4*l3^3*z3*z4 - 2164/
         98415*n^10*l2^4*l3^3*z3^2 + 627811/75582720*n^10*l2^5*l3^2 + 
         737/787320*n^10*l2^5*l3^2*z7 - 409/236196*n^10*l2^5*l3^2*z6 - 
         9914/295245*n^10*l2^5*l3^2*z5 + 2333/393660*n^10*l2^5*l3^2*z4
          + 34549/1574640*n^10*l2^5*l3^2*z3 + 11/196830*n^10*l2^5*l3^2*
         z3*z4 + 559/1180980*n^10*l2^5*l3^2*z3^2 + 52361/113374080*n^10
         *l2^6*l3 + 157/1180980*n^10*l2^6*l3*z7 - 46/177147*n^10*l2^6*
         l3*z6 + 287/1417176*n^10*l2^6*l3*z5 - 721/9447840*n^10*l2^6*l3
         *z4 - 419/885735*n^10*l2^6*l3*z3 + 2/295245*n^10*l2^6*l3*z3*z4
          + 34/885735*n^10*l2^6*l3*z3^2 - 199/68024448*n^10*l2^7 + 1/
         236196*n^10*l2^7*z5 + 37/14171760*n^10*l2^7*z4 - 8/2657205*
         n^10*l2^7*z3 + 15317/25920*n^10*l1*l3^6 - 616/243*n^10*l1*l3^6
         *z7 + 4135/486*n^10*l1*l3^6*z6 - 10907/810*n^10*l1*l3^6*z5 + 
         611/405*n^10*l1*l3^6*z4 + 523/810*n^10*l1*l3^6*z3 - 28/45*n^10
         *l1*l3^6*z3*z4 + 2512/1215*n^10*l1*l3^6*z3^2 - 475/279936*n^10
         *l1*l2*l3^5 + 5/81*n^10*l1*l2*l3^5*z6 - 29/90*n^10*l1*l2*l3^5*
         z5 + 769/9720*n^10*l1*l2*l3^5*z4 + 89/29160*n^10*l1*l2*l3^5*z3
          - 2/81*n^10*l1*l2*l3^5*z3^2 - 178553/466560*n^10*l1*l2^2*l3^4
          - 112/729*n^10*l1*l2^2*l3^4*z7 + 1207/2916*n^10*l1*l2^2*l3^4*
         z6 - 7313/3645*n^10*l1*l2^2*l3^4*z5 + 1463/1944*n^10*l1*l2^2*
         l3^4*z4 + 163/9720*n^10*l1*l2^2*l3^4*z3 - 622/3645*n^10*l1*
         l2^2*l3^4*z3^2 + 227719/2099520*n^10*l1*l2^3*l3^3 - 5/9*n^10*
         l1*l2^3*l3^3*z5 + 29/324*n^10*l1*l2^3*l3^3*z4 + 54847/131220*
         n^10*l1*l2^3*l3^3*z3 + 517/69984*n^10*l1*l2^4*l3^2 + 469/
         262440*n^10*l1*l2^4*l3^2*z7 - 347/78732*n^10*l1*l2^4*l3^2*z6
          + 2927/393660*n^10*l1*l2^4*l3^2*z5 - 3677/524880*n^10*l1*l2^4
         *l3^2*z4 - 3283/393660*n^10*l1*l2^4*l3^2*z3 + 7/65610*n^10*l1*
         l2^4*l3^2*z3*z4 + 373/196830*n^10*l1*l2^4*l3^2*z3^2 - 817/
         3149280*n^10*l1*l2^5*l3 + 5/8748*n^10*l1*l2^5*l3*z5 + 11/87480
         *n^10*l1*l2^5*l3*z4 - 17/43740*n^10*l1*l2^5*l3*z3 - 4033/
         233280*n^10*l1^2*l3^5 + 5/108*n^10*l1^2*l3^5*z6 - 31/180*n^10*
         l1^2*l3^5*z5 + 91/1296*n^10*l1^2*l3^5*z4 - 1457/19440*n^10*
         l1^2*l3^5*z3 - 1/54*n^10*l1^2*l3^5*z3^2 + 29269/699840*n^10*
         l1^2*l2*l3^4 - 56/243*n^10*l1^2*l2*l3^4*z7 + 173/972*n^10*l1^2
         *l2*l3^4*z6 - 1777/1215*n^10*l1^2*l2*l3^4*z5 + 2117/9720*n^10*
         l1^2*l2*l3^4*z4 + 1211/1620*n^10*l1^2*l2*l3^4*z3 - 8/135*n^10*
         l1^2*l2*l3^4*z3^2 - 306017/1049760*n^10*l1^2*l2^2*l3^3 + 187/
         1458*n^10*l1^2*l2^2*l3^3*z6 - 5629/14580*n^10*l1^2*l2^2*l3^3*
         z5 + 779/2430*n^10*l1^2*l2^2*l3^3*z4 - 2117/9720*n^10*l1^2*
         l2^2*l3^3*z3 - 143/2430*n^10*l1^2*l2^2*l3^3*z3^2 - 83/10935*
         n^10*l1^2*l2^3*l3^2 + 469/87480*n^10*l1^2*l2^3*l3^2*z7 - 179/
         26244*n^10*l1^2*l2^3*l3^2*z6 + 461/32805*n^10*l1^2*l2^3*l3^2*
         z5 - 13/2187*n^10*l1^2*l2^3*l3^2*z4 - 253/174960*n^10*l1^2*
         l2^3*l3^2*z3 + 7/21870*n^10*l1^2*l2^3*l3^2*z3*z4 - 1/13122*
         n^10*l1^2*l2^3*l3^2*z3^2 + 44249/25194240*n^10*l1^2*l2^4*l3 - 
         1/1944*n^10*l1^2*l2^4*l3*z6 + 4/10935*n^10*l1^2*l2^4*l3*z5 - 
         497/1049760*n^10*l1^2*l2^4*l3*z4 - 437/349920*n^10*l1^2*l2^4*
         l3*z3 + 7/21870*n^10*l1^2*l2^4*l3*z3^2 - 6725/23328*n^10*l1^3*
         l3^4 + 7/36*n^10*l1^3*l3^4*z6 - 94/135*n^10*l1^3*l3^4*z5 + 67/
         162*n^10*l1^3*l3^4*z4 - 3211/9720*n^10*l1^3*l3^4*z3 - 73/810*
         n^10*l1^3*l3^4*z3^2 + 1019/38880*n^10*l1^3*l2^2*l3^2 - 1/243*
         n^10*l1^3*l2^2*l3^2*z6 - 1/4860*n^10*l1^3*l2^2*l3^2*z5 - 89/
         9720*n^10*l1^3*l2^2*l3^2*z4 - 203/14580*n^10*l1^3*l2^2*l3^2*z3
          + 1/270*n^10*l1^3*l2^2*l3^2*z3^2 - 1373/2799360*n^10*l1^4*l2*
         l3^2 + 67/19440*n^10*l1^4*l2*l3^2*z7 - 17/5832*n^10*l1^4*l2*
         l3^2*z6 + 137/29160*n^10*l1^4*l2*l3^2*z5 + 1/7776*n^10*l1^4*l2
         *l3^2*z4 + 31/14580*n^10*l1^4*l2*l3^2*z3 + 1/4860*n^10*l1^4*l2
         *l3^2*z3*z4 - 1/729*n^10*l1^4*l2*l3^2*z3^2 + 15317/77760*n^11*
         l2*l3^6 - 616/729*n^11*l2*l3^6*z7 + 4135/1458*n^11*l2*l3^6*z6
          - 10907/2430*n^11*l2*l3^6*z5 + 611/1215*n^11*l2*l3^6*z4 + 523/
         2430*n^11*l2*l3^6*z3 - 28/135*n^11*l2*l3^6*z3*z4 + 2512/3645*
         n^11*l2*l3^6*z3^2 + 13757/2799360*n^11*l2^2*l3^5 + 5/324*n^11*
         l2^2*l3^5*z6 - 14/135*n^11*l2^2*l3^5*z5 + 157/9720*n^11*l2^2*
         l3^5*z4 + 773/29160*n^11*l2^2*l3^5*z3 - 1/162*n^11*l2^2*l3^5*
         z3^2 - 96593/12597120*n^11*l2^3*l3^4 - 56/6561*n^11*l2^3*l3^4*
         z7 + 743/26244*n^11*l2^3*l3^4*z6 - 6847/32805*n^11*l2^3*l3^4*
         z5 + 121/2187*n^11*l2^3*l3^4*z4 + 151/2430*n^11*l2^3*l3^4*z3
          - 739/65610*n^11*l2^3*l3^4*z3^2 + 273149/25194240*n^11*l2^4*
         l3^3 - 25/486*n^11*l2^4*l3^3*z5 + 95/11664*n^11*l2^4*l3^3*z4
          + 58697/1574640*n^11*l2^4*l3^3*z3 + 12937/56687040*n^11*l2^5*
         l3^2 + 67/1574640*n^11*l2^5*l3^2*z7 - 53/472392*n^11*l2^5*l3^2
         *z6 + 623/2361960*n^11*l2^5*l3^2*z5 - 197/1049760*n^11*l2^5*
         l3^2*z4 - 673/2361960*n^11*l2^5*l3^2*z3 + 1/393660*n^11*l2^5*
         l3^2*z3*z4 + 61/1180980*n^11*l2^5*l3^2*z3^2 - 1247/151165440*
         n^11*l2^6*l3 + 1/52488*n^11*l2^6*l3*z5 + 31/9447840*n^11*l2^6*
         l3*z4 - 119/9447840*n^11*l2^6*l3*z3 - 475/279936*n^11*l1*l2*
         l3^5 + 5/81*n^11*l1*l2*l3^5*z6 - 29/90*n^11*l1*l2*l3^5*z5 + 
         769/9720*n^11*l1*l2*l3^5*z4 + 89/29160*n^11*l1*l2*l3^5*z3 - 2/
         81*n^11*l1*l2*l3^5*z3^2 + 8477/116640*n^11*l1*l2^2*l3^4 - 55/
         162*n^11*l1*l2^2*l3^4*z5 + 17/972*n^11*l1*l2^2*l3^4*z4 + 356/
         1215*n^11*l1*l2^2*l3^4*z3 - 473/2519424*n^11*l1*l2^4*l3^2 + 5/
         8748*n^11*l1*l2^4*l3^2*z5 - 1/26244*n^11*l1*l2^4*l3^2*z4 - 17/
         52488*n^11*l1*l2^4*l3^2*z3 + 41/1280*n^11*l1^2*l3^5 - 5/36*
         n^11*l1^2*l3^5*z5 - 47/2160*n^11*l1^2*l3^5*z4 + 1001/6480*n^11
         *l1^2*l3^5*z3 - 16793/174960*n^11*l1^2*l2*l3^4 + 23/324*n^11*
         l1^2*l2*l3^4*z6 - 383/1620*n^11*l1^2*l2*l3^4*z5 + 1373/9720*
         n^11*l1^2*l2*l3^4*z4 - 559/4860*n^11*l1^2*l2*l3^4*z3 - 37/1215
         *n^11*l1^2*l2*l3^4*z3^2 + 1019/699840*n^11*l1^2*l2^3*l3^2 - 1/
         4374*n^11*l1^2*l2^3*l3^2*z6 - 1/87480*n^11*l1^2*l2^3*l3^2*z5
          - 89/174960*n^11*l1^2*l2^3*l3^2*z4 - 203/262440*n^11*l1^2*
         l2^3*l3^2*z3 + 1/4860*n^11*l1^2*l2^3*l3^2*z3^2 + 629/25920*
         n^12*l3^7 - 88/729*n^12*l3^7*z7 + 595/1458*n^12*l3^7*z6 - 29/
         45*n^12*l3^7*z5 + 49/810*n^12*l3^7*z4 + 11/216*n^12*l3^7*z3 - 
         4/135*n^12*l3^7*z3*z4 + 376/3645*n^12*l3^7*z3^2 + 23/25920*
         n^12*l2*l3^6 - 1/324*n^12*l2*l3^6*z5 - 19/9720*n^12*l2*l3^6*z4
          + 37/7290*n^12*l2*l3^6*z3 + 13247/2099520*n^12*l2^2*l3^5 + 5/
         972*n^12*l2^2*l3^5*z6 - 43/810*n^12*l2^2*l3^5*z5 + 197/58320*
         n^12*l2^2*l3^5*z4 + 959/34992*n^12*l2^2*l3^5*z3 - 1/486*n^12*
         l2^2*l3^5*z3^2 + 19517/2099520*n^12*l2^3*l3^4 - 10/243*n^12*
         l2^3*l3^4*z5 + 7/2916*n^12*l2^3*l3^4*z4 + 4481/131220*n^12*
         l2^3*l3^4*z3 - 473/75582720*n^12*l2^5*l3^2 + 1/52488*n^12*l2^5
         *l3^2*z5 - 1/787320*n^12*l2^5*l3^2*z4 - 17/1574640*n^12*l2^5*
         l3^2*z3 + 3667/155520*n^12*l1*l2*l3^5 - 8/81*n^12*l1*l2*l3^5*
         z5 - 133/9720*n^12*l1*l2*l3^5*z4 + 617/5832*n^12*l1*l2*l3^5*z3
          - 4033/699840*n^12*l1^2*l3^5 + 5/324*n^12*l1^2*l3^5*z6 - 31/
         540*n^12*l1^2*l3^5*z5 + 91/3888*n^12*l1^2*l3^5*z4 - 1457/58320
         *n^12*l1^2*l3^5*z3 - 1/162*n^12*l1^2*l3^5*z3^2 + 23/25920*n^13
         *l2*l3^6 - 1/324*n^13*l2*l3^6*z5 - 19/9720*n^13*l2*l3^6*z4 + 
         37/7290*n^13*l2*l3^6*z3 + 4013/933120*n^13*l2^2*l3^5 - 17/972*
         n^13*l2^2*l3^5*z5 - 25/11664*n^13*l2^2*l3^5*z4 + 3167/174960*
         n^13*l2^2*l3^5*z3 + 23/8640*n^13*l1*l3^6 - 1/108*n^13*l1*l3^6*
         z5 - 19/3240*n^13*l1*l3^6*z4 + 37/2430*n^13*l1*l3^6*z3 + 23/
         25920*n^14*l2*l3^6 - 1/324*n^14*l2*l3^6*z5 - 19/9720*n^14*l2*
         l3^6*z4 + 37/7290*n^14*l2*l3^6*z3 + 29/933120*n^15*l3^7 - 1/
         2160*n^15*l3^7*z4 + 11/19440*n^15*l3^7*z3 ));



==> anc/RG_On_6L.m <==
(* 
        6-loop RG functions for O(n) model:

		see Kompaniets'17 for 6-loop results
		https://inspirehep.net/literature/1600235		

        h = 1/(16 Pi)^2

        RG[l]- beta-functions for the coupling entering the 
			 potential:

        V = l/4! (phi.phi)^2              
	     where  phi is a n-component vector

        RG[phi] - field anomalous dimension
        RG[tau] - anomalous dimension of tau (mass)  


        RG[phiphi] - anomalous dimensions for quadratic operator 
		d_{ab} phi_{a} phi_{b} with traceless symmetric d_{ab}
		see Kirkhman'81
		https://inspirehep.net/literature/11156
		and Kompaniets'19
		https://inspirehep.net/literature/1750366
	
	RG[vac] - beta-function of the vacuum energy *divided by m^4*
                see Kastening'97 (5-loop result)
                https://inspirehep.net/literature/449739

        NB: - mass anomalous dimension is defined as (- beta[m^2]/m^2) 
            - to compare RG[phiphi] with Kirkhman'81 substitute
                 l = u/(2*h);
            - to compare RG[vac] with Kastening'97 substitute 
	         l = g/h, and use beta_v = 1/(2*h)*RG[vac]
	    - to compare with Kompaniets'17, Kompaniets'19
	    	 l = g/h 
		 RG[g] = h*RG[l]

	z3,z4,z5,z6,z7,z8,z9 - particular values of Riemann zeta function
	z3z5 - double zeta value (see. Kompaniets et al'17) 
	       N[z3z5] = 0.037707672984847544 
*)
RG[l] = ( + h * ( 8/3*l^2 + 1/3*n*l^2 )

       + h^2 * (  - 14/3*l^3 - n*l^3 )

       + h^3 * ( 370/27*l^4 + 88/9*l^4*z3 + 461/108*n*l^4 + 20/9*n*l^4*
         z3 + 11/72*n^2*l^4 )

       + h^4 * (  - 24581/486*l^5 - 2480/27*l^5*z5 + 352/27*l^5*z4 - 
         4664/81*l^5*z3 - 10057/486*n*l^5 - 2200/81*n*l^5*z5 + 124/27*n
         *l^5*z4 - 1528/81*n*l^5*z3 - 395/243*n^2*l^5 - 80/81*n^2*l^5*
         z5 + 10/27*n^2*l^5*z4 - 14/9*n^2*l^5*z3 + 5/3888*n^3*l^5 )

       + h^5 * ( 17158/81*l^6 + 25774/27*l^6*z7 - 6200/27*l^6*z6 + 
         55028/81*l^6*z5 - 880/9*l^6*z4 + 27382/81*l^6*z3 + 1088/27*l^6
         *z3^2 + 103849/972*n*l^6 + 343*n*l^6*z7 - 7825/81*n*l^6*z6 + 
         66986/243*n*l^6*z5 - 2383/54*n*l^6*z4 + 69035/486*n*l^6*z3 + 
         446/81*n*l^6*z3^2 + 50531/3888*n^2*l^6 + 686/27*n^2*l^6*z7 - 
         1775/162*n^2*l^6*z6 + 7466/243*n^2*l^6*z5 - 347/54*n^2*l^6*z4
          + 8455/486*n^2*l^6*z3 - 59/81*n^2*l^6*z3^2 + 6289/31104*n^3*
         l^6 - 25/81*n^3*l^6*z6 + 305/243*n^3*l^6*z5 - 7/24*n^3*l^6*z4
          + 26/81*n^3*l^6*z3 - 2/27*n^3*l^6*z3^2 + 13/62208*n^4*l^6 - 1/
         432*n^4*l^6*z3 )

       + h^6 * (  - 3117059/3240*l^7 - 68824768/6561*l^7*z9 + 14174864/
         2025*l^7*z8 - 959744/675*l^7*z3z5 - 3306904/405*l^7*z7 + 
         166564/81*l^7*z6 - 2940908/729*l^7*z5 + 28874/45*l^7*z4 - 
         7366714/3645*l^7*z3 - 276736/81*l^7*z3*z5 + 17408/135*l^7*z3*
         z4 - 490552/405*l^7*z3^2 - 384512/729*l^7*z3^3 - 6710257/11664
         *n*l^7 - 28833632/6561*n*l^7*z9 + 6403754/2025*n*l^7*z8 - 
         44576/75*n*l^7*z3z5 - 14313152/3645*n*l^7*z7 + 790396/729*n*
         l^7*z6 - 2442926/1215*n*l^7*z5 + 424631/1215*n*l^7*z4 - 762715/
         729*n*l^7*z3 - 97600/81*n*l^7*z3*z5 + 13664/405*n*l^7*z3*z4 - 
         1725208/3645*n*l^7*z3^2 - 158464/729*n*l^7*z3^3 - 345386/3645*
         n^2*l^7 - 3130336/6561*n^2*l^7*z9 + 820483/2025*n^2*l^7*z8 - 
         41968/675*n^2*l^7*z3z5 - 145444/243*n^2*l^7*z7 + 46319/243*n^2
         *l^7*z6 - 375151/1215*n^2*l^7*z5 + 16048/243*n^2*l^7*z4 - 
         1260521/7290*n^2*l^7*z3 - 20320/243*n^2*l^7*z3*z5 - 52/405*n^2
         *l^7*z3*z4 - 62242/1215*n^2*l^7*z3^2 - 16640/729*n^2*l^7*z3^3
          - 806473/233280*n^3*l^7 - 58208/6561*n^3*l^7*z9 + 28882/2025*
         n^3*l^7*z8 - 224/225*n^3*l^7*z3z5 - 25339/729*n^3*l^7*z7 + 
         1127/81*n^3*l^7*z6 - 131827/7290*n^3*l^7*z5 + 22241/4860*n^3*
         l^7*z4 - 23887/2916*n^3*l^7*z3 + 256/243*n^3*l^7*z3*z5 - 214/
         405*n^3*l^7*z3*z4 + 88/1215*n^3*l^7*z3^2 - 256/729*n^3*l^7*
         z3^3 + 629/25920*n^4*l^7 - 88/729*n^4*l^7*z7 + 595/1458*n^4*
         l^7*z6 - 29/45*n^4*l^7*z5 + 49/810*n^4*l^7*z4 + 11/216*n^4*l^7
         *z3 - 4/135*n^4*l^7*z3*z4 + 376/3645*n^4*l^7*z3^2 + 29/933120*
         n^5*l^7 - 1/2160*n^5*l^7*z4 + 11/19440*n^5*l^7*z3 ));
RG[phi] = ( + h^2 * ( 1/18*l^2 + 1/36*n*l^2 )

       + h^3 * (  - 1/27*l^3 - 5/216*n*l^3 - 1/432*n^2*l^3 )

       + h^4 * ( 125/648*l^4 + 85/648*n*l^4 + 5/324*n^2*l^4 - 5/5184*
         n^3*l^4 )

       + h^5 * (  - 602/729*l^5 - 22/81*l^5*z4 + 23/243*l^5*z3 - 1915/
         2916*n*l^5 - 16/81*n*l^5*z4 + 13/162*n*l^5*z3 - 1459/11664*n^2
         *l^5 - 5/162*n^2*l^5*z4 + 13/972*n^2*l^5*z3 - 187/93312*n^3*
         l^5 - 1/972*n^3*l^5*z3 - 13/62208*n^4*l^5 + 1/3888*n^4*l^5*z3
          )

       + h^6 * ( 88159/23328*l^6 + 775/243*l^6*z6 - 1628/729*l^6*z5 + 
         269/162*l^6*z4 + 581/729*l^6*z3 - 62/243*l^6*z3^2 + 156797/
         46656*n*l^6 + 1850/729*n*l^6*z6 - 925/486*n*l^6*z5 + 1369/972*
         n*l^6*z4 + 427/729*n*l^6*z3 - 148/729*n*l^6*z3^2 + 9523/11664*
         n^2*l^6 + 1475/2916*n^2*l^6*z6 - 37/81*n^2*l^6*z5 + 161/486*
         n^2*l^6*z4 + 65/486*n^2*l^6*z3 - 59/1458*n^2*l^6*z3^2 + 2383/
         62208*n^3*l^6 + 25/1458*n^3*l^6*z6 - 185/5832*n^3*l^6*z5 + 83/
         3888*n^3*l^6*z4 + 13/648*n^3*l^6*z3 - 1/729*n^3*l^6*z3^2 - 71/
         62208*n^4*l^6 + 1/3888*n^4*l^6*z4 - 1/23328*n^4*l^6*z3 - 29/
         746496*n^5*l^6 + 1/15552*n^5*l^6*z4 - 1/46656*n^5*l^6*z3 ));
RG[tau] = ( + h * (  - 2/3*l - 1/3*n*l )

       + h^2 * ( 5/9*l^2 + 5/18*n*l^2 )

       + h^3 * (  - 37/18*l^3 - 47/36*n*l^3 - 5/36*n^2*l^3 )

       + h^4 * ( 7765/972*l^4 + 44/27*l^4*z4 + 68/81*l^4*z3 + 5777/972*
         n*l^4 + 32/27*n*l^4*z4 + 44/81*n*l^4*z3 + 947/972*n^2*l^4 + 5/
         27*n^2*l^4*z4 + 8/81*n^2*l^4*z3 - 1/7776*n^3*l^4 + 1/54*n^3*
         l^4*z3 )

       + h^5 * (  - 49477/1458*l^5 - 1550/81*l^5*z6 - 16/27*l^5*z5 - 
         667/81*l^5*z4 - 1327/81*l^5*z3 + 388/81*l^5*z3^2 - 83137/2916*
         n*l^5 - 3700/243*n*l^5*z6 - 100/243*n*l^5*z5 - 1075/162*n*l^5*
         z4 - 2011/162*n*l^5*z3 + 872/243*n*l^5*z3^2 - 291907/46656*n^2
         *l^5 - 1475/486*n^2*l^5*z6 - 4/243*n^2*l^5*z5 - 437/324*n^2*
         l^5*z4 - 1261/486*n^2*l^5*z3 + 149/243*n^2*l^5*z3^2 - 2831/
         11664*n^3*l^5 - 25/243*n^3*l^5*z6 + 5/243*n^3*l^5*z5 - 23/648*
         n^3*l^5*z4 - 487/1944*n^3*l^5*z3 + 2/243*n^3*l^5*z3^2 - 7/
         62208*n^4*l^5 + 1/216*n^4*l^5*z4 - 17/3888*n^4*l^5*z3 )

       + h^6 * ( 9092683/58320*l^6 + 542569/2025*l^6*z8 - 4208/225*l^6*
         z3z5 - 135677/1215*l^6*z7 + 32672/243*l^6*z6 + 37652/729*l^6*
         z5 + 30583/1215*l^6*z4 + 562321/3645*l^6*z3 - 11488/81*l^6*z3*
         z5 + 11024/405*l^6*z3*z4 + 53344/1215*l^6*z3^2 + 16985281/
         116640*n*l^6 + 466238/2025*n*l^6*z8 - 3616/225*n*l^6*z3z5 - 
         345778/3645*n*l^6*z7 + 85892/729*n*l^6*z6 + 146057/3645*n*l^6*
         z5 + 6097/270*n*l^6*z4 + 326719/2430*n*l^6*z3 - 9568/81*n*l^6*
         z3*z5 + 26584/1215*n*l^6*z3*z4 + 132304/3645*n*l^6*z3^2 + 
         31879/810*n^2*l^6 + 447671/8100*n^2*l^6*z8 - 868/225*n^2*l^6*
         z3z5 - 66977/2916*n^2*l^6*z7 + 22031/729*n^2*l^6*z6 + 29014/
         3645*n^2*l^6*z5 + 1283/243*n^2*l^6*z4 + 104521/2916*n^2*l^6*z3
          - 2152/81*n^2*l^6*z3*z5 + 628/135*n^2*l^6*z3*z4 + 30472/3645*
         n^2*l^6*z3^2 + 46831/17280*n^3*l^6 + 14441/4050*n^3*l^6*z8 - 
         56/225*n^3*l^6*z3z5 - 1367/729*n^3*l^6*z7 + 1937/729*n^3*l^6*
         z6 + 3241/4860*n^3*l^6*z5 + 67/9720*n^3*l^6*z4 + 109373/29160*
         n^3*l^6*z3 - 40/27*n^3*l^6*z3*z5 + 34/135*n^3*l^6*z3*z4 + 2272/
         3645*n^3*l^6*z3^2 - 151/5832*n^4*l^6 - 2/27*n^4*l^6*z7 + 95/
         972*n^4*l^6*z6 + 464/3645*n^4*l^6*z5 - 5/72*n^4*l^6*z4 + 4553/
         58320*n^4*l^6*z3 - 4/1215*n^4*l^6*z3*z4 + 2/135*n^4*l^6*z3^2
          - 43/1866240*n^5*l^6 + 1/648*n^5*l^6*z5 - 47/38880*n^5*l^6*z4
          - 17/38880*n^5*l^6*z3 ));
RG[phiphi] = ( + h^2 * ( 1/9*l^2 + 1/18*n*l^2 )

       + h^3 * (  - 2/27*l^3 - 5/108*n*l^3 - 1/216*n^2*l^3 )

       + h^4 * ( 125/324*l^4 + 85/324*n*l^4 + 5/162*n^2*l^4 - 5/2592*
         n^3*l^4 )

       + h^5 * (  - 1204/729*l^5 - 44/81*l^5*z4 + 46/243*l^5*z3 - 1915/
         1458*n*l^5 - 32/81*n*l^5*z4 + 13/81*n*l^5*z3 - 1459/5832*n^2*
         l^5 - 5/81*n^2*l^5*z4 + 13/486*n^2*l^5*z3 - 187/46656*n^3*l^5
          - 1/486*n^3*l^5*z3 - 13/31104*n^4*l^5 + 1/1944*n^4*l^5*z3 )

       + h^6 * ( 88159/11664*l^6 + 1550/243*l^6*z6 - 3256/729*l^6*z5 + 
         269/81*l^6*z4 + 1162/729*l^6*z3 - 124/243*l^6*z3^2 + 156797/
         23328*n*l^6 + 3700/729*n*l^6*z6 - 925/243*n*l^6*z5 + 1369/486*
         n*l^6*z4 + 854/729*n*l^6*z3 - 296/729*n*l^6*z3^2 + 9523/5832*
         n^2*l^6 + 1475/1458*n^2*l^6*z6 - 74/81*n^2*l^6*z5 + 161/243*
         n^2*l^6*z4 + 65/243*n^2*l^6*z3 - 59/729*n^2*l^6*z3^2 + 2383/
         31104*n^3*l^6 + 25/729*n^3*l^6*z6 - 185/2916*n^3*l^6*z5 + 83/
         1944*n^3*l^6*z4 + 13/324*n^3*l^6*z3 - 2/729*n^3*l^6*z3^2 - 71/
         31104*n^4*l^6 + 1/1944*n^4*l^6*z4 - 1/11664*n^4*l^6*z3 - 29/
         373248*n^5*l^6 + 1/7776*n^5*l^6*z4 - 1/23328*n^5*l^6*z3 )

       + m^4*h * (  - 2/3*l )

       + m^4*h^2 * ( 5/9*l^2 + 1/18*n*l^2 )

       + m^4*h^3 * (  - 37/18*l^3 - 7/18*n*l^3 + 5/216*n^2*l^3 )

       + m^4*h^4 * ( 7765/972*l^4 + 44/27*l^4*z4 + 68/81*l^4*z3 + 775/
         324*n*l^4 + 10/27*n*l^4*z4 + 35/972*n^2*l^4 + 13/2592*n^3*l^4
          - 1/162*n^3*l^4*z3 )

       + m^4*h^5 * (  - 49477/1458*l^5 - 1550/81*l^5*z6 - 16/27*l^5*z5
          - 667/81*l^5*z4 - 1327/81*l^5*z3 + 388/81*l^5*z3^2 - 9674/729
         *n*l^5 - 1375/243*n*l^5*z6 + 382/243*n*l^5*z5 - 82/27*n*l^5*z4
          - 1141/243*n*l^5*z3 + 362/243*n*l^5*z3^2 - 33355/46656*n^2*
         l^5 - 50/243*n^2*l^5*z6 + 125/243*n^2*l^5*z5 - 83/324*n^2*l^5*
         z4 - 251/486*n^2*l^5*z3 + 16/243*n^2*l^5*z3^2 + 2203/93312*n^3
         *l^5 - 1/81*n^3*l^5*z4 + 37/1944*n^3*l^5*z3 + 29/31104*n^4*l^5
          - 1/648*n^4*l^5*z4 + 1/1944*n^4*l^5*z3 )

       + m^4*h^6 * ( 9092683/58320*l^6 + 542569/2025*l^6*z8 - 4208/225*
         l^6*z3z5 - 135677/1215*l^6*z7 + 32672/243*l^6*z6 + 37652/729*
         l^6*z5 + 30583/1215*l^6*z4 + 562321/3645*l^6*z3 - 11488/81*l^6
         *z3*z5 + 11024/405*l^6*z3*z4 + 53344/1215*l^6*z3^2 + 8793533/
         116640*n*l^6 + 14441/150*n*l^6*z8 - 168/25*n*l^6*z3z5 - 81601/
         1458*n*l^6*z7 + 43309/729*n*l^6*z6 + 11884/1215*n*l^6*z5 + 
         5587/486*n*l^6*z4 + 449311/7290*n*l^6*z3 - 1408/27*n*l^6*z3*z5
          + 11488/1215*n*l^6*z3*z4 + 49478/3645*n*l^6*z3^2 + 213713/
         29160*n^2*l^6 + 14441/2025*n^2*l^6*z8 - 112/225*n^2*l^6*z3z5
          - 26725/2916*n^2*l^6*z7 + 5939/729*n^2*l^6*z6 - 5242/3645*n^2
         *l^6*z5 + 59/81*n^2*l^6*z4 + 1429/180*n^2*l^6*z3 - 328/81*n^2*
         l^6*z3*z5 + 1048/1215*n^2*l^6*z3*z4 + 4108/3645*n^2*l^6*z3^2
          - 4843/51840*n^3*l^6 - 757/1944*n^3*l^6*z7 + 415/972*n^3*l^6*
         z6 - 37/3645*n^3*l^6*z5 - 47/1080*n^3*l^6*z4 + 2399/29160*n^3*
         l^6*z3 + 22/1215*n^3*l^6*z3*z4 - 31/810*n^3*l^6*z3^2 + 91/
         12960*n^4*l^6 - 4/729*n^4*l^6*z5 + 11/1080*n^4*l^6*z4 - 1031/
         58320*n^4*l^6*z3 + 61/373248*n^5*l^6 - 1/1944*n^5*l^6*z5 + 1/
         7776*n^5*l^6*z4 + 5/23328*n^5*l^6*z3 ));
RG[vac] = ( + h * ( 1/2*n )

       + h^3 * ( 1/24*n*l^2 + 1/48*n^2*l^2 )

       + h^4 * (  - 50/81*n*l^3 + 8/27*n*l^3*z3 - 125/324*n^2*l^3 + 5/
         27*n^2*l^3*z3 - 25/648*n^3*l^3 + 1/54*n^3*l^3*z3 )

       + h^5 * ( 2027/648*n*l^4 - 88/81*n*l^4*z5 + 73/108*n*l^4*z4 - 
         425/324*n*l^4*z3 + 725/324*n^2*l^4 - 64/81*n^2*l^4*z5 + 14/27*
         n^2*l^4*z4 - 77/81*n^2*l^4*z3 + 6665/20736*n^3*l^4 - 10/81*n^3
         *l^4*z5 + 47/432*n^3*l^4*z4 - 47/324*n^3*l^4*z3 - 319/41472*
         n^4*l^4 + 1/108*n^4*l^4*z4 + 1/864*n^4*l^4*z3 )

       + h^6 * (  - 114191/7290*n*l^5 + 2153/405*n*l^5*z7 - 353/81*n*
         l^5*z6 + 1124/81*n*l^5*z5 - 2374/405*n*l^5*z4 - 253/1215*n*l^5
         *z3 + 194/135*n*l^5*z3*z4 - 296/405*n*l^5*z3^2 - 727531/58320*
         n^2*l^5 + 593/135*n^2*l^5*z7 - 934/243*n^2*l^5*z6 + 13267/1215
         *n^2*l^5*z5 - 653/135*n^2*l^5*z4 + 244/1215*n^2*l^5*z3 + 436/
         405*n^2*l^5*z3*z4 - 130/243*n^2*l^5*z3^2 - 34381/14580*n^3*l^5
          + 19/20*n^3*l^5*z7 - 949/972*n^3*l^5*z6 + 2641/1215*n^3*l^5*
         z5 - 919/810*n^3*l^5*z4 + 391/4860*n^3*l^5*z3 + 149/810*n^3*
         l^5*z3*z4 - 62/1215*n^3*l^5*z3^2 - 1109/51840*n^4*l^5 + 67/
         1620*n^4*l^5*z7 - 35/486*n^4*l^5*z6 + 49/486*n^4*l^5*z5 - 37/
         405*n^4*l^5*z4 - 401/9720*n^4*l^5*z3 + 1/405*n^4*l^5*z3*z4 + 
         41/2430*n^4*l^5*z3^2 - 473/311040*n^5*l^5 + 1/216*n^5*l^5*z5
          - 1/3240*n^5*l^5*z4 - 17/6480*n^5*l^5*z3 ));


==> anc/RG_SUNadj_6L.m <==
(* 
        6-loop RG functions for SU(n) model with matrix field in adjoint rep:

		see, e.g., Hnatic et al'20 for one-loop RG 
		https://inspirehep.net/literature/1798816
	
        h = 1/(16 Pi)^2

        RG[l1], RG[l2] - beta-functions for the couplings entering the 
			 potential:

        V = mm/2 Tr[phi^2] + (Sqrt[n] f)/3! Tr[phi^3] + l1/4! Tr[phi^2]^2 + (n l2)/4! Tr[phi^4]
              where phi is a hermitian (n x n) matrix in adjoint representation of SU(n)

        RG[phi] - field anomalous dimension
        RG[mm] - beta-function of mass squared  
        RG[f]  - beta-function of trilinear couplng f
	RG[Lambda] - beta-function of the vacuum energy

        NB: - to compare with Hnatic et al'20 susbitute
	       l1 = 6*g2/(2*h)
	       l2 = 6*n*g1/(2*h)
	       RG[g1] = 2/6*h*RG[l2]/n
	       RG[g2] = 2/6*h*RG[l1]
	       RG[m^2] = - RG[mm]

	z3,z4,z5,z6,z7,z8,z9 - particular values of Riemann zeta function
	z3z5 - double zeta value (see. Kompaniets et al'17) 
	       N[z3z5] = 0.037707672984847544 

*)

RG[l1] = ( + h * ( 3*l2^2 - 2*l1*l2 + 7/3*l1^2 + n^2*l2^2 + 4/3*n^2*l1*
         l2 + 1/3*n^2*l1^2 )

       + h^2 * ( 12*l2^3 - 17*l1*l2^2 + 22/3*l1^2*l2 - 11/3*l1^3 + 3*
         n^2*l2^3 - 7/3*n^2*l1*l2^2 - 44/9*n^2*l1^2*l2 - n^2*l1^3 - 2/3
         *n^4*l2^3 - 5/18*n^4*l1*l2^2 )

       + h^3 * ( 801/8*l2^4 + 36*l2^4*z3 - 683/4*l1*l2^3 - 96*l1*l2^3*
         z3 + 459/4*l1^2*l2^2 + 72*l1^2*l2^2*z3 - 413/12*l1^3*l2 - 64/3
         *l1^3*l2*z3 + 2071/216*l1^4 + 68/9*l1^4*z3 + 53/2*n^2*l2^4 + 
         123/2*n^2*l2^4*z3 + 31/12*n^2*l1*l2^3 - 24*n^2*l1*l2^3*z3 - 
         181/18*n^2*l1^2*l2^2 + 8*n^2*l1^2*l2^2*z3 + 83/4*n^2*l1^3*l2
          + 128/9*n^2*l1^3*l2*z3 + 107/27*n^2*l1^4 + 20/9*n^2*l1^4*z3
          - 689/144*n^4*l2^4 - 16/3*n^4*l2^4*z3 + 475/72*n^4*l1*l2^3 + 
         16/3*n^4*l1*l2^3*z3 + 3313/432*n^4*l1^2*l2^2 + 4/3*n^4*l1^2*
         l2^2*z3 + 79/54*n^4*l1^3*l2 + 11/72*n^4*l1^4 + 193/432*n^6*
         l2^4 + 2/9*n^6*l2^4*z3 + 5/18*n^6*l1*l2^3 + 1/144*n^6*l1^2*
         l2^2 )

       + h^4 * ( 3915/4*l2^5 + 1200*l2^5*z5 + 18*l2^5*z4 + 795*l2^5*z3
          - 32063/16*l1*l2^4 - 2600*l1*l2^4*z5 + 186*l1*l2^4*z4 - 1796*
         l1*l2^4*z3 + 20515/12*l1^2*l2^3 + 7360/3*l1^2*l2^3*z5 - 244*
         l1^2*l2^3*z4 + 4804/3*l1^2*l2^3*z3 - 54649/72*l1^3*l2^2 - 
         10480/9*l1^3*l2^2*z5 + 388/3*l1^3*l2^2*z4 - 6430/9*l1^3*l2^2*
         z3 + 3107/18*l1^4*l2 + 7280/27*l1^4*l2*z5 - 302/9*l1^4*l2*z4
          + 4307/27*l1^4*l2*z3 - 13613/432*l1^5 - 5320/81*l1^5*z5 + 238/
         27*l1^5*z4 - 3262/81*l1^5*z3 + 2855/12*n^2*l2^5 + 1615*n^2*
         l2^5*z5 - 261*n^2*l2^5*z4 + 926*n^2*l2^5*z3 - 863/16*n^2*l1*
         l2^4 - 4715/3*n^2*l1*l2^4*z5 + 505/2*n^2*l1*l2^4*z4 - 2345/3*
         n^2*l1*l2^4*z3 - 10451/36*n^2*l1^2*l2^3 + 680/3*n^2*l1^2*l2^3*
         z5 - 82*n^2*l1^2*l2^3*z4 + 88*n^2*l1^2*l2^3*z3 + 107933/648*
         n^2*l1^3*l2^2 + 400/27*n^2*l1^3*l2^2*z5 + 32/3*n^2*l1^3*l2^2*
         z4 + 740/27*n^2*l1^3*l2^2*z3 - 14657/162*n^2*l1^4*l2 - 13360/
         81*n^2*l1^4*l2*z5 + 490/27*n^2*l1^4*l2*z4 - 6976/81*n^2*l1^4*
         l2*z3 - 67801/3888*n^2*l1^5 - 680/27*n^2*l1^5*z5 + 104/27*n^2*
         l1^5*z4 - 1276/81*n^2*l1^5*z3 - 57*n^4*l2^5 - 170*n^4*l2^5*z5
          + 49*n^4*l2^5*z4 - 488/3*n^4*l2^5*z3 + 24929/432*n^4*l1*l2^4
          + 5320/27*n^4*l1*l2^4*z5 - 128/3*n^4*l1*l2^4*z4 + 3518/27*n^4
         *l1*l2^4*z3 - 104/9*n^4*l1^2*l2^3 - 3440/27*n^4*l1^2*l2^3*z5
          + 220/9*n^4*l1^2*l2^3*z4 - 1687/27*n^4*l1^2*l2^3*z3 - 17996/
         243*n^4*l1^3*l2^2 - 5080/81*n^4*l1^3*l2^2*z5 + 236/27*n^4*l1^3
         *l2^2*z4 - 446/9*n^4*l1^3*l2^2*z3 - 4006/243*n^4*l1^4*l2 - 800/
         81*n^4*l1^4*l2*z5 + 76/27*n^4*l1^4*l2*z4 - 361/27*n^4*l1^4*l2*
         z3 - 6335/3888*n^4*l1^5 - 80/81*n^4*l1^5*z5 + 10/27*n^4*l1^5*
         z4 - 14/9*n^4*l1^5*z3 + 1373/648*n^6*l2^5 + 100/27*n^6*l2^5*z5
          - 91/36*n^6*l2^5*z4 + 407/54*n^6*l2^5*z3 - 11149/1296*n^6*l1*
         l2^4 - 1160/81*n^6*l1*l2^4*z5 + 61/18*n^6*l1*l2^4*z4 - 2171/
         162*n^6*l1*l2^4*z3 - 580/81*n^6*l1^2*l2^3 - 160/81*n^6*l1^2*
         l2^3*z5 - 4/27*n^6*l1^2*l2^3*z4 - 440/81*n^6*l1^2*l2^3*z3 - 5/
         12*n^6*l1^3*l2^2 - 28/27*n^6*l1^3*l2^2*z3 + 14/243*n^6*l1^4*l2
          - 2/27*n^6*l1^4*l2*z3 + 5/3888*n^6*l1^5 - 97/486*n^8*l2^5 - 5/
         27*n^8*l2^5*z5 + 2/27*n^8*l2^5*z4 - 25/81*n^8*l2^5*z3 - 1501/
         7776*n^8*l1*l2^4 - 1/27*n^8*l1*l2^4*z4 - 1/81*n^8*l1*l2^4*z3
          - 25/972*n^8*l1^2*l2^3 + 1/81*n^8*l1^2*l2^3*z3 )

       + h^5 * ( 2813859/256*l2^6 + 35721*l2^6*z7 - 7425/2*l2^6*z6 + 
         26589*l2^6*z5 - 10107/8*l2^6*z4 + 220551/16*l2^6*z3 + 495*l2^6
         *z3^2 - 3352861/128*l1*l2^5 - 87318*l1*l2^5*z7 + 11775*l1*l2^5
         *z6 - 61524*l1*l2^5*z5 + 10365/2*l1*l2^5*z4 - 285541/8*l1*l2^5
         *z3 - 2562*l1*l2^5*z3^2 + 20507257/768*l1^2*l2^4 + 91287*l1^2*
         l2^4*z7 - 30325/2*l1^2*l2^4*z6 + 63103*l1^2*l2^4*z5 - 53317/8*
         l1^2*l2^4*z4 + 1779517/48*l1^2*l2^4*z3 + 3235*l1^2*l2^4*z3^2
          - 2887199/192*l1^3*l2^3 - 53508*l1^3*l2^3*z7 + 29650/3*l1^3*
         l2^3*z6 - 327152/9*l1^3*l2^3*z5 + 12317/3*l1^3*l2^3*z4 - 82077/
         4*l1^3*l2^3*z3 - 6268/3*l1^3*l2^3*z3^2 + 34212827/6912*l1^4*
         l2^2 + 18375*l1^4*l2^2*z7 - 65575/18*l1^4*l2^2*z6 + 12403*l1^4
         *l2^2*z5 - 104213/72*l1^4*l2^2*z4 + 2845967/432*l1^4*l2^2*z3
          + 6553/9*l1^4*l2^2*z3^2 - 9307313/10368*l1^5*l2 - 3430*l1^5*
         l2*z7 + 20125/27*l1^5*l2*z6 - 63700/27*l1^5*l2*z5 + 15931/54*
         l1^5*l2*z4 - 765689/648*l1^5*l2*z3 - 3302/27*l1^5*l2*z3^2 + 
         2442313/20736*l1^6 + 637*l1^6*z7 - 23275/162*l1^6*z6 + 105259/
         243*l1^6*z5 - 12913/216*l1^6*z4 + 828439/3888*l1^6*z3 + 2765/
         81*l1^6*z3^2 + 335309/128*n^2*l2^6 + 197127/4*n^2*l2^6*z7 - 
         189225/16*n^2*l2^6*z6 + 30381*n^2*l2^6*z5 - 83259/16*n^2*l2^6*
         z4 + 213917/16*n^2*l2^6*z3 + 34359/8*n^2*l2^6*z3^2 - 311771/
         384*n^2*l1*l2^5 - 274743/4*n^2*l1*l2^5*z7 + 134425/8*n^2*l1*
         l2^5*z6 - 81519/2*n^2*l1*l2^5*z5 + 52579/8*n^2*l1*l2^5*z4 - 
         63395/4*n^2*l1*l2^5*z3 - 26327/4*n^2*l1*l2^5*z3^2 - 4467755/
         1152*n^2*l1^2*l2^4 + 235935/8*n^2*l1^2*l2^4*z7 - 132925/16*n^2
         *l1^2*l2^4*z6 + 96571/6*n^2*l1^2*l2^4*z5 - 145271/48*n^2*l1^2*
         l2^4*z4 + 620713/144*n^2*l1^2*l2^4*z3 + 27819/8*n^2*l1^2*l2^4*
         z3^2 + 7352767/1728*n^2*l1^3*l2^3 + 686*n^2*l1^3*l2^3*z7 + 
         11225/9*n^2*l1^3*l2^3*z6 + 2009/3*n^2*l1^3*l2^3*z5 + 5663/12*
         n^2*l1^3*l2^3*z4 + 203491/108*n^2*l1^3*l2^3*z3 - 5270/9*n^2*
         l1^3*l2^3*z3^2 - 5062943/3456*n^2*l1^4*l2^2 - 1715*n^2*l1^4*
         l2^2*z7 + 1975/27*n^2*l1^4*l2^2*z6 - 29741/27*n^2*l1^4*l2^2*z5
          + 1103/216*n^2*l1^4*l2^2*z4 - 34289/36*n^2*l1^4*l2^2*z3 + 
         2594/27*n^2*l1^4*l2^2*z3^2 + 1362109/3456*n^2*l1^5*l2 + 1862*
         n^2*l1^5*l2*z7 - 28925/81*n^2*l1^5*l2*z6 + 94598/81*n^2*l1^5*
         l2*z5 - 38707/324*n^2*l1^5*l2*z4 + 1038571/1944*n^2*l1^5*l2*z3
          + 6958/81*n^2*l1^5*l2*z3^2 + 2533513/31104*n^2*l1^6 + 7889/27
         *n^2*l1^6*z7 - 6125/81*n^2*l1^6*z6 + 52969/243*n^2*l1^6*z5 - 
         2315/72*n^2*l1^6*z4 + 35065/324*n^2*l1^6*z3 + 182/27*n^2*l1^6*
         z3^2 - 795589/1152*n^4*l2^6 - 126273/32*n^4*l2^6*z7 + 326525/
         144*n^4*l2^6*z6 - 264269/48*n^4*l2^6*z5 + 63443/48*n^4*l2^6*z4
          - 119731/48*n^4*l2^6*z3 + 15139/72*n^4*l2^6*z3^2 + 1309001/
         1152*n^4*l1*l2^5 + 21119/2*n^4*l1*l2^5*z7 - 94000/27*n^4*l1*
         l2^5*z6 + 8247*n^4*l1*l2^5*z5 - 15259/9*n^4*l1*l2^5*z4 + 
         303557/72*n^4*l1*l2^5*z3 + 13790/27*n^4*l1*l2^5*z3^2 + 218897/
         3456*n^4*l1^2*l2^4 - 34055/6*n^4*l1^2*l2^4*z7 + 2219825/1296*
         n^4*l1^2*l2^4*z6 - 380141/108*n^4*l1^2*l2^4*z5 + 309449/432*
         n^4*l1^2*l2^4*z4 - 205973/144*n^4*l1^2*l2^4*z3 - 281543/648*
         n^4*l1^2*l2^4*z3^2 - 2158861/5184*n^4*l1^3*l2^3 + 16562/9*n^4*
         l1^3*l2^3*z7 - 45650/81*n^4*l1^3*l2^3*z6 + 73679/81*n^4*l1^3*
         l2^3*z5 - 19685/108*n^4*l1^3*l2^3*z4 + 3475/18*n^4*l1^3*l2^3*
         z3 + 15196/81*n^4*l1^3*l2^3*z3^2 + 308527/576*n^4*l1^4*l2^2 + 
         1470*n^4*l1^4*l2^2*z7 - 24550/81*n^4*l1^4*l2^2*z6 + 8677/9*n^4
         *l1^4*l2^2*z5 - 13817/108*n^4*l1^4*l2^2*z4 + 99905/162*n^4*
         l1^4*l2^2*z3 + 152/9*n^4*l1^4*l2^2*z3^2 + 12357587/93312*n^4*
         l1^5*l2 + 2548/9*n^4*l1^5*l2*z7 - 7100/81*n^4*l1^5*l2*z6 + 
         20062/81*n^4*l1^5*l2*z5 - 7583/162*n^4*l1^5*l2*z4 + 316145/
         1944*n^4*l1^5*l2*z3 - 128/81*n^4*l1^5*l2*z3^2 + 96355/7776*n^4
         *l1^6 + 686/27*n^4*l1^6*z7 - 1625/162*n^4*l1^6*z6 + 6551/243*
         n^4*l1^6*z5 - 1199/216*n^4*l1^6*z4 + 31921/1944*n^4*l1^6*z3 - 
         41/81*n^4*l1^6*z3^2 + 217057/10368*n^6*l2^6 - 4655/288*n^6*
         l2^6*z7 - 61325/432*n^6*l2^6*z6 + 63593/216*n^6*l2^6*z5 - 
         38059/288*n^6*l2^6*z4 + 203959/1296*n^6*l2^6*z3 - 3955/72*n^6*
         l2^6*z3^2 - 326183/3456*n^6*l1*l2^5 - 5635/12*n^6*l1*l2^5*z7
          + 89675/432*n^6*l1*l2^5*z6 - 162683/324*n^6*l1*l2^5*z5 + 3175/
         24*n^6*l1*l2^5*z4 - 33595/108*n^6*l1*l2^5*z3 + 275/216*n^6*l1*
         l2^5*z3^2 + 2954525/31104*n^6*l1^2*l2^4 + 5390/9*n^6*l1^2*l2^4
         *z7 - 210625/972*n^6*l1^2*l2^4*z6 + 41269/81*n^6*l1^2*l2^4*z5
          - 229823/2592*n^6*l1^2*l2^4*z4 + 514025/2592*n^6*l1^2*l2^4*z3
          + 7429/486*n^6*l1^2*l2^4*z3^2 + 2289563/15552*n^6*l1^3*l2^3
          + 4508/27*n^6*l1^3*l2^3*z7 - 16250/243*n^6*l1^3*l2^3*z6 + 
         68246/243*n^6*l1^3*l2^3*z5 - 6707/162*n^6*l1^3*l2^3*z4 + 11335/
         81*n^6*l1^3*l2^3*z3 - 3620/243*n^6*l1^3*l2^3*z3^2 + 2449361/
         93312*n^6*l1^4*l2^2 + 245/18*n^6*l1^4*l2^2*z7 - 125/6*n^6*l1^4
         *l2^2*z6 + 499/6*n^6*l1^4*l2^2*z5 - 9977/648*n^6*l1^4*l2^2*z4
          + 7462/243*n^6*l1^4*l2^2*z3 - 347/81*n^6*l1^4*l2^2*z3^2 + 
         234353/93312*n^6*l1^5*l2 - 100/27*n^6*l1^5*l2*z6 + 1204/81*n^6
         *l1^5*l2*z5 - 37/12*n^6*l1^5*l2*z4 + 2771/648*n^6*l1^5*l2*z3
          - 8/9*n^6*l1^5*l2*z3^2 + 6263/31104*n^6*l1^6 - 25/81*n^6*l1^6
         *z6 + 305/243*n^6*l1^6*z5 - 7/24*n^6*l1^6*z4 + 107/324*n^6*
         l1^6*z3 - 2/27*n^6*l1^6*z3^2 + 62099/20736*n^8*l2^6 + 1519/216
         *n^8*l2^6*z7 + 175/81*n^8*l2^6*z6 - 443/648*n^8*l2^6*z5 + 455/
         96*n^8*l2^6*z4 - 19489/7776*n^8*l2^6*z3 + 17/12*n^8*l2^6*z3^2
          + 496567/46656*n^8*l1*l2^5 + 343/12*n^8*l1*l2^5*z7 - 44875/
         3888*n^8*l1*l2^5*z6 + 8843/243*n^8*l1*l2^5*z5 - 11747/1296*n^8
         *l1*l2^5*z4 + 83669/3888*n^8*l1*l2^5*z3 - 1787/1944*n^8*l1*
         l2^5*z3^2 + 1315703/186624*n^8*l1^2*l2^4 + 49/18*n^8*l1^2*l2^4
         *z7 + 25/54*n^8*l1^2*l2^4*z6 + 785/81*n^8*l1^2*l2^4*z5 - 6671/
         2592*n^8*l1^2*l2^4*z4 + 24707/2592*n^8*l1^2*l2^4*z3 - 19/27*
         n^8*l1^2*l2^4*z3^2 + 7171/11664*n^8*l1^3*l2^3 + 38/27*n^8*l1^3
         *l2^3*z5 - 49/54*n^8*l1^3*l2^3*z4 + 145/81*n^8*l1^3*l2^3*z3 + 
         1841/62208*n^8*l1^4*l2^2 + 5/54*n^8*l1^4*l2^2*z5 - 43/216*n^8*
         l1^4*l2^2*z4 + 677/3888*n^8*l1^4*l2^2*z3 + 161/15552*n^8*l1^5*
         l2 - 1/54*n^8*l1^5*l2*z4 - 17/972*n^8*l1^5*l2*z3 + 13/62208*
         n^8*l1^6 - 1/432*n^8*l1^6*z3 + 2479/46656*n^10*l2^6 + 245/864*
         n^10*l2^6*z7 - 125/1296*n^10*l2^6*z6 + 197/648*n^10*l2^6*z5 - 
         187/1296*n^10*l2^6*z4 + 989/3888*n^10*l2^6*z3 - 7/648*n^10*
         l2^6*z3^2 + 20/243*n^10*l1*l2^5 + 25/486*n^10*l1*l2^5*z6 - 1/
         243*n^10*l1*l2^5*z5 + 11/324*n^10*l1*l2^5*z4 + 49/972*n^10*l1*
         l2^5*z3 - 1/243*n^10*l1*l2^5*z3^2 + 37/1944*n^10*l1^2*l2^4 - 2/
         243*n^10*l1^2*l2^4*z5 + 11/1296*n^10*l1^2*l2^4*z4 - 37/3888*
         n^10*l1^2*l2^4*z3 )

       + h^6 * ( 85718529/640*l2^7 + 3333112/3*l2^7*z9 - 13031577/25*
         l2^7*z8 + 3150576/25*l2^7*z3z5 + 16240197/20*l2^7*z7 - 135189*
         l2^7*z6 + 1770885/4*l2^7*z5 - 730989/20*l2^7*z4 + 9912183/40*
         l2^7*z3 + 267624*l2^7*z3*z5 + 36396/5*l2^7*z3*z4 + 707193/5*
         l2^7*z3^2 + 53952*l2^7*z3^3 - 93082769/256*l1*l2^6 - 27333856/
         9*l1*l2^6*z9 + 38551977/25*l1*l2^6*z8 - 9112176/25*l1*l2^6*
         z3z5 - 21502091/10*l1*l2^6*z7 + 750215/2*l1*l2^6*z6 - 11696839/
         10*l1*l2^6*z5 + 10362999/80*l1*l2^6*z4 - 11227415/16*l1*l2^6*
         z3 - 808368*l1*l2^6*z3*z5 - 7254/5*l1*l2^6*z3*z4 - 2043574/5*
         l1*l2^6*z3^2 - 150272*l1*l2^6*z3^3 + 415100149/960*l1^2*l2^5
          + 32638792/9*l1^2*l2^5*z9 - 48896847/25*l1^2*l2^5*z8 + 
         11285136/25*l1^2*l2^5*z3z5 + 10125879/4*l1^2*l2^5*z7 - 474790*
         l1^2*l2^5*z6 + 27412577/20*l1^2*l2^5*z5 - 6954993/40*l1^2*l2^5
         *z4 + 16868929/20*l1^2*l2^5*z3 + 1033176*l1^2*l2^5*z3*z5 - 
         60336/5*l1^2*l2^5*z3*z4 + 491381*l1^2*l2^5*z3^2 + 181184*l1^2*
         l2^5*z3^3 - 3368361163/11520*l1^3*l2^4 - 199816064/81*l1^3*
         l2^4*z9 + 34960351/25*l1^3*l2^4*z8 - 7868688/25*l1^3*l2^4*z3z5
          - 77625494/45*l1^3*l2^4*z7 + 691277/2*l1^3*l2^4*z6 - 27547921/
         30*l1^3*l2^4*z5 + 29581699/240*l1^3*l2^4*z4 - 80837641/144*
         l1^3*l2^4*z3 - 733312*l1^3*l2^4*z3*z5 + 72422/5*l1^3*l2^4*z3*
         z4 - 4904414/15*l1^3*l2^4*z3^2 - 1114624/9*l1^3*l2^4*z3^3 + 
         422560871/3456*l1^4*l2^3 + 255141896/243*l1^4*l2^3*z9 - 615951
         *l1^4*l2^3*z8 + 136080*l1^4*l2^3*z3z5 + 79615597/108*l1^4*l2^3
         *z7 - 4173185/27*l1^4*l2^3*z6 + 41352533/108*l1^4*l2^3*z5 - 
         467152/9*l1^4*l2^3*z4 + 49067057/216*l1^4*l2^3*z3 + 2902936/9*
         l1^4*l2^3*z3*z5 - 23608/3*l1^4*l2^3*z3*z4 + 3607525/27*l1^4*
         l2^3*z3^2 + 1425856/27*l1^4*l2^3*z3^3 - 3298025323/103680*l1^5
         *l2^2 - 68560192/243*l1^5*l2^2*z9 + 12776671/75*l1^5*l2^2*z8
          - 925616/25*l1^5*l2^2*z3z5 - 6004741/30*l1^5*l2^2*z7 + 
         2364343/54*l1^5*l2^2*z6 - 5495615/54*l1^5*l2^2*z5 + 9954737/
         720*l1^5*l2^2*z4 - 123866959/2160*l1^5*l2^2*z3 - 799984/9*l1^5
         *l2^2*z3*z5 + 35902/15*l1^5*l2^2*z3*z4 - 4594574/135*l1^5*l2^2
         *z3^2 - 382976/27*l1^5*l2^2*z3^3 + 92695591/19440*l1^6*l2 + 
         96289192/2187*l1^6*l2*z9 - 18740471/675*l1^6*l2*z8 + 1322416/
         225*l1^6*l2*z3z5 + 156976351/4860*l1^6*l2*z7 - 609938/81*l1^6*
         l2*z6 + 8790233/540*l1^6*l2*z5 - 7420309/3240*l1^6*l2*z4 + 
         2079659/243*l1^6*l2*z3 + 377848/27*l1^6*l2*z3*z5 - 3668/9*l1^6
         *l2*z3*z4 + 673921/135*l1^6*l2*z3^2 + 536768/243*l1^6*l2*z3^3
          - 446062741/933120*l1^7 - 43063264/6561*l1^7*z9 + 2854237/675
         *l1^7*z8 - 199952/225*l1^7*z3z5 - 17504389/3645*l1^7*z7 + 
         1675583/1458*l1^7*z6 - 16875301/7290*l1^7*z5 + 6875533/19440*
         l1^7*z4 - 13290743/11664*l1^7*z3 - 557984/243*l1^7*z3*z5 + 
         7742/81*l1^7*z3*z4 - 2876374/3645*l1^7*z3^2 - 242432/729*l1^7*
         z3^3 + 15096749/480*n^2*l2^7 + 14633293/9*n^2*l2^7*z9 - 
         86548131/80*n^2*l2^7*z8 + 1176093/5*n^2*l2^7*z3z5 + 86308107/
         80*n^2*l2^7*z7 - 4414727/16*n^2*l2^7*z6 + 4704887/10*n^2*l2^7*
         z5 - 6643311/80*n^2*l2^7*z4 + 15613429/80*n^2*l2^7*z3 + 701766
         *n^2*l2^7*z3*z5 - 1551681/40*n^2*l2^7*z3*z4 + 828331/4*n^2*
         l2^7*z3^2 + 85208*n^2*l2^7*z3^3 - 161426741/11520*n^2*l1*l2^6
          - 25708775/9*n^2*l1*l2^6*z9 + 775026207/400*n^2*l1*l2^6*z8 - 
         10383201/25*n^2*l1*l2^6*z3z5 - 227343833/120*n^2*l1*l2^6*z7 + 
         23059531/48*n^2*l1*l2^6*z6 - 94999837/120*n^2*l1*l2^6*z5 + 
         5362371/40*n^2*l1*l2^6*z4 - 10973831/40*n^2*l1*l2^6*z3 - 
         1262688*n^2*l1*l2^6*z3*z5 + 608145/8*n^2*l1*l2^6*z3*z4 - 
         5267236/15*n^2*l1*l2^6*z3^2 - 149512*n^2*l1*l2^6*z3^3 - 
         101157817/1728*n^2*l1^2*l2^5 + 50063051/27*n^2*l1^2*l2^5*z9 - 
         526625403/400*n^2*l1^2*l2^5*z8 + 6955029/25*n^2*l1^2*l2^5*z3z5
          + 872428823/720*n^2*l1^2*l2^5*z7 - 45792749/144*n^2*l1^2*l2^5
         *z6 + 81928687/180*n^2*l1^2*l2^5*z5 - 6273323/80*n^2*l1^2*l2^5
         *z4 + 23739257/240*n^2*l1^2*l2^5*z3 + 891858*n^2*l1^2*l2^5*z3*
         z5 - 2337503/40*n^2*l1^2*l2^5*z3*z4 + 38840099/180*n^2*l1^2*
         l2^5*z3^2 + 293416/3*n^2*l1^2*l2^5*z3^3 + 8340703583/103680*
         n^2*l1^3*l2^4 - 100463513/243*n^2*l1^3*l2^4*z9 + 429532609/
         1200*n^2*l1^3*l2^4*z8 - 1761029/25*n^2*l1^3*l2^4*z3z5 - 
         7403252/27*n^2*l1^3*l2^4*z7 + 4440025/48*n^2*l1^3*l2^4*z6 - 
         66775181/1080*n^2*l1^3*l2^4*z5 + 203455/12*n^2*l1^3*l2^4*z4 + 
         23450827/540*n^2*l1^3*l2^4*z3 - 795392/3*n^2*l1^3*l2^4*z3*z5
          + 2650969/120*n^2*l1^3*l2^4*z3*z4 - 39627*n^2*l1^3*l2^4*z3^2
          - 609592/27*n^2*l1^3*l2^4*z3^3 - 43398965/972*n^2*l1^4*l2^3
          - 782384/9*n^2*l1^4*l2^3*z9 + 861983/75*n^2*l1^4*l2^3*z8 - 
         165968/25*n^2*l1^4*l2^3*z3z5 - 17226206/405*n^2*l1^4*l2^3*z7
          - 225125/54*n^2*l1^4*l2^3*z6 - 6772561/162*n^2*l1^4*l2^3*z5
          + 2060941/1080*n^2*l1^4*l2^3*z4 - 24950701/540*n^2*l1^4*l2^3*
         z3 + 38192/9*n^2*l1^4*l2^3*z3*z5 - 37961/9*n^2*l1^4*l2^3*z3*z4
          - 1196123/90*n^2*l1^4*l2^3*z3^2 - 3968*n^2*l1^4*l2^3*z3^3 + 
         9986884697/933120*n^2*l1^5*l2^2 + 28560032/729*n^2*l1^5*l2^2*
         z9 - 248332/15*n^2*l1^5*l2^2*z8 + 21952/5*n^2*l1^5*l2^2*z3z5
          + 26855707/1215*n^2*l1^5*l2^2*z7 - 205327/81*n^2*l1^5*l2^2*z6
          + 17766848/1215*n^2*l1^5*l2^2*z5 - 1424243/1296*n^2*l1^5*l2^2
         *z4 + 5279075/432*n^2*l1^5*l2^2*z3 + 188032/27*n^2*l1^5*l2^2*
         z3*z5 + 82214/135*n^2*l1^5*l2^2*z3*z4 + 642094/135*n^2*l1^5*
         l2^2*z3^2 + 153856/81*n^2*l1^5*l2^2*z3^3 - 387939419/233280*
         n^2*l1^6*l2 - 138205976/6561*n^2*l1^6*l2*z9 + 50134493/4050*
         n^2*l1^6*l2*z8 - 1918664/675*n^2*l1^6*l2*z3z5 - 48893348/3645*
         n^2*l1^6*l2*z7 + 437843/162*n^2*l1^6*l2*z6 - 2623064/405*n^2*
         l1^6*l2*z5 + 3376279/4860*n^2*l1^6*l2*z4 - 22979041/7290*n^2*
         l1^6*l2*z3 - 68320/9*n^2*l1^6*l2*z3*z5 + 31036/135*n^2*l1^6*l2
         *z3*z4 - 571144/243*n^2*l1^6*l2*z3^2 - 779584/729*n^2*l1^6*l2*
         z3^3 - 24650069/62208*n^2*l1^7 - 7582528/2187*n^2*l1^7*z9 + 
         538826/225*n^2*l1^7*z8 - 319264/675*n^2*l1^7*z3z5 - 1147573/
         405*n^2*l1^7*z7 + 541721/729*n^2*l1^7*z6 - 3510811/2430*n^2*
         l1^7*z5 + 4488559/19440*n^2*l1^7*z4 - 1566437/2160*n^2*l1^7*z3
          - 251392/243*n^2*l1^7*z3*z5 + 13174/405*n^2*l1^7*z3*z4 - 
         1352468/3645*n^2*l1^7*z3^2 - 41984/243*n^2*l1^7*z3^3 - 
         13428907/1440*n^4*l2^7 - 12043261/162*n^4*l2^7*z9 + 92620521/
         800*n^4*l2^7*z8 - 635103/50*n^4*l2^7*z3z5 - 66997711/360*n^4*
         l2^7*z7 + 10133063/144*n^4*l2^7*z6 - 34313777/360*n^4*l2^7*z5
          + 697217/30*n^4*l2^7*z4 - 629139/16*n^4*l2^7*z3 + 9159/2*n^4*
         l2^7*z3*z5 + 170009/120*n^4*l2^7*z3*z4 - 1482413/180*n^4*l2^7*
         z3^2 - 29740/9*n^4*l2^7*z3^3 + 632494259/34560*n^4*l1*l2^6 + 
         20452045/54*n^4*l1*l2^6*z9 - 270023709/800*n^4*l1*l2^6*z8 + 
         2870787/50*n^4*l1*l2^6*z3z5 + 37025903/90*n^4*l1*l2^6*z7 - 
         7134365/54*n^4*l1*l2^6*z6 + 24186271/120*n^4*l1*l2^6*z5 - 
         30568943/720*n^4*l1*l2^6*z4 + 2584217/30*n^4*l1*l2^6*z3 + 
         220301/2*n^4*l1*l2^6*z3*z5 - 529579/60*n^4*l1*l2^6*z3*z4 + 
         6709621/135*n^4*l1*l2^6*z3^2 + 57436/3*n^4*l1*l2^6*z3^3 - 
         36230483/6480*n^4*l1^2*l2^5 - 94570880/243*n^4*l1^2*l2^5*z9 + 
         356629097/1200*n^4*l1^2*l2^5*z8 - 1472357/25*n^4*l1^2*l2^5*
         z3z5 - 648990857/2160*n^4*l1^2*l2^5*z7 + 114990329/1296*n^4*
         l1^2*l2^5*z6 - 75234653/540*n^4*l1^2*l2^5*z5 + 58260787/2160*
         n^4*l1^2*l2^5*z4 - 39586591/720*n^4*l1^2*l2^5*z3 - 462128/3*
         n^4*l1^2*l2^5*z3*z5 + 3274427/360*n^4*l1^2*l2^5*z3*z4 - 
         75593387/1620*n^4*l1^2*l2^5*z3^2 - 544000/27*n^4*l1^2*l2^5*
         z3^3 - 141600523/12960*n^4*l1^3*l2^4 + 245245207/2187*n^4*l1^3
         *l2^4*z9 - 107475403/1200*n^4*l1^3*l2^4*z8 + 1322629/75*n^4*
         l1^3*l2^4*z3z5 + 1486831117/19440*n^4*l1^3*l2^4*z7 - 5210087/
         216*n^4*l1^3*l2^4*z6 + 266197781/9720*n^4*l1^3*l2^4*z5 - 
         6545153/1080*n^4*l1^3*l2^4*z4 + 16539583/9720*n^4*l1^3*l2^4*z3
          + 4516292/81*n^4*l1^3*l2^4*z3*z5 - 2922293/810*n^4*l1^3*l2^4*
         z3*z4 + 5808011/540*n^4*l1^3*l2^4*z3^2 + 1426568/243*n^4*l1^3*
         l2^4*z3^3 + 1621962541/233280*n^4*l1^4*l2^3 - 34916452/2187*
         n^4*l1^4*l2^3*z9 + 21620347/1350*n^4*l1^4*l2^3*z8 - 744856/225
         *n^4*l1^4*l2^3*z3z5 - 85678183/9720*n^4*l1^4*l2^3*z7 + 1877971/
         486*n^4*l1^4*l2^3*z6 - 408563/972*n^4*l1^4*l2^3*z5 + 91177/324
         *n^4*l1^4*l2^3*z4 + 47484949/9720*n^4*l1^4*l2^3*z3 - 1109636/
         81*n^4*l1^4*l2^3*z3*z5 + 50476/45*n^4*l1^4*l2^3*z3*z4 - 
         1110059/1215*n^4*l1^4*l2^3*z3^2 - 222176/243*n^4*l1^4*l2^3*
         z3^3 - 9209904529/2799360*n^4*l1^5*l2^2 - 18743356/729*n^4*
         l1^5*l2^2*z9 + 1173739/75*n^4*l1^5*l2^2*z8 - 258832/75*n^4*
         l1^5*l2^2*z3z5 - 485226097/29160*n^4*l1^5*l2^2*z7 + 2762956/
         729*n^4*l1^5*l2^2*z6 - 282611/30*n^4*l1^5*l2^2*z5 + 12330893/
         9720*n^4*l1^5*l2^2*z4 - 78157717/14580*n^4*l1^5*l2^2*z3 - 
         198860/27*n^4*l1^5*l2^2*z3*z5 + 56473/405*n^4*l1^5*l2^2*z3*z4
          - 10894171/3645*n^4*l1^5*l2^2*z3^2 - 104480/81*n^4*l1^5*l2^2*
         z3^3 - 24205769/25920*n^4*l1^6*l2 - 35025904/6561*n^4*l1^6*l2*
         z9 + 1028759/270*n^4*l1^6*l2*z8 - 94216/135*n^4*l1^6*l2*z3z5
          - 13823783/2916*n^4*l1^6*l2*z7 + 958040/729*n^4*l1^6*l2*z6 - 
         6354527/2430*n^4*l1^6*l2*z5 + 2309227/4860*n^4*l1^6*l2*z4 - 
         2234669/1458*n^4*l1^6*l2*z3 - 286888/243*n^4*l1^6*l2*z3*z5 + 
         2788/81*n^4*l1^6*l2*z3*z4 - 466153/729*n^4*l1^6*l2*z3^2 - 
         190592/729*n^4*l1^6*l2*z3^3 - 39302783/466560*n^4*l1^7 - 
         2955712/6561*n^4*l1^7*z9 + 733837/2025*n^4*l1^7*z8 - 39952/675
         *n^4*l1^7*z3z5 - 120281/243*n^4*l1^7*z7 + 12257/81*n^4*l1^7*z6
          - 627871/2430*n^4*l1^7*z5 + 512047/9720*n^4*l1^7*z4 - 4316729/
         29160*n^4*l1^7*z3 - 21088/243*n^4*l1^7*z3*z5 + 518/405*n^4*
         l1^7*z3*z4 - 61754/1215*n^4*l1^7*z3^2 - 15872/729*n^4*l1^7*
         z3^3 + 3009233/25920*n^6*l2^7 - 6661525/486*n^6*l2^7*z9 + 
         980993/600*n^6*l2^7*z8 - 45566/25*n^6*l2^7*z3z5 + 27869213/
         4320*n^6*l2^7*z7 - 5806301/864*n^6*l2^7*z6 + 3641983/540*n^6*
         l2^7*z5 - 3686543/1440*n^6*l2^7*z4 + 5467189/4320*n^6*l2^7*z3
          - 171125/18*n^6*l2^7*z3*z5 + 170689/240*n^6*l2^7*z3*z4 - 
         3897547/1080*n^6*l2^7*z3^2 - 22444/27*n^6*l2^7*z3^3 - 
         604396517/311040*n^6*l1*l2^6 - 32740568/2187*n^6*l1*l2^6*z9 + 
         449547787/21600*n^6*l1*l2^6*z8 - 1085447/450*n^6*l1*l2^6*z3z5
          - 1281142471/38880*n^6*l1*l2^6*z7 + 918007/72*n^6*l1*l2^6*z6
          - 17516561/1080*n^6*l1*l2^6*z5 + 29239/6*n^6*l1*l2^6*z4 - 
         174086819/19440*n^6*l1*l2^6*z3 + 38522/81*n^6*l1*l2^6*z3*z5 + 
         24743/540*n^6*l1*l2^6*z3*z4 - 297751/135*n^6*l1*l2^6*z3^2 - 
         172144/243*n^6*l1*l2^6*z3^3 + 61354267/46656*n^6*l1^2*l2^5 + 
         37193621/1458*n^6*l1^2*l2^5*z9 - 79268093/3600*n^6*l1^2*l2^5*
         z8 + 288733/75*n^6*l1^2*l2^5*z3z5 + 2734025/108*n^6*l1^2*l2^5*
         z7 - 63368329/7776*n^6*l1^2*l2^5*z6 + 240180107/19440*n^6*l1^2
         *l2^5*z5 - 3791723/1440*n^6*l1^2*l2^5*z4 + 215851901/38880*n^6
         *l1^2*l2^5*z3 + 215326/27*n^6*l1^2*l2^5*z3*z5 - 2770141/6480*
         n^6*l1^2*l2^5*z3*z4 + 5780663/1944*n^6*l1^2*l2^5*z3^2 + 104204/
         81*n^6*l1^2*l2^5*z3^3 + 2094559/46656*n^6*l1^3*l2^4 - 
         106202390/6561*n^6*l1^3*l2^4*z9 + 65773397/5400*n^6*l1^3*l2^4*
         z8 - 56946/25*n^6*l1^3*l2^4*z3z5 - 693712037/58320*n^6*l1^3*
         l2^4*z7 + 484337/144*n^6*l1^3*l2^4*z6 - 147438763/29160*n^6*
         l1^3*l2^4*z5 + 337796/405*n^6*l1^3*l2^4*z4 - 81410293/58320*
         n^6*l1^3*l2^4*z3 - 1424476/243*n^6*l1^3*l2^4*z3*z5 + 3354169/
         9720*n^6*l1^3*l2^4*z3*z4 - 2552801/1620*n^6*l1^3*l2^4*z3^2 - 
         590800/729*n^6*l1^3*l2^4*z3^3 - 260315179/139968*n^6*l1^4*l2^3
          - 15647056/2187*n^6*l1^4*l2^3*z9 + 41205631/8100*n^6*l1^4*
         l2^3*z8 - 530444/675*n^6*l1^4*l2^3*z3z5 - 80808703/9720*n^6*
         l1^4*l2^3*z7 + 6053317/2916*n^6*l1^4*l2^3*z6 - 4067837/972*n^6
         *l1^4*l2^3*z5 + 7348999/9720*n^6*l1^4*l2^3*z4 - 1303243/486*
         n^6*l1^4*l2^3*z3 - 6212/9*n^6*l1^4*l2^3*z3*z5 - 1805/81*n^6*
         l1^4*l2^3*z3*z4 - 3317512/3645*n^6*l1^4*l2^3*z3^2 - 80768/243*
         n^6*l1^4*l2^3*z3^3 - 81354035/186624*n^6*l1^5*l2^2 - 2592604/
         2187*n^6*l1^5*l2^2*z9 + 3309989/2700*n^6*l1^5*l2^2*z8 - 8812/
         75*n^6*l1^5*l2^2*z3z5 - 1915451/729*n^6*l1^5*l2^2*z7 + 82019/
         108*n^6*l1^5*l2^2*z6 - 8346253/7290*n^6*l1^5*l2^2*z5 + 2655641/
         9720*n^6*l1^5*l2^2*z4 - 7277611/9720*n^6*l1^5*l2^2*z3 + 2192/
         81*n^6*l1^5*l2^2*z3*z5 - 3484/405*n^6*l1^5*l2^2*z3*z4 - 7847/
         54*n^6*l1^5*l2^2*z3^2 - 12320/243*n^6*l1^5*l2^2*z3^3 - 
         12067559/233280*n^6*l1^6*l2 - 814912/6561*n^6*l1^6*l2*z9 + 
         373403/2025*n^6*l1^6*l2*z8 - 2896/225*n^6*l1^6*l2*z3z5 - 
         649679/1458*n^6*l1^6*l2*z7 + 70613/486*n^6*l1^6*l2*z6 - 456491/
         2430*n^6*l1^6*l2*z5 + 6956/135*n^6*l1^6*l2*z4 - 828317/7290*
         n^6*l1^6*l2*z3 + 1168/81*n^6*l1^6*l2*z3*z5 - 1516/405*n^6*l1^6
         *l2*z3*z4 - 12478/1215*n^6*l1^6*l2*z3^2 - 3584/729*n^6*l1^6*l2
         *z3^3 - 1658089/466560*n^6*l1^7 - 58208/6561*n^6*l1^7*z9 + 
         28882/2025*n^6*l1^7*z8 - 224/225*n^6*l1^7*z3z5 - 8329/243*n^6*
         l1^7*z7 + 8953/729*n^6*l1^7*z6 - 22607/1458*n^6*l1^7*z5 + 8417/
         1944*n^6*l1^7*z4 - 48929/5832*n^6*l1^7*z3 + 256/243*n^6*l1^7*
         z3*z5 - 166/405*n^6*l1^7*z3*z4 - 248/729*n^6*l1^7*z3^2 - 256/
         729*n^6*l1^7*z3^3 + 281027/3456*n^8*l2^7 + 9973367/8748*n^8*
         l2^7*z9 - 21168629/43200*n^8*l2^7*z8 + 154649/900*n^8*l2^7*
         z3z5 + 437773/2430*n^8*l2^7*z7 + 59965/216*n^8*l2^7*z6 - 
         3364367/19440*n^8*l2^7*z5 + 1996573/12960*n^8*l2^7*z4 + 
         2036221/19440*n^8*l2^7*z3 + 63305/108*n^8*l2^7*z3*z5 - 7201/
         120*n^8*l2^7*z3*z4 + 136016/405*n^8*l2^7*z3^2 + 16594/243*n^8*
         l2^7*z3^3 + 57864401/933120*n^8*l1*l2^6 + 186061/6561*n^8*l1*
         l2^6*z9 - 26843471/64800*n^8*l1*l2^6*z8 + 5251/1350*n^8*l1*
         l2^6*z3z5 + 125941529/116640*n^8*l1*l2^6*z7 - 38791/81*n^8*l1*
         l2^6*z6 + 4686613/9720*n^8*l1*l2^6*z5 - 1570289/6480*n^8*l1*
         l2^6*z4 + 4795883/11664*n^8*l1*l2^6*z3 - 135473/486*n^8*l1*
         l2^6*z3*z5 + 76681/3240*n^8*l1*l2^6*z3*z4 + 94129/3240*n^8*l1*
         l2^6*z3^2 - 904/729*n^8*l1*l2^6*z3^3 - 64077263/279936*n^8*
         l1^2*l2^5 - 8172359/4374*n^8*l1^2*l2^5*z9 + 3503309/2160*n^8*
         l1^2*l2^5*z8 - 3823/15*n^8*l1^2*l2^5*z3z5 - 89491657/38880*n^8
         *l1^2*l2^5*z7 + 9343565/11664*n^8*l1^2*l2^5*z6 - 68844091/
         58320*n^8*l1^2*l2^5*z5 + 2083579/9720*n^8*l1^2*l2^5*z4 - 
         641336/1215*n^8*l1^2*l2^5*z3 - 34112/81*n^8*l1^2*l2^5*z3*z5 + 
         43/1620*n^8*l1^2*l2^5*z3*z4 - 1017539/5832*n^8*l1^2*l2^5*z3^2
          - 21956/243*n^8*l1^2*l2^5*z3^3 - 17734375/93312*n^8*l1^3*l2^4
          - 805456/2187*n^8*l1^3*l2^4*z9 + 42517/135*n^8*l1^3*l2^4*z8
          - 5056/135*n^8*l1^3*l2^4*z3z5 - 5350789/5832*n^8*l1^3*l2^4*z7
          + 741391/1944*n^8*l1^3*l2^4*z6 - 18437357/29160*n^8*l1^3*l2^4
         *z5 + 115669/972*n^8*l1^3*l2^4*z4 - 2011903/5832*n^8*l1^3*l2^4
         *z3 + 9392/243*n^8*l1^3*l2^4*z3*z5 - 124691/4860*n^8*l1^3*l2^4
         *z3*z4 - 14027/486*n^8*l1^3*l2^4*z3^2 - 3968/243*n^8*l1^3*l2^4
         *z3^3 - 22491241/1399680*n^8*l1^4*l2^3 - 145520/6561*n^8*l1^4*
         l2^3*z9 + 101087/2025*n^8*l1^4*l2^3*z8 - 784/225*n^8*l1^4*l2^3
         *z3z5 - 3067171/14580*n^8*l1^4*l2^3*z7 + 47651/324*n^8*l1^4*
         l2^3*z6 - 3109723/14580*n^8*l1^4*l2^3*z5 + 189793/4860*n^8*
         l1^4*l2^3*z4 - 239008/3645*n^8*l1^4*l2^3*z3 + 536/243*n^8*l1^4
         *l2^3*z3*z5 - 3394/405*n^8*l1^4*l2^3*z3*z4 + 12503/810*n^8*
         l1^4*l2^3*z3^2 - 640/729*n^8*l1^4*l2^3*z3^3 + 223087/155520*
         n^8*l1^5*l2^2 + 2063/540*n^8*l1^5*l2^2*z8 - 4/15*n^8*l1^5*l2^2
         *z3z5 - 732859/29160*n^8*l1^5*l2^2*z7 + 26998/729*n^8*l1^5*
         l2^2*z6 - 406927/7290*n^8*l1^5*l2^2*z5 + 163531/19440*n^8*l1^5
         *l2^2*z4 - 254539/58320*n^8*l1^5*l2^2*z3 - 28/81*n^8*l1^5*l2^2
         *z3*z5 - 1001/405*n^8*l1^5*l2^2*z3*z4 + 5224/729*n^8*l1^5*l2^2
         *z3^2 + 5975/15552*n^8*l1^6*l2 - 1232/729*n^8*l1^6*l2*z7 + 
         4135/729*n^8*l1^6*l2*z6 - 43463/4860*n^8*l1^6*l2*z5 + 1997/
         1944*n^8*l1^6*l2*z4 + 2731/7290*n^8*l1^6*l2*z3 - 56/135*n^8*
         l1^6*l2*z3*z4 + 5024/3645*n^8*l1^6*l2*z3^2 + 22499/933120*n^8*
         l1^7 - 88/729*n^8*l1^7*z7 + 595/1458*n^8*l1^7*z6 - 29/45*n^8*
         l1^7*z5 + 407/6480*n^8*l1^7*z4 + 187/3888*n^8*l1^7*z3 - 4/135*
         n^8*l1^7*z3*z4 + 376/3645*n^8*l1^7*z3^2 - 7034537/933120*n^10*
         l2^7 - 84632/2187*n^10*l2^7*z9 + 233107/10800*n^10*l2^7*z8 - 
         4151/675*n^10*l2^7*z3z5 - 786323/38880*n^10*l2^7*z7 + 407/324*
         n^10*l2^7*z6 - 910561/116640*n^10*l2^7*z5 - 131987/38880*n^10*
         l2^7*z4 - 603973/58320*n^10*l2^7*z3 - 7265/486*n^10*l2^7*z3*z5
          + 6361/6480*n^10*l2^7*z3*z4 - 39779/3888*n^10*l2^7*z3^2 - 544/
         243*n^10*l2^7*z3^3 - 33893987/2799360*n^10*l1*l2^6 - 627217/
         13122*n^10*l1*l2^6*z9 + 5516077/129600*n^10*l1*l2^6*z8 - 15337/
         2700*n^10*l1*l2^6*z3z5 - 316057/3645*n^10*l1*l2^6*z7 + 776327/
         23328*n^10*l1*l2^6*z6 - 933059/19440*n^10*l1*l2^6*z5 + 554113/
         38880*n^10*l1*l2^6*z4 - 144589/4860*n^10*l1*l2^6*z3 - 553/243*
         n^10*l1*l2^6*z3*z5 - 2933/1944*n^10*l1*l2^6*z3*z4 - 308299/
         58320*n^10*l1*l2^6*z3^2 - 1612/729*n^10*l1*l2^6*z3^3 - 1117967/
         174960*n^10*l1^2*l2^5 - 7276/2187*n^10*l1^2*l2^5*z9 - 14441/
         10800*n^10*l1^2*l2^5*z8 + 7/75*n^10*l1^2*l2^5*z3z5 - 626777/
         38880*n^10*l1^2*l2^5*z7 + 15845/2592*n^10*l1^2*l2^5*z6 - 
         270029/14580*n^10*l1^2*l2^5*z5 + 45223/7776*n^10*l1^2*l2^5*z4
          - 1363391/116640*n^10*l1^2*l2^5*z3 + 262/81*n^10*l1^2*l2^5*z3
         *z5 - 2585/3888*n^10*l1^2*l2^5*z3*z4 - 1291/810*n^10*l1^2*l2^5
         *z3^2 - 32/243*n^10*l1^2*l2^5*z3^3 - 703547/699840*n^10*l1^3*
         l2^4 - 2887/1215*n^10*l1^3*l2^4*z7 + 2165/1458*n^10*l1^3*l2^4*
         z6 - 23041/4860*n^10*l1^3*l2^4*z5 + 10939/6480*n^10*l1^3*l2^4*
         z4 - 3691/2916*n^10*l1^3*l2^4*z3 + 14/1215*n^10*l1^3*l2^4*z3*
         z4 - 1273/3645*n^10*l1^3*l2^4*z3^2 - 6779/46656*n^10*l1^4*l2^3
          - 112/729*n^10*l1^4*l2^3*z7 + 329/1458*n^10*l1^4*l2^3*z6 - 
         3722/3645*n^10*l1^4*l2^3*z5 + 406/1215*n^10*l1^4*l2^3*z4 + 68/
         1215*n^10*l1^4*l2^3*z3 - 59/729*n^10*l1^4*l2^3*z3^2 + 16531/
         1399680*n^10*l1^5*l2^2 + 5/324*n^10*l1^5*l2^2*z6 - 52/405*n^10
         *l1^5*l2^2*z5 + 97/6480*n^10*l1^5*l2^2*z4 + 931/19440*n^10*
         l1^5*l2^2*z3 - 1/162*n^10*l1^5*l2^2*z3^2 + 23/12960*n^10*l1^6*
         l2 - 1/162*n^10*l1^6*l2*z5 - 19/4860*n^10*l1^6*l2*z4 + 37/3645
         *n^10*l1^6*l2*z3 + 29/933120*n^10*l1^7 - 1/2160*n^10*l1^7*z4
          + 11/19440*n^10*l1^7*z3 + 1769/87480*n^12*l2^7 - 1819/6561*
         n^12*l2^7*z9 + 2063/6480*n^12*l2^7*z8 - 1/45*n^12*l2^7*z3z5 - 
         155087/233280*n^12*l2^7*z7 + 667/3888*n^12*l2^7*z6 - 1009/2916
         *n^12*l2^7*z5 + 3013/19440*n^12*l2^7*z4 - 1277/11664*n^12*l2^7
         *z3 + 5/324*n^12*l2^7*z3*z5 - 23/3240*n^12*l2^7*z3*z4 + 283/
         9720*n^12*l2^7*z3^2 - 8/729*n^12*l2^7*z3^3 + 227/5598720*n^12*
         l1*l2^6 - 2063/25920*n^12*l1*l2^6*z8 + 1/180*n^12*l1*l2^6*z3z5
          + 991/19440*n^12*l1*l2^6*z7 - 613/7776*n^12*l1*l2^6*z6 - 1117/
         14580*n^12*l1*l2^6*z5 + 7/3240*n^12*l1*l2^6*z4 - 313/7776*n^12
         *l1*l2^6*z3 + 2/81*n^12*l1*l2^6*z3*z5 - 1/9720*n^12*l1*l2^6*z3
         *z4 - 29/6480*n^12*l1*l2^6*z3^2 - 743/139968*n^12*l1^2*l2^5 + 
         67/9720*n^12*l1^2*l2^5*z7 - 29/2916*n^12*l1^2*l2^5*z6 + 179/
         14580*n^12*l1^2*l2^5*z5 - 13/1296*n^12*l1^2*l2^5*z4 - 1/1215*
         n^12*l1^2*l2^5*z3 + 1/2430*n^12*l1^2*l2^5*z3*z4 + 7/7290*n^12*
         l1^2*l2^5*z3^2 ));
RG[l2] = ( + h * (  - 6*l2^2 + 4*l1*l2 + 2/3*n^2*l2^2 )

       + h^2 * (  - 29*l2^3 + 82/3*l1*l2^2 - 77/9*l1^2*l2 + 8/3*n^2*
         l2^3 - 44/9*n^2*l1*l2^2 - 5/9*n^2*l1^2*l2 - 1/6*n^4*l2^3 )

       + h^3 * (  - 451/2*l2^4 - 192*l2^4*z3 + 1153/4*l1*l2^3 + 240*l1*
         l2^3*z3 - 403/3*l1^2*l2^2 - 112*l1^2*l2^2*z3 + 2903/108*l1^3*
         l2 + 208/9*l1^3*l2*z3 + 289/12*n^2*l2^4 - 15/2*n^2*l2^4*z3 - 
         871/18*n^2*l1*l2^3 - 24*n^2*l1*l2^3*z3 + 2947/108*n^2*l1^2*
         l2^2 + 64/3*n^2*l1^2*l2^2*z3 + 197/54*n^2*l1^3*l2 + 16/9*n^2*
         l1^3*l2*z3 - 67/216*n^4*l2^4 + 31/18*n^4*l2^4*z3 + 91/27*n^4*
         l1*l2^3 + 16/9*n^4*l1*l2^3*z3 - 35/108*n^4*l1^2*l2^2 - 13/108*
         n^4*l1^3*l2 + 13/216*n^6*l2^4 )

       + h^4 * (  - 35619/16*l2^5 - 4920*l2^5*z5 + 720*l2^5*z4 - 2997*
         l2^5*z3 + 43033/12*l1*l2^4 + 8000*l1*l2^4*z5 - 1128*l1*l2^4*z4
          + 4838*l1*l2^4*z3 - 163165/72*l1^2*l2^3 - 15280/3*l1^2*l2^3*
         z5 + 712*l1^2*l2^3*z4 - 9272/3*l1^2*l2^3*z3 + 74773/108*l1^3*
         l2^2 + 14240/9*l1^3*l2^2*z5 - 664/3*l1^3*l2^2*z4 + 970*l1^3*
         l2^2*z3 - 4801/48*l1^4*l2 - 6440/27*l1^4*l2*z5 + 296/9*l1^4*l2
         *z4 - 4001/27*l1^4*l2*z3 + 36473/144*n^2*l2^5 - 1225/3*n^2*
         l2^5*z5 - 61*n^2*l2^5*z4 - 55*n^2*l2^5*z3 - 6089/9*n^2*l1*l2^4
          - 1505/3*n^2*l1*l2^4*z5 + 291/2*n^2*l1*l2^4*z4 - 475*n^2*l1*
         l2^4*z3 + 109873/216*n^2*l1^2*l2^3 + 7160/9*n^2*l1^2*l2^3*z5
          - 374/3*n^2*l1^2*l2^3*z4 + 496*n^2*l1^2*l2^3*z3 - 34574/243*
         n^2*l1^3*l2^2 - 8320/27*n^2*l1^3*l2^2*z5 + 880/27*n^2*l1^3*
         l2^2*z4 - 12950/81*n^2*l1^3*l2^2*z3 - 9269/432*n^2*l1^4*l2 - 
         280/9*n^2*l1^4*l2*z5 + 20/3*n^2*l1^4*l2*z4 - 509/27*n^2*l1^4*
         l2*z3 + 2305/432*n^4*l2^5 + 95*n^4*l2^5*z5 - 7*n^4*l2^5*z4 + 
         199/3*n^4*l2^5*z3 + 2921/81*n^4*l1*l2^4 - 485/81*n^4*l1*l2^4*
         z5 - 91/18*n^4*l1*l2^4*z4 + 1367/81*n^4*l1*l2^4*z3 - 4817/81*
         n^4*l1^2*l2^3 - 5600/81*n^4*l1^2*l2^3*z5 + 454/27*n^4*l1^2*
         l2^3*z4 - 3994/81*n^4*l1^2*l2^3*z3 - 5233/972*n^4*l1^3*l2^2 - 
         320/81*n^4*l1^3*l2^2*z5 + 136/27*n^4*l1^3*l2^2*z4 - 274/27*n^4
         *l1^3*l2^2*z3 + 31/1296*n^4*l1^4*l2 + 4/9*n^4*l1^4*l2*z4 - n^4
         *l1^4*l2*z3 - 5825/3888*n^6*l2^5 - 685/162*n^6*l2^5*z5 + 43/54
         *n^6*l2^5*z4 - 697/162*n^6*l2^5*z3 - 83/27*n^6*l1*l2^4 - 200/
         81*n^6*l1*l2^4*z5 + 8/9*n^6*l1*l2^4*z4 - 190/81*n^6*l1*l2^4*z3
          + 5/27*n^6*l1^2*l2^3 + 4/27*n^6*l1^2*l2^3*z4 + 2/27*n^6*l1^2*
         l2^3*z3 - 20/243*n^6*l1^3*l2^2 + 2/9*n^6*l1^3*l2^2*z3 - 29/
         1296*n^6*l1^4*l2 + 1/27*n^6*l1^4*l2*z3 - 67/2592*n^8*l2^5 - 5/
         162*n^8*l2^5*z5 + 1/81*n^8*l2^5*z3 )

       + h^5 * (  - 3194493/128*l2^6 - 142884*l2^6*z7 + 33675*l2^6*z6
          - 96396*l2^6*z5 + 14106*l2^6*z4 - 377461/8*l2^6*z3 - 8130*
         l2^6*z3^2 + 4656989/96*l1*l2^5 + 280476*l1*l2^5*z7 - 65900*l1*
         l2^5*z6 + 190010*l1*l2^5*z5 - 109307/4*l1*l2^5*z4 + 274972/3*
         l1*l2^5*z3 + 15736*l1*l2^5*z3^2 - 22349207/576*l1^2*l2^4 - 
         227556*l1^2*l2^4*z7 + 159400/3*l1^2*l2^4*z6 - 463192/3*l1^2*
         l2^4*z5 + 65971/3*l1^2*l2^4*z4 - 2661767/36*l1^2*l2^4*z3 - 
         38240/3*l1^2*l2^4*z3^2 + 1554061/96*l1^3*l2^3 + 96824*l1^3*
         l2^3*z7 - 67700/3*l1^3*l2^3*z6 + 592676/9*l1^3*l2^3*z5 - 
         169061/18*l1^3*l2^3*z4 + 1701751/54*l1^3*l2^3*z3 + 5448*l1^3*
         l2^3*z3^2 - 37845629/10368*l1^4*l2^2 - 22540*l1^4*l2^2*z7 + 
         141775/27*l1^4*l2^2*z6 - 414668/27*l1^4*l2^2*z5 + 59609/27*
         l1^4*l2^2*z4 - 4790309/648*l1^4*l2^2*z3 - 34922/27*l1^4*l2^2*
         z3^2 + 396047/972*l1^5*l2 + 8036/3*l1^5*l2*z7 - 49700/81*l1^5*
         l2*z6 + 146818/81*l1^5*l2*z5 - 84355/324*l1^5*l2*z4 + 429907/
         486*l1^5*l2*z3 + 13288/81*l1^5*l2*z3^2 + 287483/96*n^2*l2^6 - 
         80703/4*n^2*l2^6*z7 - 12275/16*n^2*l2^6*z6 - 3572*n^2*l2^6*z5
          - 21355/16*n^2*l2^6*z4 - 52691/48*n^2*l2^6*z3 - 28595/8*n^2*
         l2^6*z3^2 - 5573063/576*n^2*l1*l2^5 - 13965/4*n^2*l1*l2^5*z7
          + 170225/24*n^2*l1*l2^5*z6 - 82715/6*n^2*l1*l2^5*z5 + 98273/
         24*n^2*l1*l2^5*z4 - 650963/72*n^2*l1*l2^5*z3 + 11851/4*n^2*l1*
         l2^5*z3^2 + 8580377/864*n^2*l1^2*l2^4 + 232701/8*n^2*l1^2*l2^4
         *z7 - 1277575/144*n^2*l1^2*l2^4*z6 + 427973/18*n^2*l1^2*l2^4*
         z5 - 198811/48*n^2*l1^2*l2^4*z4 + 1842695/144*n^2*l1^2*l2^4*z3
          + 9553/72*n^2*l1^2*l2^4*z3^2 - 11089579/2592*n^2*l1^3*l2^3 - 
         54194/3*n^2*l1^3*l2^3*z7 + 113675/27*n^2*l1^3*l2^3*z6 - 336289/
         27*n^2*l1^3*l2^3*z5 + 187675/108*n^2*l1^3*l2^3*z4 - 484327/81*
         n^2*l1^3*l2^3*z3 - 19970/27*n^2*l1^3*l2^3*z3^2 + 345785/486*
         n^2*l1^4*l2^2 + 12250/3*n^2*l1^4*l2^2*z7 - 18550/27*n^2*l1^4*
         l2^2*z6 + 195314/81*n^2*l1^4*l2^2*z5 - 37091/162*n^2*l1^4*l2^2
         *z4 + 1026049/972*n^2*l1^4*l2^2*z3 + 22204/81*n^2*l1^4*l2^2*
         z3^2 + 5662825/46656*n^2*l1^5*l2 + 4214/9*n^2*l1^5*l2*z7 - 
         12850/81*n^2*l1^5*l2*z6 + 31304/81*n^2*l1^5*l2*z5 - 5576/81*
         n^2*l1^5*l2*z4 + 55397/324*n^2*l1^5*l2*z3 + 92/81*n^2*l1^5*l2*
         z3^2 + 20155/108*n^4*l2^6 + 137837/32*n^4*l2^6*z7 - 159725/216
         *n^4*l2^6*z6 + 423595/144*n^4*l2^6*z5 - 2747/18*n^4*l2^6*z4 + 
         108907/72*n^4*l2^6*z3 + 15127/54*n^4*l2^6*z3^2 + 873163/1728*
         n^4*l1*l2^5 - 39053/12*n^4*l1*l2^5*z7 + 132475/648*n^4*l1*l2^5
         *z6 - 6121/6*n^4*l1*l2^5*z5 - 4433/216*n^4*l1*l2^5*z4 - 123211/
         216*n^4*l1*l2^5*z3 - 156061/324*n^4*l1*l2^5*z3^2 - 660037/648*
         n^4*l1^2*l2^4 - 106673/72*n^4*l1^2*l2^4*z7 + 1603675/1944*n^4*
         l1^2*l2^4*z6 - 647051/324*n^4*l1^2*l2^4*z5 + 262513/648*n^4*
         l1^2*l2^4*z4 - 3959/4*n^4*l1^2*l2^4*z3 + 138827/972*n^4*l1^2*
         l2^4*z3^2 + 4533037/7776*n^4*l1^3*l2^3 + 50372/27*n^4*l1^3*
         l2^3*z7 - 108425/243*n^4*l1^3*l2^3*z6 + 284366/243*n^4*l1^3*
         l2^3*z5 - 28285/162*n^4*l1^3*l2^3*z4 + 24109/36*n^4*l1^3*l2^3*
         z3 + 15766/243*n^4*l1^3*l2^3*z3^2 + 3910627/46656*n^4*l1^4*
         l2^2 + 1960/9*n^4*l1^4*l2^2*z7 - 11575/81*n^4*l1^4*l2^2*z6 + 
         20054/81*n^4*l1^4*l2^2*z5 - 5533/81*n^4*l1^4*l2^2*z4 + 37988/
         243*n^4*l1^4*l2^2*z3 - 854/81*n^4*l1^4*l2^2*z3^2 + 232007/
         46656*n^4*l1^5*l2 + 98/9*n^4*l1^5*l2*z7 - 950/81*n^4*l1^5*l2*
         z6 + 58/3*n^4*l1^5*l2*z5 - 487/81*n^4*l1^5*l2*z4 + 11563/972*
         n^4*l1^5*l2*z3 - 92/81*n^4*l1^5*l2*z3^2 - 619681/15552*n^6*
         l2^6 - 109711/432*n^6*l2^6*z7 + 48175/648*n^6*l2^6*z6 - 316187/
         1296*n^6*l2^6*z5 + 14837/432*n^6*l2^6*z4 - 1281931/7776*n^6*
         l2^6*z3 + 323/162*n^6*l2^6*z3^2 - 33881/15552*n^6*l1*l2^5 + 
         15533/72*n^6*l1*l2^5*z7 - 9875/243*n^6*l1*l2^5*z6 + 24220/243*
         n^6*l1*l2^5*z5 - 7369/648*n^6*l1*l2^5*z4 + 15985/216*n^6*l1*
         l2^5*z3 + 5101/243*n^6*l1*l2^5*z3^2 + 1864553/23328*n^6*l1^2*
         l2^4 + 2989/18*n^6*l1^2*l2^4*z7 - 110075/1296*n^6*l1^2*l2^4*z6
          + 20375/108*n^6*l1^2*l2^4*z5 - 54925/1296*n^6*l1^2*l2^4*z4 + 
         368539/3888*n^6*l1^2*l2^4*z3 - 3331/648*n^6*l1^2*l2^4*z3^2 - 
         3053/864*n^6*l1^3*l2^3 + 196/27*n^6*l1^3*l2^3*z7 - 4700/243*
         n^6*l1^3*l2^3*z6 + 2971/81*n^6*l1^3*l2^3*z5 - 523/36*n^6*l1^3*
         l2^3*z4 + 6241/486*n^6*l1^3*l2^3*z3 - 680/243*n^6*l1^3*l2^3*
         z3^2 - 10235/11664*n^6*l1^4*l2^2 - 100/81*n^6*l1^4*l2^2*z6 + 
         296/81*n^6*l1^4*l2^2*z5 - 41/18*n^6*l1^4*l2^2*z4 - 529/972*n^6
         *l1^4*l2^2*z3 - 8/27*n^6*l1^4*l2^2*z3^2 - 2825/46656*n^6*l1^5*
         l2 + 8/81*n^6*l1^5*l2*z5 - 5/27*n^6*l1^5*l2*z4 - 131/972*n^6*
         l1^5*l2*z3 + 222061/93312*n^8*l2^6 + 7987/864*n^8*l2^6*z7 - 
         325/108*n^8*l2^6*z6 + 14923/1944*n^8*l2^6*z5 - 635/324*n^8*
         l2^6*z4 + 55889/7776*n^8*l2^6*z3 - 5/324*n^8*l2^6*z3^2 + 
         121679/46656*n^8*l1*l2^5 + 245/72*n^8*l1*l2^5*z7 - 1075/486*
         n^8*l1*l2^5*z6 + 1339/243*n^8*l1*l2^5*z5 - 94/81*n^8*l1*l2^5*
         z4 + 571/324*n^8*l1*l2^5*z3 - 56/243*n^8*l1*l2^5*z3^2 - 1555/
         15552*n^8*l1^2*l2^4 - 125/486*n^8*l1^2*l2^4*z6 + 167/243*n^8*
         l1^2*l2^4*z5 + 5/324*n^8*l1^2*l2^4*z4 - 29/81*n^8*l1^2*l2^4*z3
          - 7/243*n^8*l1^2*l2^4*z3^2 + 481/5832*n^8*l1^3*l2^3 + 14/243*
         n^8*l1^3*l2^3*z5 + 11/54*n^8*l1^3*l2^3*z4 - 263/972*n^8*l1^3*
         l2^3*z3 - 257/10368*n^8*l1^4*l2^2 + 2/27*n^8*l1^4*l2^2*z4 - 97/
         1944*n^8*l1^4*l2^2*z3 - 61/15552*n^8*l1^5*l2 + 1/108*n^8*l1^5*
         l2*z4 - 5/972*n^8*l1^5*l2*z3 + 109/15552*n^10*l2^6 - 25/1296*
         n^10*l2^6*z6 + 155/1944*n^10*l2^6*z5 + 1/216*n^10*l2^6*z4 - 61/
         1944*n^10*l2^6*z3 - 1/216*n^10*l2^6*z3^2 )

       + h^6 * (  - 77783411/256*l2^7 - 13243384/3*l2^7*z9 + 14544108/5
         *l2^7*z8 - 3029184/5*l2^7*z3z5 - 64604157/20*l2^7*z7 + 1585457/
         2*l2^7*z6 - 30799127/20*l2^7*z5 + 19651947/80*l2^7*z4 - 
         59845593/80*l2^7*z3 - 1584744*l2^7*z3*z5 + 360522/5*l2^7*z3*z4
          - 2640643/5*l2^7*z3^2 - 224448*l2^7*z3^3 + 442837557/640*l1*
         l2^6 + 91369664/9*l1*l2^6*z9 - 166966272/25*l1*l2^6*z8 + 
         34753536/25*l1*l2^6*z3z5 + 14903957/2*l1*l2^6*z7 - 1829811*l1*
         l2^6*z6 + 17738378/5*l1*l2^6*z5 - 22337199/40*l1*l2^6*z4 + 
         13634631/8*l1*l2^6*z3 + 3636432*l1*l2^6*z3*z5 - 815328/5*l1*
         l2^6*z3*z4 + 6030348/5*l1*l2^6*z3^2 + 515584*l1*l2^6*z3^3 - 
         1541383393/2304*l1^2*l2^5 - 89601352/9*l1^2*l2^5*z9 + 
         163517982/25*l1^2*l2^5*z8 - 34029216/25*l1^2*l2^5*z3z5 - 
         439493497/60*l1^2*l2^5*z7 + 3593167/2*l1^2*l2^5*z6 - 69613879/
         20*l1^2*l2^5*z5 + 43492069/80*l1^2*l2^5*z4 - 132566763/80*l1^2
         *l2^5*z3 - 3561496*l1^2*l2^5*z3*z5 + 792798/5*l1^2*l2^5*z3*z4
          - 5892571/5*l1^2*l2^5*z3^2 - 505280*l1^2*l2^5*z3^3 + 
         3060958693/8640*l1^3*l2^4 + 145266464/27*l1^3*l2^4*z9 - 
         264734534/75*l1^3*l2^4*z8 + 18372064/25*l1^3*l2^4*z3z5 + 
         59447569/15*l1^3*l2^4*z7 - 26211956/27*l1^3*l2^4*z6 + 
         253995886/135*l1^3*l2^4*z5 - 52765489/180*l1^3*l2^4*z4 + 
         32028197/36*l1^3*l2^4*z3 + 17329504/9*l1^3*l2^4*z3*z5 - 427476/
         5*l1^3*l2^4*z3*z4 + 85959848/135*l1^3*l2^4*z3^2 + 818944/3*
         l1^3*l2^4*z3^3 - 759105815/6912*l1^4*l2^3 - 417357448/243*l1^4
         *l2^3*z9 + 16899904/15*l1^4*l2^3*z8 - 1172864/5*l1^4*l2^3*z3z5
          - 136835765/108*l1^4*l2^3*z7 + 16766345/54*l1^4*l2^3*z6 - 
         64967227/108*l1^4*l2^3*z5 + 13551433/144*l1^4*l2^3*z4 - 
         122347297/432*l1^4*l2^3*z3 - 5542168/9*l1^4*l2^3*z3*z5 + 82454/
         3*l1^4*l2^3*z3*z4 - 5509031/27*l1^4*l2^3*z3^2 - 2353088/27*
         l1^4*l2^3*z3^3 + 3034646119/155520*l1^5*l2^2 + 77627552/243*
         l1^5*l2^2*z9 - 47162306/225*l1^5*l2^2*z8 + 3273376/75*l1^5*
         l2^2*z3z5 + 191018777/810*l1^5*l2^2*z7 - 4682369/81*l1^5*l2^2*
         z6 + 15108172/135*l1^5*l2^2*z5 - 19086997/1080*l1^5*l2^2*z4 + 
         56884841/1080*l1^5*l2^2*z3 + 3105904/27*l1^5*l2^2*z3*z5 - 
         78356/15*l1^5*l2^2*z3*z4 + 15540044/405*l1^5*l2^2*z3^2 + 
         438016/27*l1^5*l2^2*z3^3 - 546436577/311040*l1^6*l2 - 68384552/
         2187*l1^6*l2*z9 + 41198506/2025*l1^6*l2*z8 - 2876576/675*l1^6*
         l2*z3z5 - 111048847/4860*l1^6*l2*z7 + 8069453/1458*l1^6*l2*z6
          - 157142117/14580*l1^6*l2*z5 + 33288113/19440*l1^6*l2*z4 - 
         6640073/1296*l1^6*l2*z3 - 2772344/243*l1^6*l2*z3*z5 + 43190/81
         *l1^6*l2*z3*z4 - 14069329/3645*l1^6*l2*z3^2 - 386752/243*l1^6*
         l2*z3^3 + 430283353/11520*n^2*l2^7 - 8208697/9*n^2*l2^7*z9 + 
         145034379/400*n^2*l2^7*z8 - 3113397/25*n^2*l2^7*z3z5 - 
         50554849/240*n^2*l2^7*z7 - 1942967/48*n^2*l2^7*z6 - 588193/12*
         n^2*l2^7*z5 - 168267/8*n^2*l2^7*z4 - 30555/2*n^2*l2^7*z3 - 
         492582*n^2*l2^7*z3*z5 + 858597/40*n^2*l2^7*z3*z4 - 1668329/12*
         n^2*l2^7*z3^2 - 49784*n^2*l2^7*z3^3 - 1241577413/8640*n^2*l1*
         l2^6 + 13413097/27*n^2*l1*l2^6*z9 + 18181749/400*n^2*l1*l2^6*
         z8 + 1685493/25*n^2*l1*l2^6*z3z5 - 24824077/72*n^2*l1*l2^6*z7
          + 34155643/144*n^2*l1*l2^6*z6 - 19594733/72*n^2*l1*l2^6*z5 + 
         7080457/80*n^2*l1*l2^6*z4 - 40464949/240*n^2*l1*l2^6*z3 + 
         459744*n^2*l1*l2^6*z3*z5 - 919913/40*n^2*l1*l2^6*z3*z4 + 
         4726316/45*n^2*l1*l2^6*z3^2 + 92024/3*n^2*l1*l2^6*z3^3 + 
         19122831637/103680*n^2*l1^2*l2^5 + 2401193/3*n^2*l1^2*l2^5*z9
          - 291303097/400*n^2*l1^2*l2^5*z8 + 2695671/25*n^2*l1^2*l2^5*
         z3z5 + 423814735/432*n^2*l1^2*l2^5*z7 - 143206973/432*n^2*l1^2
         *l2^5*z6 + 74713738/135*n^2*l1^2*l2^5*z5 - 4527779/40*n^2*l1^2
         *l2^5*z4 + 109862603/360*n^2*l1^2*l2^5*z3 + 98654*n^2*l1^2*
         l2^5*z3*z5 + 16061/24*n^2*l1^2*l2^5*z3*z4 + 35518799/540*n^2*
         l1^2*l2^5*z3^2 + 37032*n^2*l1^2*l2^5*z3^3 - 430696349/3888*n^2
         *l1^3*l2^4 - 221912563/243*n^2*l1^3*l2^4*z9 + 50391461/80*n^2*
         l1^3*l2^4*z8 - 609643/5*n^2*l1^3*l2^4*z3z5 - 60720265/81*n^2*
         l1^3*l2^4*z7 + 87960955/432*n^2*l1^3*l2^4*z6 - 1257786089/3240
         *n^2*l1^3*l2^4*z5 + 141272093/2160*n^2*l1^3*l2^4*z4 - 
         432693671/2160*n^2*l1^3*l2^4*z3 - 2409280/9*n^2*l1^3*l2^4*z3*
         z5 + 1024963/120*n^2*l1^3*l2^4*z3*z4 - 2608855/27*n^2*l1^3*
         l2^4*z3^2 - 1216616/27*n^2*l1^3*l2^4*z3^3 + 29914187291/933120
         *n^2*l1^4*l2^3 + 251631032/729*n^2*l1^4*l2^3*z9 - 16171004/75*
         n^2*l1^4*l2^3*z8 + 1145184/25*n^2*l1^4*l2^3*z3z5 + 1191813679/
         4860*n^2*l1^4*l2^3*z7 - 9374591/162*n^2*l1^4*l2^3*z6 + 
         585173717/4860*n^2*l1^4*l2^3*z5 - 111767569/6480*n^2*l1^4*l2^3
         *z4 + 76564451/1296*n^2*l1^4*l2^3*z3 + 1061464/9*n^2*l1^4*l2^3
         *z3*z5 - 578527/135*n^2*l1^4*l2^3*z3*z4 + 10332799/270*n^2*
         l1^4*l2^3*z3^2 + 1401664/81*n^2*l1^4*l2^3*z3^3 - 2373706099/
         699840*n^2*l1^5*l2^2 - 112833968/2187*n^2*l1^5*l2^2*z9 + 
         3650182/135*n^2*l1^5*l2^2*z8 - 300512/45*n^2*l1^5*l2^2*z3z5 - 
         105460814/3645*n^2*l1^5*l2^2*z7 + 372646/81*n^2*l1^5*l2^2*z6
          - 94785851/7290*n^2*l1^5*l2^2*z5 + 267700/243*n^2*l1^5*l2^2*
         z4 - 15409681/2430*n^2*l1^5*l2^2*z3 - 1658432/81*n^2*l1^5*l2^2
         *z3*z5 + 62368/81*n^2*l1^5*l2^2*z3*z4 - 7544998/1215*n^2*l1^5*
         l2^2*z3^2 - 639616/243*n^2*l1^5*l2^2*z3^3 - 633627377/933120*
         n^2*l1^6*l2 - 14939920/2187*n^2*l1^6*l2*z9 + 22135337/4050*n^2
         *l1^6*l2*z8 - 670376/675*n^2*l1^6*l2*z3z5 - 6183485/972*n^2*
         l1^6*l2*z7 + 2798243/1458*n^2*l1^6*l2*z6 - 348721/108*n^2*l1^6
         *l2*z5 + 745817/1296*n^2*l1^6*l2*z4 - 80046169/58320*n^2*l1^6*
         l2*z3 - 485384/243*n^2*l1^6*l2*z3*z5 + 3506/45*n^2*l1^6*l2*z3*
         z4 - 2214181/3645*n^2*l1^6*l2*z3^2 - 82304/243*n^2*l1^6*l2*
         z3^3 + 45163097/11520*n^4*l2^7 + 83615453/486*n^4*l2^7*z9 - 
         90906927/800*n^4*l2^7*z8 + 1231161/50*n^4*l2^7*z3z5 + 58288439/
         432*n^4*l2^7*z7 - 2060953/108*n^4*l2^7*z6 + 11841815/216*n^4*
         l2^7*z5 - 726451/144*n^4*l2^7*z4 + 11508247/360*n^4*l2^7*z3 + 
         116729/2*n^4*l2^7*z3*z5 - 841217/180*n^4*l2^7*z3*z4 + 4132234/
         135*n^4*l2^7*z3^2 + 242348/27*n^4*l2^7*z3^3 + 141985927/25920*
         n^4*l1*l2^6 - 13544987/54*n^4*l1*l2^6*z9 + 112077887/800*n^4*
         l1*l2^6*z8 - 1836641/50*n^4*l1*l2^6*z3z5 - 27019363/216*n^4*l1
         *l2^6*z7 + 14942405/1296*n^4*l1*l2^6*z6 - 9477461/180*n^4*l1*
         l2^6*z5 + 164315/108*n^4*l1*l2^6*z4 - 52861579/2160*n^4*l1*
         l2^6*z3 - 222353/2*n^4*l1*l2^6*z3*z5 + 2612647/360*n^4*l1*l2^6
         *z3*z4 - 35048017/810*n^4*l1*l2^6*z3^2 - 40484/3*n^4*l1*l2^6*
         z3^3 - 513613171/25920*n^4*l1^2*l2^5 + 24943879/729*n^4*l1^2*
         l2^5*z9 + 1483979/225*n^4*l1^2*l2^5*z8 + 496216/75*n^4*l1^2*
         l2^5*z3z5 - 148675229/3240*n^4*l1^2*l2^5*z7 + 11638501/486*n^4
         *l1^2*l2^5*z6 - 47456873/1620*n^4*l1^2*l2^5*z5 + 3496642/405*
         n^4*l1^2*l2^5*z4 - 11520487/648*n^4*l1^2*l2^5*z3 + 126326/3*
         n^4*l1^2*l2^5*z3*z5 - 76906/27*n^4*l1^2*l2^5*z3*z4 + 12967987/
         1215*n^4*l1^2*l2^5*z3^2 + 198728/81*n^4*l1^2*l2^5*z3^3 + 
         3594138319/233280*n^4*l1^3*l2^4 + 489945784/6561*n^4*l1^3*l2^4
         *z9 - 10425821/180*n^4*l1^3*l2^4*z8 + 424172/45*n^4*l1^3*l2^4*
         z3z5 + 4413113497/58320*n^4*l1^3*l2^4*z7 - 90222853/3888*n^4*
         l1^3*l2^4*z6 + 601329331/14580*n^4*l1^3*l2^4*z5 - 47235203/
         6480*n^4*l1^3*l2^4*z4 + 251124097/11664*n^4*l1^3*l2^4*z3 + 
         3599948/243*n^4*l1^3*l2^4*z3*z5 - 4495679/9720*n^4*l1^3*l2^4*
         z3*z4 + 33188029/4860*n^4*l1^3*l2^4*z3^2 + 2567552/729*n^4*
         l1^3*l2^4*z3^3 - 2489816261/559872*n^4*l1^4*l2^3 - 241673752/
         6561*n^4*l1^4*l2^3*z9 + 85629727/4050*n^4*l1^4*l2^3*z8 - 
         3307096/675*n^4*l1^4*l2^3*z3z5 - 5134006/243*n^4*l1^4*l2^3*z7
          + 3201481/729*n^4*l1^4*l2^3*z6 - 166266109/14580*n^4*l1^4*
         l2^3*z5 + 3151553/2430*n^4*l1^4*l2^3*z4 - 60978997/9720*n^4*
         l1^4*l2^3*z3 - 3106976/243*n^4*l1^4*l2^3*z3*z5 + 206672/405*
         n^4*l1^4*l2^3*z3*z4 - 30576473/7290*n^4*l1^4*l2^3*z3^2 - 
         1353536/729*n^4*l1^4*l2^3*z3^3 - 28277629/34992*n^4*l1^5*l2^2
          - 12446864/2187*n^4*l1^5*l2^2*z9 + 749213/135*n^4*l1^5*l2^2*
         z8 - 38288/45*n^4*l1^5*l2^2*z3z5 - 15435997/2430*n^4*l1^5*l2^2
         *z7 + 1653947/729*n^4*l1^5*l2^2*z6 - 12446296/3645*n^4*l1^5*
         l2^2*z5 + 591527/810*n^4*l1^5*l2^2*z4 - 24789983/14580*n^4*
         l1^5*l2^2*z3 - 98992/81*n^4*l1^5*l2^2*z3*z5 + 29476/405*n^4*
         l1^5*l2^2*z3*z4 - 1969256/3645*n^4*l1^5*l2^2*z3^2 - 67456/243*
         n^4*l1^5*l2^2*z3^3 - 609713/10368*n^4*l1^6*l2 - 719464/2187*
         n^4*l1^6*l2*z9 + 90251/225*n^4*l1^6*l2*z8 - 1232/25*n^4*l1^6*
         l2*z3z5 - 519425/972*n^4*l1^6*l2*z7 + 306037/1458*n^4*l1^6*l2*
         z6 - 606431/2430*n^4*l1^6*l2*z5 + 210149/3240*n^4*l1^6*l2*z4
          - 3750143/29160*n^4*l1^6*l2*z3 - 8552/243*n^4*l1^6*l2*z3*z5
          - 14/5*n^4*l1^6*l2*z3*z4 - 94079/3645*n^4*l1^6*l2*z3^2 - 3776/
         243*n^4*l1^6*l2*z3^3 - 268842853/311040*n^6*l2^7 - 4452115/486
         *n^6*l2^7*z9 + 30974407/3600*n^6*l2^7*z8 - 103667/75*n^6*l2^7*
         z3z5 - 3129767/240*n^6*l2^7*z7 + 652985/216*n^6*l2^7*z6 - 
         20193551/3240*n^6*l2^7*z5 + 528763/540*n^6*l2^7*z4 - 6624901/
         1620*n^6*l2^7*z3 - 20140/27*n^6*l2^7*z3*z5 + 162061/1080*n^6*
         l2^7*z3*z4 - 1645961/1080*n^6*l2^7*z3^2 - 11860/27*n^6*l2^7*
         z3^3 + 58222211/116640*n^6*l1*l2^6 + 264525671/13122*n^6*l1*
         l2^6*z9 - 47661709/3240*n^6*l1*l2^6*z8 + 424258/135*n^6*l1*
         l2^6*z3z5 + 186301895/11664*n^6*l1*l2^6*z7 - 6445195/1944*n^6*
         l1*l2^6*z6 + 45174173/6480*n^6*l1*l2^6*z5 - 3803609/3240*n^6*
         l1*l2^6*z4 + 273960217/58320*n^6*l1*l2^6*z3 + 3443233/486*n^6*
         l1*l2^6*z3*z5 - 337441/648*n^6*l1*l2^6*z3*z4 + 36351931/9720*
         n^6*l1*l2^6*z3^2 + 785636/729*n^6*l1*l2^6*z3^3 + 737967587/
         699840*n^6*l1^2*l2^5 - 3059681/729*n^6*l1^2*l2^5*z9 + 20349871/
         21600*n^6*l1^2*l2^5*z8 - 111617/150*n^6*l1^2*l2^5*z3z5 + 
         47840581/19440*n^6*l1^2*l2^5*z7 - 22771657/11664*n^6*l1^2*l2^5
         *z6 + 45517411/29160*n^6*l1^2*l2^5*z5 - 5291549/9720*n^6*l1^2*
         l2^5*z4 + 43400239/58320*n^6*l1^2*l2^5*z3 - 257906/81*n^6*l1^2
         *l2^5*z3*z5 + 2875633/9720*n^6*l1^2*l2^5*z3*z4 - 16122257/
         14580*n^6*l1^2*l2^5*z3^2 - 21208/81*n^6*l1^2*l2^5*z3^3 - 
         172411301/116640*n^6*l1^3*l2^4 - 15376181/2187*n^6*l1^3*l2^4*
         z9 + 2579749/432*n^6*l1^3*l2^4*z8 - 25259/27*n^6*l1^3*l2^4*
         z3z5 - 26508692/3645*n^6*l1^3*l2^4*z7 + 22612639/11664*n^6*
         l1^3*l2^4*z6 - 34167617/9720*n^6*l1^3*l2^4*z5 + 14740781/19440
         *n^6*l1^3*l2^4*z4 - 13600807/6480*n^6*l1^3*l2^4*z3 - 369808/
         243*n^6*l1^3*l2^4*z3*z5 + 349687/3240*n^6*l1^3*l2^4*z3*z4 - 
         2799718/3645*n^6*l1^3*l2^4*z3^2 - 81688/243*n^6*l1^3*l2^4*z3^3
          - 47546369/559872*n^6*l1^4*l2^3 - 4541696/6561*n^6*l1^4*l2^3*
         z9 + 2855768/2025*n^6*l1^4*l2^3*z8 - 87328/675*n^6*l1^4*l2^3*
         z3z5 - 7518767/3645*n^6*l1^4*l2^3*z7 + 13021/18*n^6*l1^4*l2^3*
         z6 - 5668763/7290*n^6*l1^4*l2^3*z5 + 1498829/4860*n^6*l1^4*
         l2^3*z4 - 1658632/3645*n^6*l1^4*l2^3*z3 + 304/81*n^6*l1^4*l2^3
         *z3*z5 - 2369/405*n^6*l1^4*l2^3*z3*z4 - 90277/2430*n^6*l1^4*
         l2^3*z3^2 - 22528/729*n^6*l1^4*l2^3*z3^3 - 692329/699840*n^6*
         l1^5*l2^2 - 58208/2187*n^6*l1^5*l2^2*z9 + 101087/675*n^6*l1^5*
         l2^2*z8 - 784/75*n^6*l1^5*l2^2*z3z5 - 67003/243*n^6*l1^5*l2^2*
         z7 + 74450/729*n^6*l1^5*l2^2*z6 - 28283/405*n^6*l1^5*l2^2*z5
          + 25591/540*n^6*l1^5*l2^2*z4 - 161506/3645*n^6*l1^5*l2^2*z3
          + 992/81*n^6*l1^5*l2^2*z3*z5 - 2584/405*n^6*l1^5*l2^2*z3*z4
          + 30742/3645*n^6*l1^5*l2^2*z3^2 - 256/243*n^6*l1^5*l2^2*z3^3
          + 235321/466560*n^6*l1^6*l2 + 2063/270*n^6*l1^6*l2*z8 - 8/15*
         n^6*l1^6*l2*z3z5 - 14599/972*n^6*l1^6*l2*z7 + 9085/1458*n^6*
         l1^6*l2*z6 - 24931/7290*n^6*l1^6*l2*z5 + 31769/9720*n^6*l1^6*
         l2*z4 - 70091/29160*n^6*l1^6*l2*z3 + 40/243*n^6*l1^6*l2*z3*z5
          - 194/405*n^6*l1^6*l2*z3*z4 + 3757/3645*n^6*l1^6*l2*z3^2 + 
         10841047/186624*n^8*l2^7 + 2165735/6561*n^8*l2^7*z9 - 11649491/
         32400*n^8*l2^7*z8 + 31871/675*n^8*l2^7*z3z5 + 73362559/116640*
         n^8*l2^7*z7 - 364961/1944*n^8*l2^7*z6 + 16886251/58320*n^8*
         l2^7*z5 - 1546759/19440*n^8*l2^7*z4 + 3014327/11664*n^8*l2^7*
         z3 - 95/2*n^8*l2^7*z3*z5 + 823/135*n^8*l2^7*z3*z4 + 5131/162*
         n^8*l2^7*z3^2 + 10096/729*n^8*l2^7*z3^3 - 3471373/69984*n^8*l1
         *l2^6 - 5270672/6561*n^8*l1*l2^6*z9 + 8829613/12960*n^8*l1*
         l2^6*z8 - 34913/270*n^8*l1*l2^6*z3z5 - 91660409/116640*n^8*l1*
         l2^6*z7 + 57115/324*n^8*l1*l2^6*z6 - 16609847/58320*n^8*l1*
         l2^6*z5 + 308353/3888*n^8*l1*l2^6*z4 - 1020311/3888*n^8*l1*
         l2^6*z3 - 40853/162*n^8*l1*l2^6*z3*z5 + 196819/9720*n^8*l1*
         l2^6*z3*z4 - 1454873/9720*n^8*l1*l2^6*z3^2 - 31408/729*n^8*l1*
         l2^6*z3^3 - 21413183/233280*n^8*l1^2*l2^5 - 721145/2187*n^8*
         l1^2*l2^5*z9 + 523849/1350*n^8*l1^2*l2^5*z8 - 9752/225*n^8*
         l1^2*l2^5*z3z5 - 6018823/9720*n^8*l1^2*l2^5*z7 + 1448269/5832*
         n^8*l1^2*l2^5*z6 - 8654621/29160*n^8*l1^2*l2^5*z5 + 129877/
         1620*n^8*l1^2*l2^5*z4 - 4604369/29160*n^8*l1^2*l2^5*z3 - 2468/
         81*n^8*l1^2*l2^5*z3*z5 - 33401/4860*n^8*l1^2*l2^5*z3*z4 - 
         40279/7290*n^8*l1^2*l2^5*z3^2 - 3544/243*n^8*l1^2*l2^5*z3^3 + 
         909221/116640*n^8*l1^3*l2^4 - 72760/6561*n^8*l1^3*l2^4*z9 + 
         493057/8100*n^8*l1^3*l2^4*z8 - 956/225*n^8*l1^3*l2^4*z3z5 - 
         7512613/58320*n^8*l1^3*l2^4*z7 + 886175/11664*n^8*l1^3*l2^4*z6
          - 271517/4860*n^8*l1^3*l2^4*z5 + 356869/19440*n^8*l1^3*l2^4*
         z4 - 419489/58320*n^8*l1^3*l2^4*z3 + 1156/243*n^8*l1^3*l2^4*z3
         *z5 - 5881/1080*n^8*l1^3*l2^4*z3*z4 + 42677/2916*n^8*l1^3*l2^4
         *z3^2 - 320/729*n^8*l1^3*l2^4*z3^3 - 9433/3888*n^8*l1^4*l2^3
          + 2063/675*n^8*l1^4*l2^3*z8 - 16/75*n^8*l1^4*l2^3*z3z5 - 
         51394/3645*n^8*l1^4*l2^3*z7 + 6161/486*n^8*l1^4*l2^3*z6 - 
         17717/2430*n^8*l1^4*l2^3*z5 - 307/3888*n^8*l1^4*l2^3*z4 + 
         375049/58320*n^8*l1^4*l2^3*z3 + 64/81*n^8*l1^4*l2^3*z3*z5 - 
         532/405*n^8*l1^4*l2^3*z3*z4 + 3571/810*n^8*l1^4*l2^3*z3^2 - 
         37807/155520*n^8*l1^5*l2^2 - 352/729*n^8*l1^5*l2^2*z7 + 266/
         243*n^8*l1^5*l2^2*z6 - 1076/1215*n^8*l1^5*l2^2*z5 - 377/648*
         n^8*l1^5*l2^2*z4 + 14297/9720*n^8*l1^5*l2^2*z3 - 16/135*n^8*
         l1^5*l2^2*z3*z4 + 736/1215*n^8*l1^5*l2^2*z3^2 - 23827/933120*
         n^8*l1^6*l2 + 5/243*n^8*l1^6*l2*z6 - 31/972*n^8*l1^6*l2*z5 - 
         1343/19440*n^8*l1^6*l2*z4 + 2657/19440*n^8*l1^6*l2*z3 + 8/243*
         n^8*l1^6*l2*z3^2 - 450787/174960*n^10*l2^7 - 197749/13122*n^10
         *l2^7*z9 + 76669/5400*n^10*l2^7*z8 - 1334/675*n^10*l2^7*z3z5
          - 17222/729*n^10*l2^7*z7 + 143759/23328*n^10*l2^7*z6 - 25411/
         3888*n^10*l2^7*z5 + 132289/38880*n^10*l2^7*z4 - 1135733/116640
         *n^10*l2^7*z3 - 224/243*n^10*l2^7*z3*z5 - 19/540*n^10*l2^7*z3*
         z4 - 106321/58320*n^10*l2^7*z3^2 - 508/729*n^10*l2^7*z3^3 - 
         295453/174960*n^10*l1*l2^6 - 30758/6561*n^10*l1*l2^6*z9 + 2063/
         432*n^10*l1*l2^6*z8 - 1/3*n^10*l1*l2^6*z3z5 - 119641/12960*
         n^10*l1*l2^6*z7 + 32179/5832*n^10*l1*l2^6*z6 - 57197/7290*n^10
         *l1*l2^6*z5 + 8257/9720*n^10*l1*l2^6*z4 - 1573/1620*n^10*l1*
         l2^6*z3 + 19/162*n^10*l1*l2^6*z3*z5 - 263/972*n^10*l1*l2^6*z3*
         z4 + 10777/14580*n^10*l1*l2^6*z3^2 - 112/729*n^10*l1*l2^6*z3^3
          + 112501/466560*n^10*l1^2*l2^5 + 2063/4320*n^10*l1^2*l2^5*z8
          - 1/30*n^10*l1^2*l2^5*z3z5 - 2635/1944*n^10*l1^2*l2^5*z7 + 
         6583/5832*n^10*l1^2*l2^5*z6 - 995/972*n^10*l1^2*l2^5*z5 - 5969/
         19440*n^10*l1^2*l2^5*z4 + 6283/14580*n^10*l1^2*l2^5*z3 + 2/81*
         n^10*l1^2*l2^5*z3*z5 - 14/243*n^10*l1^2*l2^5*z3*z4 + 1391/7290
         *n^10*l1^2*l2^5*z3^2 + 9451/349920*n^10*l1^3*l2^4 - 1753/14580
         *n^10*l1^3*l2^4*z7 + 235/1458*n^10*l1^3*l2^4*z6 - 71/2430*n^10
         *l1^3*l2^4*z5 - 581/1944*n^10*l1^3*l2^4*z4 + 569/14580*n^10*
         l1^3*l2^4*z3 - 7/1215*n^10*l1^3*l2^4*z3*z4 + 67/3645*n^10*l1^3
         *l2^4*z3^2 + 5723/116640*n^10*l1^4*l2^3 + 1/81*n^10*l1^4*l2^3*
         z6 + 37/540*n^10*l1^4*l2^3*z5 - 349/3888*n^10*l1^4*l2^3*z4 - 
         3091/58320*n^10*l1^4*l2^3*z3 - 1/1215*n^10*l1^4*l2^3*z3^2 - 
         113/19440*n^10*l1^5*l2^2 + 5/162*n^10*l1^5*l2^2*z5 - 71/4860*
         n^10*l1^5*l2^2*z4 - 77/7290*n^10*l1^5*l2^2*z3 - 125/186624*
         n^10*l1^6*l2 + 1/324*n^10*l1^6*l2*z5 - 5/3888*n^10*l1^6*l2*z4
          - 13/11664*n^10*l1^6*l2*z3 + 3341/622080*n^12*l2^7 - 7/243*
         n^12*l2^7*z9 + 55/1458*n^12*l2^7*z7 + 1315/23328*n^12*l2^7*z6
          - 559/3645*n^12*l2^7*z5 - 259/19440*n^12*l2^7*z4 + 3031/58320
         *n^12*l2^7*z3 - 1/270*n^12*l2^7*z3*z4 + 787/58320*n^12*l2^7*
         z3^2 ));
RG[phi] = ( + h^2 * ( 1/4*l2^2 - 1/6*l1*l2 + 1/36*l1^2 - 1/12*n^2*l2^2
          + 1/9*n^2*l1*l2 + 1/36*n^2*l1^2 + 1/72*n^4*l2^2 )

       + h^3 * ( 7/16*l2^3 - 7/16*l1*l2^2 + 7/48*l1^2*l2 - 7/432*l1^3
          - 3/16*n^2*l2^3 + 5/24*n^2*l1*l2^2 - 11/144*n^2*l1^2*l2 - 1/
         54*n^2*l1^3 + 1/48*n^4*l2^3 - 7/144*n^4*l1*l2^2 - 1/72*n^4*
         l1^2*l2 - 1/432*n^4*l1^3 - 1/432*n^6*l2^3 )

       + h^4 * ( 405/64*l2^4 - 135/16*l1*l2^3 + 135/32*l1^2*l2^2 - 15/
         16*l1^3*l2 + 5/64*l1^4 - 155/64*n^2*l2^4 + 25/6*n^2*l1*l2^3 - 
         205/96*n^2*l1^2*l2^2 + 85/216*n^2*l1^3*l2 + 505/5184*n^2*l1^4
          + 15/64*n^4*l2^4 - 5/9*n^4*l1*l2^3 + 125/216*n^4*l1^2*l2^2 + 
         215/1296*n^4*l1^3*l2 + 95/5184*n^4*l1^4 + 5/1728*n^6*l2^4 + 35/
         648*n^6*l1*l2^3 - 5/432*n^6*l1^2*l2^2 - 5/648*n^6*l1^3*l2 - 5/
         5184*n^6*l1^4 + 5/10368*n^8*l2^4 )

       + h^5 * ( 18187/256*l2^5 + 51/2*l2^5*z4 - 113/16*l2^5*z3 - 90935/
         768*l1*l2^4 - 85/2*l1*l2^4*z4 + 565/48*l1*l2^4*z3 + 90935/1152
         *l1^2*l2^3 + 85/3*l1^2*l2^3*z4 - 565/72*l1^2*l2^3*z3 - 90935/
         3456*l1^3*l2^2 - 85/9*l1^3*l2^2*z4 + 565/216*l1^3*l2^2*z3 + 
         90935/20736*l1^4*l2 + 85/54*l1^4*l2*z4 - 565/1296*l1^4*l2*z3
          - 18187/62208*l1^5 - 17/162*l1^5*z4 + 113/3888*l1^5*z3 - 7431/
         256*n^2*l2^5 - 11/2*n^2*l2^5*z4 + 197/48*n^2*l2^5*z3 + 23345/
         384*n^2*l1*l2^4 + 55/3*n^2*l1*l2^4*z4 - 65/9*n^2*l1*l2^4*z3 - 
         153863/3456*n^2*l1^2*l2^3 - 15*n^2*l1^2*l2^3*z4 + 383/72*n^2*
         l1^2*l2^3*z3 + 11351/864*n^2*l1^3*l2^2 + 130/27*n^2*l1^3*l2^2*
         z4 - 229/162*n^2*l1^3*l2^2*z3 - 23495/20736*n^2*l1^4*l2 - 95/
         162*n^2*l1^4*l2*z4 - 55/3888*n^2*l1^4*l2*z3 - 38419/93312*n^2*
         l1^5 - 11/81*n^2*l1^5*z4 + 4/81*n^2*l1^5*z3 + 19597/6912*n^4*
         l2^5 - 9/8*n^4*l2^5*z4 - 125/144*n^4*l2^5*z3 - 21/2*n^4*l1*
         l2^4 - 5/2*n^4*l1*l2^4*z4 + 191/144*n^4*l1*l2^4*z3 + 90443/
         10368*n^4*l1^2*l2^3 + 5/2*n^4*l1^2*l2^3*z4 - 521/432*n^4*l1^2*
         l2^3*z3 - 145237/46656*n^4*l1^3*l2^2 - 65/54*n^4*l1^3*l2^2*z4
          + 1973/3888*n^4*l1^3*l2^2*z3 - 220085/186624*n^4*l1^4*l2 - 25/
         81*n^4*l1^4*l2*z4 + 925/3888*n^4*l1^4*l2*z3 - 2807/23328*n^4*
         l1^5 - 5/162*n^4*l1^5*z4 + 35/1944*n^4*l1^5*z3 + 289/6912*n^6*
         l2^5 + 9/32*n^6*l2^5*z4 + 5/64*n^6*l2^5*z3 + 19751/31104*n^6*
         l1*l2^4 + 25/216*n^6*l1*l2^4*z4 - 67/1296*n^6*l1*l2^4*z3 - 
         116293/93312*n^6*l1^2*l2^3 - 25/81*n^6*l1^2*l2^3*z4 + 581/3888
         *n^6*l1^2*l2^3*z3 - 2819/11664*n^6*l1^3*l2^2 - 5/162*n^6*l1^3*
         l2^2*z4 - 17/486*n^6*l1^3*l2^2*z3 - 1205/186624*n^6*l1^4*l2 - 
         35/1296*n^6*l1^4*l2*z3 - 109/93312*n^6*l1^5 - 1/486*n^6*l1^5*
         z3 - 2395/93312*n^8*l2^5 - 47/2592*n^8*l2^5*z4 - 1/15552*n^8*
         l2^5*z3 - 12667/186624*n^8*l1*l2^4 - 5/324*n^8*l1*l2^4*z4 + 11/
         1944*n^8*l1*l2^4*z3 - 1/432*n^8*l1^2*l2^3 + 1/324*n^8*l1^2*
         l2^3*z3 - 325/93312*n^8*l1^3*l2^2 + 25/3888*n^8*l1^3*l2^2*z3
          - 65/31104*n^8*l1^4*l2 + 5/1944*n^8*l1^4*l2*z3 - 13/62208*n^8
         *l1^5 + 1/3888*n^8*l1^5*z3 - 1/2592*n^10*l2^5 )

       + h^6 * ( 892389/1024*l2^6 + 3325/4*l2^6*z6 - 4403/8*l2^6*z5 + 
         26229/64*l2^6*z4 + 15159/64*l2^6*z3 - 133/2*l2^6*z3^2 - 892389/
         512*l1*l2^5 - 3325/2*l1*l2^5*z6 + 4403/4*l1*l2^5*z5 - 26229/32
         *l1*l2^5*z4 - 15159/32*l1*l2^5*z3 + 133*l1*l2^5*z3^2 + 1487315/
         1024*l1^2*l2^4 + 16625/12*l1^2*l2^4*z6 - 22015/24*l1^2*l2^4*z5
          + 43715/64*l1^2*l2^4*z4 + 25265/64*l1^2*l2^4*z3 - 665/6*l1^2*
         l2^4*z3^2 - 1487315/2304*l1^3*l2^3 - 16625/27*l1^3*l2^3*z6 + 
         22015/54*l1^3*l2^3*z5 - 43715/144*l1^3*l2^3*z4 - 25265/144*
         l1^3*l2^3*z3 + 1330/27*l1^3*l2^3*z3^2 + 1487315/9216*l1^4*l2^2
          + 16625/108*l1^4*l2^2*z6 - 22015/216*l1^4*l2^2*z5 + 43715/576
         *l1^4*l2^2*z4 + 25265/576*l1^4*l2^2*z3 - 665/54*l1^4*l2^2*z3^2
          - 297463/13824*l1^5*l2 - 3325/162*l1^5*l2*z6 + 4403/324*l1^5*
         l2*z5 - 8743/864*l1^5*l2*z4 - 5053/864*l1^5*l2*z3 + 133/81*
         l1^5*l2*z3^2 + 297463/248832*l1^6 + 3325/2916*l1^6*z6 - 4403/
         5832*l1^6*z5 + 8743/15552*l1^6*z4 + 5053/15552*l1^6*z3 - 133/
         1458*l1^6*z3^2 - 370015/1024*n^2*l2^6 - 150*n^2*l2^6*z6 + 1295/
         8*n^2*l2^6*z5 - 7635/64*n^2*l2^6*z4 - 1351/64*n^2*l2^6*z3 + 12
         *n^2*l2^6*z3^2 + 575597/640*n^2*l1*l2^5 + 3625/6*n^2*l1*l2^5*
         z6 - 2923/6*n^2*l1*l2^5*z5 + 14429/40*n^2*l1*l2^5*z4 + 34759/
         240*n^2*l1*l2^5*z3 - 145/3*n^2*l1*l2^5*z3^2 - 13082537/15360*
         n^2*l1^2*l2^4 - 6250/9*n^2*l1^2*l2^4*z6 + 35483/72*n^2*l1^2*
         l2^4*z5 - 350849/960*n^2*l1^2*l2^4*z4 - 53923/320*n^2*l1^2*
         l2^4*z3 + 500/9*n^2*l1^2*l2^4*z3^2 + 6589451/17280*n^2*l1^3*
         l2^3 + 9275/27*n^2*l1^3*l2^3*z6 - 6142/27*n^2*l1^3*l2^3*z5 + 
         60889/360*n^2*l1^3*l2^3*z4 + 14867/180*n^2*l1^3*l2^3*z3 - 742/
         27*n^2*l1^3*l2^3*z3^2 - 693125/9216*n^2*l1^4*l2^2 - 6200/81*
         n^2*l1^4*l2^2*z6 + 31117/648*n^2*l1^4*l2^2*z5 - 61835/1728*n^2
         *l1^4*l2^2*z4 - 108245/5184*n^2*l1^4*l2^2*z3 + 496/81*n^2*l1^4
         *l2^2*z3^2 + 4519/1728*n^2*l1^5*l2 + 2825/486*n^2*l1^5*l2*z6
          - 1517/486*n^2*l1^5*l2*z5 + 745/324*n^2*l1^5*l2*z4 + 3803/
         1296*n^2*l1^5*l2*z3 - 113/243*n^2*l1^5*l2*z3^2 + 1378859/
         746496*n^2*l1^6 + 1150/729*n^2*l1^6*z6 - 703/648*n^2*l1^6*z5
          + 4195/5184*n^2*l1^6*z4 + 17659/46656*n^2*l1^6*z3 - 92/729*
         n^2*l1^6*z3^2 + 160263/5120*n^4*l2^6 - 175/3*n^4*l2^6*z6 + 259/
         16*n^4*l2^6*z5 - 66/5*n^4*l2^6*z4 - 47053/1440*n^4*l2^6*z3 + 
         14/3*n^4*l2^6*z3^2 - 1744721/11520*n^4*l1*l2^5 - 2575/72*n^4*
         l1*l2^5*z6 + 4477/72*n^4*l1*l2^5*z5 - 3613/80*n^4*l1*l2^5*z4
          + 5129/2160*n^4*l1*l2^5*z3 + 103/36*n^4*l1*l2^5*z3^2 + 
         1618793/8640*n^4*l1^2*l2^4 + 1475/12*n^4*l1^2*l2^4*z6 - 5365/
         54*n^4*l1^2*l2^4*z5 + 34927/480*n^4*l1^2*l2^4*z4 + 103933/4320
         *n^4*l1^2*l2^4*z3 - 59/6*n^4*l1^2*l2^4*z3^2 - 8653711/103680*
         n^4*l1^3*l2^3 - 10675/162*n^4*l1^3*l2^3*z6 + 7289/162*n^4*l1^3
         *l2^3*z5 - 24043/720*n^4*l1^3*l2^3*z4 - 111473/9720*n^4*l1^3*
         l2^3*z3 + 427/81*n^4*l1^3*l2^3*z3^2 + 16233481/1244160*n^4*
         l1^4*l2^2 + 33025/1944*n^4*l1^4*l2^2*z6 - 2035/243*n^4*l1^4*
         l2^2*z5 + 13847/2160*n^4*l1^4*l2^2*z4 + 386033/116640*n^4*l1^4
         *l2^2*z3 - 1321/972*n^4*l1^4*l2^2*z3^2 + 218941/31104*n^4*l1^5
         *l2 + 400/81*n^4*l1^5*l2*z6 - 3293/972*n^4*l1^5*l2*z5 + 1675/
         648*n^4*l1^5*l2*z4 + 1105/3888*n^4*l1^5*l2*z3 - 32/81*n^4*l1^5
         *l2*z3^2 + 86477/124416*n^4*l1^6 + 1325/2916*n^4*l1^6*z6 - 703/
         1944*n^4*l1^6*z5 + 695/2592*n^4*l1^6*z4 + 1715/23328*n^4*l1^6*
         z3 - 53/1458*n^4*l1^6*z3^2 + 432509/138240*n^6*l2^6 + 13175/
         864*n^6*l2^6*z6 - 15281/1728*n^6*l2^6*z5 + 2467/360*n^6*l2^6*
         z4 + 75403/8640*n^6*l2^6*z3 - 527/432*n^6*l2^6*z3^2 + 342193/
         34560*n^6*l1*l2^5 - 3275/864*n^6*l1*l2^5*z6 - 2257/864*n^6*l1*
         l2^5*z5 + 1087/720*n^6*l1*l2^5*z4 - 3661/1440*n^6*l1*l2^5*z3
          + 131/432*n^6*l1*l2^5*z3^2 - 192509/10368*n^6*l1^2*l2^4 - 
         12025/1296*n^6*l1^2*l2^4*z6 + 25345/2592*n^6*l1^2*l2^4*z5 - 
         12205/1728*n^6*l1^2*l2^4*z4 - 559/288*n^6*l1^2*l2^4*z3 + 481/
         648*n^6*l1^2*l2^4*z3^2 + 6376207/466560*n^6*l1^3*l2^3 + 6775/
         729*n^6*l1^3*l2^3*z6 - 9509/1458*n^6*l1^3*l2^3*z5 + 94721/
         19440*n^6*l1^3*l2^3*z4 + 359/360*n^6*l1^3*l2^3*z3 - 542/729*
         n^6*l1^3*l2^3*z3^2 + 16232711/3732480*n^6*l1^4*l2^2 + 3575/
         1944*n^6*l1^4*l2^2*z6 - 4403/1944*n^6*l1^4*l2^2*z5 + 2653/1620
         *n^6*l1^4*l2^2*z4 + 317/480*n^6*l1^4*l2^2*z3 - 143/972*n^6*
         l1^4*l2^2*z3^2 + 33409/62208*n^6*l1^5*l2 + 50/243*n^6*l1^5*l2*
         z6 - 185/486*n^6*l1^5*l2*z5 + 331/1296*n^6*l1^5*l2*z4 + 77/324
         *n^6*l1^5*l2*z3 - 4/243*n^6*l1^5*l2*z3^2 + 15857/373248*n^6*
         l1^6 + 25/1458*n^6*l1^6*z6 - 185/5832*n^6*l1^6*z5 + 163/7776*
         n^6*l1^6*z4 + 467/23328*n^6*l1^6*z3 - 1/729*n^6*l1^6*z3^2 - 
         142075/248832*n^8*l2^6 - 18325/15552*n^8*l2^6*z6 + 2479/2592*
         n^8*l2^6*z5 - 473/648*n^8*l2^6*z4 - 13549/15552*n^8*l2^6*z3 + 
         733/7776*n^8*l2^6*z3^2 + 7717/77760*n^8*l1*l2^5 + 3925/7776*
         n^8*l1*l2^5*z6 - 185/2592*n^8*l1*l2^5*z5 + 877/6480*n^8*l1*
         l2^5*z4 + 1631/19440*n^8*l1*l2^5*z3 - 157/3888*n^8*l1*l2^5*
         z3^2 + 1183853/622080*n^8*l1^2*l2^4 + 325/324*n^8*l1^2*l2^4*z6
          - 25567/23328*n^8*l1^2*l2^4*z5 + 1717/2160*n^8*l1^2*l2^4*z4
          + 2543/8640*n^8*l1^2*l2^4*z3 - 13/162*n^8*l1^2*l2^4*z3^2 + 
         47983/466560*n^8*l1^3*l2^3 + 50/729*n^8*l1^3*l2^3*z6 - 37/162*
         n^8*l1^3*l2^3*z5 + 631/4860*n^8*l1^3*l2^3*z4 + 1343/6480*n^8*
         l1^3*l2^3*z3 - 4/729*n^8*l1^3*l2^3*z3^2 - 33617/622080*n^8*
         l1^4*l2^2 - 37/1944*n^8*l1^4*l2^2*z5 - 131/25920*n^8*l1^4*l2^2
         *z4 + 9161/233280*n^8*l1^4*l2^2*z3 - 47/4608*n^8*l1^5*l2 - 7/
         2592*n^8*l1^5*l2*z4 + 11/7776*n^8*l1^5*l2*z3 - 707/746496*n^8*
         l1^6 - 1/15552*n^8*l1^6*z4 + 1/15552*n^8*l1^6*z3 + 148079/
         3732480*n^10*l2^6 + 3875/93312*n^10*l2^6*z6 - 2183/46656*n^10*
         l2^6*z5 + 5557/155520*n^10*l2^6*z4 + 9043/233280*n^10*l2^6*z3
          - 155/46656*n^10*l2^6*z3^2 + 3223/77760*n^10*l1*l2^5 + 25/972
         *n^10*l1*l2^5*z6 - 37/972*n^10*l1*l2^5*z5 + 79/3240*n^10*l1*
         l2^5*z4 + 37/1620*n^10*l1*l2^5*z3 - 1/486*n^10*l1*l2^5*z3^2 - 
         305/31104*n^10*l1^2*l2^4 - 37/11664*n^10*l1^2*l2^4*z5 + 1/192*
         n^10*l1^2*l2^4*z4 + 115/15552*n^10*l1^2*l2^4*z3 - 569/233280*
         n^10*l1^3*l2^3 + 37/6480*n^10*l1^3*l2^3*z4 - 71/29160*n^10*
         l1^3*l2^3*z3 - 617/373248*n^10*l1^4*l2^2 + 17/5184*n^10*l1^4*
         l2^2*z4 - 19/15552*n^10*l1^4*l2^2*z3 - 29/62208*n^10*l1^5*l2
          + 1/1296*n^10*l1^5*l2*z4 - 1/3888*n^10*l1^5*l2*z3 - 29/746496
         *n^10*l1^6 + 1/15552*n^10*l1^6*z4 - 1/46656*n^10*l1^6*z3 + 191/
         1492992*n^12*l2^6 + 25/93312*n^12*l2^6*z6 - 1/15552*n^12*l2^6*
         z4 - 1/7776*n^12*l2^6*z3 - 1/46656*n^12*l2^6*z3^2 ));
RG[f] = ( + f*h * (  - 6*l2 + 2*l1 + n^2*l2 )

       + f*h^2 * (  - 105/4*l2^2 + 35/2*l1*l2 - 35/12*l1^2 + 23/4*n^2*
         l2^2 - 11/3*n^2*l1*l2 - 1/4*n^2*l1^2 - 11/24*n^4*l2^2 )

       + f*h^3 * (  - 3207/16*l2^3 - 156*l2^3*z3 + 3207/16*l1*l2^2 + 
         156*l1*l2^2*z3 - 1069/16*l1^2*l2 - 52*l1^2*l2*z3 + 1069/144*
         l1^3 + 52/9*l1^3*z3 + 753/16*n^2*l2^3 + 12*n^2*l2^3*z3 - 431/8
         *n^2*l1*l2^2 - 40*n^2*l1*l2^2*z3 + 707/48*n^2*l1^2*l2 + 32/3*
         n^2*l1^2*l2*z3 + 19/12*n^2*l1^3 + 4/9*n^2*l1^3*z3 - 71/16*n^4*
         l2^3 + 1/2*n^4*l2^3*z3 + 235/48*n^4*l1*l2^2 + 10/3*n^4*l1*l2^2
         *z3 + 1/9*n^4*l1^2*l2 - 1/16*n^4*l1^3 + 19/72*n^6*l2^3 + 1/18*
         n^6*l2^3*z3 )

       + f*h^4 * (  - 126177/64*l2^4 - 3960*l2^4*z5 + 513*l2^4*z4 - 
         4791/2*l2^4*z3 + 42059/16*l1*l2^3 + 5280*l1*l2^3*z5 - 684*l1*
         l2^3*z4 + 3194*l1*l2^3*z3 - 42059/32*l1^2*l2^2 - 2640*l1^2*
         l2^2*z5 + 342*l1^2*l2^2*z4 - 1597*l1^2*l2^2*z3 + 42059/144*
         l1^3*l2 + 1760/3*l1^3*l2*z5 - 76*l1^3*l2*z4 + 3194/9*l1^3*l2*
         z3 - 42059/1728*l1^4 - 440/9*l1^4*z5 + 19/3*l1^4*z4 - 1597/54*
         l1^4*z3 + 30527/64*n^2*l2^4 + 240*n^2*l2^4*z5 - 117*n^2*l2^4*
         z4 + 599/2*n^2*l2^4*z3 - 9301/12*n^2*l1*l2^3 - 1120*n^2*l1*
         l2^3*z5 + 186*n^2*l1*l2^3*z4 - 791*n^2*l1*l2^3*z3 + 12979/32*
         n^2*l1^2*l2^2 + 760*n^2*l1^2*l2^2*z5 - 99*n^2*l1^2*l2^2*z4 + 
         1330/3*n^2*l1^2*l2^2*z3 - 12775/216*n^2*l1^3*l2 - 1040/9*n^2*
         l1^3*l2*z5 + 28/3*n^2*l1^3*l2*z4 - 1699/27*n^2*l1^3*l2*z3 - 
         44933/5184*n^2*l1^4 - 200/27*n^2*l1^4*z5 + 10/9*n^2*l1^4*z4 - 
         205/54*n^2*l1^4*z3 - 8537/192*n^4*l2^4 + 70*n^4*l2^4*z5 + 27/8
         *n^4*l2^4*z4 + 115/4*n^4*l2^4*z3 + 250/3*n^4*l1*l2^3 + 320/3*
         n^4*l1*l2^3*z5 - 51/2*n^4*l1*l2^3*z4 + 96*n^4*l1*l2^3*z3 - 399/
         8*n^4*l1^2*l2^2 - 640/9*n^4*l1^2*l2^2*z5 + 17/2*n^4*l1^2*l2^2*
         z4 - 110/3*n^4*l1^2*l2^2*z3 - 281/48*n^4*l1^3*l2 - 80/27*n^4*
         l1^3*l2*z5 + 16/9*n^4*l1^3*l2*z4 - 28/9*n^4*l1^3*l2*z3 - 227/
         5184*n^4*l1^4 + 1/9*n^4*l1^4*z4 - 5/18*n^4*l1^4*z3 + 1517/576*
         n^6*l2^4 - 95/18*n^6*l2^4*z5 + 7/24*n^6*l2^4*z4 - 65/18*n^6*
         l2^4*z3 - 1171/216*n^6*l1*l2^3 - 200/27*n^6*l1*l2^3*z5 + 35/18
         *n^6*l1*l2^3*z4 - 179/27*n^6*l1*l2^3*z3 + 275/1296*n^6*l1^2*
         l2^2 + 5/18*n^6*l1^2*l2^2*z4 - 5/9*n^6*l1^2*l2^2*z3 + 23/648*
         n^6*l1^3*l2 + 1/27*n^6*l1^3*l2*z3 - 7/576*n^6*l1^4 + 1/54*n^6*
         l1^4*z3 - 643/3456*n^8*l2^4 - 5/54*n^8*l2^4*z5 + 1/36*n^8*l2^4
         *z4 - 1/18*n^8*l2^4*z3 )

       + f*h^5 * (  - 5671701/256*l2^5 - 226233/2*l2^5*z7 + 24675*l2^5
         *z6 - 75690*l2^5*z5 + 80721/8*l2^5*z4 - 603717/16*l2^5*z3 - 
         5862*l2^5*z3^2 + 9452835/256*l1*l2^4 + 377055/2*l1*l2^4*z7 - 
         41125*l1*l2^4*z6 + 126150*l1*l2^4*z5 - 134535/8*l1*l2^4*z4 + 
         1006195/16*l1*l2^4*z3 + 9770*l1*l2^4*z3^2 - 3150945/128*l1^2*
         l2^3 - 125685*l1^2*l2^3*z7 + 82250/3*l1^2*l2^3*z6 - 84100*l1^2
         *l2^3*z5 + 44845/4*l1^2*l2^3*z4 - 1006195/24*l1^2*l2^3*z3 - 
         19540/3*l1^2*l2^3*z3^2 + 1050315/128*l1^3*l2^2 + 41895*l1^3*
         l2^2*z7 - 82250/9*l1^3*l2^2*z6 + 84100/3*l1^3*l2^2*z5 - 44845/
         12*l1^3*l2^2*z4 + 1006195/72*l1^3*l2^2*z3 + 19540/9*l1^3*l2^2*
         z3^2 - 350105/256*l1^4*l2 - 13965/2*l1^4*l2*z7 + 41125/27*l1^4
         *l2*z6 - 42050/9*l1^4*l2*z5 + 44845/72*l1^4*l2*z4 - 1006195/
         432*l1^4*l2*z3 - 9770/27*l1^4*l2*z3^2 + 70021/768*l1^5 + 931/2
         *l1^5*z7 - 8225/81*l1^5*z6 + 8410/27*l1^5*z5 - 8969/216*l1^5*
         z4 + 201239/1296*l1^5*z3 + 1954/81*l1^5*z3^2 + 694441/128*n^2*
         l2^5 + 3969/2*n^2*l2^5*z7 - 9475/2*n^2*l2^5*z6 + 9636*n^2*l2^5
         *z5 - 10389/4*n^2*l2^5*z4 + 18917/4*n^2*l2^5*z3 - 1799*n^2*
         l2^5*z3^2 - 2197069/192*n^2*l1*l2^4 - 64827/2*n^2*l1*l2^4*z7
          + 33050/3*n^2*l1*l2^4*z6 - 57927/2*n^2*l1*l2^4*z5 + 10493/2*
         n^2*l1*l2^4*z4 - 375019/24*n^2*l1*l2^4*z3 + 416/3*n^2*l1*l2^4*
         z3^2 + 4961819/576*n^2*l1^2*l2^3 + 69237/2*n^2*l1^2*l2^3*z7 - 
         8400*n^2*l1^2*l2^3*z6 + 149585/6*n^2*l1^2*l2^3*z5 - 3674*n^2*
         l1^2*l2^3*z4 + 152153/12*n^2*l1^2*l2^3*z3 + 1300*n^2*l1^2*l2^3
         *z3^2 - 73661/27*n^2*l1^3*l2^2 - 25137/2*n^2*l1^3*l2^2*z7 + 
         69575/27*n^2*l1^3*l2^2*z6 - 147457/18*n^2*l1^3*l2^2*z5 + 9133/
         9*n^2*l1^3*l2^2*z4 - 209995/54*n^2*l1^3*l2^2*z3 - 18022/27*n^2
         *l1^3*l2^2*z3^2 + 2389793/10368*n^2*l1^4*l2 + 1225*n^2*l1^4*l2
         *z7 - 25525/162*n^2*l1^4*l2*z6 + 12461/18*n^2*l1^4*l2*z5 - 
         5125/108*n^2*l1^4*l2*z4 + 27428/81*n^2*l1^4*l2*z3 + 7627/81*
         n^2*l1^4*l2*z3^2 + 705721/15552*n^2*l1^5 + 98*n^2*l1^5*z7 - 
         2125/81*n^2*l1^5*z6 + 6020/81*n^2*l1^5*z5 - 19/2*n^2*l1^5*z4
          + 24469/648*n^2*l1^5*z3 - 274/81*n^2*l1^5*z3^2 - 53517/128*
         n^4*l2^5 + 60417/16*n^4*l2^5*z7 - 7825/48*n^4*l2^5*z6 + 12325/
         8*n^4*l2^5*z5 + 277/2*n^4*l2^5*z4 + 31057/48*n^4*l2^5*z3 + 
         11347/24*n^4*l2^5*z3^2 + 1527413/1152*n^4*l1*l2^4 + 15729/16*
         n^4*l1*l2^4*z7 - 53725/48*n^4*l1*l2^4*z6 + 20767/8*n^4*l1*l2^4
         *z5 - 9811/16*n^4*l1*l2^4*z4 + 64001/48*n^4*l1*l2^4*z3 - 9737/
         24*n^4*l1*l2^4*z3^2 - 353641/288*n^4*l1^2*l2^3 - 8379/2*n^4*
         l1^2*l2^3*z7 + 22525/18*n^4*l1^2*l2^3*z6 - 27047/8*n^4*l1^2*
         l2^3*z5 + 3403/6*n^4*l1^2*l2^3*z4 - 61289/36*n^4*l1^2*l2^3*z3
          - 1811/18*n^4*l1^2*l2^3*z3^2 + 907945/2592*n^4*l1^3*l2^2 + 
         7301/6*n^4*l1^3*l2^2*z7 - 13100/81*n^4*l1^3*l2^2*z6 + 69965/
         108*n^4*l1^3*l2^2*z5 - 1286/27*n^4*l1^3*l2^2*z4 + 432665/1296*
         n^4*l1^3*l2^2*z3 + 5656/81*n^4*l1^3*l2^2*z3^2 + 1813985/31104*
         n^4*l1^4*l2 + 1715/18*n^4*l1^4*l2*z7 - 6925/162*n^4*l1^4*l2*z6
          + 2216/27*n^4*l1^4*l2*z5 - 3709/216*n^4*l1^4*l2*z4 + 6119/108
         *n^4*l1^4*l2*z3 - 701/81*n^4*l1^4*l2*z3^2 + 83417/31104*n^4*
         l1^5 + 49/18*n^4*l1^5*z7 - 200/81*n^4*l1^5*z6 + 304/81*n^4*
         l1^5*z5 - 49/54*n^4*l1^5*z4 + 1091/324*n^4*l1^5*z3 - 44/81*n^4
         *l1^5*z3^2 + 37/3*n^6*l2^5 - 28175/64*n^6*l2^5*z7 + 675/8*n^6*
         l2^5*z6 - 11305/36*n^6*l2^5*z5 + 631/32*n^6*l2^5*z4 - 28691/
         192*n^6*l2^5*z3 - 713/24*n^6*l2^5*z3^2 - 109199/1296*n^6*l1*
         l2^4 - 1715/48*n^6*l1*l2^4*z7 + 40075/432*n^6*l1*l2^4*z6 - 
         16145/72*n^6*l1*l2^4*z5 + 235/4*n^6*l1*l2^4*z4 - 19997/216*n^6
         *l1*l2^4*z3 + 7643/216*n^6*l1*l2^4*z3^2 + 1514473/15552*n^6*
         l1^2*l2^3 + 2548/9*n^6*l1^2*l2^3*z7 - 14725/162*n^6*l1^2*l2^3*
         z6 + 24787/108*n^6*l1^2*l2^3*z5 - 69/2*n^6*l1^2*l2^3*z4 + 
         153335/1296*n^6*l1^2*l2^3*z3 + 244/81*n^6*l1^2*l2^3*z3^2 + 
         27793/7776*n^6*l1^3*l2^2 + 98/9*n^6*l1^3*l2^2*z7 - 1450/81*n^6
         *l1^3*l2^2*z6 + 808/27*n^6*l1^3*l2^2*z5 - 137/18*n^6*l1^3*l2^2
         *z4 + 1517/108*n^6*l1^3*l2^2*z3 - 328/81*n^6*l1^3*l2^2*z3^2 - 
         16661/31104*n^6*l1^4*l2 - 25/27*n^6*l1^4*l2*z6 + 347/162*n^6*
         l1^4*l2*z5 - 5/9*n^6*l1^4*l2*z4 + 7/36*n^6*l1^4*l2*z3 - 2/9*
         n^6*l1^4*l2*z3^2 - 227/5184*n^6*l1^5 + 2/81*n^6*l1^5*z5 - 1/27
         *n^6*l1^5*z4 - 37/648*n^6*l1^5*z3 - 47219/62208*n^8*l2^5 + 
         1715/96*n^8*l2^5*z7 - 12025/2592*n^8*l2^5*z6 + 17995/1296*n^8*
         l2^5*z5 - 85/48*n^8*l2^5*z4 + 43619/5184*n^8*l2^5*z3 + 1255/
         1296*n^8*l2^5*z3^2 + 351445/62208*n^8*l1*l2^4 + 245/18*n^8*l1*
         l2^4*z7 - 200/27*n^8*l1*l2^4*z6 + 1490/81*n^8*l1*l2^4*z5 - 235/
         54*n^8*l1*l2^4*z4 + 5455/648*n^8*l1*l2^4*z3 - 43/54*n^8*l1*
         l2^4*z3^2 - 2855/10368*n^8*l1^2*l2^3 - 125/162*n^8*l1^2*l2^3*
         z6 + 1009/648*n^8*l1^2*l2^3*z5 - 23/27*n^8*l1^2*l2^3*z4 + 683/
         1296*n^8*l1^2*l2^3*z3 - 23/162*n^8*l1^2*l2^3*z3^2 + 725/10368*
         n^8*l1^3*l2^2 + 35/324*n^8*l1^3*l2^2*z5 - 7/108*n^8*l1^3*l2^2*
         z4 - 17/432*n^8*l1^3*l2^2*z3 - 11/6912*n^8*l1^4*l2 + 1/54*n^8*
         l1^4*l2*z4 - 23/1296*n^8*l1^4*l2*z3 - 5/2304*n^8*l1^5 + 1/216*
         n^8*l1^5*z4 - 1/432*n^8*l1^5*z3 + 1453/10368*n^10*l2^5 + 49/
         576*n^10*l2^5*z7 - 175/2592*n^10*l2^5*z6 + 29/144*n^10*l2^5*z5
          - 1/27*n^10*l2^5*z4 + 83/2592*n^10*l2^5*z3 - 29/1296*n^10*
         l2^5*z3^2 )

       + f*h^6 * (  - 1385315757/5120*l2^6 - 3449860*l2^6*z9 + 
         436613481/200*l2^6*z8 - 11611566/25*l2^6*z3z5 - 12335547/5*
         l2^6*z7 + 574992*l2^6*z6 - 23857221/20*l2^6*z5 + 57054303/320*
         l2^6*z4 - 39039291/64*l2^6*z3 - 1187610*l2^6*z3*z5 + 46620*
         l2^6*z3*z4 - 4173669/10*l2^6*z3^2 - 174816*l2^6*z3^3 + 
         1385315757/2560*l1*l2^5 + 6899720*l1*l2^5*z9 - 436613481/100*
         l1*l2^5*z8 + 23223132/25*l1*l2^5*z3z5 + 24671094/5*l1*l2^5*z7
          - 1149984*l1*l2^5*z6 + 23857221/10*l1*l2^5*z5 - 57054303/160*
         l1*l2^5*z4 + 39039291/32*l1*l2^5*z3 + 2375220*l1*l2^5*z3*z5 - 
         93240*l1*l2^5*z3*z4 + 4173669/5*l1*l2^5*z3^2 + 349632*l1*l2^5*
         z3^3 - 461771919/1024*l1^2*l2^4 - 17249300/3*l1^2*l2^4*z9 + 
         145537827/40*l1^2*l2^4*z8 - 3870522/5*l1^2*l2^4*z3z5 - 4111849
         *l1^2*l2^4*z7 + 958320*l1^2*l2^4*z6 - 7952407/4*l1^2*l2^4*z5
          + 19018101/64*l1^2*l2^4*z4 - 65065485/64*l1^2*l2^4*z3 - 
         1979350*l1^2*l2^4*z3*z5 + 77700*l1^2*l2^4*z3*z4 - 1391223/2*
         l1^2*l2^4*z3^2 - 291360*l1^2*l2^4*z3^3 + 51307991/256*l1^3*
         l2^3 + 68997200/27*l1^3*l2^3*z9 - 48512609/30*l1^3*l2^3*z8 + 
         1720232/5*l1^3*l2^3*z3z5 + 16447396/9*l1^3*l2^3*z7 - 425920*
         l1^3*l2^3*z6 + 7952407/9*l1^3*l2^3*z5 - 6339367/48*l1^3*l2^3*
         z4 + 21688495/48*l1^3*l2^3*z3 + 7917400/9*l1^3*l2^3*z3*z5 - 
         103600/3*l1^3*l2^3*z3*z4 + 927482/3*l1^3*l2^3*z3^2 + 388480/3*
         l1^3*l2^3*z3^3 - 51307991/1024*l1^4*l2^2 - 17249300/27*l1^4*
         l2^2*z9 + 48512609/120*l1^4*l2^2*z8 - 430058/5*l1^4*l2^2*z3z5
          - 4111849/9*l1^4*l2^2*z7 + 106480*l1^4*l2^2*z6 - 7952407/36*
         l1^4*l2^2*z5 + 6339367/192*l1^4*l2^2*z4 - 21688495/192*l1^4*
         l2^2*z3 - 1979350/9*l1^4*l2^2*z3*z5 + 25900/3*l1^4*l2^2*z3*z4
          - 463741/6*l1^4*l2^2*z3^2 - 97120/3*l1^4*l2^2*z3^3 + 51307991/
         7680*l1^5*l2 + 6899720/81*l1^5*l2*z9 - 48512609/900*l1^5*l2*z8
          + 860116/75*l1^5*l2*z3z5 + 8223698/135*l1^5*l2*z7 - 42592/3*
         l1^5*l2*z6 + 7952407/270*l1^5*l2*z5 - 6339367/1440*l1^5*l2*z4
          + 4337699/288*l1^5*l2*z3 + 791740/27*l1^5*l2*z3*z5 - 10360/9*
         l1^5*l2*z3*z4 + 463741/45*l1^5*l2*z3^2 + 38848/9*l1^5*l2*z3^3
          - 51307991/138240*l1^6 - 3449860/729*l1^6*z9 + 48512609/16200
         *l1^6*z8 - 430058/675*l1^6*z3z5 - 4111849/1215*l1^6*z7 + 21296/
         27*l1^6*z6 - 7952407/4860*l1^6*z5 + 6339367/25920*l1^6*z4 - 
         4337699/5184*l1^6*z3 - 395870/243*l1^6*z3*z5 + 5180/81*l1^6*z3
         *z4 - 463741/810*l1^6*z3^2 - 19424/81*l1^6*z3^3 + 339901911/
         5120*n^2*l2^6 - 393164/3*n^2*l2^6*z9 - 10189179/100*n^2*l2^6*
         z8 - 474012/25*n^2*l2^6*z3z5 + 11224953/40*n^2*l2^6*z7 - 
         548343/4*n^2*l2^6*z6 + 3361359/20*n^2*l2^6*z5 - 14492601/320*
         n^2*l2^6*z4 + 24395727/320*n^2*l2^6*z3 - 174942*n^2*l2^6*z3*z5
          + 6813*n^2*l2^6*z3*z4 - 171717/4*n^2*l2^6*z3^2 - 9696*n^2*
         l2^6*z3^3 - 55306359/320*n^2*l1*l2^5 - 828268*n^2*l1*l2^5*z9
          + 3847926/5*n^2*l1*l2^5*z8 - 557568/5*n^2*l1*l2^5*z3z5 - 
         1066945*n^2*l1*l2^5*z7 + 352125*n^2*l1*l2^5*z6 - 11494469/20*
         n^2*l1*l2^5*z5 + 4617207/40*n^2*l1*l2^5*z4 - 23895119/80*n^2*
         l1*l2^5*z3 - 115492*n^2*l1*l2^5*z3*z5 + 14208/5*n^2*l1*l2^5*z3
         *z4 - 340404/5*n^2*l1*l2^5*z3^2 - 38304*n^2*l1*l2^5*z3^3 + 
         2605204741/15360*n^2*l1^2*l2^4 + 12481688/9*n^2*l1^2*l2^4*z9
          - 196431737/200*n^2*l1^2*l2^4*z8 + 4642782/25*n^2*l1^2*l2^4*
         z3z5 + 14353397/12*n^2*l1^2*l2^4*z7 - 656547/2*n^2*l1^2*l2^4*
         z6 + 18469649/30*n^2*l1^2*l2^4*z5 - 6817481/64*n^2*l1^2*l2^4*
         z4 + 20634539/64*n^2*l1^2*l2^4*z3 + 1184762/3*n^2*l1^2*l2^4*z3
         *z5 - 69154/5*n^2*l1^2*l2^4*z3*z4 + 1529877/10*n^2*l1^2*l2^4*
         z3^2 + 68416*n^2*l1^2*l2^4*z3^3 - 152596277/1920*n^2*l1^3*l2^3
          - 64203008/81*n^2*l1^3*l2^3*z9 + 38050421/75*n^2*l1^3*l2^3*z8
          - 2630416/25*n^2*l1^3*l2^3*z3z5 - 26559059/45*n^2*l1^3*l2^3*
         z7 + 143168*n^2*l1^3*l2^3*z6 - 26358119/90*n^2*l1^3*l2^3*z5 + 
         5388533/120*n^2*l1^3*l2^3*z4 - 4508099/30*n^2*l1^3*l2^3*z3 - 
         2326504/9*n^2*l1^3*l2^3*z3*z5 + 143488/15*n^2*l1^3*l2^3*z3*z4
          - 4137292/45*n^2*l1^3*l2^3*z3^2 - 357376/9*n^2*l1^3*l2^3*z3^3
          + 2383923127/138240*n^2*l1^4*l2^2 + 15529556/81*n^2*l1^4*l2^2
         *z9 - 10245659/90*n^2*l1^4*l2^2*z8 + 377672/15*n^2*l1^4*l2^2*
         z3z5 + 139065091/1080*n^2*l1^4*l2^2*z7 - 994043/36*n^2*l1^4*
         l2^2*z6 + 33197573/540*n^2*l1^4*l2^2*z5 - 7725721/960*n^2*l1^4
         *l2^2*z4 + 269170079/8640*n^2*l1^4*l2^2*z3 + 1824754/27*n^2*
         l1^4*l2^2*z3*z5 - 114947/45*n^2*l1^4*l2^2*z3*z4 + 817523/36*
         n^2*l1^4*l2^2*z3^2 + 87136/9*n^2*l1^4*l2^2*z3^3 - 42648067/
         51840*n^2*l1^5*l2 - 341132/27*n^2*l1^5*l2*z9 + 776159/135*n^2*
         l1^5*l2*z8 - 70864/45*n^2*l1^5*l2*z3z5 - 2540602/405*n^2*l1^5*
         l2*z7 + 16715/27*n^2*l1^5*l2*z6 - 891209/324*n^2*l1^5*l2*z5 + 
         63463/540*n^2*l1^5*l2*z4 - 689815/432*n^2*l1^5*l2*z3 - 420356/
         81*n^2*l1^5*l2*z3*z5 + 25864/135*n^2*l1^5*l2*z3*z4 - 237896/
         135*n^2*l1^5*l2*z3^2 - 1952/3*n^2*l1^5*l2*z3^3 - 32715377/
         138240*n^2*l1^6 - 2772584/2187*n^2*l1^6*z9 + 14328659/16200*
         n^2*l1^6*z8 - 116558/675*n^2*l1^6*z3z5 - 254786/243*n^2*l1^6*
         z7 + 22178/81*n^2*l1^6*z6 - 5129/9*n^2*l1^6*z5 + 430645/5184*
         n^2*l1^6*z4 - 24900361/77760*n^2*l1^6*z3 - 67250/243*n^2*l1^6*
         z3*z5 - 172/45*n^2*l1^6*z3*z4 - 133546/1215*n^2*l1^6*z3^2 - 
         15040/243*n^2*l1^6*z3^3 - 56400293/15360*n^4*l2^6 + 522481/3*
         n^4*l2^6*z9 - 140478321/1600*n^4*l2^6*z8 + 2442303/100*n^4*
         l2^6*z3z5 + 26356091/320*n^4*l2^6*z7 + 18501/32*n^4*l2^6*z6 + 
         751511/32*n^4*l2^6*z5 + 286673/160*n^4*l2^6*z4 + 7588169/480*
         n^4*l2^6*z3 + 311903/4*n^4*l2^6*z3*z5 - 197091/40*n^4*l2^6*z3*
         z4 + 2485701/80*n^4*l2^6*z3^2 + 9384*n^4*l2^6*z3^3 + 25081053/
         1280*n^4*l1*l2^5 - 4885715/54*n^4*l1*l2^5*z9 + 6154229/800*n^4
         *l1*l2^5*z8 - 685947/50*n^4*l1*l2^5*z3z5 + 1352399/32*n^4*l1*
         l2^5*z7 - 570699/16*n^4*l1*l2^5*z6 + 2769041/80*n^4*l1*l2^5*z5
          - 1604963/120*n^4*l1*l2^5*z4 + 6476581/360*n^4*l1*l2^5*z3 - 
         418405/6*n^4*l1*l2^5*z3*z5 + 47043/10*n^4*l1*l2^5*z3*z4 - 
         458313/20*n^4*l1*l2^5*z3^2 - 16820/3*n^4*l1*l2^5*z3^3 - 
         451113299/17280*n^4*l1^2*l2^4 - 10436738/81*n^4*l1^2*l2^4*z9
          + 35951261/320*n^4*l1^2*l2^4*z8 - 328563/20*n^4*l1^2*l2^4*
         z3z5 - 91774591/576*n^4*l1^2*l2^4*z7 + 4866121/96*n^4*l1^2*
         l2^4*z6 - 123193579/1440*n^4*l1^2*l2^4*z5 + 3982001/240*n^4*
         l1^2*l2^4*z4 - 61783603/1440*n^4*l1^2*l2^4*z3 - 232759/12*n^4*
         l1^2*l2^4*z3*z5 + 13291/40*n^4*l1^2*l2^4*z3*z4 - 2599981/240*
         n^4*l1^2*l2^4*z3^2 - 53392/9*n^4*l1^2*l2^4*z3^3 + 1396831031/
         103680*n^4*l1^3*l2^3 + 52353611/486*n^4*l1^3*l2^3*z9 - 
         63761699/900*n^4*l1^3*l2^3*z8 + 1068376/75*n^4*l1^3*l2^3*z3z5
          + 89030369/1080*n^4*l1^3*l2^3*z7 - 1541107/72*n^4*l1^3*l2^3*
         z6 + 45868321/1080*n^4*l1^3*l2^3*z5 - 2835335/432*n^4*l1^3*
         l2^3*z4 + 140528843/6480*n^4*l1^3*l2^3*z3 + 915751/27*n^4*l1^3
         *l2^3*z3*z5 - 124213/90*n^4*l1^3*l2^3*z3*z4 + 4318249/360*n^4*
         l1^3*l2^3*z3^2 + 144500/27*n^4*l1^3*l2^3*z3^3 - 505636421/
         248832*n^4*l1^4*l2^2 - 12600748/729*n^4*l1^4*l2^2*z9 + 
         40146997/5400*n^4*l1^4*l2^2*z8 - 479914/225*n^4*l1^4*l2^2*z3z5
          - 2080927/270*n^4*l1^4*l2^2*z7 + 40445/81*n^4*l1^4*l2^2*z6 - 
         451559/120*n^4*l1^4*l2^2*z5 + 72607/648*n^4*l1^4*l2^2*z4 - 
         89545237/38880*n^4*l1^4*l2^2*z3 - 533002/81*n^4*l1^4*l2^2*z3*
         z5 + 27128/135*n^4*l1^4*l2^2*z3*z4 - 7123663/3240*n^4*l1^4*
         l2^2*z3^2 - 71072/81*n^4*l1^4*l2^2*z3^3 - 211240061/466560*n^4
         *l1^5*l2 - 1414736/729*n^4*l1^5*l2*z9 + 4191533/2700*n^4*l1^5*
         l2*z8 - 6788/25*n^4*l1^5*l2*z3z5 - 2095183/1215*n^4*l1^5*l2*z7
          + 123949/243*n^4*l1^5*l2*z6 - 4955399/4860*n^4*l1^5*l2*z5 + 
         115031/648*n^4*l1^5*l2*z4 - 4085203/6480*n^4*l1^5*l2*z3 - 
         24040/81*n^4*l1^5*l2*z3*z5 - 476/135*n^4*l1^5*l2*z3*z4 - 
         203143/1215*n^4*l1^5*l2*z3^2 - 7552/81*n^4*l1^5*l2*z3^3 - 
         1146499/41472*n^4*l1^6 - 160732/2187*n^4*l1^6*z9 + 132539/1800
         *n^4*l1^6*z8 - 718/75*n^4*l1^6*z3z5 - 97*n^4*l1^6*z7 + 30529/
         972*n^4*l1^6*z6 - 155189/3240*n^4*l1^6*z5 + 136573/12960*n^4*
         l1^6*z4 - 496399/12960*n^4*l1^6*z3 + 694/243*n^4*l1^6*z3*z5 - 
         148/45*n^4*l1^6*z3*z4 - 13163/2430*n^4*l1^6*z3^2 - 800/243*n^4
         *l1^6*z3^3 - 4050133/15360*n^6*l2^6 - 13485019/648*n^6*l2^6*z9
          + 13919623/960*n^6*l2^6*z8 - 59543/20*n^6*l2^6*z3z5 - 
         21388117/1152*n^6*l2^6*z7 + 1628377/576*n^6*l2^6*z6 - 1336877/
         192*n^6*l2^6*z5 + 10163/20*n^6*l2^6*z4 - 11193673/2880*n^6*
         l2^6*z3 - 478537/72*n^6*l2^6*z3*z5 + 72337/120*n^6*l2^6*z3*z4
          - 5117777/1440*n^6*l2^6*z3^2 - 9553/9*n^6*l2^6*z3^3 - 
         108003523/103680*n^6*l1*l2^5 + 11640737/648*n^6*l1*l2^5*z9 - 
         41299913/4800*n^6*l1*l2^5*z8 + 281653/100*n^6*l1*l2^5*z3z5 + 
         2478781/576*n^6*l1*l2^5*z7 + 1363411/864*n^6*l1*l2^5*z6 + 
         19043/864*n^6*l1*l2^5*z5 + 443509/720*n^6*l1*l2^5*z4 + 1206841/
         1440*n^6*l1*l2^5*z3 + 170569/18*n^6*l1*l2^5*z3*z5 - 293227/360
         *n^6*l1*l2^5*z3*z4 + 1776689/432*n^6*l1*l2^5*z3^2 + 9335/9*n^6
         *l1*l2^5*z3^3 + 11383759/5184*n^6*l1^2*l2^4 + 815779/81*n^6*
         l1^2*l2^4*z9 - 18804209/1800*n^6*l1^2*l2^4*z8 + 95258/75*n^6*
         l1^2*l2^4*z3z5 + 137614543/8640*n^6*l1^2*l2^4*z7 - 595205/108*
         n^6*l1^2*l2^4*z6 + 35497643/4320*n^6*l1^2*l2^4*z5 - 5118641/
         2880*n^6*l1^2*l2^4*z4 + 5655533/1440*n^6*l1^2*l2^4*z3 + 21742/
         27*n^6*l1^2*l2^4*z3*z5 - 289/18*n^6*l1^2*l2^4*z3*z4 + 422087/
         540*n^6*l1^2*l2^4*z3^2 + 4040/9*n^6*l1^2*l2^4*z3^3 - 593586133/
         466560*n^6*l1^3*l2^3 - 16386289/2187*n^6*l1^3*l2^3*z9 + 
         37267099/8100*n^6*l1^3*l2^3*z8 - 655076/675*n^6*l1^3*l2^3*z3z5
          - 6412015/1296*n^6*l1^3*l2^3*z7 + 2014843/1944*n^6*l1^3*l2^3*
         z6 - 13345477/4860*n^6*l1^3*l2^3*z5 + 422863/1296*n^6*l1^3*
         l2^3*z4 - 10104223/6480*n^6*l1^3*l2^3*z3 - 561316/243*n^6*l1^3
         *l2^3*z3*z5 + 27481/270*n^6*l1^3*l2^3*z3*z4 - 7909321/9720*n^6
         *l1^3*l2^3*z3^2 - 89912/243*n^6*l1^3*l2^3*z3^3 - 500141399/
         3732480*n^6*l1^4*l2^2 - 432272/729*n^6*l1^4*l2^2*z9 + 20783/25
         *n^6*l1^4*l2^2*z8 - 7112/75*n^6*l1^4*l2^2*z3z5 - 1259579/1215*
         n^6*l1^4*l2^2*z7 + 84038/243*n^6*l1^4*l2^2*z6 - 61283/120*n^6*
         l1^4*l2^2*z5 + 811333/6480*n^6*l1^4*l2^2*z4 - 11797213/38880*
         n^6*l1^4*l2^2*z3 + 580/81*n^6*l1^4*l2^2*z3*z5 - 113/15*n^6*
         l1^4*l2^2*z3*z4 - 186037/9720*n^6*l1^4*l2^2*z3^2 - 2176/81*n^6
         *l1^4*l2^2*z3^3 - 5269691/933120*n^6*l1^5*l2 - 39404/2187*n^6*
         l1^5*l2*z9 + 76331/1350*n^6*l1^5*l2*z8 - 296/75*n^6*l1^5*l2*
         z3z5 - 114949/1215*n^6*l1^5*l2*z7 + 4547/162*n^6*l1^5*l2*z6 - 
         66997/2430*n^6*l1^5*l2*z5 + 86221/6480*n^6*l1^5*l2*z4 - 109351/
         4860*n^6*l1^5*l2*z3 + 248/27*n^6*l1^5*l2*z3*z5 - 616/135*n^6*
         l1^5*l2*z3*z4 + 1723/405*n^6*l1^5*l2*z3^2 - 160/243*n^6*l1^5*
         l2*z3^3 + 59743/207360*n^6*l1^6 + 2063/1080*n^6*l1^6*z8 - 2/15
         *n^6*l1^6*z3z5 - 758/243*n^6*l1^6*z7 + 125/162*n^6*l1^6*z6 - 
         6919/9720*n^6*l1^6*z5 + 3497/4320*n^6*l1^6*z4 - 3901/4320*n^6*
         l1^6*z3 + 10/243*n^6*l1^6*z3*z5 - 92/405*n^6*l1^6*z3*z4 + 547/
         1215*n^6*l1^6*z3^2 + 40273739/1244160*n^8*l2^6 + 4686121/3888*
         n^8*l2^6*z9 - 29425127/28800*n^8*l2^6*z8 + 35229/200*n^8*l2^6*
         z3z5 + 76569877/51840*n^8*l2^6*z7 - 893311/2592*n^8*l2^6*z6 + 
         1768621/2880*n^8*l2^6*z5 - 685679/8640*n^8*l2^6*z4 + 8861273/
         25920*n^8*l2^6*z3 + 39251/144*n^8*l2^6*z3*z5 - 32401/1080*n^8*
         l2^6*z3*z4 + 1192613/6480*n^8*l2^6*z3^2 + 3151/54*n^8*l2^6*
         z3^3 + 10746271/233280*n^8*l1*l2^5 - 2167289/2916*n^8*l1*l2^5*
         z9 + 168293/450*n^8*l1*l2^5*z8 - 3238/25*n^8*l1*l2^5*z3z5 - 
         410197/6480*n^8*l1*l2^5*z7 - 1372621/7776*n^8*l1*l2^5*z6 + 
         1256149/7776*n^8*l1*l2^5*z5 - 299179/6480*n^8*l1*l2^5*z4 - 
         185369/3240*n^8*l1*l2^5*z3 - 44569/108*n^8*l1*l2^5*z3*z5 + 
         16159/324*n^8*l1*l2^5*z3*z4 - 4522183/19440*n^8*l1*l2^5*z3^2
          - 3742/81*n^8*l1*l2^5*z3^3 - 29407981/207360*n^8*l1^2*l2^4 - 
         1771682/2187*n^8*l1^2*l2^4*z9 + 1217931/1600*n^8*l1^2*l2^4*z8
          - 10933/100*n^8*l1^2*l2^4*z3z5 - 81123847/77760*n^8*l1^2*l2^4
         *z7 + 872563/2592*n^8*l1^2*l2^4*z6 - 327041/648*n^8*l1^2*l2^4*
         z5 + 1429471/12960*n^8*l1^2*l2^4*z4 - 1428395/5184*n^8*l1^2*
         l2^4*z3 - 14729/108*n^8*l1^2*l2^4*z3*z5 + 8363/3240*n^8*l1^2*
         l2^4*z3*z4 - 523447/6480*n^8*l1^2*l2^4*z3^2 - 9328/243*n^8*
         l1^2*l2^4*z3^3 + 1013161/155520*n^8*l1^3*l2^3 - 117809/4374*
         n^8*l1^3*l2^3*z9 + 69094/675*n^8*l1^3*l2^3*z8 - 1724/225*n^8*
         l1^3*l2^3*z3z5 - 206279/1215*n^8*l1^3*l2^3*z7 + 52007/648*n^8*
         l1^3*l2^3*z6 - 204149/3240*n^8*l1^3*l2^3*z5 + 13643/540*n^8*
         l1^3*l2^3*z4 - 148687/4860*n^8*l1^3*l2^3*z3 + 1519/81*n^8*l1^3
         *l2^3*z3*z5 - 4871/810*n^8*l1^3*l2^3*z3*z4 + 925/216*n^8*l1^3*
         l2^3*z3^2 - 284/243*n^8*l1^3*l2^3*z3^3 - 602287/1866240*n^8*
         l1^4*l2^2 + 2063/450*n^8*l1^4*l2^2*z8 - 8/25*n^8*l1^4*l2^2*
         z3z5 - 143111/9720*n^8*l1^4*l2^2*z7 + 701/72*n^8*l1^4*l2^2*z6
          - 40991/9720*n^8*l1^4*l2^2*z5 + 55087/25920*n^8*l1^4*l2^2*z4
          + 6719/25920*n^8*l1^4*l2^2*z3 + 38/27*n^8*l1^4*l2^2*z3*z5 - 
         206/135*n^8*l1^4*l2^2*z3*z4 + 5149/3240*n^8*l1^4*l2^2*z3^2 - 
         70481/1866240*n^8*l1^5*l2 - 88/243*n^8*l1^5*l2*z7 + 325/486*
         n^8*l1^5*l2*z6 - 359/972*n^8*l1^5*l2*z5 - 149/1440*n^8*l1^5*l2
         *z4 + 17861/38880*n^8*l1^5*l2*z3 - 4/45*n^8*l1^5*l2*z3*z4 + 53/
         243*n^8*l1^5*l2*z3^2 - 18343/1244160*n^8*l1^6 + 5/972*n^8*l1^6
         *z6 - 7/1944*n^8*l1^6*z5 - 817/25920*n^8*l1^6*z4 + 1613/25920*
         n^8*l1^6*z3 + 2/243*n^8*l1^6*z3^2 - 575339/746496*n^10*l2^6 - 
         13193/324*n^10*l2^6*z9 + 291359/8100*n^10*l2^6*z8 - 8207/1350*
         n^10*l2^6*z3z5 - 335107/6480*n^10*l2^6*z7 + 47035/3456*n^10*
         l2^6*z6 - 5471/288*n^10*l2^6*z5 + 70897/17280*n^10*l2^6*z4 - 
         223591/15552*n^10*l2^6*z3 - 18043/1944*n^10*l2^6*z3*z5 + 605/
         648*n^10*l2^6*z3*z4 - 499823/77760*n^10*l2^6*z3^2 - 2*n^10*
         l2^6*z3^3 - 80857/14580*n^10*l1*l2^5 - 397889/17496*n^10*l1*
         l2^5*z9 + 215059/8640*n^10*l1*l2^5*z8 - 479/180*n^10*l1*l2^5*
         z3z5 - 3321937/77760*n^10*l1*l2^5*z7 + 2851/144*n^10*l1*l2^5*
         z6 - 526219/19440*n^10*l1*l2^5*z5 + 38951/6480*n^10*l1*l2^5*z4
          - 180523/19440*n^10*l1*l2^5*z3 - 349/324*n^10*l1*l2^5*z3*z5
          - 715/648*n^10*l1*l2^5*z3*z4 + 607/405*n^10*l1*l2^5*z3^2 - 
         215/243*n^10*l1*l2^5*z3^3 + 49499/186624*n^10*l1^2*l2^4 + 2063/
         1080*n^10*l1^2*l2^4*z8 - 2/15*n^10*l1^2*l2^4*z3z5 - 338039/
         77760*n^10*l1^2*l2^4*z7 + 169/54*n^10*l1^2*l2^4*z6 - 47647/
         19440*n^10*l1^2*l2^4*z5 + 24709/25920*n^10*l1^2*l2^4*z4 - 6089/
         77760*n^10*l1^2*l2^4*z3 + 5/27*n^10*l1^2*l2^4*z3*z5 - 437/1620
         *n^10*l1^2*l2^4*z3*z4 + 919/1620*n^10*l1^2*l2^4*z3^2 - 21643/
         233280*n^10*l1^3*l2^3 - 2363/6480*n^10*l1^3*l2^3*z7 + 677/1944
         *n^10*l1^3*l2^3*z6 - 893/2430*n^10*l1^3*l2^3*z5 + 449/6480*
         n^10*l1^3*l2^3*z4 + 199/6480*n^10*l1^3*l2^3*z3 - 23/810*n^10*
         l1^3*l2^3*z3*z4 + 421/9720*n^10*l1^3*l2^3*z3^2 + 25201/622080*
         n^10*l1^4*l2^2 + 5/216*n^10*l1^4*l2^2*z6 - 13/360*n^10*l1^4*
         l2^2*z5 - 353/25920*n^10*l1^4*l2^2*z4 - 173/8640*n^10*l1^4*
         l2^2*z3 - 1/648*n^10*l1^4*l2^2*z3^2 - 421/311040*n^10*l1^5*l2
          + 1/108*n^10*l1^5*l2*z5 - 11/2160*n^10*l1^5*l2*z4 - 61/19440*
         n^10*l1^5*l2*z3 - 31/82944*n^10*l1^6 + 1/648*n^10*l1^6*z5 - 1/
         1728*n^10*l1^6*z4 - 1/1728*n^10*l1^6*z3 - 267329/2488320*n^12*
         l2^6 - 4087/34992*n^12*l2^6*z9 + 2063/17280*n^12*l2^6*z8 - 1/
         120*n^12*l2^6*z3z5 - 2747/15552*n^12*l2^6*z7 + 4765/31104*n^12
         *l2^6*z6 - 13159/38880*n^12*l2^6*z5 + 31/960*n^12*l2^6*z4 + 
         257/77760*n^12*l2^6*z3 + 17/1296*n^12*l2^6*z3*z5 - 17/810*n^12
         *l2^6*z3*z4 + 511/8640*n^12*l2^6*z3^2 - 1/486*n^12*l2^6*z3^3 ));
RG[mm] = ( + mm*h * (  - l2 + 1/3*l1 + 2/3*n^2*l2 + 1/3*n^2*l1 )

       + mm*h^2 * (  - 5/2*l2^2 + 5/3*l1*l2 - 5/18*l1^2 + 5/6*n^2*l2^2
          - 10/9*n^2*l1*l2 - 5/18*n^2*l1^2 - 5/36*n^4*l2^2 )

       + mm*h^3 * (  - 24*l2^3 + 24*l1*l2^2 - 8*l1^2*l2 + 8/9*l1^3 + 21/
         2*n^2*l2^3 - 23/2*n^2*l1*l2^2 + 49/12*n^2*l1^2*l2 + 37/36*n^2*
         l1^3 - 59/48*n^4*l2^3 + 389/144*n^4*l1*l2^2 + 5/6*n^4*l1^2*l2
          + 5/36*n^4*l1^3 + 5/36*n^6*l2^3 + 1/144*n^6*l1*l2^2 )

       + mm*h^4 * (  - 7827/32*l2^4 - 51*l2^4*z4 - 61/2*l2^4*z3 + 2609/
         8*l1*l2^3 + 68*l1*l2^3*z4 + 122/3*l1*l2^3*z3 - 2609/16*l1^2*
         l2^2 - 34*l1^2*l2^2*z4 - 61/3*l1^2*l2^2*z3 + 2609/72*l1^3*l2
          + 68/9*l1^3*l2*z4 + 122/27*l1^3*l2*z3 - 2609/864*l1^4 - 17/27
         *l1^4*z4 - 61/162*l1^4*z3 + 10351/96*n^2*l2^4 + 22*n^2*l2^4*z4
          + 89/6*n^2*l2^4*z3 - 1535/9*n^2*l1*l2^3 - 36*n^2*l1*l2^3*z4
          - 20*n^2*l1*l2^3*z3 + 3907/48*n^2*l1^2*l2^2 + 52/3*n^2*l1^2*
         l2^2*z4 + 91/9*n^2*l1^2*l2^2*z3 - 4037/324*n^2*l1^3*l2 - 76/27
         *n^2*l1^3*l2*z4 - 220/81*n^2*l1^3*l2*z3 - 31061/7776*n^2*l1^4
          - 22/27*n^2*l1^4*z4 - 65/162*n^2*l1^4*z3 - 4409/288*n^4*l2^4
          - 3*n^4*l2^4*z4 - 11/6*n^4*l2^4*z3 + 2953/108*n^4*l1*l2^3 + 6
         *n^4*l1*l2^3*z4 + 41/9*n^4*l1*l2^3*z3 - 6575/324*n^4*l1^2*l2^2
          - 13/3*n^4*l1^2*l2^2*z4 - 37/27*n^4*l1^2*l2^2*z3 - 15163/1944
         *n^4*l1^3*l2 - 40/27*n^4*l1^3*l2*z4 + 2/81*n^4*l1^3*l2*z3 - 
         7579/7776*n^4*l1^4 - 5/27*n^4*l1^4*z4 - 7/162*n^4*l1^4*z3 + 
         653/864*n^6*l2^4 + 5/36*n^6*l2^4*z4 - 1/36*n^6*l2^4*z3 - 1079/
         324*n^6*l1*l2^3 - 20/27*n^6*l1*l2^3*z4 - 22/27*n^6*l1*l2^3*z3
          - 17/24*n^6*l1^2*l2^2 - 1/9*n^6*l1^2*l2^2*z4 - 1/3*n^6*l1^2*
         l2^2*z3 + 1/972*n^6*l1^3*l2 - 4/27*n^6*l1^3*l2*z3 + 1/7776*n^6
         *l1^4 - 1/54*n^6*l1^4*z3 - 1501/15552*n^8*l2^4 - 1/54*n^8*l2^4
         *z4 - 1/162*n^8*l2^4*z3 - 25/972*n^8*l1*l2^3 + 1/81*n^8*l1*
         l2^3*z3 )

       + mm*h^5 * (  - 711547/256*l2^5 - 3325/2*l2^5*z6 - 53*l2^5*z5 - 
         1413/2*l2^5*z4 - 24563/16*l2^5*z3 + 439*l2^5*z3^2 + 3557735/
         768*l1*l2^4 + 16625/6*l1*l2^4*z6 + 265/3*l1*l2^4*z5 + 2355/2*
         l1*l2^4*z4 + 122815/48*l1*l2^4*z3 - 2195/3*l1*l2^4*z3^2 - 
         3557735/1152*l1^2*l2^3 - 16625/9*l1^2*l2^3*z6 - 530/9*l1^2*
         l2^3*z5 - 785*l1^2*l2^3*z4 - 122815/72*l1^2*l2^3*z3 + 4390/9*
         l1^2*l2^3*z3^2 + 3557735/3456*l1^3*l2^2 + 16625/27*l1^3*l2^2*
         z6 + 530/27*l1^3*l2^2*z5 + 785/3*l1^3*l2^2*z4 + 122815/216*
         l1^3*l2^2*z3 - 4390/27*l1^3*l2^2*z3^2 - 3557735/20736*l1^4*l2
          - 16625/162*l1^4*l2*z6 - 265/81*l1^4*l2*z5 - 785/18*l1^4*l2*
         z4 - 122815/1296*l1^4*l2*z3 + 2195/81*l1^4*l2*z3^2 + 711547/
         62208*l1^5 + 3325/486*l1^5*z6 + 53/243*l1^5*z5 + 157/54*l1^5*
         z4 + 24563/3888*l1^5*z3 - 439/243*l1^5*z3^2 + 963071/768*n^2*
         l2^5 + 3625/6*n^2*l2^5*z6 + 248/3*n^2*l2^5*z5 + 1809/8*n^2*
         l2^5*z4 + 23921/48*n^2*l2^5*z3 - 343/3*n^2*l2^5*z3^2 - 236147/
         96*n^2*l1*l2^4 - 12500/9*n^2*l1*l2^4*z6 - 851/9*n^2*l1*l2^4*z5
          - 4539/8*n^2*l1*l2^4*z4 - 87517/72*n^2*l1*l2^4*z3 + 2980/9*
         n^2*l1*l2^4*z3^2 + 5942057/3456*n^2*l1^2*l2^3 + 9275/9*n^2*
         l1^2*l2^3*z6 + 530/9*n^2*l1^2*l2^3*z5 + 5099/12*n^2*l1^2*l2^3*
         z4 + 65129/72*n^2*l1^2*l2^3*z3 - 2362/9*n^2*l1^2*l2^3*z3^2 - 
         2524199/5184*n^2*l1^3*l2^2 - 24800/81*n^2*l1^3*l2^2*z6 - 1244/
         81*n^2*l1^3*l2^2*z5 - 1513/12*n^2*l1^3*l2^2*z4 - 23006/81*n^2*
         l1^3*l2^2*z3 + 6664/81*n^2*l1^3*l2^2*z3^2 + 242455/6912*n^2*
         l1^4*l2 + 14125/486*n^2*l1^4*l2*z6 + 170/243*n^2*l1^4*l2*z5 + 
         845/72*n^2*l1^4*l2*z4 + 149945/3888*n^2*l1^4*l2*z3 - 2275/243*
         n^2*l1^4*l2*z3^2 + 780329/46656*n^2*l1^5 + 2300/243*n^2*l1^5*
         z6 + 77/243*n^2*l1^5*z5 + 2633/648*n^2*l1^5*z4 + 191/24*n^2*
         l1^5*z3 - 580/243*n^2*l1^5*z3^2 - 367433/2304*n^4*l2^5 - 2575/
         72*n^4*l2^5*z6 - 529/18*n^4*l2^5*z5 - 8/3*n^4*l2^5*z4 - 89/16*
         n^4*l2^5*z3 - 383/36*n^4*l2^5*z3^2 + 394609/864*n^4*l1*l2^4 + 
         1475/6*n^4*l1*l2^4*z6 + 451/18*n^4*l1*l2^4*z5 + 1145/12*n^4*l1
         *l2^4*z4 + 7661/36*n^4*l1*l2^4*z3 - 149/3*n^4*l1*l2^4*z3^2 - 
         42957/128*n^4*l1^2*l2^3 - 10675/54*n^4*l1^2*l2^3*z6 - 1195/54*
         n^4*l1^2*l2^3*z5 - 2759/36*n^4*l1^2*l2^3*z4 - 3961/24*n^4*l1^2
         *l2^3*z3 + 1237/27*n^4*l1^2*l2^3*z3^2 + 257411/2592*n^4*l1^3*
         l2^2 + 33025/486*n^4*l1^3*l2^2*z6 + 2341/486*n^4*l1^3*l2^2*z5
          + 8645/324*n^4*l1^3*l2^2*z4 + 17797/324*n^4*l1^3*l2^2*z3 - 
         4831/243*n^4*l1^3*l2^2*z3^2 + 9188885/186624*n^4*l1^4*l2 + 
         2000/81*n^4*l1^4*l2*z6 + 35/27*n^4*l1^4*l2*z5 + 865/81*n^4*
         l1^4*l2*z4 + 50455/3888*n^4*l1^4*l2*z3 - 460/81*n^4*l1^4*l2*
         z3^2 + 515933/93312*n^4*l1^5 + 1325/486*n^4*l1^5*z6 + 19/243*
         n^4*l1^5*z5 + 787/648*n^4*l1^5*z4 + 1817/972*n^4*l1^5*z3 - 143/
         243*n^4*l1^5*z3^2 + 3127/768*n^6*l2^5 - 3275/864*n^6*l2^5*z6
          + 193/54*n^6*l2^5*z5 - 47/18*n^6*l2^5*z4 - 857/108*n^6*l2^5*
         z3 + 1589/432*n^6*l2^5*z3^2 - 516823/15552*n^6*l1*l2^4 - 12025/
         648*n^6*l1*l2^4*z6 - 271/162*n^6*l1*l2^4*z5 - 5255/864*n^6*l1*
         l2^4*z4 - 56153/2592*n^6*l1*l2^4*z3 + 931/324*n^6*l1*l2^4*z3^2
          + 4697527/93312*n^6*l1^2*l2^3 + 6775/243*n^6*l1^2*l2^3*z6 + 
         2015/486*n^6*l1^2*l2^3*z5 + 1837/162*n^6*l1^2*l2^3*z4 + 40189/
         1944*n^6*l1^2*l2^3*z3 - 1442/243*n^6*l1^2*l2^3*z3^2 + 845909/
         46656*n^6*l1^3*l2^2 + 3575/486*n^6*l1^3*l2^2*z6 - 38/243*n^6*
         l1^3*l2^2*z5 + 332/81*n^6*l1^3*l2^2*z4 + 6833/972*n^6*l1^3*
         l2^2*z3 - 233/243*n^6*l1^3*l2^2*z3^2 + 451595/186624*n^6*l1^4*
         l2 + 250/243*n^6*l1^4*l2*z6 - 50/243*n^6*l1^4*l2*z5 + 425/648*
         n^6*l1^4*l2*z4 + 8635/3888*n^6*l1^4*l2*z3 - 20/243*n^6*l1^4*l2
         *z3^2 + 11303/46656*n^6*l1^5 + 25/243*n^6*l1^5*z6 - 5/243*n^6*
         l1^5*z5 + 35/648*n^6*l1^5*z4 + 151/648*n^6*l1^5*z3 - 2/243*n^6
         *l1^5*z3^2 + 70975/93312*n^8*l2^5 + 3925/7776*n^8*l2^5*z6 - 31/
         243*n^8*l2^5*z5 + 119/864*n^8*l2^5*z4 + 5981/7776*n^8*l2^5*z3
          - 1003/3888*n^8*l2^5*z3^2 + 669559/186624*n^8*l1*l2^4 + 325/
         162*n^8*l1*l2^4*z6 + 11/243*n^8*l1*l2^4*z5 + 169/288*n^8*l1*
         l2^4*z4 + 21725/7776*n^8*l1*l2^4*z3 - 28/81*n^8*l1*l2^4*z3^2
          + 11059/15552*n^8*l1^2*l2^3 + 50/243*n^8*l1^2*l2^3*z6 - 70/
         243*n^8*l1^2*l2^3*z5 - 7/324*n^8*l1^2*l2^3*z4 + 467/486*n^8*
         l1^2*l2^3*z3 - 4/243*n^8*l1^2*l2^3*z3^2 - 935/31104*n^8*l1^3*
         l2^2 - 7/162*n^8*l1^3*l2^2*z5 - 4/27*n^8*l1^3*l2^2*z4 + 605/
         1944*n^8*l1^3*l2^2*z3 + 35/31104*n^8*l1^4*l2 - 5/108*n^8*l1^4*
         l2*z4 + 85/1944*n^8*l1^4*l2*z3 + 7/62208*n^8*l1^5 - 1/216*n^8*
         l1^5*z4 + 17/3888*n^8*l1^5*z3 + 10/243*n^10*l2^5 + 25/972*n^10
         *l2^5*z6 - 1/486*n^10*l2^5*z5 + 11/648*n^10*l2^5*z4 + 49/1944*
         n^10*l2^5*z3 - 1/486*n^10*l2^5*z3^2 + 37/1944*n^10*l1*l2^4 - 2/
         243*n^10*l1*l2^4*z5 + 11/1296*n^10*l1*l2^4*z4 - 37/3888*n^10*
         l1*l2^4*z3 )

       + mm*h^6 * (  - 87544551/2560*l2^6 - 6517017/100*l2^6*z8 + 
         113724/25*l2^6*z3z5 + 553637/20*l2^6*z7 - 129157/4*l2^6*z6 - 
         553957/40*l2^6*z5 - 909141/160*l2^6*z4 - 1212853/32*l2^6*z3 + 
         35568*l2^6*z3*z5 - 7098*l2^6*z3*z4 - 55982/5*l2^6*z3^2 + 
         87544551/1280*l1*l2^5 + 6517017/50*l1*l2^5*z8 - 227448/25*l1*
         l2^5*z3z5 - 553637/10*l1*l2^5*z7 + 129157/2*l1*l2^5*z6 + 
         553957/20*l1*l2^5*z5 + 909141/80*l1*l2^5*z4 + 1212853/16*l1*
         l2^5*z3 - 71136*l1*l2^5*z3*z5 + 14196*l1*l2^5*z3*z4 + 111964/5
         *l1*l2^5*z3^2 - 29181517/512*l1^2*l2^4 - 2172339/20*l1^2*l2^4*
         z8 + 37908/5*l1^2*l2^4*z3z5 + 553637/12*l1^2*l2^4*z7 - 645785/
         12*l1^2*l2^4*z6 - 553957/24*l1^2*l2^4*z5 - 303047/32*l1^2*l2^4
         *z4 - 6064265/96*l1^2*l2^4*z3 + 59280*l1^2*l2^4*z3*z5 - 11830*
         l1^2*l2^4*z3*z4 - 55982/3*l1^2*l2^4*z3^2 + 29181517/1152*l1^3*
         l2^3 + 241371/5*l1^3*l2^3*z8 - 16848/5*l1^3*l2^3*z3z5 - 553637/
         27*l1^3*l2^3*z7 + 645785/27*l1^3*l2^3*z6 + 553957/54*l1^3*l2^3
         *z5 + 303047/72*l1^3*l2^3*z4 + 6064265/216*l1^3*l2^3*z3 - 
         79040/3*l1^3*l2^3*z3*z5 + 47320/9*l1^3*l2^3*z3*z4 + 223928/27*
         l1^3*l2^3*z3^2 - 29181517/4608*l1^4*l2^2 - 241371/20*l1^4*l2^2
         *z8 + 4212/5*l1^4*l2^2*z3z5 + 553637/108*l1^4*l2^2*z7 - 645785/
         108*l1^4*l2^2*z6 - 553957/216*l1^4*l2^2*z5 - 303047/288*l1^4*
         l2^2*z4 - 6064265/864*l1^4*l2^2*z3 + 19760/3*l1^4*l2^2*z3*z5
          - 11830/9*l1^4*l2^2*z3*z4 - 55982/27*l1^4*l2^2*z3^2 + 
         29181517/34560*l1^5*l2 + 80457/50*l1^5*l2*z8 - 2808/25*l1^5*l2
         *z3z5 - 553637/810*l1^5*l2*z7 + 129157/162*l1^5*l2*z6 + 553957/
         1620*l1^5*l2*z5 + 303047/2160*l1^5*l2*z4 + 1212853/1296*l1^5*
         l2*z3 - 7904/9*l1^5*l2*z3*z5 + 4732/27*l1^5*l2*z3*z4 + 111964/
         405*l1^5*l2*z3^2 - 29181517/622080*l1^6 - 26819/300*l1^6*z8 + 
         156/25*l1^6*z3z5 + 553637/14580*l1^6*z7 - 129157/2916*l1^6*z6
          - 553957/29160*l1^6*z5 - 303047/38880*l1^6*z4 - 1212853/23328
         *l1^6*z3 + 3952/81*l1^6*z3*z5 - 2366/243*l1^6*z3*z4 - 55982/
         3645*l1^6*z3^2 + 39684977/2560*n^2*l2^6 + 984051/50*n^2*l2^6*
         z8 - 34344/25*n^2*l2^6*z3z5 - 138513/20*n^2*l2^6*z7 + 20025/2*
         n^2*l2^6*z6 + 154751/40*n^2*l2^6*z5 + 238323/160*n^2*l2^6*z4
          + 2092017/160*n^2*l2^6*z3 - 8928*n^2*l2^6*z3*z5 + 8106/5*n^2*
         l2^6*z3*z4 + 12813/5*n^2*l2^6*z3^2 - 8882657/240*n^2*l1*l2^5
          - 2915019/50*n^2*l1*l2^5*z8 + 101736/25*n^2*l1*l2^5*z3z5 + 
         673157/30*n^2*l1*l2^5*z7 - 173773/6*n^2*l1*l2^5*z6 - 173509/15
         *n^2*l1*l2^5*z5 - 96209/20*n^2*l1*l2^5*z4 - 853153/24*n^2*l1*
         l2^5*z3 + 29328*n^2*l1*l2^5*z3*z5 - 28352/5*n^2*l1*l2^5*z3*z4
          - 131812/15*n^2*l1*l2^5*z3^2 + 770298881/23040*n^2*l1^2*l2^4
          + 1479171/25*n^2*l1^2*l2^4*z8 - 103248/25*n^2*l1^2*l2^4*z3z5
          - 1073351/45*n^2*l1^2*l2^4*z7 + 262099/9*n^2*l1^2*l2^4*z6 + 
         4578751/360*n^2*l1^2*l2^4*z5 + 2351261/480*n^2*l1^2*l2^4*z4 + 
         49083521/1440*n^2*l1^2*l2^4*z3 - 31144*n^2*l1^2*l2^4*z3*z5 + 
         18470/3*n^2*l1^2*l2^4*z3*z4 + 428522/45*n^2*l1^2*l2^4*z3^2 - 
         124027091/8640*n^2*l1^3*l2^3 - 410537/15*n^2*l1^3*l2^3*z8 + 
         9552/5*n^2*l1^3*l2^3*z3z5 + 1526146/135*n^2*l1^3*l2^3*z7 - 
         361349/27*n^2*l1^3*l2^3*z6 - 285631/45*n^2*l1^3*l2^3*z5 - 
         132667/60*n^2*l1^3*l2^3*z4 - 1372187/90*n^2*l1^3*l2^3*z3 + 
         14784*n^2*l1^3*l2^3*z3*z5 - 44464/15*n^2*l1^3*l2^3*z3*z4 - 
         616408/135*n^2*l1^3*l2^3*z3^2 + 560354723/207360*n^2*l1^4*l2^2
          + 171229/30*n^2*l1^4*l2^2*z8 - 1992/5*n^2*l1^4*l2^2*z3z5 - 
         3925957/1620*n^2*l1^4*l2^2*z7 + 449545/162*n^2*l1^4*l2^2*z6 + 
         4593197/3240*n^2*l1^4*l2^2*z5 + 374831/864*n^2*l1^4*l2^2*z4 + 
         8316967/2592*n^2*l1^4*l2^2*z3 - 28592/9*n^2*l1^4*l2^2*z3*z5 + 
         17674/27*n^2*l1^4*l2^2*z3*z4 + 405001/405*n^2*l1^4*l2^2*z3^2
          - 1418803/25920*n^2*l1^5*l2 - 150599/450*n^2*l1^5*l2*z8 + 584/
         25*n^2*l1^5*l2*z3z5 + 395059/2430*n^2*l1^5*l2*z7 - 77513/486*
         n^2*l1^5*l2*z6 - 131486/1215*n^2*l1^5*l2*z5 - 9863/810*n^2*
         l1^5*l2*z4 - 2265719/9720*n^2*l1^5*l2*z3 + 5776/27*n^2*l1^5*l2
         *z3*z5 - 21016/405*n^2*l1^5*l2*z3*z4 - 18412/243*n^2*l1^5*l2*
         z3^2 - 140232373/1866240*n^2*l1^6 - 264064/2025*n^2*l1^6*z8 + 
         2048/225*n^2*l1^6*z3z5 + 395521/7290*n^2*l1^6*z7 - 47356/729*
         n^2*l1^6*z6 - 747947/29160*n^2*l1^6*z5 - 478777/38880*n^2*l1^6
         *z4 - 955181/12960*n^2*l1^6*z3 + 5624/81*n^2*l1^6*z3*z5 - 
         16214/1215*n^2*l1^6*z3*z4 - 15592/729*n^2*l1^6*z3^2 - 42254687/
         23040*n^4*l2^6 + 55701/50*n^4*l2^6*z8 - 1944/25*n^4*l2^6*z3z5
          - 11791/10*n^4*l2^6*z7 + 2443/6*n^4*l2^6*z6 - 6703/60*n^4*
         l2^6*z5 + 1562/5*n^4*l2^6*z4 + 20491/72*n^4*l2^6*z3 - 1476*n^4
         *l2^6*z3*z5 + 7689/20*n^4*l2^6*z3*z4 + 1913/3*n^4*l2^6*z3^2 + 
         115540177/17280*n^4*l1*l2^5 + 1553439/200*n^4*l1*l2^5*z8 - 
         13554/25*n^4*l1*l2^5*z3z5 - 9751/4*n^4*l1*l2^5*z7 + 292459/72*
         n^4*l1*l2^5*z6 + 286997/180*n^4*l1*l2^5*z5 + 26947/60*n^4*l1*
         l2^5*z4 + 2921573/540*n^4*l1*l2^5*z3 - 3092*n^4*l1*l2^5*z3*z5
          + 10319/20*n^4*l1*l2^5*z3*z4 + 7487/9*n^4*l1*l2^5*z3^2 - 
         387183941/51840*n^4*l1^2*l2^4 - 303261/25*n^4*l1^2*l2^4*z8 + 
         21168/25*n^4*l1^2*l2^4*z3z5 + 1616429/360*n^4*l1^2*l2^4*z7 - 
         318701/54*n^4*l1^2*l2^4*z6 - 136465/54*n^4*l1^2*l2^4*z5 - 
         14673/16*n^4*l1^2*l2^4*z4 - 3052939/432*n^4*l1^2*l2^4*z3 + 
         18068/3*n^4*l1^2*l2^4*z3*z5 - 17662/15*n^4*l1^2*l2^4*z3*z4 - 
         476143/270*n^4*l1^2*l2^4*z3^2 + 92206705/31104*n^4*l1^3*l2^3
          + 16504/3*n^4*l1^3*l2^3*z8 - 384*n^4*l1^3*l2^3*z3z5 - 25355/
         12*n^4*l1^3*l2^3*z7 + 209770/81*n^4*l1^3*l2^3*z6 + 551783/405*
         n^4*l1^3*l2^3*z5 + 29189/72*n^4*l1^3*l2^3*z4 + 7062469/2430*
         n^4*l1^3*l2^3*z3 - 26152/9*n^4*l1^3*l2^3*z3*z5 + 79796/135*n^4
         *l1^3*l2^3*z3*z4 + 348392/405*n^4*l1^3*l2^3*z3^2 - 618644219/
         1866240*n^4*l1^4*l2^2 - 183607/180*n^4*l1^4*l2^2*z8 + 356/5*
         n^4*l1^4*l2^2*z3z5 + 2969633/6480*n^4*l1^4*l2^2*z7 - 461509/
         972*n^4*l1^4*l2^2*z6 - 3611923/9720*n^4*l1^4*l2^2*z5 - 1529/27
         *n^4*l1^4*l2^2*z4 - 13209211/29160*n^4*l1^4*l2^2*z3 + 16786/27
         *n^4*l1^4*l2^2*z3*z5 - 53984/405*n^4*l1^4*l2^2*z3*z4 - 948431/
         4860*n^4*l1^4*l2^2*z3^2 - 5592479/19440*n^4*l1^5*l2 - 57764/
         135*n^4*l1^5*l2*z8 + 448/15*n^4*l1^5*l2*z3z5 + 13633/81*n^4*
         l1^5*l2*z7 - 11285/54*n^4*l1^5*l2*z6 - 191581/2430*n^4*l1^5*l2
         *z5 - 78103/1620*n^4*l1^5*l2*z4 - 389129/1944*n^4*l1^5*l2*z3
          + 5968/27*n^4*l1^5*l2*z3*z5 - 3116/81*n^4*l1^5*l2*z3*z4 - 
         5060/81*n^4*l1^5*l2*z3^2 - 28993241/933120*n^4*l1^6 - 14441/
         324*n^4*l1^6*z8 + 28/9*n^4*l1^6*z3z5 + 51869/2916*n^4*l1^6*z7
          - 33295/1458*n^4*l1^6*z6 - 48899/7290*n^4*l1^6*z5 - 94373/
         19440*n^4*l1^6*z4 - 292351/11664*n^4*l1^6*z3 + 1792/81*n^4*
         l1^6*z3*z5 - 314/81*n^4*l1^6*z3*z4 - 4796/729*n^4*l1^6*z3^2 - 
         4501009/69120*n^6*l2^6 - 455923/600*n^6*l2^6*z8 + 1326/25*n^6*
         l2^6*z3z5 + 1243129/2880*n^6*l2^6*z7 - 5533/16*n^6*l2^6*z6 + 
         245591/4320*n^6*l2^6*z5 - 36961/288*n^6*l2^6*z4 - 221215/432*
         n^6*l2^6*z3 + 1097/2*n^6*l2^6*z3*z5 - 91453/720*n^6*l2^6*z3*z4
          - 153881/720*n^6*l2^6*z3^2 - 79138927/155520*n^6*l1*l2^5 - 
         988177/2400*n^6*l1*l2^5*z8 + 1437/50*n^6*l1*l2^5*z3z5 + 53047/
         540*n^6*l1*l2^5*z7 - 728095/2592*n^6*l1*l2^5*z6 - 837259/6480*
         n^6*l1*l2^5*z5 + 130219/4320*n^6*l1*l2^5*z4 - 5410001/12960*
         n^6*l1*l2^5*z3 + 55*n^6*l1*l2^5*z3*z5 + 3583/432*n^6*l1*l2^5*
         z3*z4 - 19201/1620*n^6*l1*l2^5*z3^2 + 7527731/9720*n^6*l1^2*
         l2^4 + 1437911/1200*n^6*l1^2*l2^4*z8 - 2091/25*n^6*l1^2*l2^4*
         z3z5 - 668873/1620*n^6*l1^2*l2^4*z7 + 193165/324*n^6*l1^2*l2^4
         *z6 + 1755341/6480*n^6*l1^2*l2^4*z5 + 281647/4320*n^6*l1^2*
         l2^4*z4 + 1002571/1296*n^6*l1^2*l2^4*z3 - 4904/9*n^6*l1^2*l2^4
         *z3*z5 + 14239/135*n^6*l1^2*l2^4*z3*z4 + 64097/405*n^6*l1^2*
         l2^4*z3^2 - 335643439/699840*n^6*l1^3*l2^3 - 14441/18*n^6*l1^3
         *l2^3*z8 + 56*n^6*l1^3*l2^3*z3z5 + 3858907/14580*n^6*l1^3*l2^3
         *z7 - 162653/486*n^6*l1^3*l2^3*z6 - 1038251/7290*n^6*l1^3*l2^3
         *z5 - 775511/9720*n^6*l1^3*l2^3*z4 - 1389866/3645*n^6*l1^3*
         l2^3*z3 + 33832/81*n^6*l1^3*l2^3*z3*z5 - 103684/1215*n^6*l1^3*
         l2^3*z3*z4 - 27334/243*n^6*l1^3*l2^3*z3^2 - 254232905/1119744*
         n^6*l1^4*l2^2 - 96961/360*n^6*l1^4*l2^2*z8 + 94/5*n^6*l1^4*
         l2^2*z3z5 + 19321/216*n^6*l1^4*l2^2*z7 - 28031/216*n^6*l1^4*
         l2^2*z6 + 23777/3240*n^6*l1^4*l2^2*z5 - 397573/9720*n^6*l1^4*
         l2^2*z4 - 2098829/11664*n^6*l1^4*l2^2*z3 + 3220/27*n^6*l1^4*
         l2^2*z3*z5 - 8228/405*n^6*l1^4*l2^2*z3*z4 - 5431/162*n^6*l1^4*
         l2^2*z3^2 - 1790251/51840*n^6*l1^5*l2 - 28882/675*n^6*l1^5*l2*
         z8 + 224/75*n^6*l1^5*l2*z3z5 + 4064/243*n^6*l1^5*l2*z7 - 11791/
         486*n^6*l1^5*l2*z6 + 3557/2430*n^6*l1^5*l2*z5 - 16643/3240*n^6
         *l1^5*l2*z4 - 3491/90*n^6*l1^5*l2*z3 + 160/9*n^6*l1^5*l2*z3*z5
          - 1328/405*n^6*l1^5*l2*z3*z4 - 7684/1215*n^6*l1^5*l2*z3^2 - 
         2625299/933120*n^6*l1^6 - 14441/4050*n^6*l1^6*z8 + 56/225*n^6*
         l1^6*z3z5 + 1151/729*n^6*l1^6*z7 - 1652/729*n^6*l1^6*z6 - 631/
         3645*n^6*l1^6*z5 - 5299/19440*n^6*l1^6*z4 - 200279/58320*n^6*
         l1^6*z3 + 40/27*n^6*l1^6*z3*z5 - 322/1215*n^6*l1^6*z3*z4 - 
         2056/3645*n^6*l1^6*z3^2 + 54076091/1866240*n^8*l2^6 + 3302863/
         43200*n^8*l2^6*z8 - 1601/300*n^8*l2^6*z3z5 - 746429/19440*n^8*
         l2^6*z7 + 67807/1944*n^8*l2^6*z6 - 45541/2430*n^8*l2^6*z5 + 
         164431/12960*n^8*l2^6*z4 + 836057/12960*n^8*l2^6*z3 - 1352/27*
         n^8*l2^6*z3*z5 + 74513/6480*n^8*l2^6*z3*z4 + 384157/19440*n^8*
         l2^6*z3^2 + 2981633/279936*n^8*l1*l2^5 + 59827/21600*n^8*l1*
         l2^5*z8 - 29/150*n^8*l1*l2^5*z3z5 - 46117/38880*n^8*l1*l2^5*z7
          + 138863/11664*n^8*l1*l2^5*z6 + 188143/58320*n^8*l1*l2^5*z5
          - 12494/1215*n^8*l1*l2^5*z4 + 664541/29160*n^8*l1*l2^5*z3 + 
         251/27*n^8*l1*l2^5*z3*z5 - 32041/9720*n^8*l1*l2^5*z3*z4 - 
         24971/14580*n^8*l1*l2^5*z3^2 - 9677519/116640*n^8*l1^2*l2^4 - 
         707609/5400*n^8*l1^2*l2^4*z8 + 686/75*n^8*l1^2*l2^4*z3z5 + 
         2939591/58320*n^8*l1^2*l2^4*z7 - 403903/5832*n^8*l1^2*l2^4*z6
          - 2032079/58320*n^8*l1^2*l2^4*z5 - 8293/972*n^8*l1^2*l2^4*z4
          - 218327/2430*n^8*l1^2*l2^4*z3 + 4844/81*n^8*l1^2*l2^4*z3*z5
          - 3001/270*n^8*l1^2*l2^4*z3*z4 - 277093/14580*n^8*l1^2*l2^4*
         z3^2 - 1670429/87480*n^8*l1^3*l2^3 - 2063/81*n^8*l1^3*l2^3*z8
          + 16/9*n^8*l1^3*l2^3*z3z5 + 24893/1215*n^8*l1^3*l2^3*z7 - 
         1471/54*n^8*l1^3*l2^3*z6 - 81757/7290*n^8*l1^3*l2^3*z5 + 1267/
         1620*n^8*l1^3*l2^3*z4 - 330919/9720*n^8*l1^3*l2^3*z3 + 784/81*
         n^8*l1^3*l2^3*z3*z5 - 1036/1215*n^8*l1^3*l2^3*z3*z4 - 7141/
         1215*n^8*l1^3*l2^3*z3^2 + 19795/46656*n^8*l1^4*l2^2 - 2063/
         1080*n^8*l1^4*l2^2*z8 + 2/15*n^8*l1^4*l2^2*z3z5 + 35549/6480*
         n^8*l1^4*l2^2*z7 - 1703/243*n^8*l1^4*l2^2*z6 - 521/81*n^8*l1^4
         *l2^2*z5 + 36787/12960*n^8*l1^4*l2^2*z4 - 848393/116640*n^8*
         l1^4*l2^2*z3 + 2/3*n^8*l1^4*l2^2*z3*z5 + 16/405*n^8*l1^4*l2^2*
         z3*z4 - 6709/4860*n^8*l1^4*l2^2*z3^2 + 19199/62208*n^8*l1^5*l2
          + 8/9*n^8*l1^5*l2*z7 - 95/81*n^8*l1^5*l2*z6 - 6749/4860*n^8*
         l1^5*l2*z5 + 313/432*n^8*l1^5*l2*z4 - 18977/19440*n^8*l1^5*l2*
         z3 + 16/405*n^8*l1^5*l2*z3*z4 - 8/45*n^8*l1^5*l2*z3^2 + 1069/
         41472*n^8*l1^6 + 2/27*n^8*l1^6*z7 - 95/972*n^8*l1^6*z6 - 3487/
         29160*n^8*l1^6*z5 + 493/7776*n^8*l1^6*z4 - 9361/116640*n^8*
         l1^6*z3 + 4/1215*n^8*l1^6*z3*z4 - 2/135*n^8*l1^6*z3^2 - 
         14956549/5598720*n^10*l2^6 - 187733/51840*n^10*l2^6*z8 + 91/
         360*n^10*l2^6*z3z5 + 217/135*n^10*l2^6*z7 - 26591/15552*n^10*
         l2^6*z6 + 137297/116640*n^10*l2^6*z5 - 6803/15552*n^10*l2^6*z4
          - 41003/11664*n^10*l2^6*z3 + 58/27*n^10*l2^6*z3*z5 - 9371/
         19440*n^10*l2^6*z3*z4 - 11063/12960*n^10*l2^6*z3^2 - 488981/
         139968*n^10*l1*l2^5 - 26819/5400*n^10*l1*l2^5*z8 + 26/75*n^10*
         l1*l2^5*z3z5 + 32393/12960*n^10*l1*l2^5*z7 - 9587/2592*n^10*l1
         *l2^5*z6 - 5599/4860*n^10*l1*l2^5*z5 + 23839/38880*n^10*l1*
         l2^5*z4 - 118855/23328*n^10*l1*l2^5*z3 + 2*n^10*l1*l2^5*z3*z5
          - 43/144*n^10*l1*l2^5*z3*z4 - 397/486*n^10*l1*l2^5*z3^2 - 
         758279/933120*n^10*l1^2*l2^4 - 2063/5400*n^10*l1^2*l2^4*z8 + 2/
         75*n^10*l1^2*l2^4*z3z5 + 3013/3645*n^10*l1^2*l2^4*z7 - 7193/
         5832*n^10*l1^2*l2^4*z6 + 803/5832*n^10*l1^2*l2^4*z5 + 20521/
         38880*n^10*l1^2*l2^4*z4 - 13541/9720*n^10*l1^2*l2^4*z3 + 10/81
         *n^10*l1^2*l2^4*z3*z5 + 1/54*n^10*l1^2*l2^4*z3*z4 - 481/2916*
         n^10*l1^2*l2^4*z3^2 - 20683/174960*n^10*l1^3*l2^3 + 359/3645*
         n^10*l1^3*l2^3*z7 - 52/243*n^10*l1^3*l2^3*z6 - 179/1458*n^10*
         l1^3*l2^3*z5 + 3427/9720*n^10*l1^3*l2^3*z4 - 1073/4860*n^10*
         l1^3*l2^3*z3 - 4/1215*n^10*l1^3*l2^3*z3*z4 - 13/1215*n^10*l1^3
         *l2^3*z3^2 - 3619/174960*n^10*l1^4*l2^2 - 11/648*n^10*l1^4*
         l2^2*z6 - 7/108*n^10*l1^4*l2^2*z5 + 3553/38880*n^10*l1^4*l2^2*
         z4 - 637/116640*n^10*l1^4*l2^2*z3 + 1/270*n^10*l1^4*l2^2*z3^2
          + 43/155520*n^10*l1^5*l2 - 1/54*n^10*l1^5*l2*z5 + 47/3240*
         n^10*l1^5*l2*z4 + 17/3240*n^10*l1^5*l2*z3 + 43/1866240*n^10*
         l1^6 - 1/648*n^10*l1^6*z5 + 47/38880*n^10*l1^6*z4 + 17/38880*
         n^10*l1^6*z3 + 227/11197440*n^12*l2^6 - 2063/51840*n^12*l2^6*
         z8 + 1/360*n^12*l2^6*z3z5 + 991/38880*n^12*l2^6*z7 - 613/15552
         *n^12*l2^6*z6 - 1117/29160*n^12*l2^6*z5 + 7/6480*n^12*l2^6*z4
          - 313/15552*n^12*l2^6*z3 + 1/81*n^12*l2^6*z3*z5 - 1/19440*
         n^12*l2^6*z3*z4 - 29/12960*n^12*l2^6*z3^2 - 743/139968*n^12*l1
         *l2^5 + 67/9720*n^12*l1*l2^5*z7 - 29/2916*n^12*l1*l2^5*z6 + 
         179/14580*n^12*l1*l2^5*z5 - 13/1296*n^12*l1*l2^5*z4 - 1/1215*
         n^12*l1*l2^5*z3 + 1/2430*n^12*l1*l2^5*z3*z4 + 7/7290*n^12*l1*
         l2^5*z3^2 )

       + f^2*h * (  - 2 + 1/2*n^2 )

       + f^2*h^2 * (  - 9*l2 + 3*l1 + 17/4*n^2*l2 - 5/12*n^2*l1 - 1/2*
         n^4*l2 - 1/12*n^4*l1 )

       + f^2*h^3 * (  - 251/4*l2^2 - 60*l2^2*z3 + 251/6*l1*l2 + 40*l1*
         l2*z3 - 251/36*l1^2 - 20/3*l1^2*z3 + 1493/48*n^2*l2^2 + 23*n^2
         *l2^2*z3 - 1261/72*n^2*l1*l2 - 62/3*n^2*l1*l2*z3 + 79/144*n^2*
         l1^2 + 1/3*n^2*l1^2*z3 - 761/144*n^4*l2^2 - 8/3*n^4*l2^2*z3 + 
         11/8*n^4*l1*l2 + 8/3*n^4*l1*l2*z3 + 43/144*n^4*l1^2 + 1/3*n^4*
         l1^2*z3 + 103/288*n^6*l2^2 + 1/6*n^6*l2^2*z3 + 7/72*n^6*l1*l2
          )

       + f^2*h^4 * (  - 2439/4*l2^3 - 1480*l2^3*z5 + 219*l2^3*z4 - 859
         *l2^3*z3 + 2439/4*l1*l2^2 + 1480*l1*l2^2*z5 - 219*l1*l2^2*z4
          + 859*l1*l2^2*z3 - 813/4*l1^2*l2 - 1480/3*l1^2*l2*z5 + 73*
         l1^2*l2*z4 - 859/3*l1^2*l2*z3 + 271/12*l1^3 + 1480/27*l1^3*z5
          - 73/9*l1^3*z4 + 859/27*l1^3*z3 + 14753/48*n^2*l2^3 + 570*n^2
         *l2^3*z5 - 507/4*n^2*l2^3*z4 + 1571/4*n^2*l2^3*z3 - 14413/48*
         n^2*l1*l2^2 - 2230/3*n^2*l1*l2^2*z5 + 487/4*n^2*l1*l2^2*z4 - 
         5425/12*n^2*l1*l2^2*z3 + 12401/144*n^2*l1^2*l2 + 2150/9*n^2*
         l1^2*l2*z5 - 431/12*n^2*l1^2*l2*z4 + 4505/36*n^2*l1^2*l2*z3 + 
         1459/1296*n^2*l1^3 - 10/27*n^2*l1^3*z5 - 31/36*n^2*l1^3*z4 - 
         19/12*n^2*l1^3*z3 - 7835/144*n^4*l2^3 - 55*n^4*l2^3*z5 + 25*
         n^4*l2^3*z4 - 173/3*n^4*l2^3*z3 + 5321/108*n^4*l1*l2^2 + 1180/
         9*n^4*l1*l2^2*z5 - 307/12*n^4*l1*l2^2*z4 + 1547/18*n^4*l1*l2^2
         *z3 - 2629/432*n^4*l1^2*l2 - 700/27*n^4*l1^2*l2*z5 + 37/12*n^4
         *l1^2*l2*z4 - 433/54*n^4*l1^2*l2*z3 - 389/216*n^4*l1^3 - 10/3*
         n^4*l1^3*z5 + 11/18*n^4*l1^3*z4 - 26/27*n^4*l1^3*z3 + 12785/
         2592*n^6*l2^3 + 235/108*n^6*l2^3*z5 - 77/36*n^6*l2^3*z4 + 947/
         216*n^6*l2^3*z3 - 7165/2592*n^6*l1*l2^2 - 85/9*n^6*l1*l2^2*z5
          + 163/72*n^6*l1*l2^2*z4 - 1417/216*n^6*l1*l2^2*z3 - 37/54*n^6
         *l1^2*l2 - 20/27*n^6*l1^2*l2*z5 + 1/3*n^6*l1^2*l2*z4 - 145/108
         *n^6*l1^2*l2*z3 + 35/1296*n^6*l1^3 + 1/36*n^6*l1^3*z4 - 17/108
         *n^6*l1^3*z3 - 41/162*n^8*l2^3 - 25/108*n^8*l2^3*z5 + 7/72*n^8
         *l2^3*z4 - 59/216*n^8*l2^3*z3 - 203/2592*n^8*l1*l2^2 - 1/72*
         n^8*l1*l2^2*z4 - 5/216*n^8*l1*l2^2*z3 )

       + f^2*h^5 * (  - 2628407/384*l2^4 - 41454*l2^4*z7 + 9850*l2^4*
         z6 - 54353/2*l2^4*z5 + 63165/16*l2^4*z4 - 12743*l2^4*z3 - 2348
         *l2^4*z3^2 + 2628407/288*l1*l2^3 + 55272*l1*l2^3*z7 - 39400/3*
         l1*l2^3*z6 + 108706/3*l1*l2^3*z5 - 21055/4*l1*l2^3*z4 + 50972/
         3*l1*l2^3*z3 + 9392/3*l1*l2^3*z3^2 - 2628407/576*l1^2*l2^2 - 
         27636*l1^2*l2^2*z7 + 19700/3*l1^2*l2^2*z6 - 54353/3*l1^2*l2^2*
         z5 + 21055/8*l1^2*l2^2*z4 - 25486/3*l1^2*l2^2*z3 - 4696/3*l1^2
         *l2^2*z3^2 + 2628407/2592*l1^3*l2 + 18424/3*l1^3*l2*z7 - 39400/
         27*l1^3*l2*z6 + 108706/27*l1^3*l2*z5 - 21055/36*l1^3*l2*z4 + 
         50972/27*l1^3*l2*z3 + 9392/27*l1^3*l2*z3^2 - 2628407/31104*
         l1^4 - 4606/9*l1^4*z7 + 9850/81*l1^4*z6 - 54353/162*l1^4*z5 + 
         21055/432*l1^4*z4 - 12743/81*l1^4*z3 - 2348/81*l1^4*z3^2 + 
         15856441/4608*n^2*l2^4 + 14847*n^2*l2^4*z7 - 32425/6*n^2*l2^4*
         z6 + 308731/24*n^2*l2^4*z5 - 157637/64*n^2*l2^4*z4 + 141881/24
         *n^2*l2^4*z3 + 835/3*n^2*l2^4*z3^2 - 5520499/1152*n^2*l1*l2^3
          - 26901*n^2*l1*l2^3*z7 + 23075/3*n^2*l1*l2^3*z6 - 38833/2*n^2
         *l1*l2^3*z5 + 26435/8*n^2*l1*l2^3*z4 - 74269/8*n^2*l1*l2^3*z3
          - 3646/3*n^2*l1*l2^3*z3^2 + 16248377/6912*n^2*l1^2*l2^2 + 
         29743/2*n^2*l1^2*l2^2*z7 - 33425/9*n^2*l1^2*l2^2*z6 + 356381/
         36*n^2*l1^2*l2^2*z5 - 144739/96*n^2*l1^2*l2^2*z4 + 321521/72*
         n^2*l1^2*l2^2*z3 + 7594/9*n^2*l1^2*l2^2*z3^2 - 12651529/31104*
         n^2*l1^3*l2 - 24794/9*n^2*l1^3*l2*z7 + 51425/81*n^2*l1^3*l2*z6
          - 279307/162*n^2*l1^3*l2*z5 + 12433/54*n^2*l1^3*l2*z4 - 
         468095/648*n^2*l1^3*l2*z3 - 14506/81*n^2*l1^3*l2*z3^2 - 678319/
         41472*n^2*l1^4 - 343/18*n^2*l1^4*z7 + 875/54*n^2*l1^4*z6 - 
         10723/648*n^2*l1^4*z5 + 10213/1728*n^2*l1^4*z4 - 109/81*n^2*
         l1^4*z3 + 131/27*n^2*l1^4*z3^2 - 2764697/4608*n^4*l2^4 - 12495/
         16*n^4*l2^4*z7 + 15925/16*n^4*l2^4*z6 - 7285/4*n^4*l2^4*z5 + 
         18987/32*n^4*l2^4*z4 - 84019/96*n^4*l2^4*z3 + 1509/8*n^4*l2^4*
         z3^2 + 339005/384*n^4*l1*l2^3 + 18179/4*n^4*l1*l2^3*z7 - 
         244525/144*n^4*l1*l2^3*z6 + 47545/12*n^4*l1*l2^3*z5 - 49599/64
         *n^4*l1*l2^3*z4 + 534857/288*n^4*l1*l2^3*z3 + 6979/72*n^4*l1*
         l2^3*z3^2 - 2957441/6912*n^4*l1^2*l2^2 - 68747/24*n^4*l1^2*
         l2^2*z7 + 40825/54*n^4*l1^2*l2^2*z6 - 133769/72*n^4*l1^2*l2^2*
         z5 + 19733/64*n^4*l1^2*l2^2*z4 - 701179/864*n^4*l1^2*l2^2*z3
          - 4600/27*n^4*l1^2*l2^2*z3^2 + 157661/31104*n^4*l1^3*l2 + 196
         *n^4*l1^3*l2*z7 - 8275/324*n^4*l1^3*l2*z6 + 7703/81*n^4*l1^3*
         l2*z5 + 4421/1728*n^4*l1^3*l2*z4 + 13367/2592*n^4*l1^3*l2*z3
          + 3763/162*n^4*l1^3*l2*z3^2 + 328655/41472*n^4*l1^4 + 1127/36
         *n^4*l1^4*z7 - 2875/324*n^4*l1^4*z6 + 12481/648*n^4*l1^4*z5 - 
         1255/576*n^4*l1^4*z4 + 7435/1296*n^4*l1^4*z3 + 37/162*n^4*l1^4
         *z3^2 + 716891/13824*n^6*l2^4 - 7987/64*n^6*l2^4*z7 - 126775/
         1728*n^6*l2^4*z6 + 8459/108*n^6*l2^4*z5 - 13795/192*n^6*l2^4*
         z4 + 49711/864*n^6*l2^4*z3 - 30095/864*n^6*l2^4*z3^2 - 2589/32
         *n^6*l1*l2^3 - 833/2*n^6*l1*l2^3*z7 + 1005025/5184*n^6*l1*l2^3
         *z6 - 72799/162*n^6*l1*l2^3*z5 + 13235/144*n^6*l1*l2^3*z4 - 
         501109/2592*n^6*l1*l2^3*z3 + 8969/2592*n^6*l1*l2^3*z3^2 + 
         566233/20736*n^6*l1^2*l2^2 + 15337/72*n^6*l1^2*l2^2*z7 - 17875/
         324*n^6*l1^2*l2^2*z6 + 24271/216*n^6*l1^2*l2^2*z5 - 32779/1728
         *n^6*l1^2*l2^2*z4 + 119699/2592*n^6*l1^2*l2^2*z3 + 2551/162*
         n^6*l1^2*l2^2*z3^2 + 86825/10368*n^6*l1^3*l2 + 245/9*n^6*l1^3*
         l2*z7 - 275/27*n^6*l1^3*l2*z6 + 1573/81*n^6*l1^3*l2*z5 - 523/
         108*n^6*l1^3*l2*z4 + 8521/648*n^6*l1^3*l2*z3 - 2/27*n^6*l1^3*
         l2*z3^2 + 5701/13824*n^6*l1^4 + 49/36*n^6*l1^4*z7 - 25/36*n^6*
         l1^4*z6 + 919/648*n^6*l1^4*z5 - 841/1728*n^6*l1^4*z4 + 157/162
         *n^6*l1^4*z3 + 5/54*n^6*l1^4*z3^2 - 404717/124416*n^8*l2^4 + 
         4949/576*n^8*l2^4*z7 + 15275/5184*n^8*l2^4*z6 - 2275/864*n^8*
         l2^4*z5 + 8147/1728*n^8*l2^4*z4 - 17905/5184*n^8*l2^4*z3 + 
         4819/2592*n^8*l2^4*z3^2 + 27971/6912*n^8*l1*l2^3 + 49/2*n^8*l1
         *l2^3*z7 - 9775/864*n^8*l1*l2^3*z6 + 8587/324*n^8*l1*l2^3*z5
          - 19433/3456*n^8*l1*l2^3*z4 + 55589/5184*n^8*l1*l2^3*z3 - 7/
         48*n^8*l1*l2^3*z3^2 + 20939/20736*n^8*l1^2*l2^2 + 49/36*n^8*
         l1^2*l2^2*z7 - 175/162*n^8*l1^2*l2^2*z6 + 445/108*n^8*l1^2*
         l2^2*z5 - 1081/864*n^8*l1^2*l2^2*z4 + 3353/1296*n^8*l1^2*l2^2*
         z3 - 29/81*n^8*l1^2*l2^2*z3^2 - 499/31104*n^8*l1^3*l2 - 25/324
         *n^8*l1^3*l2*z6 + 67/162*n^8*l1^3*l2*z5 - 151/576*n^8*l1^3*l2*
         z4 + 785/2592*n^8*l1^3*l2*z3 + 1/162*n^8*l1^3*l2*z3^2 - 1585/
         124416*n^8*l1^4 + 7/648*n^8*l1^4*z5 - 43/1728*n^8*l1^4*z4 + 5/
         144*n^8*l1^4*z3 + 11785/62208*n^10*l2^4 + 49/144*n^10*l2^4*z7
          - 275/1296*n^10*l2^4*z6 + 49/96*n^10*l2^4*z5 - 667/3456*n^10*
         l2^4*z4 + 1525/5184*n^10*l2^4*z3 - 19/648*n^10*l2^4*z3^2 + 397/
         6912*n^10*l1*l2^3 + 125/5184*n^10*l1*l2^3*z6 + 1/81*n^10*l1*
         l2^3*z5 + 11/3456*n^10*l1*l2^3*z4 + 97/1728*n^10*l1*l2^3*z3 - 
         11/2592*n^10*l1*l2^3*z3^2 )

       + f^2*h^6 * (  - 26809349/320*l2^5 - 3739288/3*l2^5*z9 + 
         4089924/5*l2^5*z8 - 849312/5*l2^5*z3z5 - 35497781/40*l2^5*z7
          + 871871/4*l2^5*z6 - 32946011/80*l2^5*z5 + 1039239/16*l2^5*z4
          - 7969657/40*l2^5*z3 - 444948*l2^5*z3*z5 + 100869/5*l2^5*z3*
         z4 - 2879561/20*l2^5*z3^2 - 63168*l2^5*z3^3 + 26809349/192*l1*
         l2^4 + 18696440/9*l1*l2^4*z9 - 1363308*l1*l2^4*z8 + 283104*l1*
         l2^4*z3z5 + 35497781/24*l1*l2^4*z7 - 4359355/12*l1*l2^4*z6 + 
         32946011/48*l1*l2^4*z5 - 1732065/16*l1*l2^4*z4 + 7969657/24*l1
         *l2^4*z3 + 741580*l1*l2^4*z3*z5 - 33623*l1*l2^4*z3*z4 + 
         2879561/12*l1*l2^4*z3^2 + 105280*l1*l2^4*z3^3 - 26809349/288*
         l1^2*l2^3 - 37392880/27*l1^2*l2^3*z9 + 908872*l1^2*l2^3*z8 - 
         188736*l1^2*l2^3*z3z5 - 35497781/36*l1^2*l2^3*z7 + 4359355/18*
         l1^2*l2^3*z6 - 32946011/72*l1^2*l2^3*z5 + 577355/8*l1^2*l2^3*
         z4 - 7969657/36*l1^2*l2^3*z3 - 1483160/3*l1^2*l2^3*z3*z5 + 
         67246/3*l1^2*l2^3*z3*z4 - 2879561/18*l1^2*l2^3*z3^2 - 210560/3
         *l1^2*l2^3*z3^3 + 26809349/864*l1^3*l2^2 + 37392880/81*l1^3*
         l2^2*z9 - 908872/3*l1^3*l2^2*z8 + 62912*l1^3*l2^2*z3z5 + 
         35497781/108*l1^3*l2^2*z7 - 4359355/54*l1^3*l2^2*z6 + 32946011/
         216*l1^3*l2^2*z5 - 577355/24*l1^3*l2^2*z4 + 7969657/108*l1^3*
         l2^2*z3 + 1483160/9*l1^3*l2^2*z3*z5 - 67246/9*l1^3*l2^2*z3*z4
          + 2879561/54*l1^3*l2^2*z3^2 + 210560/9*l1^3*l2^2*z3^3 - 
         26809349/5184*l1^4*l2 - 18696440/243*l1^4*l2*z9 + 454436/9*
         l1^4*l2*z8 - 31456/3*l1^4*l2*z3z5 - 35497781/648*l1^4*l2*z7 + 
         4359355/324*l1^4*l2*z6 - 32946011/1296*l1^4*l2*z5 + 577355/144
         *l1^4*l2*z4 - 7969657/648*l1^4*l2*z3 - 741580/27*l1^4*l2*z3*z5
          + 33623/27*l1^4*l2*z3*z4 - 2879561/324*l1^4*l2*z3^2 - 105280/
         27*l1^4*l2*z3^3 + 26809349/77760*l1^5 + 3739288/729*l1^5*z9 - 
         454436/135*l1^5*z8 + 31456/45*l1^5*z3z5 + 35497781/9720*l1^5*
         z7 - 871871/972*l1^5*z6 + 32946011/19440*l1^5*z5 - 115471/432*
         l1^5*z4 + 7969657/9720*l1^5*z3 + 148316/81*l1^5*z3*z5 - 33623/
         405*l1^5*z3*z4 + 2879561/4860*l1^5*z3^2 + 21056/81*l1^5*z3^3
          + 160538743/3840*n^2*l2^5 + 3533642/9*n^2*l2^5*z9 - 13540017/
         40*n^2*l2^5*z8 + 273222/5*n^2*l2^5*z3z5 + 40609735/96*n^2*l2^5
         *z7 - 6371213/48*n^2*l2^5*z6 + 198320213/960*n^2*l2^5*z5 - 
         13124343/320*n^2*l2^5*z4 + 43180291/480*n^2*l2^5*z3 + 104207*
         n^2*l2^5*z3*z5 - 123209/20*n^2*l2^5*z3*z4 + 8628779/240*n^2*
         l2^5*z3^2 + 18928*n^2*l2^5*z3^3 - 290373241/3840*n^2*l1*l2^4
          - 8467670/9*n^2*l1*l2^4*z9 + 141027161/200*n^2*l1*l2^4*z8 - 
         3263046/25*n^2*l1*l2^4*z3z5 - 233170039/288*n^2*l1*l2^4*z7 + 
         33581669/144*n^2*l1*l2^4*z6 - 1122910469/2880*n^2*l1*l2^4*z5
          + 4569177/64*n^2*l1*l2^4*z4 - 259266427/1440*n^2*l1*l2^4*z3
          - 915371/3*n^2*l1*l2^4*z3*z5 + 180829/12*n^2*l1*l2^4*z3*z4 - 
         14296135/144*n^2*l1*l2^4*z3^2 - 46864*n^2*l1*l2^4*z3^3 + 
         907080523/17280*n^2*l1^2*l2^3 + 60525652/81*n^2*l1^2*l2^3*z9
          - 103897201/200*n^2*l1^2*l2^3*z8 + 2566686/25*n^2*l1^2*l2^3*
         z3z5 + 412435199/720*n^2*l1^2*l2^3*z7 - 1224021/8*n^2*l1^2*
         l2^3*z6 + 43195003/160*n^2*l1^2*l2^3*z5 - 22207033/480*n^2*
         l1^2*l2^3*z4 + 90453937/720*n^2*l1^2*l2^3*z3 + 260360*n^2*l1^2
         *l2^3*z3*z5 - 369833/30*n^2*l1^2*l2^3*z3*z4 + 3297599/40*n^2*
         l1^2*l2^3*z3^2 + 338144/9*n^2*l1^2*l2^3*z3^3 - 171127039/10368
         *n^2*l1^3*l2^2 - 61325468/243*n^2*l1^3*l2^2*z9 + 300432629/
         1800*n^2*l1^3*l2^2*z8 - 2578898/75*n^2*l1^3*l2^2*z3z5 - 
         1172711797/6480*n^2*l1^3*l2^2*z7 + 29222191/648*n^2*l1^3*l2^2*
         z6 - 214209233/2592*n^2*l1^3*l2^2*z5 + 18778613/1440*n^2*l1^3*
         l2^2*z4 - 243524063/6480*n^2*l1^3*l2^2*z3 - 2483804/27*n^2*
         l1^3*l2^2*z3*z5 + 232007/54*n^2*l1^3*l2^2*z3*z4 - 18192689/648
         *n^2*l1^3*l2^2*z3^2 - 344224/27*n^2*l1^3*l2^2*z3^3 + 65145323/
         34560*n^2*l1^4*l2 + 7742086/243*n^2*l1^4*l2*z9 - 54133123/2700
         *n^2*l1^4*l2*z8 + 971252/225*n^2*l1^4*l2*z3z5 + 826382483/
         38880*n^2*l1^4*l2*z7 - 18887669/3888*n^2*l1^4*l2*z6 + 
         722365481/77760*n^2*l1^4*l2*z5 - 3625771/2880*n^2*l1^4*l2*z4
          + 160361959/38880*n^2*l1^4*l2*z3 + 1002521/81*n^2*l1^4*l2*z3*
         z5 - 927953/1620*n^2*l1^4*l2*z3*z4 + 69644219/19440*n^2*l1^4*
         l2*z3^2 + 43664/27*n^2*l1^4*l2*z3^3 + 108265297/933120*n^2*
         l1^5 + 949886/2187*n^2*l1^5*z9 - 404959/900*n^2*l1^5*z8 + 4916/
         75*n^2*l1^5*z3z5 + 206783/480*n^2*l1^5*z7 - 674737/3888*n^2*
         l1^5*z6 + 16696213/77760*n^2*l1^5*z5 - 1199671/25920*n^2*l1^5*
         z4 + 422923/4320*n^2*l1^5*z3 + 3517/81*n^2*l1^5*z3*z5 + 49/540
         *n^2*l1^5*z3*z4 - 23533/3888*n^2*l1^5*z3^2 + 4816/243*n^2*l1^5
         *z3^3 - 39335389/5760*n^4*l2^5 + 547247/54*n^4*l2^5*z9 + 
         44779427/1600*n^4*l2^5*z8 + 95739/100*n^4*l2^5*z3z5 - 77365379/
         1440*n^4*l2^5*z7 + 2874905/96*n^4*l2^5*z6 - 97695511/2880*n^4*
         l2^5*z5 + 3246161/320*n^4*l2^5*z4 - 2715467/240*n^4*l2^5*z3 + 
         227215/12*n^4*l2^5*z3*z5 - 99317/120*n^4*l2^5*z3*z4 + 133159/
         20*n^4*l2^5*z3^2 + 2852/3*n^4*l2^5*z3^3 + 63290203/4320*n^4*l1
         *l2^4 + 10586321/81*n^4*l1*l2^4*z9 - 204967957/1600*n^4*l1*
         l2^4*z8 + 1856451/100*n^4*l1*l2^4*z3z5 + 19805791/120*n^4*l1*
         l2^4*z7 - 16662479/288*n^4*l1*l2^4*z6 + 6650923/80*n^4*l1*l2^4
         *z5 - 8827813/480*n^4*l1*l2^4*z4 + 10309297/288*n^4*l1*l2^4*z3
          + 369143/12*n^4*l1*l2^4*z3*z5 - 7069/4*n^4*l1*l2^4*z3*z4 + 
         7277341/720*n^4*l1*l2^4*z3^2 + 55576/9*n^4*l1*l2^4*z3^3 - 
         3956047/360*n^4*l1^2*l2^3 - 24383441/162*n^4*l1^2*l2^3*z9 + 
         272695087/2400*n^4*l1^2*l2^3*z8 - 1043147/50*n^4*l1^2*l2^3*
         z3z5 - 557615879/4320*n^4*l1^2*l2^3*z7 + 5406907/144*n^4*l1^2*
         l2^3*z6 - 266285921/4320*n^4*l1^2*l2^3*z5 + 5430661/480*n^4*
         l1^2*l2^3*z4 - 19231729/720*n^4*l1^2*l2^3*z3 - 899311/18*n^4*
         l1^2*l2^3*z3*z5 + 927871/360*n^4*l1^2*l2^3*z3*z4 - 1243571/80*
         n^4*l1^2*l2^3*z3^2 - 67292/9*n^4*l1^2*l2^3*z3^3 + 40301459/
         12960*n^4*l1^3*l2^2 + 11802086/243*n^4*l1^3*l2^2*z9 - 27451975/
         864*n^4*l1^3*l2^2*z8 + 119003/18*n^4*l1^3*l2^2*z3z5 + 
         1275416111/38880*n^4*l1^3*l2^2*z7 - 3585841/432*n^4*l1^3*l2^2*
         z6 + 142785737/9720*n^4*l1^3*l2^2*z5 - 54085/24*n^4*l1^3*l2^2*
         z4 + 504323/81*n^4*l1^3*l2^2*z3 + 3017407/162*n^4*l1^3*l2^2*z3
         *z5 - 1487351/1620*n^4*l1^3*l2^2*z3*z4 + 32831687/6480*n^4*
         l1^3*l2^2*z3^2 + 66064/27*n^4*l1^3*l2^2*z3^3 + 12830645/93312*
         n^4*l1^4*l2 - 669358/729*n^4*l1^4*l2*z9 + 386537/3600*n^4*l1^4
         *l2*z8 - 27191/225*n^4*l1^4*l2*z3z5 - 3627497/19440*n^4*l1^4*
         l2*z7 - 878563/3888*n^4*l1^4*l2*z6 + 16580039/77760*n^4*l1^4*
         l2*z5 - 3853319/25920*n^4*l1^4*l2*z4 + 98923/324*n^4*l1^4*l2*
         z3 - 23876/27*n^4*l1^4*l2*z3*z5 + 10303/270*n^4*l1^4*l2*z3*z4
          - 2212097/19440*n^4*l1^4*l2*z3^2 - 4112/81*n^4*l1^4*l2*z3^3
          - 724565/23328*n^4*l1^5 - 664372/2187*n^4*l1^5*z9 + 2305049/
         10800*n^4*l1^5*z8 - 10069/225*n^4*l1^5*z3z5 - 1623001/7776*n^4
         *l1^5*z7 + 50203/972*n^4*l1^5*z6 - 664559/6480*n^4*l1^5*z5 + 
         129011/12960*n^4*l1^5*z4 - 480761/12960*n^4*l1^5*z3 - 8561/81*
         n^4*l1^5*z3*z5 + 4381/1620*n^4*l1^5*z3*z4 - 159677/9720*n^4*
         l1^5*z3^2 - 3680/243*n^4*l1^5*z3^3 + 46755971/103680*n^6*l2^5
          - 5719507/486*n^6*l2^5*z9 + 66816053/19200*n^6*l2^5*z8 - 
         633793/400*n^6*l2^5*z3z5 - 9534311/8640*n^6*l2^5*z7 - 10850533/
         3456*n^6*l2^5*z6 + 17564833/8640*n^6*l2^5*z5 - 3883061/2880*
         n^6*l2^5*z4 + 60355/432*n^6*l2^5*z3 - 874471/144*n^6*l2^5*z3*
         z5 + 637907/1440*n^6*l2^5*z3*z4 - 1344163/540*n^6*l2^5*z3^2 - 
         17740/27*n^6*l2^5*z3^3 - 13475257/9720*n^6*l1*l2^4 - 22124375/
         2916*n^6*l1*l2^4*z9 + 678073763/57600*n^6*l1*l2^4*z8 - 1266103/
         1200*n^6*l1*l2^4*z3z5 - 239314027/12960*n^6*l1*l2^4*z7 + 
         26300567/3456*n^6*l1*l2^4*z6 - 13951201/1440*n^6*l1*l2^4*z5 + 
         1058827/432*n^6*l1*l2^4*z4 - 48277691/12960*n^6*l1*l2^4*z3 + 
         70055/432*n^6*l1*l2^4*z3*z5 - 85813/2160*n^6*l1*l2^4*z3*z4 + 
         484369/4320*n^6*l1*l2^4*z3^2 - 24010/81*n^6*l1*l2^4*z3^3 + 
         141694901/116640*n^6*l1^2*l2^3 + 287712467/17496*n^6*l1^2*l2^3
         *z9 - 288351779/21600*n^6*l1^2*l2^3*z8 + 1027849/450*n^6*l1^2*
         l2^3*z3z5 + 1203479491/77760*n^6*l1^2*l2^3*z7 - 12041069/2592*
         n^6*l1^2*l2^3*z6 + 46733873/6480*n^6*l1^2*l2^3*z5 - 560137/405
         *n^6*l1^2*l2^3*z4 + 57659459/19440*n^6*l1^2*l2^3*z3 + 826777/
         162*n^6*l1^2*l2^3*z3*z5 - 4102109/12960*n^6*l1^2*l2^3*z3*z4 + 
         21666179/12960*n^6*l1^2*l2^3*z3^2 + 196469/243*n^6*l1^2*l2^3*
         z3^3 - 18915403/116640*n^6*l1^3*l2^2 - 6928531/2187*n^6*l1^3*
         l2^2*z9 + 3154151/1800*n^6*l1^3*l2^2*z8 - 96586/225*n^6*l1^3*
         l2^2*z3z5 - 4917191/3888*n^6*l1^3*l2^2*z7 + 1136923/3888*n^6*
         l1^3*l2^2*z6 - 23675549/38880*n^6*l1^3*l2^2*z5 + 49187/2160*
         n^6*l1^3*l2^2*z4 - 5846773/38880*n^6*l1^3*l2^2*z3 - 121378/81*
         n^6*l1^3*l2^2*z3*z5 + 60619/810*n^6*l1^3*l2^2*z3*z4 - 314581/
         1215*n^6*l1^3*l2^2*z3^2 - 39080/243*n^6*l1^3*l2^2*z3^3 - 
         6985771/103680*n^6*l1^4*l2 - 43930/81*n^6*l1^4*l2*z9 + 4227583/
         10800*n^6*l1^4*l2*z8 - 5441/75*n^6*l1^4*l2*z3z5 - 4182601/
         12960*n^6*l1^4*l2*z7 + 475105/3888*n^6*l1^4*l2*z6 - 5789873/
         25920*n^6*l1^4*l2*z5 + 962443/25920*n^6*l1^4*l2*z4 - 4660367/
         38880*n^6*l1^4*l2*z3 - 10309/81*n^6*l1^4*l2*z3*z5 + 3119/540*
         n^6*l1^4*l2*z3*z4 - 842779/19440*n^6*l1^4*l2*z3^2 - 80/3*n^6*
         l1^4*l2*z3^3 - 1230037/233280*n^6*l1^5 - 68554/2187*n^6*l1^5*
         z9 + 135373/5400*n^6*l1^5*z8 - 826/225*n^6*l1^5*z3z5 - 1009471/
         38880*n^6*l1^5*z7 + 10231/972*n^6*l1^5*z6 - 112165/7776*n^6*
         l1^5*z5 + 146/45*n^6*l1^5*z4 - 61027/7776*n^6*l1^5*z3 - 401/81
         *n^6*l1^5*z3*z5 + 55/108*n^6*l1^5*z3*z4 - 18061/4860*n^6*l1^5*
         z3^2 - 368/243*n^6*l1^5*z3^3 - 852553/58320*n^8*l2^5 + 3186163/
         2592*n^8*l2^5*z9 - 1848581/2880*n^8*l2^5*z8 + 10451/60*n^8*
         l2^5*z3z5 + 63252841/103680*n^8*l2^5*z7 + 4633147/31104*n^8*
         l2^5*z6 - 547751/155520*n^8*l2^5*z5 + 1138039/10368*n^8*l2^5*
         z4 + 1464343/25920*n^8*l2^5*z3 + 6215/12*n^8*l2^5*z3*z5 - 
         257293/5184*n^8*l2^5*z3*z4 + 9578243/38880*n^8*l2^5*z3^2 + 
         2365/36*n^8*l2^5*z3^3 + 20480149/233280*n^8*l1*l2^4 + 4563811/
         8748*n^8*l1*l2^4*z9 - 4857233/5760*n^8*l1*l2^4*z8 + 22999/360*
         n^8*l1*l2^4*z3z5 + 156560203/103680*n^8*l1*l2^4*z7 - 9969149/
         15552*n^8*l1*l2^4*z6 + 13953031/17280*n^8*l1*l2^4*z5 - 
         10036123/51840*n^8*l1*l2^4*z4 + 587383/2160*n^8*l1*l2^4*z3 - 
         8827/144*n^8*l1*l2^4*z3*z5 + 5335/288*n^8*l1*l2^4*z3*z4 - 
         2831233/77760*n^8*l1*l2^4*z3^2 + 4466/243*n^8*l1*l2^4*z3^3 - 
         5357567/77760*n^8*l1^2*l2^3 - 8404937/8748*n^8*l1^2*l2^3*z9 + 
         8529713/10800*n^8*l1^2*l2^3*z8 - 29903/225*n^8*l1^2*l2^3*z3z5
          - 16635421/19440*n^8*l1^2*l2^3*z7 + 307909/1296*n^8*l1^2*l2^3
         *z6 - 6819793/19440*n^8*l1^2*l2^3*z5 + 11197/160*n^8*l1^2*l2^3
         *z4 - 6010919/38880*n^8*l1^2*l2^3*z3 - 23987/81*n^8*l1^2*l2^3*
         z3*z5 + 10931/432*n^8*l1^2*l2^3*z3*z4 - 711001/6480*n^8*l1^2*
         l2^3*z3^2 - 11518/243*n^8*l1^2*l2^3*z3^3 - 2659277/155520*n^8*
         l1^3*l2^2 - 226427/2187*n^8*l1^3*l2^2*z9 + 881887/7200*n^8*
         l1^3*l2^2*z8 - 2147/150*n^8*l1^3*l2^2*z3z5 - 7211401/38880*n^8
         *l1^3*l2^2*z7 + 205217/3888*n^8*l1^3*l2^2*z6 - 1282931/19440*
         n^8*l1^3*l2^2*z5 + 8407/360*n^8*l1^3*l2^2*z4 - 332473/6480*n^8
         *l1^3*l2^2*z3 + 721/162*n^8*l1^3*l2^2*z3*z5 + 1339/1620*n^8*
         l1^3*l2^2*z3*z4 - 84445/3888*n^8*l1^3*l2^2*z3^2 - 1192/243*n^8
         *l1^3*l2^2*z3^3 - 250871/233280*n^8*l1^4*l2 - 3134/729*n^8*
         l1^4*l2*z9 + 2063/180*n^8*l1^4*l2*z8 - 4/5*n^8*l1^4*l2*z3z5 - 
         498151/19440*n^8*l1^4*l2*z7 + 8551/1296*n^8*l1^4*l2*z6 - 23279/
         8640*n^8*l1^4*l2*z5 + 95647/25920*n^8*l1^4*l2*z4 - 104719/
         19440*n^8*l1^4*l2*z3 + 80/81*n^8*l1^4*l2*z3*z5 + 34/135*n^8*
         l1^4*l2*z3*z4 - 791/240*n^8*l1^4*l2*z3^2 - 16/81*n^8*l1^4*l2*
         z3^3 + 2803/29160*n^8*l1^5 + 2063/3600*n^8*l1^5*z8 - 1/25*n^8*
         l1^5*z3z5 - 56807/38880*n^8*l1^5*z7 + 337/972*n^8*l1^5*z6 + 
         397/4860*n^8*l1^5*z5 + 3979/12960*n^8*l1^5*z4 - 1163/2592*n^8*
         l1^5*z3 + 1/81*n^8*l1^5*z3*z5 + 43/1620*n^8*l1^5*z3*z4 - 2561/
         9720*n^8*l1^5*z3^2 + 20047/15552*n^10*l2^5 - 1567397/34992*
         n^10*l2^5*z9 + 776819/28800*n^10*l2^5*z8 - 4139/600*n^10*l2^5*
         z3z5 - 2685923/103680*n^10*l2^5*z7 - 9149/1728*n^10*l2^5*z6 + 
         104951/51840*n^10*l2^5*z5 - 101417/17280*n^10*l2^5*z4 - 300247/
         155520*n^10*l2^5*z3 - 7973/432*n^10*l2^5*z3*z5 + 27689/12960*
         n^10*l2^5*z3*z4 - 88109/8640*n^10*l2^5*z3^2 - 1163/486*n^10*
         l2^5*z3^3 - 936103/186624*n^10*l1*l2^4 - 113344/2187*n^10*l1*
         l2^4*z9 + 9298409/172800*n^10*l1*l2^4*z8 - 24229/3600*n^10*l1*
         l2^4*z3z5 - 436181/5184*n^10*l1*l2^4*z7 + 1011467/31104*n^10*
         l1*l2^4*z6 - 658831/15552*n^10*l1*l2^4*z5 + 5963/640*n^10*l1*
         l2^4*z4 - 2361317/155520*n^10*l1*l2^4*z3 - 3395/432*n^10*l1*
         l2^4*z3*z5 - 397/720*n^10*l1*l2^4*z3*z4 - 4573/1944*n^10*l1*
         l2^4*z3^2 - 560/243*n^10*l1*l2^4*z3^3 - 133211/116640*n^10*
         l1^2*l2^3 - 38341/17496*n^10*l1^2*l2^3*z9 + 8687/2700*n^10*
         l1^2*l2^3*z8 - 7/25*n^10*l1^2*l2^3*z3z5 - 290183/25920*n^10*
         l1^2*l2^3*z7 + 4679/864*n^10*l1^2*l2^3*z6 - 148241/19440*n^10*
         l1^2*l2^3*z5 + 31229/12960*n^10*l1^2*l2^3*z4 - 152561/38880*
         n^10*l1^2*l2^3*z3 + 40/27*n^10*l1^2*l2^3*z3*z5 - 7129/12960*
         n^10*l1^2*l2^3*z3*z4 + 107/4320*n^10*l1^2*l2^3*z3^2 - 19/243*
         n^10*l1^2*l2^3*z3^3 - 77/11664*n^10*l1^3*l2^2 + 2063/10800*
         n^10*l1^3*l2^2*z8 - 1/75*n^10*l1^3*l2^2*z3z5 - 23269/19440*
         n^10*l1^3*l2^2*z7 + 391/432*n^10*l1^3*l2^2*z6 - 4289/3888*n^10
         *l1^3*l2^2*z5 + 2171/4320*n^10*l1^3*l2^2*z4 - 12527/38880*n^10
         *l1^3*l2^2*z3 - 2/27*n^10*l1^3*l2^2*z3*z5 - 2/81*n^10*l1^3*
         l2^2*z3*z4 + 127/3240*n^10*l1^3*l2^2*z3^2 + 1447/77760*n^10*
         l1^4*l2 - 359/9720*n^10*l1^4*l2*z7 + 157/1944*n^10*l1^4*l2*z6
          - 6197/38880*n^10*l1^4*l2*z5 + 59/720*n^10*l1^4*l2*z4 - 43/
         1296*n^10*l1^4*l2*z3 + 1/810*n^10*l1^4*l2*z3*z4 - 17/4860*n^10
         *l1^4*l2*z3^2 + 19/20736*n^10*l1^5 + 1/432*n^10*l1^5*z6 - 53/
         5184*n^10*l1^5*z5 + 35/5184*n^10*l1^5*z4 - 1/1215*n^10*l1^5*z3
          - 1/6480*n^10*l1^5*z3^2 - 567713/3732480*n^12*l2^5 - 31679/
         69984*n^12*l2^5*z9 + 2063/3840*n^12*l2^5*z8 - 3/80*n^12*l2^5*
         z3z5 - 51133/51840*n^12*l2^5*z7 + 7747/15552*n^12*l2^5*z6 - 
         115333/155520*n^12*l2^5*z5 + 12583/51840*n^12*l2^5*z4 - 9401/
         38880*n^12*l2^5*z3 + 7/216*n^12*l2^5*z3*z5 - 779/25920*n^12*
         l2^5*z3*z4 + 6113/77760*n^12*l2^5*z3^2 - 17/972*n^12*l2^5*z3^3
          - 82243/1866240*n^12*l1*l2^4 - 2063/43200*n^12*l1*l2^4*z8 + 1/
         300*n^12*l1*l2^4*z3z5 + 377/103680*n^12*l1*l2^4*z7 - 23/972*
         n^12*l1*l2^4*z6 - 1825/31104*n^12*l1*l2^4*z5 + 31/1296*n^12*l1
         *l2^4*z4 - 10741/155520*n^12*l1*l2^4*z3 + 1/48*n^12*l1*l2^4*z3
         *z5 - 13/4320*n^12*l1*l2^4*z3*z4 - 253/77760*n^12*l1*l2^4*z3^2
          ));
RG[Lambda] = ( + mm^2*h * (  - 1/2 + 1/2*n^2 )

       + mm^2*h^3 * (  - 3/16*l2^2 + 1/8*l1*l2 - 1/48*l1^2 + 1/4*n^2*
         l2^2 - 5/24*n^2*l1*l2 - 7/96*n^4*l2^2 + 1/12*n^4*l1*l2 + 1/48*
         n^4*l1^2 + 1/96*n^6*l2^2 )

       + mm^2*h^4 * (  - 175/24*l2^3 + 7/2*l2^3*z3 + 175/24*l1*l2^2 - 7/
         2*l1*l2^2*z3 - 175/72*l1^2*l2 + 7/6*l1^2*l2*z3 + 175/648*l1^3
          - 7/54*l1^3*z3 + 125/12*n^2*l2^3 - 5*n^2*l2^3*z3 - 775/72*n^2
         *l1*l2^2 + 31/6*n^2*l1*l2^2*z3 + 100/27*n^2*l1^2*l2 - 16/9*n^2
         *l1^2*l2*z3 + 25/648*n^2*l1^3 - 1/54*n^2*l1^3*z3 - 125/36*n^4*
         l2^3 + 5/3*n^4*l2^3*z3 + 925/216*n^4*l1*l2^2 - 37/18*n^4*l1*
         l2^2*z3 - 25/24*n^4*l1^2*l2 + 1/2*n^4*l1^2*l2*z3 - 175/648*n^4
         *l1^3 + 7/54*n^4*l1^3*z3 + 125/324*n^6*l2^3 - 5/27*n^6*l2^3*z3
          - 175/216*n^6*l1*l2^2 + 7/18*n^6*l1*l2^2*z3 - 25/108*n^6*l1^2
         *l2 + 1/9*n^6*l1^2*l2*z3 - 25/648*n^6*l1^3 + 1/54*n^6*l1^3*z3
          - 25/648*n^8*l2^3 + 1/54*n^8*l2^3*z3 )

       + mm^2*h^5 * (  - 50577/512*l2^4 + 34*l2^4*z5 - 333/16*l2^4*z4
          + 1315/32*l2^4*z3 + 16859/128*l1*l2^3 - 136/3*l1*l2^3*z5 + 
         111/4*l1*l2^3*z4 - 1315/24*l1*l2^3*z3 - 16859/256*l1^2*l2^2 + 
         68/3*l1^2*l2^2*z5 - 111/8*l1^2*l2^2*z4 + 1315/48*l1^2*l2^2*z3
          + 16859/1152*l1^3*l2 - 136/27*l1^3*l2*z5 + 37/12*l1^3*l2*z4
          - 1315/216*l1^3*l2*z3 - 16859/13824*l1^4 + 34/81*l1^4*z5 - 37/
         144*l1^4*z4 + 1315/2592*l1^4*z3 + 35727/256*n^2*l2^4 - 146/3*
         n^2*l2^4*z5 + 507/16*n^2*l2^4*z4 - 703/12*n^2*l2^4*z3 - 25689/
         128*n^2*l1*l2^3 + 208/3*n^2*l1*l2^3*z5 - 85/2*n^2*l1*l2^3*z4
          + 2011/24*n^2*l1*l2^3*z3 + 57359/576*n^2*l1^2*l2^2 - 308/9*
         n^2*l1^2*l2^2*z5 + 165/8*n^2*l1^2*l2^2*z4 - 2981/72*n^2*l1^2*
         l2^2*z3 - 69689/3456*n^2*l1^3*l2 + 560/81*n^2*l1^3*l2*z5 - 77/
         18*n^2*l1^3*l2*z4 + 5411/648*n^2*l1^3*l2*z3 - 7303/20736*n^2*
         l1^4 + 10/81*n^2*l1^4*z5 - 31/432*n^2*l1^4*z4 + 97/648*n^2*
         l1^4*z3 - 105791/2304*n^4*l2^4 + 50/3*n^4*l2^4*z5 - 203/16*n^4
         *l2^4*z4 + 119/6*n^4*l2^4*z3 + 275663/3456*n^4*l1*l2^3 - 28*
         n^4*l1*l2^3*z5 + 143/8*n^4*l1*l2^3*z4 - 135/4*n^4*l1*l2^3*z3
          - 3449/81*n^4*l1^2*l2^2 + 130/9*n^4*l1^2*l2^2*z5 - 379/48*n^4
         *l1^2*l2^2*z4 + 2531/144*n^4*l1^2*l2^2*z3 + 27167/10368*n^4*
         l1^3*l2 - 8/9*n^4*l1^3*l2*z5 + 79/108*n^4*l1^3*l2*z4 - 227/216
         *n^4*l1^3*l2*z3 + 3181/2592*n^4*l1^4 - 34/81*n^4*l1^4*z5 + 107/
         432*n^4*l1^4*z4 - 659/1296*n^4*l1^4*z3 + 36907/6912*n^6*l2^4
          - 113/54*n^6*l2^4*z5 + 1099/576*n^6*l2^4*z4 - 4235/1728*n^6*
         l2^4*z3 - 124451/10368*n^6*l1*l2^3 + 364/81*n^6*l1*l2^3*z5 - 
         785/216*n^6*l1*l2^3*z4 + 431/81*n^6*l1*l2^3*z3 + 22847/2592*
         n^6*l1^2*l2^2 - 76/27*n^6*l1^2*l2^2*z5 + 65/72*n^6*l1^2*l2^2*
         z4 - 757/216*n^6*l1^2*l2^2*z3 + 1141/384*n^6*l1^3*l2 - 80/81*
         n^6*l1^3*l2*z5 + 7/18*n^6*l1^3*l2*z4 - 791/648*n^6*l1^3*l2*z3
          + 7303/20736*n^6*l1^4 - 10/81*n^6*l1^4*z5 + 31/432*n^6*l1^4*
         z4 - 97/648*n^6*l1^4*z3 - 9425/41472*n^8*l2^4 + 17/162*n^8*
         l2^4*z5 - 187/1728*n^8*l2^4*z4 + 629/5184*n^8*l2^4*z3 + 3173/
         2592*n^8*l1*l2^3 - 40/81*n^8*l1*l2^3*z5 + 55/108*n^8*l1*l2^3*
         z4 - 185/324*n^8*l1*l2^3*z3 + 823/20736*n^8*l1^2*l2^2 - 2/27*
         n^8*l1^2*l2^2*z5 + 35/144*n^8*l1^2*l2^2*z4 - 7/108*n^8*l1^2*
         l2^2*z3 - 319/5184*n^8*l1^3*l2 + 2/27*n^8*l1^3*l2*z4 + 1/108*
         n^8*l1^3*l2*z3 - 319/41472*n^8*l1^4 + 1/108*n^8*l1^4*z4 + 1/
         864*n^8*l1^4*z3 + 37/1296*n^10*l2^4 - 1/81*n^10*l2^4*z5 + 11/
         864*n^10*l2^4*z4 - 37/2592*n^10*l2^4*z3 )

       + mm^2*h^6 * (  - 5157793/3840*l2^5 + 2226/5*l2^5*z7 - 1379/4*
         l2^5*z6 + 48937/40*l2^5*z5 - 20103/40*l2^5*z4 - 5637/80*l2^5*
         z3 + 1317/10*l2^5*z3*z4 - 641/10*l2^5*z3^2 + 5157793/2304*l1*
         l2^4 - 742*l1*l2^4*z7 + 6895/12*l1*l2^4*z6 - 48937/24*l1*l2^4*
         z5 + 6701/8*l1*l2^4*z4 + 1879/16*l1*l2^4*z3 - 439/2*l1*l2^4*z3
         *z4 + 641/6*l1*l2^4*z3^2 - 5157793/3456*l1^2*l2^3 + 1484/3*
         l1^2*l2^3*z7 - 6895/18*l1^2*l2^3*z6 + 48937/36*l1^2*l2^3*z5 - 
         6701/12*l1^2*l2^3*z4 - 1879/24*l1^2*l2^3*z3 + 439/3*l1^2*l2^3*
         z3*z4 - 641/9*l1^2*l2^3*z3^2 + 5157793/10368*l1^3*l2^2 - 1484/
         9*l1^3*l2^2*z7 + 6895/54*l1^3*l2^2*z6 - 48937/108*l1^3*l2^2*z5
          + 6701/36*l1^3*l2^2*z4 + 1879/72*l1^3*l2^2*z3 - 439/9*l1^3*
         l2^2*z3*z4 + 641/27*l1^3*l2^2*z3^2 - 5157793/62208*l1^4*l2 + 
         742/27*l1^4*l2*z7 - 6895/324*l1^4*l2*z6 + 48937/648*l1^4*l2*z5
          - 6701/216*l1^4*l2*z4 - 1879/432*l1^4*l2*z3 + 439/54*l1^4*l2*
         z3*z4 - 641/162*l1^4*l2*z3^2 + 5157793/933120*l1^5 - 742/405*
         l1^5*z7 + 1379/972*l1^5*z6 - 48937/9720*l1^5*z5 + 6701/3240*
         l1^5*z4 + 1879/6480*l1^5*z3 - 439/810*l1^5*z3*z4 + 641/2430*
         l1^5*z3^2 + 10883699/5760*n^2*l2^5 - 12799/20*n^2*l2^5*z7 + 
         1628/3*n^2*l2^5*z6 - 24596/15*n^2*l2^5*z5 + 14263/20*n^2*l2^5*
         z4 - 191/40*n^2*l2^5*z3 - 166*n^2*l2^5*z3*z4 + 487/6*n^2*l2^5*
         z3^2 - 117179509/34560*n^2*l1*l2^4 + 13679/12*n^2*l1*l2^4*z7
          - 33077/36*n^2*l1*l2^4*z6 + 1093279/360*n^2*l1*l2^4*z5 - 
         153161/120*n^2*l1*l2^4*z4 - 24011/240*n^2*l1*l2^4*z3 + 1913/6*
         n^2*l1*l2^4*z3*z4 - 7039/45*n^2*l1*l2^4*z3^2 + 10099133/4320*
         n^2*l1^2*l2^3 - 7777/10*n^2*l1^2*l2^3*z7 + 5476/9*n^2*l1^2*
         l2^3*z6 - 94876/45*n^2*l1^2*l2^3*z5 + 17327/20*n^2*l1^2*l2^3*
         z4 + 1685/18*n^2*l1^2*l2^3*z3 - 3376/15*n^2*l1^2*l2^3*z3*z4 + 
         1018/9*n^2*l1^2*l2^3*z3^2 - 23207959/31104*n^2*l1^3*l2^2 + 
         66377/270*n^2*l1^3*l2^2*z7 - 30457/162*n^2*l1^3*l2^2*z6 + 
         1099919/1620*n^2*l1^3*l2^2*z5 - 74453/270*n^2*l1^3*l2^2*z4 - 
         43069/1080*n^2*l1^3*l2^2*z3 + 9917/135*n^2*l1^3*l2^2*z3*z4 - 
         14797/405*n^2*l1^3*l2^2*z3^2 + 9690265/93312*n^2*l1^4*l2 - 
         11027/324*n^2*l1^4*l2*z7 + 6110/243*n^2*l1^4*l2*z6 - 23947/243
         *n^2*l1^4*l2*z5 + 6499/162*n^2*l1^4*l2*z4 + 6803/648*n^2*l1^4*
         l2*z3 - 886/81*n^2*l1^4*l2*z3*z4 + 2341/486*n^2*l1^4*l2*z3^2
          + 427229/186624*n^2*l1^5 - 1271/1620*n^2*l1^5*z7 + 223/324*
         n^2*l1^5*z6 - 1967/1080*n^2*l1^5*z5 + 2503/3240*n^2*l1^5*z4 - 
         4211/19440*n^2*l1^5*z3 - 47/270*n^2*l1^5*z3*z4 + 16/135*n^2*
         l1^5*z3^2 - 5176373/8640*n^4*l2^5 + 52553/240*n^4*l2^5*z7 - 
         34205/144*n^4*l2^5*z6 + 30989/72*n^4*l2^5*z5 - 28031/120*n^4*
         l2^5*z4 + 84703/720*n^4*l2^5*z3 + 3733/120*n^4*l2^5*z3*z4 - 
         2833/180*n^4*l2^5*z3^2 + 3892529/2880*n^4*l1*l2^4 - 7123/15*
         n^4*l1*l2^4*z7 + 15161/36*n^4*l1*l2^4*z6 - 421297/360*n^4*l1*
         l2^4*z5 + 126101/240*n^4*l1*l2^4*z4 - 479/15*n^4*l1*l2^4*z3 - 
         3427/30*n^4*l1*l2^4*z3*z4 + 10021/180*n^4*l1*l2^4*z3^2 - 
         52459783/51840*n^4*l1^2*l2^3 + 61313/180*n^4*l1^2*l2^3*z7 - 
         29741/108*n^4*l1^2*l2^3*z6 + 959557/1080*n^4*l1^2*l2^3*z5 - 
         265261/720*n^4*l1^2*l2^3*z4 - 1541/216*n^4*l1^2*l2^3*z3 + 8323/
         90*n^4*l1^2*l2^3*z3*z4 - 5375/108*n^4*l1^2*l2^3*z3^2 + 
         143604583/466560*n^4*l1^3*l2^2 - 158333/1620*n^4*l1^3*l2^2*z7
          + 67781/972*n^4*l1^3*l2^2*z6 - 2686507/9720*n^4*l1^3*l2^2*z5
          + 682531/6480*n^4*l1^3*l2^2*z4 + 31763/1944*n^4*l1^3*l2^2*z3
          - 24823/810*n^4*l1^3*l2^2*z3*z4 + 16613/972*n^4*l1^3*l2^2*
         z3^2 + 6047/3456*n^4*l1^4*l2 - 109/162*n^4*l1^4*l2*z7 + 1885/
         972*n^4*l1^4*l2*z6 + 1453/243*n^4*l1^4*l2*z5 - 220/81*n^4*l1^4
         *l2*z4 - 16985/1944*n^4*l1^4*l2*z3 + 179/162*n^4*l1^4*l2*z3*z4
          + 281/486*n^4*l1^4*l2*z3^2 - 2572463/466560*n^4*l1^5 + 967/
         540*n^4*l1^5*z7 - 1309/972*n^4*l1^5*z6 + 24091/4860*n^4*l1^5*
         z5 - 641/324*n^4*l1^5*z4 - 509/1944*n^4*l1^5*z3 + 437/810*n^4*
         l1^5*z3*z4 - 341/1215*n^4*l1^5*z3^2 + 134995/2592*n^6*l2^5 - 
         14491/576*n^6*l2^5*z7 + 74471/1728*n^6*l2^5*z6 - 1289/135*n^6*
         l2^5*z5 + 7487/320*n^6*l2^5*z4 - 138971/2880*n^6*l2^5*z3 + 
         1237/288*n^6*l2^5*z3*z4 - 977/540*n^6*l2^5*z3^2 - 5476183/
         25920*n^6*l1*l2^4 + 30023/360*n^6*l1*l2^4*z7 - 110015/1296*n^6
         *l1*l2^4*z6 + 30179/162*n^6*l1*l2^4*z5 - 82571/864*n^6*l1*l2^4
         *z4 + 22939/1620*n^6*l1*l2^4*z3 + 17023/1080*n^6*l1*l2^4*z3*z4
          - 4649/810*n^6*l1*l2^4*z3^2 + 329969/1728*n^6*l1^2*l2^3 - 
         7139/108*n^6*l1^2*l2^3*z7 + 56155/972*n^6*l1^2*l2^3*z6 - 
         153287/972*n^6*l1^2*l2^3*z5 + 44713/648*n^6*l1^2*l2^3*z4 - 
         11155/972*n^6*l1^2*l2^3*z3 - 2515/162*n^6*l1^2*l2^3*z3*z4 + 
         4385/486*n^6*l1^2*l2^3*z3^2 - 25337887/466560*n^6*l1^3*l2^2 + 
         11419/810*n^6*l1^3*l2^2*z7 - 1435/243*n^6*l1^3*l2^2*z6 + 89539/
         1944*n^6*l1^3*l2^2*z5 - 5185/432*n^6*l1^3*l2^2*z4 - 32453/9720
         *n^6*l1^3*l2^2*z3 + 2299/405*n^6*l1^3*l2^2*z3*z4 - 21917/4860*
         n^6*l1^3*l2^2*z3^2 - 1053053/46656*n^6*l1^4*l2 + 2207/324*n^6*
         l1^4*l2*z7 - 1235/243*n^6*l1^4*l2*z6 + 15883/972*n^6*l1^4*l2*
         z5 - 1777/324*n^6*l1^4*l2*z4 + 917/324*n^6*l1^4*l2*z3 + 136/81
         *n^6*l1^4*l2*z3*z4 - 781/486*n^6*l1^4*l2*z3^2 - 1067363/466560
         *n^6*l1^5 + 1271/1620*n^6*l1^5*z7 - 223/324*n^6*l1^5*z6 + 109/
         60*n^6*l1^5*z5 - 139/180*n^6*l1^5*z4 + 2131/9720*n^6*l1^5*z3
          + 47/270*n^6*l1^5*z3*z4 - 16/135*n^6*l1^5*z3^2 + 1043933/
         933120*n^8*l2^5 + 2893/3240*n^8*l2^5*z7 - 6947/1944*n^8*l2^5*
         z6 - 2447/486*n^8*l2^5*z5 - 191/648*n^8*l2^5*z4 + 59357/9720*
         n^8*l2^5*z3 - 1913/1620*n^8*l2^5*z3*z4 + 503/972*n^8*l2^5*z3^2
          + 11993039/933120*n^8*l1*l2^4 - 46129/6480*n^8*l1*l2^4*z7 + 
         11419/1296*n^8*l1*l2^4*z6 - 12583/810*n^8*l1*l2^4*z5 + 8011/
         810*n^8*l1*l2^4*z4 + 1603/2430*n^8*l1*l2^4*z3 - 1043/1080*n^8*
         l1*l2^4*z3*z4 - 659/1620*n^8*l1*l2^4*z3^2 - 2853637/116640*n^8
         *l1^2*l2^3 + 3412/405*n^8*l1^2*l2^3*z7 - 1844/243*n^8*l1^2*
         l2^3*z6 + 172447/9720*n^8*l1^2*l2^3*z5 - 53161/6480*n^8*l1^2*
         l2^3*z4 + 1787/486*n^8*l1^2*l2^3*z3 + 719/405*n^8*l1^2*l2^3*z3
         *z4 - 1187/972*n^8*l1^2*l2^3*z3^2 - 565217/116640*n^8*l1^3*
         l2^2 + 1451/540*n^8*l1^3*l2^2*z7 - 3391/972*n^8*l1^3*l2^2*z6
          + 41837/9720*n^8*l1^3*l2^2*z5 - 23711/6480*n^8*l1^3*l2^2*z4
          + 76/81*n^8*l1^3*l2^2*z3 + 233/810*n^8*l1^3*l2^2*z3*z4 + 191/
         972*n^8*l1^3*l2^2*z3^2 - 2071/20736*n^8*l1^4*l2 + 67/162*n^8*
         l1^4*l2*z7 - 175/243*n^8*l1^4*l2*z6 + 1285/1944*n^8*l1^4*l2*z5
          - 577/648*n^8*l1^4*l2*z4 - 839/3888*n^8*l1^4*l2*z3 + 2/81*n^8
         *l1^4*l2*z3*z4 + 41/243*n^8*l1^4*l2*z3^2 - 4289/311040*n^8*
         l1^5 + 67/1620*n^8*l1^5*z7 - 35/486*n^8*l1^5*z6 + 151/1944*n^8
         *l1^5*z5 - 97/1080*n^8*l1^5*z4 - 547/19440*n^8*l1^5*z3 + 1/405
         *n^8*l1^5*z3*z4 + 41/2430*n^8*l1^5*z3^2 - 22331/51840*n^10*
         l2^5 + 293/8640*n^10*l2^5*z7 + 1709/15552*n^10*l2^5*z6 + 4571/
         9720*n^10*l2^5*z5 - 365/5184*n^10*l2^5*z4 - 19999/77760*n^10*
         l2^5*z3 + 199/2592*n^10*l2^5*z3*z4 - 91/2430*n^10*l2^5*z3^2 - 
         1089269/933120*n^10*l1*l2^4 + 4351/6480*n^10*l1*l2^4*z7 - 68/
         81*n^10*l1*l2^4*z6 + 601/360*n^10*l1*l2^4*z5 - 13297/12960*
         n^10*l1*l2^4*z4 - 2701/9720*n^10*l1*l2^4*z3 + 14/135*n^10*l1*
         l2^4*z3*z4 + 17/270*n^10*l1*l2^4*z3^2 + 3541/29160*n^10*l1^2*
         l2^3 + 67/810*n^10*l1^2*l2^3*z7 - 47/243*n^10*l1^2*l2^3*z6 + 
         1159/2430*n^10*l1^2*l2^3*z5 - 169/540*n^10*l1^2*l2^3*z4 - 125/
         324*n^10*l1^2*l2^3*z3 + 2/405*n^10*l1^2*l2^3*z3*z4 + 19/243*
         n^10*l1^2*l2^3*z3^2 + 1609/58320*n^10*l1^3*l2^2 - 1/54*n^10*
         l1^3*l2^2*z6 + 199/1080*n^10*l1^3*l2^2*z5 - 353/6480*n^10*l1^3
         *l2^2*z4 - 763/4860*n^10*l1^3*l2^2*z3 + 1/60*n^10*l1^3*l2^2*
         z3^2 - 473/31104*n^10*l1^4*l2 + 5/108*n^10*l1^4*l2*z5 - 1/324*
         n^10*l1^4*l2*z4 - 17/648*n^10*l1^4*l2*z3 - 473/311040*n^10*
         l1^5 + 1/216*n^10*l1^5*z5 - 1/3240*n^10*l1^5*z4 - 17/6480*n^10
         *l1^5*z3 - 743/93312*n^12*l2^5 + 67/6480*n^12*l2^5*z7 - 29/
         1944*n^12*l2^5*z6 + 179/9720*n^12*l2^5*z5 - 13/864*n^12*l2^5*
         z4 - 1/810*n^12*l2^5*z3 + 1/1620*n^12*l2^5*z3*z4 + 7/4860*n^12
         *l2^5*z3^2 )

       + f^2*mm*h^2 * (  - 1 + 5/4*n^2 - 1/4*n^4 )

       + f^2*mm*h^3 * (  - 7*l2 + 7/3*l1 + 119/12*n^2*l2 - 35/12*n^2*
         l1 - 77/24*n^4*l2 + 7/12*n^4*l1 + 7/24*n^6*l2 )

       + f^2*mm*h^4 * (  - 769/12*l2^2 - 15*l2^2*z4 - 10*l2^2*z3 + 769/
         18*l1*l2 + 10*l1*l2*z4 + 20/3*l1*l2*z3 - 769/108*l1^2 - 5/3*
         l1^2*z4 - 10/9*l1^2*z3 + 13315/144*n^2*l2^2 + 83/4*n^2*l2^2*z4
          + 95/6*n^2*l2^2*z3 - 13487/216*n^2*l1*l2 - 91/6*n^2*l1*l2*z4
          - 85/9*n^2*l1*l2*z3 + 3569/432*n^2*l1^2 + 7/4*n^2*l1^2*z4 + 
         25/18*n^2*l1^2*z3 - 7001/216*n^4*l2^2 - 77/12*n^4*l2^2*z4 - 
         125/18*n^4*l2^2*z3 + 4747/216*n^4*l1*l2 + 35/6*n^4*l1*l2*z4 + 
         55/18*n^4*l1*l2*z3 - 53/54*n^4*l1^2 - 5/18*n^4*l1^2*z3 + 3685/
         864*n^6*l2^2 + 17/24*n^6*l2^2*z4 + 85/72*n^6*l2^2*z3 - 61/27*
         n^6*l1*l2 - 2/3*n^6*l1*l2*z4 - 5/18*n^6*l1*l2*z3 - 23/144*n^6*
         l1^2 - 1/12*n^6*l1^2*z4 - 203/864*n^8*l2^2 - 1/24*n^8*l2^2*z4
          - 5/72*n^8*l2^2*z3 )

       + f^2*mm*h^5 * (  - 67859/96*l2^3 - 925/2*l2^3*z6 - 31*l2^3*z5
          - 3057/16*l2^3*z4 - 3093/8*l2^3*z3 + 115*l2^3*z3^2 + 67859/96
         *l1*l2^2 + 925/2*l1*l2^2*z6 + 31*l1*l2^2*z5 + 3057/16*l1*l2^2*
         z4 + 3093/8*l1*l2^2*z3 - 115*l1*l2^2*z3^2 - 67859/288*l1^2*l2
          - 925/6*l1^2*l2*z6 - 31/3*l1^2*l2*z5 - 1019/16*l1^2*l2*z4 - 
         1031/8*l1^2*l2*z3 + 115/3*l1^2*l2*z3^2 + 67859/2592*l1^3 + 925/
         54*l1^3*z6 + 31/27*l1^3*z5 + 1019/144*l1^3*z4 + 1031/72*l1^3*
         z3 - 115/27*l1^3*z3^2 + 131589/128*n^2*l2^3 + 5125/8*n^2*l2^3*
         z6 + 255/4*n^2*l2^3*z5 + 16437/64*n^2*l2^3*z4 + 18329/32*n^2*
         l2^3*z3 - 619/4*n^2*l2^3*z3^2 - 1218085/1152*n^2*l1*l2^2 - 
         16675/24*n^2*l1*l2^2*z6 - 697/12*n^2*l1*l2^2*z5 - 18413/64*n^2
         *l1*l2^2*z4 - 57331/96*n^2*l1*l2^2*z3 + 2077/12*n^2*l1*l2^2*
         z3^2 + 1206253/3456*n^2*l1^2*l2 + 16475/72*n^2*l1^2*l2*z6 + 
         509/36*n^2*l1^2*l2*z5 + 17845/192*n^2*l1^2*l2*z4 + 17369/96*
         n^2*l1^2*l2*z3 - 2021/36*n^2*l1^2*l2*z3^2 - 93389/3456*n^2*
         l1^3 - 3725/216*n^2*l1^3*z6 - 91/108*n^2*l1^3*z5 - 1445/192*
         n^2*l1^3*z4 - 15457/864*n^2*l1^3*z3 + 515/108*n^2*l1^3*z3^2 - 
         1273355/3456*n^4*l2^3 - 3125/16*n^4*l2^3*z6 - 130/3*n^4*l2^3*
         z5 - 4417/64*n^4*l2^3*z4 - 62773/288*n^4*l2^3*z3 + 339/8*n^4*
         l2^3*z3^2 + 4243283/10368*n^4*l1*l2^2 + 19675/72*n^4*l1*l2^2*
         z6 + 1169/36*n^4*l1*l2^2*z5 + 21965/192*n^4*l1*l2^2*z4 + 
         216469/864*n^4*l1*l2^2*z3 - 2449/36*n^4*l1*l2^2*z3^2 - 1316995/
         10368*n^4*l1^2*l2 - 17875/216*n^4*l1^2*l2*z6 - 133/27*n^4*l1^2
         *l2*z5 - 18223/576*n^4*l1^2*l2*z4 - 1767/32*n^4*l1^2*l2*z3 + 
         2137/108*n^4*l1^2*l2*z3^2 - 8695/10368*n^4*l1^3 - 25/27*n^4*
         l1^3*z6 - 77/108*n^4*l1^3*z5 + 145/576*n^4*l1^3*z4 + 3391/864*
         n^4*l1^3*z3 - 10/27*n^4*l1^3*z3^2 + 175399/3456*n^6*l2^3 + 
         30875/1728*n^6*l2^3*z6 + 319/27*n^6*l2^3*z5 + 857/288*n^6*l2^3
         *z4 + 10033/288*n^6*l2^3*z3 - 2285/864*n^6*l2^3*z3^2 - 81125/
         1296*n^6*l1*l2^2 - 6325/144*n^6*l1*l2^2*z6 - 199/36*n^6*l1*
         l2^2*z5 - 919/48*n^6*l1*l2^2*z4 - 4627/108*n^6*l1*l2^2*z3 + 
         763/72*n^6*l1*l2^2*z3^2 + 141131/10368*n^6*l1^2*l2 + 425/54*
         n^6*l1^2*l2*z6 + 143/108*n^6*l1^2*l2*z5 + 1235/576*n^6*l1^2*l2
         *z4 + 87/32*n^6*l1^2*l2*z3 - 53/27*n^6*l1^2*l2*z3^2 + 6029/
         3456*n^6*l1^3 + 25/24*n^6*l1^3*z6 + 17/36*n^6*l1^3*z5 + 95/576
         *n^6*l1^3*z4 - 383/864*n^6*l1^3*z3 - 5/36*n^6*l1^3*z3^2 - 
         25237/6912*n^8*l2^3 - 325/432*n^8*l2^3*z6 - 137/108*n^8*l2^3*
         z5 + 305/1152*n^8*l2^3*z4 - 1843/576*n^8*l2^3*z3 + 7/216*n^8*
         l2^3*z3^2 + 19855/5184*n^8*l1*l2^2 + 425/144*n^8*l1*l2^2*z6 + 
         5/36*n^8*l1*l2^2*z5 + 133/96*n^8*l1*l2^2*z4 + 1241/432*n^8*l1*
         l2^2*z3 - 47/72*n^8*l1*l2^2*z3^2 + 29/10368*n^8*l1^2*l2 + 25/
         108*n^8*l1^2*l2*z6 - 11/54*n^8*l1^2*l2*z5 + 137/576*n^8*l1^2*
         l2*z4 + 43/96*n^8*l1^2*l2*z3 - 1/54*n^8*l1^2*l2*z3^2 - 661/
         10368*n^8*l1^3 - 7/108*n^8*l1^3*z5 + 19/576*n^8*l1^3*z4 + 77/
         864*n^8*l1^3*z3 + 397/2304*n^10*l2^3 + 125/1728*n^10*l2^3*z6
          + 1/27*n^10*l2^3*z5 + 11/1152*n^10*l2^3*z4 + 97/576*n^10*l2^3
         *z3 - 11/864*n^10*l2^3*z3^2 )

       + f^2*mm*h^6 * (  - 1659011/192*l2^4 - 872649/50*l2^4*z8 + 
         30456/25*l2^4*z3z5 + 286451/40*l2^4*z7 - 34003/4*l2^4*z6 - 
         53929/16*l2^4*z5 - 124953/80*l2^4*z4 - 72989/8*l2^4*z3 + 9252*
         l2^4*z3*z5 - 9387/5*l2^4*z3*z4 - 57881/20*l2^4*z3^2 + 1659011/
         144*l1*l2^3 + 581766/25*l1*l2^3*z8 - 40608/25*l1*l2^3*z3z5 - 
         286451/30*l1*l2^3*z7 + 34003/3*l1*l2^3*z6 + 53929/12*l1*l2^3*
         z5 + 41651/20*l1*l2^3*z4 + 72989/6*l1*l2^3*z3 - 12336*l1*l2^3*
         z3*z5 + 12516/5*l1*l2^3*z3*z4 + 57881/15*l1*l2^3*z3^2 - 
         1659011/288*l1^2*l2^2 - 290883/25*l1^2*l2^2*z8 + 20304/25*l1^2
         *l2^2*z3z5 + 286451/60*l1^2*l2^2*z7 - 34003/6*l1^2*l2^2*z6 - 
         53929/24*l1^2*l2^2*z5 - 41651/40*l1^2*l2^2*z4 - 72989/12*l1^2*
         l2^2*z3 + 6168*l1^2*l2^2*z3*z5 - 6258/5*l1^2*l2^2*z3*z4 - 
         57881/30*l1^2*l2^2*z3^2 + 1659011/1296*l1^3*l2 + 193922/75*
         l1^3*l2*z8 - 4512/25*l1^3*l2*z3z5 - 286451/270*l1^3*l2*z7 + 
         34003/27*l1^3*l2*z6 + 53929/108*l1^3*l2*z5 + 41651/180*l1^3*l2
         *z4 + 72989/54*l1^3*l2*z3 - 4112/3*l1^3*l2*z3*z5 + 4172/15*
         l1^3*l2*z3*z4 + 57881/135*l1^3*l2*z3^2 - 1659011/15552*l1^4 - 
         96961/450*l1^4*z8 + 376/25*l1^4*z3z5 + 286451/3240*l1^4*z7 - 
         34003/324*l1^4*z6 - 53929/1296*l1^4*z5 - 41651/2160*l1^4*z4 - 
         72989/648*l1^4*z3 + 1028/9*l1^4*z3*z5 - 1043/45*l1^4*z3*z4 - 
         57881/1620*l1^4*z3^2 + 144313121/11520*n^2*l2^4 + 2370387/100*
         n^2*l2^4*z8 - 41364/25*n^2*l2^4*z3z5 - 4492537/480*n^2*l2^4*z7
          + 568805/48*n^2*l2^4*z6 + 5121559/960*n^2*l2^4*z5 + 593473/
         320*n^2*l2^4*z4 + 1278307/96*n^2*l2^4*z3 - 12351*n^2*l2^4*z3*
         z5 + 50187/20*n^2*l2^4*z3*z4 + 177059/48*n^2*l2^4*z3^2 - 
         50275511/2880*n^2*l1*l2^3 - 3459651/100*n^2*l1*l2^3*z8 + 60372/
         25*n^2*l1*l2^3*z3z5 + 552917/40*n^2*l1*l2^3*z7 - 203155/12*n^2
         *l1*l2^3*z6 - 575299/80*n^2*l1*l2^3*z5 - 47319/16*n^2*l1*l2^3*
         z4 - 2260433/120*n^2*l1*l2^3*z3 + 18192*n^2*l1*l2^3*z3*z5 - 
         18573/5*n^2*l1*l2^3*z3*z4 - 67267/12*n^2*l1*l2^3*z3^2 + 
         153180949/17280*n^2*l1^2*l2^2 + 715861/40*n^2*l1^2*l2^2*z8 - 
         6246/5*n^2*l1^2*l2^2*z3z5 - 5228951/720*n^2*l1^2*l2^2*z7 + 
         627331/72*n^2*l1^2*l2^2*z6 + 1033291/288*n^2*l1^2*l2^2*z5 + 
         756097/480*n^2*l1^2*l2^2*z4 + 6719827/720*n^2*l1^2*l2^2*z3 - 
         9472*n^2*l1^2*l2^2*z3*z5 + 19267/10*n^2*l1^2*l2^2*z3*z4 + 
         1060289/360*n^2*l1^2*l2^2*z3^2 - 146070977/77760*n^2*l1^3*l2
          - 1685471/450*n^2*l1^3*l2*z8 + 6536/25*n^2*l1^3*l2*z3z5 + 
         5000143/3240*n^2*l1^3*l2*z7 - 588707/324*n^2*l1^3*l2*z6 - 
         914783/1296*n^2*l1^3*l2*z5 - 734713/2160*n^2*l1^3*l2*z4 - 
         6096167/3240*n^2*l1^3*l2*z3 + 17860/9*n^2*l1^3*l2*z3*z5 - 3611/
         9*n^2*l1^3*l2*z3*z4 - 201263/324*n^2*l1^3*l2*z3^2 + 9824177/
         103680*n^2*l1^4 + 373403/1800*n^2*l1^4*z8 - 362/25*n^2*l1^4*
         z3z5 - 1150463/12960*n^2*l1^4*z7 + 137315/1296*n^2*l1^4*z6 + 
         1198013/25920*n^2*l1^4*z5 + 16787/960*n^2*l1^4*z4 + 553103/
         4320*n^2*l1^4*z3 - 117*n^2*l1^4*z3*z5 + 4439/180*n^2*l1^4*z3*
         z4 + 241897/6480*n^2*l1^4*z3^2 - 5683051/1280*n^4*l2^4 - 
         10527489/1600*n^4*l2^4*z8 + 45927/100*n^4*l2^4*z3z5 + 17273/8*
         n^4*l2^4*z7 - 345385/96*n^4*l2^4*z6 - 287197/120*n^4*l2^4*z5
          - 83933/480*n^4*l2^4*z4 - 2302427/480*n^4*l2^4*z3 + 12693/4*
         n^4*l2^4*z3*z5 - 12939/20*n^4*l2^4*z3*z4 - 180439/240*n^4*l2^4
         *z3^2 + 60287441/8640*n^4*l1*l2^3 + 5295721/400*n^4*l1*l2^3*z8
          - 23103/25*n^4*l1*l2^3*z3z5 - 392777/80*n^4*l1*l2^3*z7 + 
         475849/72*n^4*l1*l2^3*z6 + 484535/144*n^4*l1*l2^3*z5 + 69743/
         72*n^4*l1*l2^3*z4 + 40208/5*n^4*l1*l2^3*z3 - 6821*n^4*l1*l2^3*
         z3*z5 + 21236/15*n^4*l1*l2^3*z3*z4 + 719669/360*n^4*l1*l2^3*
         z3^2 - 192949691/51840*n^4*l1^2*l2^2 - 17921281/2400*n^4*l1^2*
         l2^2*z8 + 26061/50*n^4*l1^2*l2^2*z3z5 + 847007/288*n^4*l1^2*
         l2^2*z7 - 1560907/432*n^4*l1^2*l2^2*z6 - 3401063/2160*n^4*l1^2
         *l2^2*z5 - 138235/216*n^4*l1^2*l2^2*z4 - 1382587/360*n^4*l1^2*
         l2^2*z3 + 23519/6*n^4*l1^2*l2^2*z3*z5 - 144583/180*n^4*l1^2*
         l2^2*z3*z4 - 2603297/2160*n^4*l1^2*l2^2*z3^2 + 16788113/25920*
         n^4*l1^3*l2 + 559073/450*n^4*l1^3*l2*z8 - 2168/25*n^4*l1^3*l2*
         z3z5 - 1119737/2160*n^4*l1^3*l2*z7 + 387365/648*n^4*l1^3*l2*z6
          + 303473/1296*n^4*l1^3*l2*z5 + 62491/540*n^4*l1^3*l2*z4 + 
         1787077/3240*n^4*l1^3*l2*z3 - 5998/9*n^4*l1^3*l2*z3*z5 + 35821/
         270*n^4*l1^3*l2*z3*z4 + 83951/405*n^4*l1^3*l2*z3^2 + 6683267/
         311040*n^4*l1^4 + 76331/3600*n^4*l1^4*z8 - 37/25*n^4*l1^4*z3z5
          - 30889/12960*n^4*l1^4*z7 + 127/36*n^4*l1^4*z6 - 2939/2160*
         n^4*l1^4*z5 + 13561/4320*n^4*l1^4*z4 - 191683/12960*n^4*l1^4*
         z3 - 29/9*n^4*l1^4*z3*z5 - 133/180*n^4*l1^4*z3*z4 - 329/540*
         n^4*l1^4*z3^2 + 122221019/207360*n^6*l2^4 + 1767991/6400*n^6*
         l2^4*z8 - 7713/400*n^6*l2^4*z3z5 + 254251/2880*n^6*l2^4*z7 + 
         770587/3456*n^6*l2^4*z6 + 4151161/8640*n^6*l2^4*z5 - 435581/
         2880*n^6*l2^4*z4 + 2780051/4320*n^6*l2^4*z3 - 523/16*n^6*l2^4*
         z3*z5 + 481/80*n^6*l2^4*z3*z4 - 53963/864*n^6*l2^4*z3^2 - 
         351156019/311040*n^6*l1*l2^3 - 167103/80*n^6*l1*l2^3*z8 + 729/
         5*n^6*l1*l2^3*z3z5 + 5989381/8640*n^6*l1*l2^3*z7 - 2908009/
         2592*n^6*l1*l2^3*z6 - 9736451/12960*n^6*l1*l2^3*z5 - 82381/864
         *n^6*l1*l2^3*z4 - 2457421/1620*n^6*l1*l2^3*z3 + 1053*n^6*l1*
         l2^3*z3*z5 - 40159/180*n^6*l1*l2^3*z3*z4 - 175873/648*n^6*l1*
         l2^3*z3^2 + 138806581/207360*n^6*l1^2*l2^2 + 4664443/3600*n^6*
         l1^2*l2^2*z8 - 2261/25*n^6*l1^2*l2^2*z3z5 - 6228859/12960*n^6*
         l1^2*l2^2*z7 + 260507/432*n^6*l1^2*l2^2*z6 + 1262479/5184*n^6*
         l1^2*l2^2*z5 + 1006337/8640*n^6*l1^2*l2^2*z4 + 8097599/12960*
         n^6*l1^2*l2^2*z3 - 5929/9*n^6*l1^2*l2^2*z3*z5 + 29659/216*n^6*
         l1^2*l2^2*z3*z4 + 27344/135*n^6*l1^2*l2^2*z3^2 - 2289149/51840
         *n^6*l1^3*l2 - 63953/900*n^6*l1^3*l2*z8 + 124/25*n^6*l1^3*l2*
         z3z5 + 26251/810*n^6*l1^3*l2*z7 - 323/9*n^6*l1^3*l2*z6 - 31291/
         1080*n^6*l1^3*l2*z5 - 11077/2160*n^6*l1^3*l2*z4 - 8417/540*n^6
         *l1^3*l2*z3 + 440/9*n^6*l1^3*l2*z3*z5 - 1169/135*n^6*l1^3*l2*
         z3*z4 - 7247/540*n^6*l1^3*l2*z3^2 - 36701/3840*n^6*l1^4 - 
         22693/1800*n^6*l1^4*z8 + 22/25*n^6*l1^4*z3z5 + 8941/4320*n^6*
         l1^4*z7 - 338/81*n^6*l1^4*z6 - 46739/12960*n^6*l1^4*z5 - 97/80
         *n^6*l1^4*z4 - 173/12960*n^6*l1^4*z3 + 53/9*n^6*l1^4*z3*z5 - 
         119/180*n^6*l1^4*z3*z4 - 2513/3240*n^6*l1^4*z3^2 - 5902429/
         155520*n^8*l2^4 + 101087/1800*n^8*l2^4*z8 - 98/25*n^8*l2^4*
         z3z5 - 1820611/34560*n^8*l2^4*z7 + 36169/1296*n^8*l2^4*z6 - 
         2895551/51840*n^8*l2^4*z5 + 625831/17280*n^8*l2^4*z4 - 537847/
         12960*n^8*l2^4*z3 - 705/16*n^8*l2^4*z3*z5 + 13817/1440*n^8*
         l2^4*z3*z4 + 536021/25920*n^8*l2^4*z3^2 + 14235667/155520*n^8*
         l1*l2^3 + 18567/100*n^8*l1*l2^3*z8 - 324/25*n^8*l1*l2^3*z3z5
          - 269443/4320*n^8*l1*l2^3*z7 + 149017/1296*n^8*l1*l2^3*z6 + 
         28303/324*n^8*l1*l2^3*z5 + 893/540*n^8*l1*l2^3*z4 + 1007207/
         6480*n^8*l1*l2^3*z3 - 93*n^8*l1*l2^3*z3*z5 + 893/45*n^8*l1*
         l2^3*z3*z4 + 66193/3240*n^8*l1*l2^3*z3^2 - 5374243/103680*n^8*
         l1^2*l2^2 - 641593/7200*n^8*l1^2*l2^2*z8 + 311/50*n^8*l1^2*
         l2^2*z3z5 + 347009/12960*n^8*l1^2*l2^2*z7 - 14887/432*n^8*l1^2
         *l2^2*z6 - 126197/12960*n^8*l1^2*l2^2*z5 - 46127/4320*n^8*l1^2
         *l2^2*z4 - 109777/3240*n^8*l1^2*l2^2*z3 + 769/18*n^8*l1^2*l2^2
         *z3*z5 - 2461/270*n^8*l1^2*l2^2*z3*z4 - 28081/2160*n^8*l1^2*
         l2^2*z3^2 - 200897/38880*n^8*l1^3*l2 - 2063/180*n^8*l1^3*l2*z8
          + 4/5*n^8*l1^3*l2*z3z5 + 1487/432*n^8*l1^3*l2*z7 - 2627/648*
         n^8*l1^3*l2*z6 + 1553/1296*n^8*l1^3*l2*z5 - 701/360*n^8*l1^3*
         l2*z4 - 19357/3240*n^8*l1^3*l2*z3 + 34/9*n^8*l1^3*l2*z3*z5 - 
         247/270*n^8*l1^3*l2*z3*z4 - 1123/810*n^8*l1^3*l2*z3^2 - 1927/
         311040*n^8*l1^4 - 2063/3600*n^8*l1^4*z8 + 1/25*n^8*l1^4*z3z5
          + 1745/2592*n^8*l1^4*z7 - 55/162*n^8*l1^4*z6 + 1091/3240*n^8*
         l1^4*z5 - 619/4320*n^8*l1^4*z4 - 833/1440*n^8*l1^4*z3 + 1/9*
         n^8*l1^4*z3*z5 - 1/12*n^8*l1^4*z3*z4 - 88/405*n^8*l1^4*z3^2 + 
         639397/311040*n^10*l2^4 - 200111/57600*n^10*l2^4*z8 + 97/400*
         n^10*l2^4*z3z5 + 59431/17280*n^10*l2^4*z7 - 24901/10368*n^10*
         l2^4*z6 + 58147/12960*n^10*l2^4*z5 - 49691/17280*n^10*l2^4*z4
          + 146573/51840*n^10*l2^4*z3 + 39/16*n^10*l2^4*z3*z5 - 431/720
         *n^10*l2^4*z3*z4 - 2755/2592*n^10*l2^4*z3^2 - 1371763/311040*
         n^10*l1*l2^3 - 2063/200*n^10*l1*l2^3*z8 + 18/25*n^10*l1*l2^3*
         z3z5 + 37237/8640*n^10*l1*l2^3*z7 - 17701/2592*n^10*l1*l2^3*z6
          - 48701/12960*n^10*l1*l2^3*z5 - 61/864*n^10*l1*l2^3*z4 - 
         51829/6480*n^10*l1*l2^3*z3 + 5*n^10*l1*l2^3*z3*z5 - 193/180*
         n^10*l1*l2^3*z3*z4 - 811/648*n^10*l1*l2^3*z3^2 + 19067/69120*
         n^10*l1^2*l2^2 - 2063/3600*n^10*l1^2*l2^2*z8 + 1/25*n^10*l1^2*
         l2^2*z3z5 + 14237/12960*n^10*l1^2*l2^2*z7 - 161/144*n^10*l1^2*
         l2^2*z6 - 23/5184*n^10*l1^2*l2^2*z5 + 81/320*n^10*l1^2*l2^2*z4
          - 2825/2592*n^10*l1^2*l2^2*z3 + 2/9*n^10*l1^2*l2^2*z3*z5 - 61/
         1080*n^10*l1^2*l2^2*z3*z4 - 107/540*n^10*l1^2*l2^2*z3^2 + 997/
         51840*n^10*l1^3*l2 + 359/1620*n^10*l1^3*l2*z7 - 35/162*n^10*
         l1^3*l2*z6 + 791/6480*n^10*l1^3*l2*z5 + 11/108*n^10*l1^3*l2*z4
          - 391/3240*n^10*l1^3*l2*z3 - 1/135*n^10*l1^3*l2*z3*z4 - 37/
         810*n^10*l1^3*l2*z3^2 - 29/10368*n^10*l1^4 - 1/48*n^10*l1^4*z6
          + 13/576*n^10*l1^4*z5 + 113/8640*n^10*l1^4*z4 - 11/810*n^10*
         l1^4*z3 + 1/720*n^10*l1^4*z3^2 - 82243/622080*n^12*l2^4 - 2063/
         14400*n^12*l2^4*z8 + 1/100*n^12*l2^4*z3z5 + 377/34560*n^12*
         l2^4*z7 - 23/324*n^12*l2^4*z6 - 1825/10368*n^12*l2^4*z5 + 31/
         432*n^12*l2^4*z4 - 10741/51840*n^12*l2^4*z3 + 1/16*n^12*l2^4*
         z3*z5 - 13/1440*n^12*l2^4*z3*z4 - 253/25920*n^12*l2^4*z3^2 )

       + f^4*h^3 * ( 1/2 - 3*z3 - 3/4*n^2 + 4*n^2*z3 + 9/32*n^4 - 17/
         16*n^4*z3 - 1/32*n^6 + 1/16*n^6*z3 )

       + f^4*h^4 * ( 13/3*l2 - 70*l2*z5 + 18*l2*z4 - 34*l2*z3 - 13/9*
         l1 + 70/3*l1*z5 - 6*l1*z4 + 34/3*l1*z3 - 65/9*n^2*l2 + 290/3*
         n^2*l2*z5 - 27*n^2*l2*z4 + 152/3*n^2*l2*z3 + 13/6*n^2*l1 - 100/
         3*n^2*l1*z5 + 8*n^2*l1*z4 - 15*n^2*l1*z3 + 169/48*n^4*l2 - 235/
         8*n^4*l2*z5 + 83/8*n^4*l2*z4 - 153/8*n^4*l2*z3 - 13/16*n^4*l1
          + 265/24*n^4*l1*z5 - 17/8*n^4*l1*z4 + 31/8*n^4*l1*z3 - 65/96*
         n^6*l2 + 45/16*n^6*l2*z5 - 23/16*n^6*l2*z4 + 41/16*n^6*l2*z3
          + 13/144*n^6*l1 - 25/24*n^6*l1*z5 + 1/8*n^6*l1*z4 - 5/24*n^6*
         l1*z3 + 13/288*n^8*l2 - 5/48*n^8*l2*z5 + 1/16*n^8*l2*z4 - 5/48
         *n^8*l2*z3 )

       + f^4*h^5 * ( 4625/96*l2^2 - 7497/4*l2^2*z7 + 5425/8*l2^2*z6 - 
         4677/4*l2^2*z5 + 2121/8*l2^2*z4 - 2937/8*l2^2*z3 - 631/4*l2^2*
         z3^2 - 4625/144*l1*l2 + 2499/2*l1*l2*z7 - 5425/12*l1*l2*z6 + 
         1559/2*l1*l2*z5 - 707/4*l1*l2*z4 + 979/4*l1*l2*z3 + 631/6*l1*
         l2*z3^2 + 4625/864*l1^2 - 833/4*l1^2*z7 + 5425/72*l1^2*z6 - 
         1559/12*l1^2*z5 + 707/24*l1^2*z4 - 979/24*l1^2*z3 - 631/36*
         l1^2*z3^2 - 46891/576*n^2*l2^2 + 10437/4*n^2*l2^2*z7 - 24775/
         24*n^2*l2^2*z6 + 1788*n^2*l2^2*z5 - 6811/16*n^2*l2^2*z4 + 2251/
         4*n^2*l2^2*z3 + 2449/12*n^2*l2^2*z3^2 + 47501/864*n^2*l1*l2 - 
         1862*n^2*l1*l2*z7 + 6050/9*n^2*l1*l2*z6 - 6857/6*n^2*l1*l2*z5
          + 6383/24*n^2*l1*l2*z4 - 4415/12*n^2*l1*l2*z3 - 1420/9*n^2*l1
         *l2*z3^2 - 483/64*n^2*l1^2 + 294*n^2*l1^2*z7 - 2525/24*n^2*
         l1^2*z6 + 3359/18*n^2*l1^2*z5 - 1811/48*n^2*l1^2*z4 + 50*n^2*
         l1^2*z3 + 283/12*n^2*l1^2*z3^2 + 573745/13824*n^4*l2^2 - 51989/
         64*n^4*l2^2*z7 + 479575/1152*n^4*l2^2*z6 - 46583/64*n^4*l2^2*
         z5 + 75275/384*n^4*l2^2*z4 - 268519/1152*n^4*l2^2*z3 - 26977/
         576*n^4*l2^2*z3^2 - 65129/2304*n^4*l1*l2 + 22687/32*n^4*l1*l2*
         z7 - 147125/576*n^4*l1*l2*z6 + 13413/32*n^4*l1*l2*z5 - 19697/
         192*n^4*l1*l2*z4 + 81173/576*n^4*l1*l2*z3 + 17555/288*n^4*l1*
         l2*z3^2 + 1171/512*n^4*l1^2 - 6027/64*n^4*l1^2*z7 + 37075/1152
         *n^4*l1^2*z6 - 3987/64*n^4*l1^2*z5 + 3251/384*n^4*l1^2*z4 - 
         10231/1152*n^4*l1^2*z3 - 3685/576*n^4*l1^2*z3^2 - 5293/576*n^6
         *l2^2 + 10339/128*n^6*l2^2*z7 - 25625/384*n^6*l2^2*z6 + 67391/
         576*n^6*l2^2*z5 - 14939/384*n^6*l2^2*z4 + 23447/576*n^6*l2^2*
         z3 + 13/64*n^6*l2^2*z3^2 + 13439/2304*n^6*l1*l2 - 6517/64*n^6*
         l1*l2*z7 + 10775/288*n^6*l1*l2*z6 - 237/4*n^6*l1*l2*z5 + 2671/
         192*n^6*l1*l2*z4 - 10555/576*n^6*l1*l2*z3 - 1265/144*n^6*l1*l2
         *z3^2 - 109/1728*n^6*l1^2 + 539/64*n^6*l1^2*z7 - 425/192*n^6*
         l1^2*z6 + 527/96*n^6*l1^2*z5 - 3/16*n^6*l1^2*z4 - 25/72*n^6*
         l1^2*z3 + 31/96*n^6*l1^2*z3^2 + 8845/9216*n^8*l2^2 - 931/256*
         n^8*l2^2*z7 + 1825/384*n^8*l2^2*z6 - 2345/288*n^8*l2^2*z5 + 
         2729/768*n^8*l2^2*z4 - 7681/2304*n^8*l2^2*z3 + 19/64*n^8*l2^2*
         z3^2 - 1469/3456*n^8*l1*l2 + 343/64*n^8*l1*l2*z7 - 1225/576*
         n^8*l1*l2*z6 + 329/96*n^8*l1*l2*z5 - 17/32*n^8*l1*l2*z4 + 163/
         288*n^8*l1*l2*z3 + 127/288*n^8*l1*l2*z3^2 - 139/4608*n^8*l1^2
          - 125/1152*n^8*l1^2*z6 + 65/576*n^8*l1^2*z5 - 1/128*n^8*l1^2*
         z4 + 23/1152*n^8*l1^2*z3 + 11/576*n^8*l1^2*z3^2 - 1193/27648*
         n^10*l2^2 + 49/256*n^10*l2^2*z7 - 175/1152*n^10*l2^2*z6 + 73/
         288*n^10*l2^2*z5 - 89/768*n^10*l2^2*z4 + 211/2304*n^10*l2^2*z3
          + 1/576*n^10*l2^2*z3^2 )

       + f^4*h^6 * ( 47977/80*l2^3 - 491782/9*l2^3*z9 + 8864661/200*
         l2^3*z8 - 200646/25*l2^3*z3z5 - 1634541/40*l2^3*z7 + 106301/8*
         l2^3*z6 - 627099/40*l2^3*z5 + 140739/40*l2^3*z4 - 160653/40*
         l2^3*z3 - 23808*l2^3*z3*z5 + 34587/20*l2^3*z3*z4 - 93283/20*
         l2^3*z3^2 - 2768*l2^3*z3^3 - 47977/80*l1*l2^2 + 491782/9*l1*
         l2^2*z9 - 8864661/200*l1*l2^2*z8 + 200646/25*l1*l2^2*z3z5 + 
         1634541/40*l1*l2^2*z7 - 106301/8*l1*l2^2*z6 + 627099/40*l1*
         l2^2*z5 - 140739/40*l1*l2^2*z4 + 160653/40*l1*l2^2*z3 + 23808*
         l1*l2^2*z3*z5 - 34587/20*l1*l2^2*z3*z4 + 93283/20*l1*l2^2*z3^2
          + 2768*l1*l2^2*z3^3 + 47977/240*l1^2*l2 - 491782/27*l1^2*l2*
         z9 + 2954887/200*l1^2*l2*z8 - 66882/25*l1^2*l2*z3z5 - 544847/
         40*l1^2*l2*z7 + 106301/24*l1^2*l2*z6 - 209033/40*l1^2*l2*z5 + 
         46913/40*l1^2*l2*z4 - 53551/40*l1^2*l2*z3 - 7936*l1^2*l2*z3*z5
          + 11529/20*l1^2*l2*z3*z4 - 93283/60*l1^2*l2*z3^2 - 2768/3*
         l1^2*l2*z3^3 - 47977/2160*l1^3 + 491782/243*l1^3*z9 - 2954887/
         1800*l1^3*z8 + 22294/75*l1^3*z3z5 + 544847/360*l1^3*z7 - 
         106301/216*l1^3*z6 + 209033/360*l1^3*z5 - 46913/360*l1^3*z4 + 
         53551/360*l1^3*z3 + 7936/9*l1^3*z3*z5 - 1281/20*l1^3*z3*z4 + 
         93283/540*l1^3*z3^2 + 2768/27*l1^3*z3^3 - 977261/960*n^2*l2^3
          + 677128/9*n^2*l2^3*z9 - 12972237/200*n^2*l2^3*z8 + 278982/25
         *n^2*l2^3*z3z5 + 2531951/40*n^2*l2^3*z7 - 172961/8*n^2*l2^3*z6
          + 1993119/80*n^2*l2^3*z5 - 461031/80*n^2*l2^3*z4 + 61857/10*
         n^2*l2^3*z3 + 31734*n^2*l2^3*z3*z5 - 49137/20*n^2*l2^3*z3*z4
          + 63343/10*n^2*l2^3*z3^2 + 3776*n^2*l2^3*z3^3 + 1509467/1440*
         n^2*l1*l2^2 - 2202838/27*n^2*l1*l2^2*z9 + 13532191/200*n^2*l1*
         l2^2*z8 - 301026/25*n^2*l1*l2^2*z3z5 - 2529619/40*n^2*l1*l2^2*
         z7 + 252557/12*n^2*l1*l2^2*z6 - 5924213/240*n^2*l1*l2^2*z5 + 
         453351/80*n^2*l1*l2^2*z4 - 748579/120*n^2*l1*l2^2*z3 - 35272*
         n^2*l1*l2^2*z3*z5 + 12972/5*n^2*l1*l2^2*z3*z4 - 413369/60*n^2*
         l1*l2^2*z3^2 - 12368/3*n^2*l1*l2^2*z3^3 - 994571/2880*n^2*l1^2
         *l2 + 2247722/81*n^2*l1^2*l2*z9 - 535469/24*n^2*l1^2*l2*z8 + 
         4034*n^2*l1^2*l2*z3z5 + 821819/40*n^2*l1^2*l2*z7 - 477049/72*
         n^2*l1^2*l2*z6 + 373027/48*n^2*l1^2*l2*z5 - 420167/240*n^2*
         l1^2*l2*z4 + 40213/20*n^2*l1^2*l2*z3 + 36038/3*n^2*l1^2*l2*z3*
         z5 - 17233/20*n^2*l1^2*l2*z3*z4 + 104546/45*n^2*l1^2*l2*z3^2
          + 12592/9*n^2*l1^2*l2*z3^3 + 11431/405*n^2*l1^3 - 678356/243*
         n^2*l1^3*z9 + 1355737/600*n^2*l1^3*z8 - 10394/25*n^2*l1^3*z3z5
          - 459799/216*n^2*l1^3*z7 + 18232/27*n^2*l1^3*z6 - 1732351/
         2160*n^2*l1^3*z5 + 110413/720*n^2*l1^3*z4 - 170387/1080*n^2*
         l1^3*z3 - 11288/9*n^2*l1^3*z3*z5 + 1487/18*n^2*l1^3*z3*z4 - 
         116141/540*n^2*l1^3*z3^2 - 3808/27*n^2*l1^3*z3^3 + 18089053/
         34560*n^4*l2^3 - 1597727/72*n^4*l2^3*z9 + 74995177/3200*n^4*
         l2^3*z8 - 681711/200*n^4*l2^3*z3z5 - 3404367/128*n^4*l2^3*z7
          + 11879087/1152*n^4*l2^3*z6 - 65267839/5760*n^4*l2^3*z5 + 
         5377741/1920*n^4*l2^3*z4 - 14965363/5760*n^4*l2^3*z3 - 8167*
         n^4*l2^3*z3*z5 + 253197/320*n^4*l2^3*z3*z4 - 4948117/2880*n^4*
         l2^3*z3^2 - 1073*n^4*l2^3*z3^3 - 59491213/103680*n^4*l1*l2^2
          + 6814927/216*n^4*l1*l2^2*z9 - 53355713/1920*n^4*l1*l2^2*z8
          + 188653/40*n^4*l1*l2^2*z3z5 + 17242251/640*n^4*l1*l2^2*z7 - 
         32418845/3456*n^4*l1*l2^2*z6 + 186158077/17280*n^4*l1*l2^2*z5
          - 15123319/5760*n^4*l1*l2^2*z4 + 9198821/3456*n^4*l1*l2^2*z3
          + 13335*n^4*l1*l2^2*z3*z5 - 983579/960*n^4*l1*l2^2*z3*z4 + 
         22577647/8640*n^4*l1*l2^2*z3^2 + 4753/3*n^4*l1*l2^2*z3^3 + 
         18700061/103680*n^4*l1^2*l2 - 7248335/648*n^4*l1^2*l2*z9 + 
         84138557/9600*n^4*l1^2*l2*z8 - 315817/200*n^4*l1^2*l2*z3z5 - 
         46329649/5760*n^4*l1^2*l2*z7 + 8834543/3456*n^4*l1^2*l2*z6 - 
         51529567/17280*n^4*l1^2*l2*z5 + 3772109/5760*n^4*l1^2*l2*z4 - 
         13167251/17280*n^4*l1^2*l2*z3 - 85675/18*n^4*l1^2*l2*z3*z5 + 
         941591/2880*n^4*l1^2*l2*z3*z4 - 7534573/8640*n^4*l1^2*l2*z3^2
          - 5009/9*n^4*l1^2*l2*z3^3 - 160949/34560*n^4*l1^3 + 1594997/
         1944*n^4*l1^3*z9 - 19056397/28800*n^4*l1^3*z8 + 77657/600*n^4*
         l1^3*z3z5 + 11613923/17280*n^4*l1^3*z7 - 659743/3456*n^4*l1^3*
         z6 + 3961799/17280*n^4*l1^3*z5 - 7723/384*n^4*l1^3*z4 - 737/
         3456*n^4*l1^3*z3 + 11098/27*n^4*l1^3*z3*z5 - 53731/2880*n^4*
         l1^3*z3*z4 + 362677/8640*n^4*l1^3*z3^2 + 1115/27*n^4*l1^3*z3^3
          - 48651389/414720*n^6*l2^3 + 998695/648*n^6*l2^3*z9 - 
         175466881/57600*n^6*l2^3*z8 + 324461/1200*n^6*l2^3*z3z5 + 
         77511223/17280*n^6*l2^3*z7 - 3815219/1728*n^6*l2^3*z6 + 
         40347203/17280*n^6*l2^3*z5 - 1204879/1920*n^6*l2^3*z4 + 453739/
         960*n^6*l2^3*z3 + 33947/216*n^6*l2^3*z3*z5 - 169363/2880*n^6*
         l2^3*z3*z4 + 84757/4320*n^6*l2^3*z3^2 + 541/9*n^6*l2^3*z3^3 + 
         976561/6912*n^6*l1*l2^2 - 9708917/1944*n^6*l1*l2^2*z9 + 779289/
         160*n^6*l1*l2^2*z8 - 3801/5*n^6*l1*l2^2*z3z5 - 86902441/17280*
         n^6*l1*l2^2*z7 + 6139129/3456*n^6*l1*l2^2*z6 - 33044183/17280*
         n^6*l1*l2^2*z5 + 200611/384*n^6*l1*l2^2*z4 - 548825/1152*n^6*
         l1*l2^2*z3 - 72637/36*n^6*l1*l2^2*z3*z5 + 168199/960*n^6*l1*
         l2^2*z3*z4 - 3669287/8640*n^6*l1*l2^2*z3^2 - 6719/27*n^6*l1*
         l2^2*z3^3 - 5200687/138240*n^6*l1^2*l2 + 1134889/648*n^6*l1^2*
         l2*z9 - 8264757/6400*n^6*l1^2*l2*z8 + 92851/400*n^6*l1^2*l2*
         z3z5 + 6766879/5760*n^6*l1^2*l2*z7 - 656495/1728*n^6*l1^2*l2*
         z6 + 8091469/17280*n^6*l1^2*l2*z5 - 451151/5760*n^6*l1^2*l2*z4
          + 19825/216*n^6*l1^2*l2*z3 + 26033/36*n^6*l1^2*l2*z3*z5 - 
         13773/320*n^6*l1^2*l2*z3*z4 + 452071/4320*n^6*l1^2*l2*z3^2 + 
         763/9*n^6*l1^2*l2*z3^3 - 122569/69120*n^6*l1^3 - 1336/27*n^6*
         l1^3*z9 + 200069/4800*n^6*l1^3*z8 - 1089/100*n^6*l1^3*z3z5 - 
         975941/17280*n^6*l1^3*z7 + 769/128*n^6*l1^3*z6 - 86893/17280*
         n^6*l1^3*z5 - 17689/5760*n^6*l1^3*z4 + 18973/1920*n^6*l1^3*z3
          - 1046/27*n^6*l1^3*z3*z5 - 71/2880*n^6*l1^3*z3*z4 + 2459/8640
         *n^6*l1^3*z3^2 - 8/3*n^6*l1^3*z3^3 + 1792687/138240*n^8*l2^3
          + 308803/5184*n^8*l2^3*z9 + 1769329/11520*n^8*l2^3*z8 + 1291/
         240*n^8*l2^3*z3z5 - 11708581/34560*n^8*l2^3*z7 + 185765/768*
         n^8*l2^3*z6 - 2192621/8640*n^8*l2^3*z5 + 9709/128*n^8*l2^3*z4
          - 802313/17280*n^8*l2^3*z3 + 4267/48*n^8*l2^3*z3*z5 - 3543/
         640*n^8*l2^3*z3*z4 + 33059/1080*n^8*l2^3*z3^2 + 373/72*n^8*
         l2^3*z3^3 - 155359/9216*n^8*l1*l2^2 + 1572605/3888*n^8*l1*l2^2
         *z9 - 698787/1600*n^8*l1*l2^2*z8 + 6141/100*n^8*l1*l2^2*z3z5
          + 262453/540*n^8*l1*l2^2*z7 - 34853/216*n^8*l1*l2^2*z6 + 
         130967/864*n^8*l1*l2^2*z5 - 2981/64*n^8*l1*l2^2*z4 + 214393/
         5760*n^8*l1*l2^2*z3 + 1373/9*n^8*l1*l2^2*z3*z5 - 3151/192*n^8*
         l1*l2^2*z3*z4 + 82933/2160*n^8*l1*l2^2*z3^2 + 1079/54*n^8*l1*
         l2^2*z3^3 + 6155/2304*n^8*l1^2*l2 - 10927/108*n^8*l1^2*l2*z9
          + 302191/4800*n^8*l1^2*l2*z8 - 1171/100*n^8*l1^2*l2*z3z5 - 
         315353/5760*n^8*l1^2*l2*z7 + 67913/3456*n^8*l1^2*l2*z6 - 
         549887/17280*n^8*l1^2*l2*z5 + 7369/5760*n^8*l1^2*l2*z4 - 29647/
         17280*n^8*l1^2*l2*z3 - 361/9*n^8*l1^2*l2*z3*z5 + 1171/960*n^8*
         l1^2*l2*z3*z4 - 1487/1728*n^8*l1^2*l2*z3^2 - 14/3*n^8*l1^2*l2*
         z3^3 + 44543/103680*n^8*l1^3 - 2071/648*n^8*l1^3*z9 + 58799/
         28800*n^8*l1^3*z8 - 19/600*n^8*l1^3*z3z5 - 217/640*n^8*l1^3*z7
          + 6059/3456*n^8*l1^3*z6 - 50063/17280*n^8*l1^3*z5 + 853/5760*
         n^8*l1^3*z4 - 11803/17280*n^8*l1^3*z3 + 4/27*n^8*l1^3*z3*z5 + 
         67/576*n^8*l1^3*z3*z4 + 163/1728*n^8*l1^3*z3^2 - 1/9*n^8*l1^3*
         z3^3 - 230231/276480*n^10*l2^3 - 4937/1296*n^10*l2^3*z9 - 
         167909/28800*n^10*l2^3*z8 - 371/600*n^10*l2^3*z3z5 + 105181/
         6912*n^10*l2^3*z7 - 31265/2304*n^10*l2^3*z6 + 481051/34560*
         n^10*l2^3*z5 - 18929/3840*n^10*l2^3*z4 + 5639/2160*n^10*l2^3*
         z3 - 181/36*n^10*l2^3*z3*z5 + 577/960*n^10*l2^3*z3*z4 - 39817/
         17280*n^10*l2^3*z3^2 - 5/18*n^10*l2^3*z3^3 + 348619/414720*
         n^10*l1*l2^2 - 64609/3888*n^10*l1*l2^2*z9 + 172507/9600*n^10*
         l1*l2^2*z8 - 467/200*n^10*l1*l2^2*z3z5 - 2837/135*n^10*l1*l2^2
         *z7 + 1915/288*n^10*l1*l2^2*z6 - 16111/2880*n^10*l1*l2^2*z5 + 
         1897/1440*n^10*l1*l2^2*z4 - 11629/17280*n^10*l1*l2^2*z3 - 211/
         36*n^10*l1*l2^2*z3*z5 + 229/320*n^10*l1*l2^2*z3*z4 - 367/240*
         n^10*l1*l2^2*z3^2 - 43/54*n^10*l1*l2^2*z3^3 + 1577/82944*n^10*
         l1^2*l2 + 14441/19200*n^10*l1^2*l2*z8 - 21/400*n^10*l1^2*l2*
         z3z5 - 1169/1152*n^10*l1^2*l2*z7 + 257/576*n^10*l1^2*l2*z6 + 
         521/17280*n^10*l1^2*l2*z5 + 209/5760*n^10*l1^2*l2*z4 + 449/
         8640*n^10*l1^2*l2*z3 + 1/36*n^10*l1^2*l2*z3*z5 + 229/2880*n^10
         *l1^2*l2*z3*z4 - 41/160*n^10*l1^2*l2*z3^2 - 19/1536*n^10*l1^3
          - 859/17280*n^10*l1^3*z7 + 41/3456*n^10*l1^3*z6 + 127/5760*
         n^10*l1^3*z5 - 1/384*n^10*l1^3*z4 + 95/3456*n^10*l1^3*z3 + 11/
         2880*n^10*l1^3*z3*z4 - 223/8640*n^10*l1^3*z3^2 + 5609/165888*
         n^12*l2^3 - 1567/5184*n^12*l2^3*z9 + 2063/4800*n^12*l2^3*z8 - 
         3/100*n^12*l2^3*z3z5 - 191/288*n^12*l2^3*z7 + 313/864*n^12*
         l2^3*z6 - 3937/11520*n^12*l2^3*z5 + 479/3840*n^12*l2^3*z4 - 
         203/4320*n^12*l2^3*z3 - 13/432*n^12*l2^3*z3*z5 + 1/1152*n^12*
         l2^3*z3*z4 + 71/3456*n^12*l2^3*z3^2 - 1/72*n^12*l2^3*z3^3 ));


==> anc/RG_UnAsym_6L.m <==
(* 
        6-loop RG functions for U(n) model with antisymmetric matrix field:

		see Kalagov et al'15  for 5-loop results
		https://inspirehep.net/literature/1373404
	
        h = 1/(16 Pi)^2

        RG[l1], RG[l2] - beta-functions for the couplings entering the 
			 potential:

        V = l1/4! Tr[phi phi^+]^2 + l2/4! Tr[phi phi^+ phi phi^+]
              where phi is a complex (n x n) antisymmetric matrix, and
	            phi^+ corresponds to conjugate transposed matrix   

        RG[phi] - field anomalous dimension
        RG[tau] - anomalous dimension of tau (mass)  

        NB: - mass anomalous dimension is defined as (- beta[m^2]/m^2) 
	    - to compare with Kalagov et al'17 susbitute
	       l1 = 6*g1/(2*h)
	       l2 = 6*g2/(2*h)
	       RG[g1] = 2/6*h*RG[l1]
	       RG[g2] = 2/6*h*RG[l2]

	z3,z4,z5,z6,z7,z8,z9 - particular values of Riemann zeta function
	z3z5 - double zeta value (see. Kompaniets et al'17) 
	       N[z3z5] = 0.037707672984847544 
*)

RG[l1] = ( + h * ( 1/4*l2^2 - 1/3*l1*l2 + 2/3*l1^2 + 1/3*n*l1*l2 - 1/12
         *n*l1^2 + 1/12*n^2*l1^2 )

       + h^2 * ( 1/12*l2^3 - 23/72*l1*l2^2 + 11/36*l1^2*l2 - 7/24*l1^3
          - 1/24*n*l2^3 + 5/96*n*l1*l2^2 - 11/36*n*l1^2*l2 + 1/16*n*
         l1^3 - 5/288*n^2*l1*l2^2 - 1/16*n^2*l1^3 )

       + h^3 * ( 155/2304*l2^4 + 1/18*l2^4*z3 - 341/1152*l1*l2^3 - 1/6*
         l1*l2^3*z3 + 3697/6912*l1^2*l2^2 + 1/3*l1^2*l2^2*z3 - 659/1728
         *l1^3*l2 - 2/9*l1^3*l2*z3 + 185/864*l1^4 + 11/72*l1^4*z3 - 33/
         1024*n*l2^4 - 1/48*n*l2^4*z3 + 109/512*n*l1*l2^3 + 1/12*n*l1*
         l2^3*z3 - 3829/13824*n*l1^2*l2^2 - 1/16*n*l1^2*l2^2*z3 + 1397/
         3456*n*l1^3*l2 + 2/9*n*l1^3*l2*z3 - 461/6912*n*l1^4 - 5/144*n*
         l1^4*z3 + 193/27648*n^2*l2^4 + 1/288*n^2*l2^4*z3 - 107/4608*
         n^2*l1*l2^3 + 3355/27648*n^2*l1^2*l2^2 + 1/48*n^2*l1^2*l2^2*z3
          - 79/1728*n^2*l1^3*l2 + 955/13824*n^2*l1^4 + 5/144*n^2*l1^4*
         z3 + 5/1152*n^3*l1*l2^3 - 1/2304*n^3*l1^2*l2^2 + 79/3456*n^3*
         l1^3*l2 - 11/2304*n^3*l1^4 + 1/9216*n^4*l1^2*l2^2 + 11/4608*
         n^4*l1^4 )

       + h^4 * ( 209/3456*l2^5 + 1225/10368*l2^5*z5 - 29/1728*l2^5*z4
          + 781/10368*l2^5*z3 - 41173/124416*l1*l2^4 - 85/144*l1*l2^4*
         z5 + 29/432*l1*l2^4*z4 - 995/2592*l1*l2^4*z3 + 2911/3888*l1^2*
         l2^3 + 355/324*l1^2*l2^3*z5 - 109/864*l1^2*l2^3*z4 + 949/1296*
         l1^2*l2^3*z3 - 56141/62208*l1^3*l2^2 - 445/324*l1^3*l2^2*z5 + 
         145/864*l1^3*l2^2*z4 - 193/216*l1^3*l2^2*z3 + 15967/31104*l1^4
         *l2 + 20/27*l1^4*l2*z5 - 85/864*l1^4*l2*z4 + 607/1296*l1^4*l2*
         z3 - 24581/124416*l1^5 - 155/432*l1^5*z5 + 11/216*l1^5*z4 - 
         583/2592*l1^5*z3 - 7033/165888*n*l2^5 - 1355/20736*n*l2^5*z5
          + 5/432*n*l2^5*z4 - 2119/41472*n*l2^5*z3 + 479443/1990656*n*
         l1*l2^4 + 155/576*n*l1*l2^4*z5 - 13/384*n*l1*l2^4*z4 + 3089/
         13824*n*l1*l2^4*z3 - 165013/248832*n*l1^2*l2^3 - 455/648*n*
         l1^2*l2^3*z5 + 235/3456*n*l1^2*l2^3*z4 - 5381/10368*n*l1^2*
         l2^3*z3 + 172285/248832*n*l1^3*l2^2 + 1465/2592*n*l1^3*l2^2*z5
          - 115/1728*n*l1^3*l2^2*z4 + 1621/3456*n*l1^3*l2^2*z3 - 35891/
         62208*n*l1^4*l2 - 505/648*n*l1^4*l2*z5 + 7/64*n*l1^4*l2*z4 - 
         169/324*n*l1^4*l2*z3 + 10057/124416*n*l1^5 + 275/2592*n*l1^5*
         z5 - 31/1728*n*l1^5*z4 + 191/2592*n*l1^5*z3 + 3949/497664*n^2*
         l2^5 + 95/10368*n^2*l2^5*z5 - 17/6912*n^2*l2^5*z4 + 145/13824*
         n^2*l2^5*z3 - 76345/995328*n^2*l1*l2^4 - 145/2592*n^2*l1*l2^4*
         z5 + 17/3456*n^2*l1*l2^4*z4 - 257/4608*n^2*l1*l2^4*z3 + 72493/
         497664*n^2*l1^2*l2^3 + 55/1296*n^2*l1^2*l2^3*z5 + 17/3456*n^2*
         l1^2*l2^3*z4 + 1055/13824*n^2*l1^2*l2^3*z3 - 40549/124416*n^2*
         l1^3*l2^2 - 635/2592*n^2*l1^3*l2^2*z5 + 59/1728*n^2*l1^3*l2^2*
         z4 - 401/1728*n^2*l1^3*l2^2*z3 + 1975/15552*n^2*l1^4*l2 + 25/
         324*n^2*l1^4*l2*z5 - 19/864*n^2*l1^4*l2*z4 + 41/384*n^2*l1^4*
         l2*z3 - 10847/124416*n^2*l1^5 - 95/864*n^2*l1^5*z5 + 67/3456*
         n^2*l1^5*z4 - 827/10368*n^2*l1^5*z3 - 97/124416*n^3*l2^5 - 5/
         6912*n^3*l2^5*z5 + 1/3456*n^3*l2^5*z4 - 25/20736*n^3*l2^5*z3
          + 6791/995328*n^3*l1*l2^4 + 1/768*n^3*l1*l2^4*z4 + 1/2304*n^3
         *l1*l2^4*z3 - 865/27648*n^3*l1^2*l2^3 - 5/648*n^3*l1^2*l2^3*z5
          - 1/1728*n^3*l1^2*l2^3*z4 - 407/20736*n^3*l1^2*l2^3*z3 + 11/
         1296*n^3*l1^3*l2^2 + 47/3456*n^3*l1^3*l2^2*z3 - 145/2304*n^3*
         l1^4*l2 - 25/648*n^3*l1^4*l2*z5 + 19/1728*n^3*l1^4*l2*z4 - 187/
         3456*n^3*l1^4*l2*z3 + 12635/995328*n^3*l1^5 + 5/648*n^3*l1^5*
         z5 - 5/1728*n^3*l1^5*z4 + 7/576*n^3*l1^5*z3 - 1501/1990656*n^4
         *l1*l2^4 - 1/6912*n^4*l1*l2^4*z4 - 1/20736*n^4*l1*l2^4*z3 + 
         325/497664*n^4*l1^2*l2^3 - 13/41472*n^4*l1^2*l2^3*z3 - 5/3072*
         n^4*l1^3*l2^2 - 7/1728*n^4*l1^3*l2^2*z3 - 7/10368*n^4*l1^4*l2
          + 1/1152*n^4*l1^4*l2*z3 - 6305/995328*n^4*l1^5 - 5/1296*n^4*
         l1^5*z5 + 5/3456*n^4*l1^5*z4 - 7/1152*n^4*l1^5*z3 - 25/248832*
         n^5*l1^2*l2^3 + 1/20736*n^5*l1^2*l2^3*z3 + 7/31104*n^5*l1^4*l2
          - 1/3456*n^5*l1^4*l2*z3 - 5/331776*n^5*l1^5 + 5/995328*n^6*
         l1^5 )

       + h^5 * ( 7007/110592*l2^6 + 11417/36864*l2^6*z7 - 16175/221184*
         l2^6*z6 + 222419/995328*l2^6*z5 - 22043/663552*l2^6*z4 + 
         108251/995328*l2^6*z3 + 4819/331776*l2^6*z3^2 - 614051/1492992
         *l1*l2^5 - 33173/18432*l1*l2^5*z7 + 16625/41472*l1*l2^5*z6 - 
         13697/10368*l1*l2^5*z5 + 3745/20736*l1*l2^5*z4 - 2009/3072*l1*
         l2^5*z3 - 383/5184*l1*l2^5*z3^2 + 1689895/1492992*l1^2*l2^4 + 
         42679/9216*l1^2*l2^4*z7 - 59975/62208*l1^2*l2^4*z6 + 414119/
         124416*l1^2*l2^4*z5 - 35749/82944*l1^2*l2^4*z4 + 53827/31104*
         l1^2*l2^4*z3 + 3079/15552*l1^2*l2^4*z3^2 - 39923/23328*l1^3*
         l2^3 - 42581/6912*l1^3*l2^3*z7 + 80675/62208*l1^3*l2^3*z6 - 
         34585/7776*l1^3*l2^3*z5 + 23927/41472*l1^3*l2^3*z4 - 99985/
         41472*l1^3*l2^3*z3 - 6833/31104*l1^3*l2^3*z3^2 + 1147267/
         746496*l1^4*l2^2 + 12985/2304*l1^4*l2^2*z7 - 100975/82944*l1^4
         *l2^2*z6 + 55385/13824*l1^4*l2^2*z5 - 87257/165888*l1^4*l2^2*
         z4 + 118429/55296*l1^4*l2^2*z3 + 8837/41472*l1^4*l2^2*z3^2 - 
         537437/746496*l1^5*l2 - 2891/1152*l1^5*l2*z7 + 12025/20736*
         l1^5*l2*z6 - 18809/10368*l1^5*l2*z5 + 10177/41472*l1^5*l2*z4
          - 116759/124416*l1^5*l2*z3 - 787/10368*l1^5*l2*z3^2 + 8579/
         41472*l1^6 + 12887/13824*l1^6*z7 - 775/3456*l1^6*z6 + 13757/
         20736*l1^6*z5 - 55/576*l1^6*z4 + 13691/41472*l1^6*z3 + 17/432*
         l1^6*z3^2 - 2312677/42467328*n*l2^6 - 86975/442368*n*l2^6*z7
          + 24575/442368*n*l2^6*z6 - 337019/1990656*n*l2^6*z5 + 1639/
         55296*n*l2^6*z4 - 679543/7962624*n*l2^6*z3 - 1141/221184*n*
         l2^6*z3^2 + 47161/124416*n*l1*l2^5 + 44051/36864*n*l1*l2^5*z7
          - 36725/124416*n*l1*l2^5*z6 + 250649/248832*n*l1*l2^5*z5 - 
         34133/221184*n*l1*l2^5*z4 + 90563/165888*n*l1*l2^5*z3 + 2713/
         124416*n*l1*l2^5*z3^2 - 6509267/5971968*n*l1^2*l2^4 - 34153/
         12288*n*l1^2*l2^4*z7 + 105625/165888*n*l1^2*l2^4*z6 - 200411/
         82944*n*l1^2*l2^4*z5 + 6121/18432*n*l1^2*l2^4*z4 - 168467/
         124416*n*l1^2*l2^4*z3 - 271/9216*n*l1^2*l2^4*z3^2 + 5440013/
         2985984*n*l1^3*l2^3 + 16219/3456*n*l1^3*l2^3*z7 - 245725/
         248832*n*l1^3*l2^3*z6 + 235595/62208*n*l1^3*l2^3*z5 - 26921/
         55296*n*l1^3*l2^3*z4 + 1062247/497664*n*l1^3*l2^3*z3 + 9295/
         124416*n*l1^3*l2^3*z3^2 - 2982817/1990656*n*l1^4*l2^2 - 61985/
         18432*n*l1^4*l2^2*z7 + 42475/55296*n*l1^4*l2^2*z6 - 28793/
         10368*n*l1^4*l2^2*z5 + 15985/41472*n*l1^4*l2^2*z4 - 271759/
         165888*n*l1^4*l2^2*z3 - 1319/82944*n*l1^4*l2^2*z3^2 + 640451/
         746496*n*l1^5*l2 + 6419/2304*n*l1^5*l2*z7 - 3125/4608*n*l1^5*
         l2*z6 + 43687/20736*n*l1^5*l2*z5 - 1043/3456*n*l1^5*l2*z4 + 
         138319/124416*n*l1^5*l2*z3 + 493/6912*n*l1^5*l2*z3^2 - 103849/
         995328*n*l1^6 - 343/1024*n*l1^6*z7 + 7825/82944*n*l1^6*z6 - 
         33493/124416*n*l1^6*z5 + 2383/55296*n*l1^6*z4 - 69035/497664*n
         *l1^6*z3 - 223/41472*n*l1^6*z3^2 + 6530195/382205952*n^2*l2^6
          + 14357/294912*n^2*l2^6*z7 - 775/49152*n^2*l2^6*z6 + 95681/
         1990656*n^2*l2^6*z5 - 875/82944*n^2*l2^6*z4 + 205741/7962624*
         n^2*l2^6*z3 + 53/663552*n^2*l2^6*z3^2 - 1277729/10616832*n^2*
         l1*l2^5 - 245/1024*n^2*l1*l2^5*z7 + 14875/248832*n^2*l1*l2^5*
         z6 - 15401/62208*n^2*l1*l2^5*z5 + 29039/663552*n^2*l1*l2^5*z4
          - 77843/497664*n^2*l1*l2^5*z3 + 193/62208*n^2*l1*l2^5*z3^2 + 
         170198539/382205952*n^2*l1^2*l2^4 + 9065/12288*n^2*l1^2*l2^4*
         z7 - 56825/331776*n^2*l1^2*l2^4*z6 + 32969/41472*n^2*l1^2*l2^4
         *z5 - 71653/663552*n^2*l1^2*l2^4*z4 + 3732739/7962624*n^2*l1^2
         *l2^4*z3 - 3277/165888*n^2*l1^2*l2^4*z3^2 - 30343867/47775744*
         n^2*l1^3*l2^3 - 4949/6912*n^2*l1^3*l2^3*z7 + 46825/248832*n^2*
         l1^3*l2^3*z6 - 248561/248832*n^2*l1^3*l2^3*z5 + 15277/110592*
         n^2*l1^3*l2^3*z4 - 145723/248832*n^2*l1^3*l2^3*z3 + 5357/
         124416*n^2*l1^3*l2^3*z3^2 + 75111869/95551488*n^2*l1^4*l2^2 + 
         14945/9216*n^2*l1^4*l2^2*z7 - 12325/27648*n^2*l1^4*l2^2*z6 + 
         3219/2048*n^2*l1^4*l2^2*z5 - 163909/663552*n^2*l1^4*l2^2*z4 + 
         147617/165888*n^2*l1^4*l2^2*z3 - 401/41472*n^2*l1^4*l2^2*z3^2
          - 6652571/23887872*n^2*l1^5*l2 - 637/1152*n^2*l1^5*l2*z7 + 
         2075/10368*n^2*l1^5*l2*z6 - 12439/20736*n^2*l1^5*l2*z5 + 19225/
         165888*n^2*l1^5*l2*z4 - 21815/62208*n^2*l1^5*l2*z3 + 13/1296*
         n^2*l1^5*l2*z3^2 + 155309/1327104*n^2*l1^6 + 9947/27648*n^2*
         l1^6*z7 - 17425/165888*n^2*l1^6*z6 + 18613/62208*n^2*l1^6*z5
          - 455/9216*n^2*l1^6*z4 + 1435/9216*n^2*l1^6*z3 + 43/9216*n^2*
         l1^6*z3^2 - 26239/15925248*n^3*l2^6 - 2009/442368*n^3*l2^6*z7
          + 25/16384*n^3*l2^6*z6 - 9365/1990656*n^3*l2^6*z5 + 701/
         442368*n^3*l2^6*z4 - 12371/3981312*n^3*l2^6*z3 + 5/73728*n^3*
         l2^6*z3^2 + 2211151/95551488*n^3*l1*l2^5 + 343/12288*n^3*l1*
         l2^5*z7 - 5525/995328*n^3*l1*l2^5*z6 + 8905/248832*n^3*l1*l2^5
         *z5 - 1019/165888*n^3*l1*l2^5*z4 + 49645/1990656*n^3*l1*l2^5*
         z3 - 805/497664*n^3*l1*l2^5*z3^2 - 1467929/23887872*n^3*l1^2*
         l2^4 - 49/2048*n^3*l1^2*l2^4*z7 - 6125/995328*n^3*l1^2*l2^4*z6
          - 55/972*n^3*l1^2*l2^4*z5 + 577/73728*n^3*l1^2*l2^4*z4 - 8869/
         165888*n^3*l1^2*l2^4*z3 + 2687/497664*n^3*l1^2*l2^4*z3^2 + 
         1990613/11943936*n^3*l1^3*l2^3 + 1127/6912*n^3*l1^3*l2^3*z7 - 
         8125/124416*n^3*l1^3*l2^3*z6 + 38383/124416*n^3*l1^3*l2^3*z5
          - 8471/165888*n^3*l1^3*l2^3*z4 + 20897/124416*n^3*l1^3*l2^3*
         z3 - 905/62208*n^3*l1^3*l2^3*z3^2 - 5614049/63700992*n^3*l1^4*
         l2^2 - 245/4608*n^3*l1^4*l2^2*z7 + 2575/41472*n^3*l1^4*l2^2*z6
          - 4705/18432*n^3*l1^4*l2^2*z5 + 33449/663552*n^3*l1^4*l2^2*z4
          - 425365/3981312*n^3*l1^4*l2^2*z3 + 251/20736*n^3*l1^4*l2^2*
         z3^2 + 772381/5308416*n^3*l1^5*l2 + 637/2304*n^3*l1^5*l2*z7 - 
         4525/41472*n^3*l1^5*l2*z6 + 581/1728*n^3*l1^5*l2*z5 - 5449/
         82944*n^3*l1^5*l2*z4 + 184703/995328*n^3*l1^5*l2*z3 - 149/
         20736*n^3*l1^5*l2*z3^2 - 271595/10616832*n^3*l1^6 - 343/6912*
         n^3*l1^6*z7 + 25/1152*n^3*l1^6*z6 - 1693/27648*n^3*l1^6*z5 + 
         2839/221184*n^3*l1^6*z4 - 8533/248832*n^3*l1^6*z3 + 31/20736*
         n^3*l1^6*z3^2 + 2479/47775744*n^4*l2^6 + 245/884736*n^4*l2^6*
         z7 - 125/1327104*n^4*l2^6*z6 + 197/663552*n^4*l2^6*z5 - 187/
         1327104*n^4*l2^6*z4 + 989/3981312*n^4*l2^6*z3 - 7/663552*n^4*
         l2^6*z3^2 - 6007/3981312*n^4*l1*l2^5 - 725/995328*n^4*l1*l2^5*
         z6 + 1/62208*n^4*l1*l2^5*z5 - 7/18432*n^4*l1*l2^5*z4 - 343/
         663552*n^4*l1*l2^5*z3 + 47/497664*n^4*l1*l2^5*z3^2 + 3173173/
         382205952*n^4*l1^2*l2^4 + 49/18432*n^4*l1^2*l2^4*z7 + 25/55296
         *n^4*l1^2*l2^4*z6 + 185/20736*n^4*l1^2*l2^4*z5 - 2741/1327104*
         n^4*l1^2*l2^4*z4 + 23005/2654208*n^4*l1^2*l2^4*z3 - 19/27648*
         n^4*l1^2*l2^4*z3^2 - 66935/15925248*n^4*l1^3*l2^3 - 637/82944*
         n^4*l1^3*l2^3*z5 + 397/110592*n^4*l1^3*l2^3*z4 - 4189/497664*
         n^4*l1^3*l2^3*z3 + 4846267/191102976*n^4*l1^4*l2^2 + 245/18432
         *n^4*l1^4*l2^2*z7 - 125/6144*n^4*l1^4*l2^2*z6 + 2293/27648*n^4
         *l1^4*l2^2*z5 - 2843/165888*n^4*l1^4*l2^2*z4 + 133327/3981312*
         n^4*l1^4*l2^2*z3 - 347/82944*n^4*l1^4*l2^2*z3^2 - 19999/
         2654208*n^4*l1^5*l2 + 25/2304*n^4*l1^5*l2*z6 - 301/6912*n^4*
         l1^5*l2*z5 + 517/55296*n^4*l1^5*l2*z4 - 3043/248832*n^4*l1^5*
         l2*z3 + 1/384*n^4*l1^5*l2*z3^2 + 94027/7077888*n^4*l1^6 + 343/
         13824*n^4*l1^6*z7 - 1925/165888*n^4*l1^6*z6 + 8381/248832*n^4*
         l1^6*z5 - 1577/221184*n^4*l1^6*z4 + 71375/3981312*n^4*l1^6*z3
          - 77/82944*n^4*l1^6*z3^2 + 5/62208*n^5*l1*l2^5 + 25/497664*
         n^5*l1*l2^5*z6 - 1/248832*n^5*l1*l2^5*z5 + 11/331776*n^5*l1*
         l2^5*z4 + 49/995328*n^5*l1*l2^5*z3 - 1/248832*n^5*l1*l2^5*z3^2
          - 1613/7962624*n^5*l1^2*l2^4 + 5/62208*n^5*l1^2*l2^4*z5 - 47/
         663552*n^5*l1^2*l2^4*z4 + 47/497664*n^5*l1^2*l2^4*z3 + 7171/
         11943936*n^5*l1^3*l2^3 + 19/13824*n^5*l1^3*l2^3*z5 - 49/55296*
         n^5*l1^3*l2^3*z4 + 145/82944*n^5*l1^3*l2^3*z3 - 2647/63700992*
         n^5*l1^4*l2^2 - 25/55296*n^5*l1^4*l2^2*z5 + 19/24576*n^5*l1^4*
         l2^2*z4 - 391/442368*n^5*l1^4*l2^2*z3 + 15281/5971968*n^5*l1^5
         *l2 - 25/6912*n^5*l1^5*l2*z6 + 301/20736*n^5*l1^5*l2*z5 - 59/
         18432*n^5*l1^5*l2*z4 + 221/55296*n^5*l1^5*l2*z3 - 1/1152*n^5*
         l1^5*l2*z3^2 - 18893/31850496*n^5*l1^6 + 25/27648*n^5*l1^6*z6
          - 305/82944*n^5*l1^6*z5 + 7/8192*n^5*l1^6*z4 - 103/110592*n^5
         *l1^6*z3 + 1/4608*n^5*l1^6*z3^2 + 37/1990656*n^6*l1^2*l2^4 - 1/
         124416*n^6*l1^2*l2^4*z5 + 11/1327104*n^6*l1^2*l2^4*z4 - 37/
         3981312*n^6*l1^2*l2^4*z3 + 1841/63700992*n^6*l1^4*l2^2 + 5/
         55296*n^6*l1^4*l2^2*z5 - 43/221184*n^6*l1^4*l2^2*z4 + 677/
         3981312*n^6*l1^4*l2^2*z3 - 161/3981312*n^6*l1^5*l2 + 1/13824*
         n^6*l1^5*l2*z4 + 17/248832*n^6*l1^5*l2*z3 + 791/3981312*n^6*
         l1^6 - 25/82944*n^6*l1^6*z6 + 305/248832*n^6*l1^6*z5 - 7/24576
         *n^6*l1^6*z4 + 199/663552*n^6*l1^6*z3 - 1/13824*n^6*l1^6*z3^2
          + 161/15925248*n^7*l1^5*l2 - 1/55296*n^7*l1^5*l2*z4 - 17/
         995328*n^7*l1^5*l2*z3 - 13/15925248*n^7*l1^6 + 1/110592*n^7*
         l1^6*z3 + 13/63700992*n^8*l1^6 - 1/442368*n^8*l1^6*z3 )

       + h^6 * ( 269293/3732480*l2^7 + 5688143/6718464*l2^7*z9 - 
         7410239/13271040*l2^7*z8 + 31459/276480*l2^7*z3z5 + 26403221/
         39813120*l2^7*z7 - 339631/1990656*l2^7*z6 + 3253921/9953280*
         l2^7*z5 - 1050349/19906560*l2^7*z4 + 957577/5971968*l2^7*z3 + 
         571/2048*l2^7*z3*z5 - 4669/414720*l2^7*z3*z4 + 54931/552960*
         l2^7*z3^2 + 3977/93312*l2^7*z3^3 - 12851383/23887872*l1*l2^6
          - 79028509/13436928*l1*l2^6*z9 + 252113081/66355200*l1*l2^6*
         z8 - 121229/153600*l1*l2^6*z3z5 - 547949179/119439360*l1*l2^6*
         z7 + 13596083/11943936*l1*l2^6*z6 - 1909381/829440*l1*l2^6*z5
          + 706481/1990656*l1*l2^6*z4 - 8583433/7464960*l1*l2^6*z3 - 
         951013/497664*l1*l2^6*z3*z5 + 230221/3317760*l1*l2^6*z3*z4 - 
         4226921/5971968*l1*l2^6*z3^2 - 55363/186624*l1*l2^6*z3^3 + 
         104694553/59719680*l1^2*l2^5 + 39265319/2239488*l1^2*l2^5*z9
          - 6829381/614400*l1^2*l2^5*z8 + 89083/38400*l1^2*l2^5*z3z5 + 
         136142419/9953280*l1^2*l2^5*z7 - 11281/3456*l1^2*l2^5*z6 + 
         34489069/4976640*l1^2*l2^5*z5 - 2083153/1990656*l1^2*l2^5*z4
          + 53597531/14929920*l1^2*l2^5*z3 + 25313/4608*l1^2*l2^5*z3*z5
          - 78463/414720*l1^2*l2^5*z3*z4 + 1067641/497664*l1^2*l2^5*
         z3^2 + 27389/31104*l1^2*l2^5*z3^3 - 1158361399/358318080*l1^3*
         l2^4 - 51163205/1679616*l1^3*l2^4*z9 + 1965233/103680*l1^3*
         l2^4*z8 - 4309/1080*l1^3*l2^4*z3z5 - 347998309/14929920*l1^3*
         l2^4*z7 + 252343/46656*l1^3*l2^4*z6 - 44435273/3732480*l1^3*
         l2^4*z5 + 8877707/4976640*l1^3*l2^4*z4 - 24016699/3732480*l1^3
         *l2^4*z3 - 293063/31104*l1^3*l2^4*z3*z5 + 20977/69120*l1^3*
         l2^4*z3*z4 - 7076897/1866240*l1^3*l2^4*z3^2 - 35663/23328*l1^3
         *l2^4*z3^3 + 164347621/44789760*l1^4*l2^3 + 52717985/1679616*
         l1^4*l2^3*z9 - 54266827/2764800*l1^4*l2^3*z8 + 709661/172800*
         l1^4*l2^3*z3z5 + 4994393/207360*l1^4*l2^3*z7 - 2095795/373248*
         l1^4*l2^3*z6 + 3096979/248832*l1^4*l2^3*z5 - 4673723/2488320*
         l1^4*l2^3*z4 + 6492343/933120*l1^4*l2^3*z3 + 585451/62208*l1^4
         *l2^3*z3*z5 - 3551/12960*l1^4*l2^3*z3*z4 + 14438063/3732480*
         l1^4*l2^3*z3^2 + 36647/23328*l1^4*l2^3*z3^3 - 937660543/
         358318080*l1^5*l2^2 - 12645859/559872*l1^5*l2^2*z9 + 13147567/
         921600*l1^5*l2^2*z8 - 19009/6400*l1^5*l2^2*z3z5 - 32164099/
         1866240*l1^5*l2^2*z7 + 189545/46656*l1^5*l2^2*z6 - 16407203/
         1866240*l1^5*l2^2*z5 + 110321/82944*l1^5*l2^2*z4 - 7280717/
         1492992*l1^5*l2^2*z3 - 35711/5184*l1^5*l2^2*z3*z5 + 10829/
         51840*l1^5*l2^2*z3*z4 - 10197407/3732480*l1^5*l2^2*z3^2 - 8797/
         7776*l1^5*l2^2*z3^3 + 61822279/59719680*l1^6*l2 + 7176299/
         839808*l1^6*l2*z9 - 7688357/1382400*l1^6*l2*z8 + 98051/86400*
         l1^6*l2*z3z5 + 16642943/2488320*l1^6*l2*z7 - 408509/248832*
         l1^6*l2*z6 + 849245/248832*l1^6*l2*z5 - 27029/51840*l1^6*l2*z4
          + 856621/466560*l1^6*l2*z3 + 39769/15552*l1^6*l2*z3*z5 - 3731/
         51840*l1^6*l2*z3*z4 + 605461/622080*l1^6*l2*z3^2 + 4973/11664*
         l1^6*l2*z3^3 - 3117059/13271040*l1^7 - 1075387/419904*l1^7*z9
          + 885929/518400*l1^7*z8 - 3749/10800*l1^7*z3z5 - 413363/
         207360*l1^7*z7 + 41641/82944*l1^7*z6 - 735227/746496*l1^7*z5
          + 14437/92160*l1^7*z4 - 3683357/7464960*l1^7*z3 - 1081/1296*
         l1^7*z3*z5 + 17/540*l1^7*z3*z4 - 61319/207360*l1^7*z3^2 - 751/
         5832*l1^7*z3^3 - 281179957/3822059520*n*l2^7 - 34792345/
         53747712*n*l2^7*z9 + 122719393/265420800*n*l2^7*z8 - 158911/
         1843200*n*l2^7*z3z5 - 287274271/477757440*n*l2^7*z7 + 8129735/
         47775744*n*l2^7*z6 - 1133713/3732480*n*l2^7*z5 + 5513/98304*n*
         l2^7*z4 - 37309027/238878720*n*l2^7*z3 - 40369/221184*n*l2^7*
         z3*z5 + 92833/13271040*n*l2^7*z3*z4 - 9111349/119439360*n*l2^7
         *z3^2 - 24031/746496*n*l2^7*z3^3 + 4404155881/7644119040*n*l1*
         l2^6 + 58930997/13436928*n*l1*l2^6*z9 - 402889463/132710400*n*
         l1*l2^6*z8 + 535001/921600*n*l1*l2^6*z3z5 + 974479009/
         238878720*n*l1*l2^6*z7 - 2190077/1990656*n*l1*l2^6*z6 + 
         253923803/119439360*n*l1*l2^6*z5 - 19565929/53084160*n*l1*l2^6
         *z4 + 537752701/477757440*n*l1*l2^6*z3 + 386873/331776*n*l1*
         l2^6*z3*z5 - 679789/19906560*n*l1*l2^6*z3*z4 + 1063475/1990656
         *n*l1*l2^6*z3^2 + 40685/186624*n*l1*l2^6*z3^3 - 11334294991/
         5733089280*n*l1^2*l2^5 - 2267923/165888*n*l1^2*l2^5*z9 + 
         198631879/22118400*n*l1^2*l2^5*z8 - 817099/460800*n*l1^2*l2^5*
         z3z5 - 121996451/9953280*n*l1^2*l2^5*z7 + 6250403/1990656*n*
         l1^2*l2^5*z6 - 97769963/14929920*n*l1^2*l2^5*z5 + 42506899/
         39813120*n*l1^2*l2^5*z4 - 435988973/119439360*n*l1^2*l2^5*z3
          - 292943/82944*n*l1^2*l2^5*z3*z5 + 79537/995328*n*l1^2*l2^5*
         z3*z4 - 8474503/4976640*n*l1^2*l2^5*z3^2 - 1561/2304*n*l1^2*
         l2^5*z3^3 + 21637672589/5733089280*n*l1^3*l2^4 + 76072981/
         3359232*n*l1^3*l2^4*z9 - 238882703/16588800*n*l1^3*l2^4*z8 + 
         326881/115200*n*l1^3*l2^4*z3z5 + 151218547/7464960*n*l1^3*l2^4
         *z7 - 29928649/5971968*n*l1^3*l2^4*z6 + 36576073/3317760*n*
         l1^3*l2^4*z5 - 8689811/4976640*n*l1^3*l2^4*z4 + 384847759/
         59719680*n*l1^3*l2^4*z3 + 445921/82944*n*l1^3*l2^4*z3*z5 - 
         410011/4976640*n*l1^3*l2^4*z3*z4 + 21240811/7464960*n*l1^3*
         l2^4*z3^2 + 51907/46656*n*l1^3*l2^4*z3^3 - 1620556919/
         358318080*n*l1^4*l2^3 - 185144713/6718464*n*l1^4*l2^3*z9 + 
         571726691/33177600*n*l1^4*l2^3*z8 - 2394071/691200*n*l1^4*l2^3
         *z3z5 - 349608709/14929920*n*l1^4*l2^3*z7 + 5591617/995328*n*
         l1^4*l2^3*z6 - 188511559/14929920*n*l1^4*l2^3*z5 + 3915161/
         1990656*n*l1^4*l2^3*z4 - 44681617/5971968*n*l1^4*l2^3*z3 - 
         142759/20736*n*l1^4*l2^3*z3*z5 + 22643/207360*n*l1^4*l2^3*z3*
         z4 - 5623919/1658880*n*l1^4*l2^3*z3^2 - 126583/93312*n*l1^4*
         l2^3*z3^3 + 4322223817/1433272320*n*l1^5*l2^2 + 6287015/373248
         *n*l1^5*l2^2*z9 - 60037411/5529600*n*l1^5*l2^2*z8 + 244391/
         115200*n*l1^5*l2^2*z3z5 + 48537857/3317760*n*l1^5*l2^2*z7 - 
         302143/82944*n*l1^5*l2^2*z6 + 29556677/3732480*n*l1^5*l2^2*z5
          - 12802561/9953280*n*l1^5*l2^2*z4 + 142856309/29859840*n*l1^5
         *l2^2*z3 + 9125/2304*n*l1^5*l2^2*z3*z5 - 2369/51840*n*l1^5*
         l2^2*z3*z4 + 5006149/2488320*n*l1^5*l2^2*z3^2 + 4277/5184*n*
         l1^5*l2^2*z3^3 - 39015583/29859840*n*l1^6*l2 - 16719979/
         1679616*n*l1^6*l2*z9 + 11030549/1658880*n*l1^6*l2*z8 - 15163/
         11520*n*l1^6*l2*z3z5 - 61436449/7464960*n*l1^6*l2*z7 + 1566245/
         746496*n*l1^6*l2*z6 - 5262697/1244160*n*l1^6*l2*z5 + 23621/
         34560*n*l1^6*l2*z4 - 8609057/3732480*n*l1^6*l2*z3 - 11015/3888
         *n*l1^6*l2*z3*z5 + 1583/20736*n*l1^6*l2*z3*z4 - 423785/373248*
         n*l1^6*l2*z3^2 - 11533/23328*n*l1^6*l2*z3^3 + 6710257/47775744
         *n*l1^7 + 901051/839808*n*l1^7*z9 - 3201877/4147200*n*l1^7*z8
          + 1393/9600*n*l1^7*z3z5 + 223643/233280*n*l1^7*z7 - 197599/
         746496*n*l1^7*z6 + 1221463/2488320*n*l1^7*z5 - 424631/4976640*
         n*l1^7*z4 + 762715/2985984*n*l1^7*z3 + 1525/5184*n*l1^7*z3*z5
          - 427/51840*n*l1^7*z3*z4 + 215651/1866240*n*l1^7*z3^2 + 619/
         11664*n*l1^7*z3^3 + 160648459/5733089280*n^2*l2^7 + 19972319/
         107495424*n^2*l2^7*z9 - 15507761/106168320*n^2*l2^7*z8 + 54221/
         2211840*n^2*l2^7*z3z5 + 200258357/955514880*n^2*l2^7*z7 - 
         6239453/95551488*n^2*l2^7*z6 + 25850507/238878720*n^2*l2^7*z5
          - 630893/26542080*n^2*l2^7*z4 + 13575673/238878720*n^2*l2^7*
         z3 + 161515/3981312*n^2*l2^7*z3*z5 - 33167/26542080*n^2*l2^7*
         z3*z4 + 4865407/238878720*n^2*l2^7*z3^2 + 13577/1492992*n^2*
         l2^7*z3^3 - 2785832341/11466178560*n^2*l1*l2^6 - 69640615/
         53747712*n^2*l1*l2^6*z9 + 248657963/265420800*n^2*l1*l2^6*z8
          - 921503/5529600*n^2*l1*l2^6*z3z5 - 57087757/39813120*n^2*l1*
         l2^6*z7 + 4911125/11943936*n^2*l1*l2^6*z6 - 23130589/29859840*
         n^2*l1*l2^6*z5 + 8130217/53084160*n^2*l1*l2^6*z4 - 7050095/
         15925248*n^2*l1*l2^6*z3 - 255329/995328*n^2*l1*l2^6*z3*z5 + 
         10709/19906560*n^2*l1*l2^6*z3*z4 - 4733563/29859840*n^2*l1*
         l2^6*z3^2 - 47269/746496*n^2*l1*l2^6*z3^3 + 361260859/
         424673280*n^2*l1^2*l2^5 + 443879/124416*n^2*l1^2*l2^5*z9 - 
         35626381/14745600*n^2*l1^2*l2^5*z8 + 405083/921600*n^2*l1^2*
         l2^5*z3z5 + 80812777/19906560*n^2*l1^2*l2^5*z7 - 1119457/
         995328*n^2*l1^2*l2^5*z6 + 277595863/119439360*n^2*l1^2*l2^5*z5
          - 8288519/19906560*n^2*l1^2*l2^5*z4 + 67387625/47775744*n^2*
         l1^2*l2^5*z3 + 48499/82944*n^2*l1^2*l2^5*z3*z5 + 10571/552960*
         n^2*l1^2*l2^5*z3*z4 + 464779/995328*n^2*l1^2*l2^5*z3^2 + 299/
         1728*n^2*l1^2*l2^5*z3^3 - 3542285551/1911029760*n^2*l1^3*l2^4
          - 25251581/3359232*n^2*l1^3*l2^4*z9 + 13446671/2764800*n^2*
         l1^3*l2^4*z8 - 9583/10800*n^2*l1^3*l2^4*z3z5 - 326434577/
         39813120*n^2*l1^3*l2^4*z7 + 8724841/3981312*n^2*l1^3*l2^4*z6
          - 281851759/59719680*n^2*l1^3*l2^4*z5 + 61832231/79626240*n^2
         *l1^3*l2^4*z4 - 686242301/238878720*n^2*l1^3*l2^4*z3 - 298927/
         248832*n^2*l1^3*l2^4*z3*z5 - 170891/4976640*n^2*l1^3*l2^4*z3*
         z4 - 9455633/9953280*n^2*l1^3*l2^4*z3^2 - 16823/46656*n^2*l1^3
         *l2^4*z3^3 + 1484200937/716636160*n^2*l1^4*l2^3 + 15743075/
         2239488*n^2*l1^4*l2^3*z9 - 78180671/16588800*n^2*l1^4*l2^3*z8
          + 266851/345600*n^2*l1^4*l2^3*z3z5 + 513824491/59719680*n^2*
         l1^4*l2^3*z7 - 4685707/1990656*n^2*l1^4*l2^3*z6 + 36429929/
         7464960*n^2*l1^4*l2^3*z5 - 5678261/6635520*n^2*l1^4*l2^3*z4 + 
         20391481/6635520*n^2*l1^4*l2^3*z3 + 95519/124416*n^2*l1^4*l2^3
         *z3*z5 + 8647/165888*n^2*l1^4*l2^3*z3*z4 + 1764049/1990656*n^2
         *l1^4*l2^3*z3^2 + 10229/31104*n^2*l1^4*l2^3*z3^3 - 2520175757/
         1433272320*n^2*l1^5*l2^2 - 20177575/2239488*n^2*l1^5*l2^2*z9
          + 69773701/11059200*n^2*l1^5*l2^2*z8 - 28809/25600*n^2*l1^5*
         l2^2*z3z5 - 17181389/1866240*n^2*l1^5*l2^2*z7 + 15078367/
         5971968*n^2*l1^5*l2^2*z6 - 9234119/1866240*n^2*l1^5*l2^2*z5 + 
         983233/1105920*n^2*l1^5*l2^2*z4 - 28820659/9953280*n^2*l1^5*
         l2^2*z3 - 38975/20736*n^2*l1^5*l2^2*z3*z5 + 5/288*n^2*l1^5*
         l2^2*z3*z4 - 3148891/2985984*n^2*l1^5*l2^2*z3^2 - 13561/31104*
         n^2*l1^5*l2^2*z3^3 + 66292919/119439360*n^2*l1^6*l2 + 2392847/
         839808*n^2*l1^6*l2*z9 - 18418609/8294400*n^2*l1^6*l2*z8 + 
         63229/172800*n^2*l1^6*l2*z3z5 + 6357653/1990656*n^2*l1^6*l2*z7
          - 2850271/2985984*n^2*l1^6*l2*z6 + 8409013/4976640*n^2*l1^6*
         l2*z5 - 3503/10368*n^2*l1^6*l2*z4 + 7228127/7464960*n^2*l1^6*
         l2*z3 + 34109/62208*n^2*l1^6*l2*z3*z5 - 191/25920*n^2*l1^6*l2*
         z3*z4 + 2427749/7464960*n^2*l1^6*l2*z3^2 + 1601/11664*n^2*l1^6
         *l2*z3^3 - 39077461/238878720*n^2*l1^7 - 55493/46656*n^2*l1^7*
         z9 + 802693/921600*n^2*l1^7*z8 - 27697/172800*n^2*l1^7*z3z5 - 
         4123703/3732480*n^2*l1^7*z7 + 929353/2985984*n^2*l1^7*z6 - 
         939359/1658880*n^2*l1^7*z5 + 504871/4976640*n^2*l1^7*z4 - 
         329173/1105920*n^2*l1^7*z3 - 9785/31104*n^2*l1^7*z3*z5 + 3403/
         414720*n^2*l1^7*z3*z4 - 955967/7464960*n^2*l1^7*z3^2 - 19/324*
         n^2*l1^7*z3^3 - 29200999/5733089280*n^3*l2^7 - 164755/5971968*
         n^3*l2^7*z9 + 6307087/265420800*n^3*l2^7*z8 - 6449/1843200*n^3
         *l2^7*z3z5 - 36146527/955514880*n^3*l2^7*z7 + 8197/663552*n^3*
         l2^7*z6 - 1166599/59719680*n^3*l2^7*z5 + 8749/1658880*n^3*l2^7
         *z4 - 2376179/238878720*n^3*l2^7*z3 - 15049/3981312*n^3*l2^7*
         z3*z5 + 1/276480*n^3*l2^7*z3*z4 - 2851/1244160*n^3*l2^7*z3^2
          - 109/82944*n^3*l2^7*z3^3 + 1079100733/22932357120*n^3*l1*
         l2^6 + 517073/3359232*n^3*l1*l2^6*z9 - 19140547/176947200*n^3*
         l1*l2^6*z8 + 66407/3686400*n^3*l1*l2^6*z3z5 + 8443147/39813120
         *n^3*l1*l2^6*z7 - 5920921/95551488*n^3*l1*l2^6*z6 + 14759881/
         119439360*n^3*l1*l2^6*z5 - 1171181/39813120*n^3*l1*l2^6*z4 + 
         38101421/477757440*n^3*l1*l2^6*z3 + 4465/331776*n^3*l1*l2^6*z3
         *z5 + 1847/884736*n^3*l1*l2^6*z3*z4 + 951217/47775744*n^3*l1*
         l2^6*z3^2 + 685/93312*n^3*l1*l2^6*z3^3 - 37519271/179159040*
         n^3*l1^2*l2^5 - 610231/1119744*n^3*l1^2*l2^5*z9 + 15853433/
         44236800*n^3*l1^2*l2^5*z8 - 18791/307200*n^3*l1^2*l2^5*z3z5 - 
         585431/737280*n^3*l1^2*l2^5*z7 + 348277/1492992*n^3*l1^2*l2^5*
         z6 - 29672237/59719680*n^3*l1^2*l2^5*z5 + 62371/663552*n^3*
         l1^2*l2^5*z4 - 75376423/238878720*n^3*l1^2*l2^5*z3 - 4121/
         165888*n^3*l1^2*l2^5*z3*z5 - 25163/1990656*n^3*l1^2*l2^5*z3*z4
          - 2240317/29859840*n^3*l1^2*l2^5*z3^2 - 25/972*n^3*l1^2*l2^5*
         z3^3 + 528666067/1433272320*n^3*l1^3*l2^4 + 356497/559872*n^3*
         l1^3*l2^4*z9 - 6854261/16588800*n^3*l1^3*l2^4*z8 + 6947/115200
         *n^3*l1^3*l2^4*z3z5 + 25301011/19906560*n^3*l1^3*l2^4*z7 - 
         2541379/5971968*n^3*l1^3*l2^4*z6 + 3244583/3732480*n^3*l1^3*
         l2^4*z5 - 12779663/79626240*n^3*l1^3*l2^4*z4 + 3263533/5971968
         *n^3*l1^3*l2^4*z3 - 6347/124416*n^3*l1^3*l2^4*z3*z5 + 140281/
         4976640*n^3*l1^3*l2^4*z3*z4 + 131627/1492992*n^3*l1^3*l2^4*
         z3^2 + 223/7776*n^3*l1^3*l2^4*z3^3 - 594844039/955514880*n^3*
         l1^4*l2^3 - 538993/279936*n^3*l1^4*l2^3*z9 + 12444349/8294400*
         n^3*l1^4*l2^3*z8 - 36269/172800*n^3*l1^4*l2^3*z3z5 - 181564169/
         59719680*n^3*l1^4*l2^3*z7 + 1011/1024*n^3*l1^4*l2^3*z6 - 
         21197209/11943936*n^3*l1^4*l2^3*z5 + 556279/1658880*n^3*l1^4*
         l2^3*z4 - 59786291/59719680*n^3*l1^4*l2^3*z3 - 5971/41472*n^3*
         l1^4*l2^3*z3*z5 - 6331/276480*n^3*l1^4*l2^3*z3*z4 - 358259/
         1658880*n^3*l1^4*l2^3*z3^2 - 343/3888*n^3*l1^4*l2^3*z3^3 + 
         200099623/573308928*n^3*l1^5*l2^2 + 180883/186624*n^3*l1^5*
         l2^2*z9 - 10869569/11059200*n^3*l1^5*l2^2*z8 + 7663/76800*n^3*
         l1^5*l2^2*z3z5 + 258775969/119439360*n^3*l1^5*l2^2*z7 - 
         8923939/11943936*n^3*l1^5*l2^2*z6 + 34571203/29859840*n^3*l1^5
         *l2^2*z5 - 3365861/13271040*n^3*l1^5*l2^2*z4 + 74929901/
         119439360*n^3*l1^5*l2^2*z3 + 85/82944*n^3*l1^5*l2^2*z3*z5 + 
         937/61440*n^3*l1^5*l2^2*z3*z4 + 2829527/29859840*n^3*l1^5*l2^2
         *z3^2 + 109/2592*n^3*l1^5*l2^2*z3^3 - 147113597/477757440*n^3*
         l1^6*l2 - 840059/559872*n^3*l1^6*l2*z9 + 2535703/2073600*n^3*
         l1^6*l2*z8 - 8243/43200*n^3*l1^6*l2*z3z5 - 1243429/663552*n^3*
         l1^6*l2*z7 + 145049/248832*n^3*l1^6*l2*z6 - 2454253/2488320*
         n^3*l1^6*l2*z5 + 506171/2488320*n^3*l1^6*l2*z4 - 916157/
         1658880*n^3*l1^6*l2*z3 - 16507/62208*n^3*l1^6*l2*z3*z5 + 11/
         69120*n^3*l1^6*l2*z3*z4 - 27331/165888*n^3*l1^6*l2*z3^2 - 557/
         7776*n^3*l1^6*l2*z3^3 + 45015881/955514880*n^3*l1^7 + 197465/
         839808*n^3*l1^7*z9 - 69577/345600*n^3*l1^7*z8 + 661/21600*n^3*
         l1^7*z3z5 + 898003/2985984*n^3*l1^7*z7 - 96019/995328*n^3*l1^7
         *z6 + 4633639/29859840*n^3*l1^7*z5 - 221387/6635520*n^3*l1^7*
         z4 + 5161519/59719680*n^3*l1^7*z3 + 631/15552*n^3*l1^7*z3*z5
          + 53/276480*n^3*l1^7*z3*z4 + 31099/1244160*n^3*l1^7*z3^2 + 
         131/11664*n^3*l1^7*z3^3 + 3155789/11466178560*n^4*l2^7 + 
         185749/107495424*n^4*l2^7*z9 - 863327/530841600*n^4*l2^7*z8 + 
         1987/11059200*n^4*l2^7*z3z5 + 2868119/955514880*n^4*l2^7*z7 - 
         9259/10616832*n^4*l2^7*z6 + 353261/238878720*n^4*l2^7*z5 - 413/
         737280*n^4*l2^7*z4 + 38113/59719680*n^4*l2^7*z3 + 113/3981312*
         n^4*l2^7*z3*z5 + 187/26542080*n^4*l2^7*z3*z4 + 2123/79626240*
         n^4*l2^7*z3^2 + 115/1492992*n^4*l2^7*z3^3 - 11386039/
         1911029760*n^4*l1*l2^6 - 627217/53747712*n^4*l1*l2^6*z9 + 
         1197787/176947200*n^4*l1*l2^6*z8 - 12541/11059200*n^4*l1*l2^6*
         z3z5 - 2337319/119439360*n^4*l1*l2^6*z7 + 173797/31850496*n^4*
         l1*l2^6*z6 - 53561/3981312*n^4*l1*l2^6*z5 + 16619/4976640*n^4*
         l1*l2^6*z4 - 47315/5308416*n^4*l1*l2^6*z3 + 659/995328*n^4*l1*
         l2^6*z3*z5 - 1913/4423680*n^4*l1*l2^6*z3*z4 - 41179/26542080*
         n^4*l1*l2^6*z3^2 - 403/746496*n^4*l1*l2^6*z3^3 + 243905423/
         11466178560*n^4*l1^2*l2^5 + 50483/4478976*n^4*l1^2*l2^5*z9 + 
         8367/1638400*n^4*l1^2*l2^5*z8 - 43/307200*n^4*l1^2*l2^5*z3z5
          + 225833/6635520*n^4*l1^2*l2^5*z7 - 176215/23887872*n^4*l1^2*
         l2^5*z6 + 805201/23887872*n^4*l1^2*l2^5*z5 - 628417/79626240*
         n^4*l1^2*l2^5*z4 + 400469/14929920*n^4*l1^2*l2^5*z3 - 799/
         82944*n^4*l1^2*l2^5*z3*z5 + 31901/19906560*n^4*l1^2*l2^5*z3*z4
          + 65783/14929920*n^4*l1^2*l2^5*z3^2 + 29/62208*n^4*l1^2*l2^5*
         z3^3 - 171142853/2866544640*n^4*l1^3*l2^4 - 50341/559872*n^4*
         l1^3*l2^4*z9 + 42517/552960*n^4*l1^3*l2^4*z8 - 79/8640*n^4*
         l1^3*l2^4*z3z5 - 30335377/119439360*n^4*l1^3*l2^4*z7 + 1249511/
         11943936*n^4*l1^3*l2^4*z6 - 5586947/29859840*n^4*l1^3*l2^4*z5
          + 96277/2488320*n^4*l1^3*l2^4*z4 - 7916429/79626240*n^4*l1^3*
         l2^4*z3 + 587/62208*n^4*l1^3*l2^4*z3*z5 - 271/46080*n^4*l1^3*
         l2^4*z3*z4 - 291469/29859840*n^4*l1^3*l2^4*z3^2 - 31/7776*n^4*
         l1^3*l2^4*z3^3 + 15734239/477757440*n^4*l1^4*l2^3 + 118235/
         3359232*n^4*l1^4*l2^3*z9 - 2089819/33177600*n^4*l1^4*l2^3*z8
          + 1013/230400*n^4*l1^4*l2^3*z3z5 + 15510989/59719680*n^4*l1^4
         *l2^3*z7 - 926647/5971968*n^4*l1^4*l2^3*z6 + 14270537/59719680
         *n^4*l1^4*l2^3*z5 - 187877/3981312*n^4*l1^4*l2^3*z4 + 1680323/
         19906560*n^4*l1^4*l2^3*z3 - 521/124416*n^4*l1^4*l2^3*z3*z5 + 
         2057/276480*n^4*l1^4*l2^3*z3*z4 - 281621/29859840*n^4*l1^4*
         l2^3*z3^2 + 65/46656*n^4*l1^4*l2^3*z3^3 - 602756393/5733089280
         *n^4*l1^5*l2^2 - 648151/2239488*n^4*l1^5*l2^2*z9 + 584329/
         1843200*n^4*l1^5*l2^2*z8 - 383/12800*n^4*l1^5*l2^2*z3z5 - 
         88064281/119439360*n^4*l1^5*l2^2*z7 + 216745/746496*n^4*l1^5*
         l2^2*z6 - 6529819/14929920*n^4*l1^5*l2^2*z5 + 7380491/79626240
         *n^4*l1^5*l2^2*z4 - 9746387/47775744*n^4*l1^5*l2^2*z3 + 415/
         82944*n^4*l1^5*l2^2*z3*z5 - 937/110592*n^4*l1^5*l2^2*z3*z4 - 
         68479/3732480*n^4*l1^5*l2^2*z3^2 - 385/31104*n^4*l1^5*l2^2*
         z3^3 + 5768147/159252480*n^4*l1^6*l2 + 12733/139968*n^4*l1^6*
         l2*z9 - 373403/2764800*n^4*l1^6*l2*z8 + 181/19200*n^4*l1^6*l2*
         z3z5 + 1992157/5971968*n^4*l1^6*l2*z7 - 390121/2985984*n^4*
         l1^6*l2*z6 + 1750693/9953280*n^4*l1^6*l2*z5 - 279151/6635520*
         n^4*l1^6*l2*z4 + 1216313/14929920*n^4*l1^6*l2*z3 - 73/6912*n^4
         *l1^6*l2*z3*z5 + 13/2880*n^4*l1^6*l2*z3*z4 + 12191/7464960*n^4
         *l1^6*l2*z3^2 + 7/1944*n^4*l1^6*l2*z3^3 - 12259231/477757440*
         n^4*l1^7 - 6455/52488*n^4*l1^7*z9 + 907129/8294400*n^4*l1^7*z8
          - 2749/172800*n^4*l1^7*z3z5 - 512437/2985984*n^4*l1^7*z7 + 
         339367/5971968*n^4*l1^7*z6 - 58913/663552*n^4*l1^7*z5 + 387977/
         19906560*n^4*l1^7*z4 - 5757209/119439360*n^4*l1^7*z3 - 611/
         31104*n^4*l1^7*z3*z5 - 353/829440*n^4*l1^7*z3*z4 - 92779/
         7464960*n^4*l1^7*z3^2 - 17/2916*n^4*l1^7*z3^3 + 1769/358318080
         *n^5*l2^7 - 1819/26873856*n^5*l2^7*z9 + 2063/26542080*n^5*l2^7
         *z8 - 1/184320*n^5*l2^7*z3z5 - 155087/955514880*n^5*l2^7*z7 + 
         667/15925248*n^5*l2^7*z6 - 1009/11943936*n^5*l2^7*z5 + 3013/
         79626240*n^5*l2^7*z4 - 1277/47775744*n^5*l2^7*z3 + 5/1327104*
         n^5*l2^7*z3*z5 - 23/13271040*n^5*l2^7*z3*z4 + 283/39813120*n^5
         *l2^7*z3^2 - 1/373248*n^5*l2^7*z3^3 + 5851117/22932357120*n^5*
         l1*l2^6 + 212489/530841600*n^5*l1*l2^6*z8 - 103/3686400*n^5*l1
         *l2^6*z3z5 - 101/497664*n^5*l1*l2^6*z7 + 3313/10616832*n^5*l1*
         l2^6*z6 + 1511/7464960*n^5*l1*l2^6*z5 + 1267/79626240*n^5*l1*
         l2^6*z4 + 27733/159252480*n^5*l1*l2^6*z3 - 1/6912*n^5*l1*l2^6*
         z3*z5 + 323/39813120*n^5*l1*l2^6*z3*z4 + 2809/79626240*n^5*l1*
         l2^6*z3^2 - 5603623/2866544640*n^5*l1^2*l2^5 - 1819/2239488*
         n^5*l1^2*l2^5*z9 - 14441/44236800*n^5*l1^2*l2^5*z8 + 7/307200*
         n^5*l1^2*l2^5*z3z5 - 37187/9953280*n^5*l1^2*l2^5*z7 + 1243/
         995328*n^5*l1^2*l2^5*z6 - 248039/59719680*n^5*l1^2*l2^5*z5 + 
         94471/79626240*n^5*l1^2*l2^5*z4 - 8209/2949120*n^5*l1^2*l2^5*
         z3 + 131/165888*n^5*l1^2*l2^5*z3*z5 - 353/2488320*n^5*l1^2*
         l2^5*z3*z4 - 431/1105920*n^5*l1^2*l2^5*z3^2 - 1/31104*n^5*l1^2
         *l2^5*z3^3 + 6164653/2866544640*n^5*l1^3*l2^4 + 292673/
         59719680*n^5*l1^3*l2^4*z7 - 2333/995328*n^5*l1^3*l2^4*z6 + 
         71221/9953280*n^5*l1^3*l2^4*z5 - 20833/8847360*n^5*l1^3*l2^4*
         z4 + 629/245760*n^5*l1^3*l2^4*z3 - 31/552960*n^5*l1^3*l2^4*z3*
         z4 + 931/1658880*n^5*l1^3*l2^4*z3^2 - 7437961/1433272320*n^5*
         l1^4*l2^3 - 9095/1679616*n^5*l1^4*l2^3*z9 + 101087/8294400*n^5
         *l1^4*l2^3*z8 - 49/57600*n^5*l1^4*l2^3*z3z5 - 3157891/59719680
         *n^5*l1^4*l2^3*z7 + 24877/663552*n^5*l1^4*l2^3*z6 - 694607/
         11943936*n^5*l1^4*l2^3*z5 + 57661/4976640*n^5*l1^4*l2^3*z4 - 
         193895/11943936*n^5*l1^4*l2^3*z3 + 67/124416*n^5*l1^4*l2^3*z3*
         z5 - 1697/829440*n^5*l1^4*l2^3*z3*z4 + 1327/414720*n^5*l1^4*
         l2^3*z3^2 - 5/23328*n^5*l1^4*l2^3*z3^3 - 265253/238878720*n^5*
         l1^5*l2^2 - 2063/442368*n^5*l1^5*l2^2*z8 + 1/3072*n^5*l1^5*
         l2^2*z3z5 + 670907/23887872*n^5*l1^5*l2^2*z7 - 442343/11943936
         *n^5*l1^5*l2^2*z6 + 845101/14929920*n^5*l1^5*l2^2*z5 - 176281/
         19906560*n^5*l1^5*l2^2*z4 + 315787/59719680*n^5*l1^5*l2^2*z3
          + 35/82944*n^5*l1^5*l2^2*z3*z5 + 3949/1658880*n^5*l1^5*l2^2*
         z3*z4 - 198881/29859840*n^5*l1^5*l2^2*z3^2 - 5552743/477757440
         *n^5*l1^6*l2 - 12733/419904*n^5*l1^6*l2*z9 + 373403/8294400*
         n^5*l1^6*l2*z8 - 181/57600*n^5*l1^6*l2*z3z5 - 675551/5971968*
         n^5*l1^6*l2*z7 + 5531/110592*n^5*l1^6*l2*z6 - 685433/9953280*
         n^5*l1^6*l2*z5 + 301873/19906560*n^5*l1^6*l2*z4 - 397943/
         14929920*n^5*l1^6*l2*z3 + 73/20736*n^5*l1^6*l2*z3*z5 - 41/
         20736*n^5*l1^6*l2*z3*z4 + 851/829440*n^5*l1^6*l2*z3^2 - 7/5832
         *n^5*l1^6*l2*z3^3 + 9587071/3822059520*n^5*l1^7 + 1819/279936*
         n^5*l1^7*z9 - 14441/1382400*n^5*l1^7*z8 + 7/9600*n^5*l1^7*z3z5
          + 76369/2985984*n^5*l1^7*z7 - 31619/2985984*n^5*l1^7*z6 + 
         138091/9953280*n^5*l1^7*z5 - 90529/26542080*n^5*l1^7*z4 + 5849/
         983040*n^5*l1^7*z3 - 1/1296*n^5*l1^7*z3*z5 + 23/55296*n^5*l1^7
         *z3*z4 - 287/1866240*n^5*l1^7*z3^2 + 1/3888*n^5*l1^7*z3^3 + 
         227/22932357120*n^6*l1*l2^6 - 2063/106168320*n^6*l1*l2^6*z8 + 
         1/737280*n^6*l1*l2^6*z3z5 + 991/79626240*n^6*l1*l2^6*z7 - 613/
         31850496*n^6*l1*l2^6*z6 - 1117/59719680*n^6*l1*l2^6*z5 + 7/
         13271040*n^6*l1*l2^6*z4 - 313/31850496*n^6*l1*l2^6*z3 + 1/
         165888*n^6*l1*l2^6*z3*z5 - 1/39813120*n^6*l1*l2^6*z3*z4 - 29/
         26542080*n^6*l1*l2^6*z3^2 + 229057/5733089280*n^6*l1^2*l2^5 - 
         317/13271040*n^6*l1^2*l2^5*z7 + 713/23887872*n^6*l1^2*l2^5*z6
          - 2707/59719680*n^6*l1^2*l2^5*z5 + 2351/79626240*n^6*l1^2*
         l2^5*z4 - 65/15925248*n^6*l1^2*l2^5*z3 - 49/19906560*n^6*l1^2*
         l2^5*z3*z4 - 17/29859840*n^6*l1^2*l2^5*z3^2 - 703547/
         2866544640*n^6*l1^3*l2^4 - 2887/4976640*n^6*l1^3*l2^4*z7 + 
         2165/5971968*n^6*l1^3*l2^4*z6 - 23041/19906560*n^6*l1^3*l2^4*
         z5 + 10939/26542080*n^6*l1^3*l2^4*z4 - 3691/11943936*n^6*l1^3*
         l2^4*z3 + 7/2488320*n^6*l1^3*l2^4*z3*z4 - 1273/14929920*n^6*
         l1^3*l2^4*z3^2 + 120293/477757440*n^6*l1^4*l2^3 + 35/124416*
         n^6*l1^4*l2^3*z7 - 173/497664*n^6*l1^4*l2^3*z6 + 29009/
         19906560*n^6*l1^4*l2^3*z5 - 4831/9953280*n^6*l1^4*l2^3*z4 - 35/
         1990656*n^6*l1^4*l2^3*z3 + 311/2488320*n^6*l1^4*l2^3*z3^2 + 
         1078823/2866544640*n^6*l1^5*l2^2 + 2063/2211840*n^6*l1^5*l2^2*
         z8 - 1/15360*n^6*l1^5*l2^2*z3z5 - 732859/119439360*n^6*l1^5*
         l2^2*z7 + 109117/11943936*n^6*l1^5*l2^2*z6 - 212531/14929920*
         n^6*l1^5*l2^2*z5 + 86033/39813120*n^6*l1^5*l2^2*z4 - 112589/
         119439360*n^6*l1^5*l2^2*z3 - 7/82944*n^6*l1^5*l2^2*z3*z5 - 
         1001/1658880*n^6*l1^5*l2^2*z3*z4 + 10223/5971968*n^6*l1^5*l2^2
         *z3^2 - 30979/79626240*n^6*l1^6*l2 + 77/46656*n^6*l1^6*l2*z7
          - 4135/746496*n^6*l1^6*l2*z6 + 43703/4976640*n^6*l1^6*l2*z5
          - 3227/3317760*n^6*l1^6*l2*z4 - 3323/7464960*n^6*l1^6*l2*z3
          + 7/17280*n^6*l1^6*l2*z3*z4 - 157/116640*n^6*l1^6*l2*z3^2 - 
         1029961/1274019840*n^6*l1^7 - 1819/839808*n^6*l1^7*z9 + 14441/
         4147200*n^6*l1^7*z8 - 7/28800*n^6*l1^7*z3z5 - 25867/2985984*
         n^6*l1^7*z7 + 497/124416*n^6*l1^7*z6 - 32003/5971968*n^6*l1^7*
         z5 + 19195/15925248*n^6*l1^7*z4 - 91951/47775744*n^6*l1^7*z3
          + 1/3888*n^6*l1^7*z3*z5 - 143/829440*n^6*l1^7*z3*z4 + 7/41472
         *n^6*l1^7*z3^2 - 1/11664*n^6*l1^7*z3^3 - 743/573308928*n^7*
         l1^2*l2^5 + 67/39813120*n^7*l1^2*l2^5*z7 - 29/11943936*n^7*
         l1^2*l2^5*z6 + 179/59719680*n^7*l1^2*l2^5*z5 - 13/5308416*n^7*
         l1^2*l2^5*z4 - 1/4976640*n^7*l1^2*l2^5*z3 + 1/9953280*n^7*l1^2
         *l2^5*z3*z4 + 7/29859840*n^7*l1^2*l2^5*z3^2 - 6779/191102976*
         n^7*l1^4*l2^3 - 7/186624*n^7*l1^4*l2^3*z7 + 329/5971968*n^7*
         l1^4*l2^3*z6 - 1861/7464960*n^7*l1^4*l2^3*z5 + 203/2488320*n^7
         *l1^4*l2^3*z4 + 17/1244160*n^7*l1^4*l2^3*z3 - 59/2985984*n^7*
         l1^4*l2^3*z3^2 - 11653/955514880*n^7*l1^5*l2^2 - 5/221184*n^7*
         l1^5*l2^2*z6 + 559/3317760*n^7*l1^5*l2^2*z5 - 943/39813120*n^7
         *l1^5*l2^2*z4 - 6131/119439360*n^7*l1^5*l2^2*z3 + 1/110592*n^7
         *l1^5*l2^2*z3^2 + 16007/159252480*n^7*l1^6*l2 - 77/186624*n^7*
         l1^6*l2*z7 + 4135/2985984*n^7*l1^6*l2*z6 - 5491/2488320*n^7*
         l1^6*l2*z5 + 29/122880*n^7*l1^6*l2*z4 + 1939/14929920*n^7*l1^6
         *l2*z3 - 7/69120*n^7*l1^6*l2*z3*z4 + 157/466560*n^7*l1^6*l2*
         z3^2 - 45433/1911029760*n^7*l1^7 + 11/93312*n^7*l1^7*z7 - 595/
         1492992*n^7*l1^7*z6 + 29/46080*n^7*l1^7*z5 - 769/13271040*n^7*
         l1^7*z4 - 407/7962624*n^7*l1^7*z3 + 1/34560*n^7*l1^7*z3*z4 - 
         47/466560*n^7*l1^7*z3^2 + 16531/5733089280*n^8*l1^5*l2^2 + 5/
         1327104*n^8*l1^5*l2^2*z6 - 13/414720*n^8*l1^5*l2^2*z5 + 97/
         26542080*n^8*l1^5*l2^2*z4 + 931/79626240*n^8*l1^5*l2^2*z3 - 1/
         663552*n^8*l1^5*l2^2*z3^2 - 23/10616832*n^8*l1^6*l2 + 5/663552
         *n^8*l1^6*l2*z5 + 19/3981312*n^8*l1^6*l2*z4 - 37/2985984*n^8*
         l1^6*l2*z3 + 11467/1911029760*n^8*l1^7 - 11/373248*n^8*l1^7*z7
          + 595/5971968*n^8*l1^7*z6 - 29/184320*n^8*l1^7*z5 + 181/
         13271040*n^8*l1^7*z4 + 55/3981312*n^8*l1^7*z3 - 1/138240*n^8*
         l1^7*z3*z4 + 47/1866240*n^8*l1^7*z3^2 + 23/53084160*n^9*l1^6*
         l2 - 1/663552*n^9*l1^6*l2*z5 - 19/19906560*n^9*l1^6*l2*z4 + 37/
         14929920*n^9*l1^6*l2*z3 - 29/764411904*n^9*l1^7 + 1/1769472*
         n^9*l1^7*z4 - 11/15925248*n^9*l1^7*z3 + 29/3822059520*n^10*
         l1^7 - 1/8847360*n^10*l1^7*z4 + 11/79626240*n^10*l1^7*z3 ));
RG[l2] = ( + h * (  - 5/12*l2^2 + l1*l2 + 1/6*n*l2^2 )

       + h^2 * (  - 5/24*l2^3 + 5/9*l1*l2^2 - 41/72*l1^2*l2 + 7/96*n*
         l2^3 - 11/36*n*l1*l2^2 + 5/144*n*l1^2*l2 - 1/96*n^2*l2^3 - 5/
         144*n^2*l1^2*l2 )

       + h^3 * (  - 1015/6912*l2^4 - 7/72*l2^4*z3 + 1937/3456*l1*l2^3
          + 4/9*l1*l2^3*z3 - 5183/6912*l1^2*l2^2 - 7/12*l1^2*l2^2*z3 + 
         821/1728*l1^3*l2 + 7/18*l1^3*l2*z3 + 2459/27648*n*l2^4 + 1/24*
         n*l2^4*z3 - 107/384*n*l1*l2^3 - 1/6*n*l1*l2^3*z3 + 2141/4608*n
         *l1^2*l2^2 + 1/3*n*l1^2*l2^2*z3 - 23/432*n*l1^3*l2 - 1/36*n*
         l1^3*l2*z3 - 383/27648*n^2*l2^4 - 1/288*n^2*l2^4*z3 + 91/1728*
         n^2*l1*l2^3 + 1/36*n^2*l1*l2^3*z3 + 11/13824*n^2*l1^2*l2^2 + 
         355/6912*n^2*l1^3*l2 + 1/36*n^2*l1^3*l2*z3 + 13/13824*n^3*l2^4
          - 35/6912*n^3*l1^2*l2^2 + 13/3456*n^3*l1^3*l2 - 13/6912*n^4*
         l1^3*l2 )

       + h^4 * (  - 17057/124416*l2^5 - 2495/10368*l2^5*z5 + 59/1728*
         l2^5*z4 - 517/3456*l2^5*z3 + 6811/10368*l1*l2^4 + 65/54*l1*
         l2^4*z5 - 3/16*l1*l2^4*z4 + 20/27*l1*l2^4*z3 - 2827/2304*l1^2*
         l2^3 - 1615/648*l1^2*l2^3*z5 + 331/864*l1^2*l2^3*z4 - 983/648*
         l1^2*l2^3*z3 + 16691/15552*l1^3*l2^2 + 1435/648*l1^3*l2^2*z5
          - 295/864*l1^3*l2^2*z4 + 1757/1296*l1^3*l2^2*z3 - 19679/41472
         *l1^4*l2 - 455/432*l1^4*l2*z5 + 5/32*l1^4*l2*z4 - 21/32*l1^4*
         l2*z3 + 206783/1990656*n*l2^5 + 145/1152*n*l2^5*z5 - 19/864*n*
         l2^5*z4 + 1879/20736*n*l2^5*z3 - 1139/2304*n*l1*l2^4 - 1795/
         2592*n*l1*l2^4*z5 + 5/36*n*l1*l2^4*z4 - 9949/20736*n*l1*l2^4*
         z3 + 202999/248832*n*l1^2*l2^3 + 1625/1296*n*l1^2*l2^3*z5 - 
         227/864*n*l1^2*l2^3*z4 + 8975/10368*n*l1^2*l2^3*z3 - 94721/
         124416*n*l1^3*l2^2 - 905/648*n*l1^3*l2^2*z5 + 143/576*n*l1^3*
         l2^2*z4 - 9007/10368*n*l1^3*l2^2*z3 + 3479/41472*n*l1^4*l2 + 
         35/288*n*l1^4*l2*z5 - 17/576*n*l1^4*l2*z4 + 35/432*n*l1^4*l2*
         z3 - 9703/331776*n^2*l2^5 - 1015/41472*n^2*l2^5*z5 + 35/6912*
         n^2*l2^5*z4 - 371/20736*n^2*l2^5*z3 + 2149/20736*n^2*l1*l2^4
          + 575/5184*n^2*l1*l2^4*z5 - 11/384*n^2*l1*l2^4*z4 + 1861/
         20736*n^2*l1*l2^4*z3 - 54251/248832*n^2*l1^2*l2^3 - 175/648*
         n^2*l1^2*l2^3*z5 + 25/288*n^2*l1^2*l2^3*z4 - 2405/10368*n^2*
         l1^2*l2^3*z3 + 559/9216*n^2*l1^3*l2^2 + 35/648*n^2*l1^3*l2^2*
         z5 - 83/1728*n^2*l1^3*l2^2*z4 + 659/6912*n^2*l1^3*l2^2*z3 - 
         581/6912*n^2*l1^4*l2 - 35/288*n^2*l1^4*l2*z5 + 1/32*n^2*l1^4*
         l2*z4 - 73/864*n^2*l1^4*l2*z3 + 893/331776*n^3*l2^5 + 5/2592*
         n^3*l2^5*z5 - 1/3456*n^3*l2^5*z4 + 1/2304*n^3*l2^5*z3 - 83/
         6912*n^3*l1*l2^4 - 25/2592*n^3*l1*l2^4*z5 + 1/288*n^3*l1*l2^4*
         z4 - 95/10368*n^3*l1*l2^4*z3 - 461/124416*n^3*l1^2*l2^3 - 7/
         1728*n^3*l1^2*l2^3*z4 + 17/3456*n^3*l1^2*l2^3*z3 - 2383/124416
         *n^3*l1^3*l2^2 - 5/324*n^3*l1^3*l2^2*z5 + 17/864*n^3*l1^3*l2^2
         *z4 - 1/27*n^3*l1^3*l2^2*z3 + 47/110592*n^3*l1^4*l2 - 1/288*
         n^3*l1^4*l2*z4 + 47/6912*n^3*l1^4*l2*z3 - 67/663552*n^4*l2^5
          - 5/41472*n^4*l2^5*z5 + 1/20736*n^4*l2^5*z3 + 5/6912*n^4*l1^2
         *l2^3 + 1/1728*n^4*l1^2*l2^3*z4 + 1/3456*n^4*l1^2*l2^3*z3 + 11/
         27648*n^4*l1^3*l2^2 - 5/2304*n^4*l1^3*l2^2*z3 - 143/331776*n^4
         *l1^4*l2 + 1/576*n^4*l1^4*l2*z4 - 7/2304*n^4*l1^4*l2*z3 - 5/
         15552*n^5*l1^3*l2^2 + 1/1152*n^5*l1^3*l2^2*z3 + 29/110592*n^5*
         l1^4*l2 - 1/2304*n^5*l1^4*l2*z3 - 29/331776*n^6*l1^4*l2 + 1/
         6912*n^6*l1^4*l2*z3 )

       + h^5 * (  - 47611/331776*l2^6 - 68845/110592*l2^6*z7 + 33425/
         221184*l2^6*z6 - 437917/995328*l2^6*z5 + 41317/663552*l2^6*z4
          - 220333/995328*l2^6*z3 - 8237/331776*l2^6*z3^2 + 1239013/
         1492992*l1*l2^5 + 69923/18432*l1*l2^5*z7 - 39175/41472*l1*l2^5
         *z6 + 13787/5184*l1*l2^5*z5 - 8135/20736*l1*l2^5*z4 + 36683/
         27648*l1*l2^5*z3 + 841/5184*l1*l2^5*z3^2 - 2942765/1492992*
         l1^2*l2^4 - 86191/9216*l1^2*l2^4*z7 + 149275/62208*l1^2*l2^4*
         z6 - 824011/124416*l1^2*l2^4*z5 + 83051/82944*l1^2*l2^4*z4 - 
         400787/124416*l1^2*l2^4*z3 - 6101/15552*l1^2*l2^4*z3^2 + 
         226363/93312*l1^3*l2^3 + 28763/2304*l1^3*l2^3*z7 - 198325/
         62208*l1^3*l2^3*z6 + 137185/15552*l1^3*l2^3*z5 - 55273/41472*
         l1^3*l2^3*z4 + 19315/4608*l1^3*l2^3*z3 + 17647/31104*l1^3*l2^3
         *z3^2 - 1169063/746496*l1^4*l2^2 - 38465/4608*l1^4*l2^2*z7 + 
         178025/82944*l1^4*l2^2*z6 - 27395/4608*l1^4*l2^2*z5 + 150343/
         165888*l1^4*l2^2*z4 - 51797/18432*l1^4*l2^2*z3 - 15643/41472*
         l1^4*l2^2*z3^2 + 389095/746496*l1^5*l2 + 7105/2304*l1^5*l2*z7
          - 15875/20736*l1^5*l2*z6 + 11231/5184*l1^5*l2*z5 - 13583/
         41472*l1^5*l2*z4 + 129679/124416*l1^5*l2*z3 + 1661/10368*l1^5*
         l2*z3^2 + 17005613/127401984*n*l2^6 + 90895/221184*n*l2^6*z7
          - 79925/663552*n*l2^6*z6 + 335687/995328*n*l2^6*z5 - 35221/
         663552*n*l2^6*z4 + 473603/2654208*n*l2^6*z3 + 1987/331776*n*
         l2^6*z3^2 - 71849965/95551488*n*l1*l2^5 - 45521/18432*n*l1*
         l2^5*z7 + 24025/31104*n*l1*l2^5*z6 - 253013/124416*n*l1*l2^5*
         z5 + 57253/165888*n*l1*l2^5*z4 - 684305/663552*n*l1*l2^5*z3 - 
         2395/62208*n*l1*l2^5*z3^2 + 2326561/1327104*n*l1^2*l2^4 + 
         59633/9216*n*l1^2*l2^4*z7 - 499225/248832*n*l1^2*l2^4*z6 + 
         1273649/248832*n*l1^2*l2^4*z5 - 148771/165888*n*l1^2*l2^4*z4
          + 851921/331776*n*l1^2*l2^4*z3 + 16891/124416*n*l1^2*l2^4*
         z3^2 - 1295803/663552*n*l1^3*l2^3 - 106085/13824*n*l1^3*l2^3*
         z7 + 12575/5184*n*l1^3*l2^3*z6 - 10487/1728*n*l1^3*l2^3*z5 + 
         89615/82944*n*l1^3*l2^3*z4 - 9169/3072*n*l1^3*l2^3*z3 - 427/
         2592*n*l1^3*l2^3*z3^2 + 3714251/2985984*n*l1^4*l2^2 + 26215/
         4608*n*l1^4*l2^2*z7 - 274975/165888*n*l1^4*l2^2*z6 + 118811/
         27648*n*l1^4*l2^2*z5 - 39235/55296*n*l1^4*l2^2*z4 + 166751/
         82944*n*l1^4*l2^2*z3 + 1597/9216*n*l1^4*l2^2*z3^2 - 23897/
         186624*n*l1^5*l2 - 245/512*n*l1^5*l2*z7 + 7375/41472*n*l1^5*l2
         *z6 - 8615/20736*n*l1^5*l2*z5 + 103/1296*n*l1^5*l2*z4 - 7871/
         41472*n*l1^5*l2*z3 + 23/20736*n*l1^5*l2*z3^2 - 17611363/
         382205952*n^2*l2^6 - 5341/55296*n^2*l2^6*z7 + 92975/2654208*
         n^2*l2^6*z6 - 373001/3981312*n^2*l2^6*z5 + 5429/331776*n^2*
         l2^6*z4 - 132299/2654208*n^2*l2^6*z3 + 3527/1327104*n^2*l2^6*
         z3^2 + 24292445/95551488*n^2*l1*l2^5 + 45815/73728*n^2*l1*l2^5
         *z7 - 59725/248832*n^2*l1*l2^5*z6 + 150947/248832*n^2*l1*l2^5*
         z5 - 38561/331776*n^2*l1*l2^5*z4 + 591085/1990656*n^2*l1*l2^5*
         z3 - 1981/248832*n^2*l1*l2^5*z3^2 - 46829641/95551488*n^2*l1^2
         *l2^4 - 49/36*n^2*l1^2*l2^4*z7 + 295525/497664*n^2*l1^2*l2^4*
         z6 - 173471/124416*n^2*l1^2*l2^4*z5 + 2421/8192*n^2*l1^2*l2^4*
         z4 - 1322603/1990656*n^2*l1^2*l2^4*z3 + 5111/248832*n^2*l1^2*
         l2^4*z3^2 + 841573/1327104*n^2*l1^3*l2^3 + 28763/13824*n^2*
         l1^3*l2^3*z7 - 110875/124416*n^2*l1^3*l2^3*z6 + 244241/124416*
         n^2*l1^3*l2^3*z5 - 35719/82944*n^2*l1^3*l2^3*z4 + 496043/
         497664*n^2*l1^3*l2^3*z3 - 995/62208*n^2*l1^3*l2^3*z3^2 - 
         19226351/95551488*n^2*l1^4*l2^2 - 2695/4608*n^2*l1^4*l2^2*z7
          + 64325/165888*n^2*l1^4*l2^2*z6 - 60383/82944*n^2*l1^4*l2^2*
         z5 + 131575/663552*n^2*l1^4*l2^2*z4 - 191755/497664*n^2*l1^4*
         l2^2*z3 + 3025/82944*n^2*l1^4*l2^2*z3^2 + 3170033/23887872*n^2
         *l1^5*l2 + 1127/2304*n^2*l1^5*l2*z7 - 3925/20736*n^2*l1^5*l2*
         z6 + 18025/41472*n^2*l1^5*l2*z5 - 14239/165888*n^2*l1^5*l2*z4
          + 50011/248832*n^2*l1^5*l2*z3 - 23/10368*n^2*l1^5*l2*z3^2 + 
         1479833/191102976*n^3*l2^6 + 1225/110592*n^3*l2^6*z7 - 6775/
         1327104*n^3*l2^6*z6 + 27217/1990656*n^3*l2^6*z5 - 2891/1327104
         *n^3*l2^6*z4 + 10471/1990656*n^3*l2^6*z3 - 677/663552*n^3*l2^6
         *z3^2 - 397427/11943936*n^3*l1*l2^5 - 539/9216*n^3*l1*l2^5*z7
          + 7225/248832*n^3*l1*l2^5*z6 - 18191/248832*n^3*l1*l2^5*z5 + 
         5017/331776*n^3*l1*l2^5*z4 - 3253/110592*n^3*l1*l2^5*z3 + 413/
         124416*n^3*l1*l2^5*z3^2 + 3263459/47775744*n^3*l1^2*l2^4 + 
         2989/18432*n^3*l1^2*l2^4*z7 - 103025/995328*n^3*l1^2*l2^4*z6
          + 18785/82944*n^3*l1^2*l2^4*z5 - 91/1536*n^3*l1^2*l2^4*z4 + 
         16759/165888*n^3*l1^2*l2^4*z3 - 4117/497664*n^3*l1^2*l2^4*z3^2
          - 130631/23887872*n^3*l1^3*l2^3 - 343/6912*n^3*l1^3*l2^3*z7
          + 12575/124416*n^3*l1^3*l2^3*z6 - 5911/31104*n^3*l1^3*l2^3*z5
          + 5489/82944*n^3*l1^3*l2^3*z4 - 68833/995328*n^3*l1^3*l2^3*z3
          + 1027/62208*n^3*l1^3*l2^3*z3^2 + 4833781/63700992*n^3*l1^4*
         l2^2 + 245/1152*n^3*l1^4*l2^2*z7 - 1475/9216*n^3*l1^4*l2^2*z6
          + 449/1536*n^3*l1^4*l2^2*z5 - 28723/331776*n^3*l1^4*l2^2*z4
          + 618871/3981312*n^3*l1^4*l2^2*z3 - 631/41472*n^3*l1^4*l2^2*
         z3^2 - 441311/47775744*n^3*l1^5*l2 - 49/2304*n^3*l1^5*l2*z7 + 
         475/20736*n^3*l1^5*l2*z6 - 797/20736*n^3*l1^5*l2*z5 + 1067/
         82944*n^3*l1^5*l2*z4 - 22129/995328*n^3*l1^5*l2*z3 + 23/10368*
         n^3*l1^5*l2*z3^2 - 15049/31850496*n^4*l2^6 - 49/110592*n^4*
         l2^6*z7 + 925/2654208*n^4*l2^6*z6 - 1537/1327104*n^4*l2^6*z5
          + 17/442368*n^4*l2^6*z4 + 715/3981312*n^4*l2^6*z3 + 181/
         1327104*n^4*l2^6*z3^2 + 121679/47775744*n^4*l1*l2^5 + 245/
         73728*n^4*l1*l2^5*z7 - 1075/497664*n^4*l1*l2^5*z6 + 1339/
         248832*n^4*l1*l2^5*z5 - 47/41472*n^4*l1*l2^5*z4 + 571/331776*
         n^4*l1*l2^5*z3 - 7/31104*n^4*l1*l2^5*z3^2 + 125189/95551488*
         n^4*l1^2*l2^4 + 3125/995328*n^4*l1^2*l2^4*z6 - 851/124416*n^4*
         l1^2*l2^4*z5 + 1393/663552*n^4*l1^2*l2^4*z4 - 527/1990656*n^4*
         l1^2*l2^4*z3 + 265/497664*n^4*l1^2*l2^4*z3^2 - 12059/11943936*
         n^4*l1^3*l2^3 + 49/6912*n^4*l1^3*l2^3*z7 - 1175/62208*n^4*l1^3
         *l2^3*z6 + 149/3888*n^4*l1^3*l2^3*z5 - 793/55296*n^4*l1^3*l2^3
         *z4 + 9745/995328*n^4*l1^3*l2^3*z3 - 85/31104*n^4*l1^3*l2^3*
         z3^2 + 168701/63700992*n^4*l1^4*l2^2 + 25/4608*n^4*l1^4*l2^2*
         z6 - 101/6912*n^4*l1^4*l2^2*z5 + 1511/221184*n^4*l1^4*l2^2*z4
          + 5429/3981312*n^4*l1^4*l2^2*z3 + 1/768*n^4*l1^4*l2^2*z3^2 + 
         52895/11943936*n^4*l1^5*l2 + 49/4608*n^4*l1^5*l2*z7 - 475/
         41472*n^4*l1^5*l2*z6 + 269/13824*n^4*l1^5*l2*z5 - 2251/331776*
         n^4*l1^5*l2*z4 + 5341/497664*n^4*l1^5*l2*z3 - 23/20736*n^4*
         l1^5*l2*z3^2 + 109/15925248*n^5*l2^6 - 25/1327104*n^5*l2^6*z6
          + 155/1990656*n^5*l2^6*z5 + 1/221184*n^5*l2^6*z4 - 61/1990656
         *n^5*l2^6*z3 - 1/221184*n^5*l2^6*z3^2 - 1555/15925248*n^5*l1^2
         *l2^4 - 125/497664*n^5*l1^2*l2^4*z6 + 167/248832*n^5*l1^2*l2^4
         *z5 + 5/331776*n^5*l1^2*l2^4*z4 - 29/82944*n^5*l1^2*l2^4*z3 - 
         7/248832*n^5*l1^2*l2^4*z3^2 - 12493/23887872*n^5*l1^3*l2^3 - 7/
         15552*n^5*l1^3*l2^3*z5 - 7/13824*n^5*l1^3*l2^3*z4 + 1037/
         995328*n^5*l1^3*l2^3*z3 - 180005/191102976*n^5*l1^4*l2^2 - 25/
         20736*n^5*l1^4*l2^2*z6 + 37/10368*n^5*l1^4*l2^2*z5 - 31/18432*
         n^5*l1^4*l2^2*z4 - 4081/3981312*n^5*l1^4*l2^2*z3 - 1/3456*n^5*
         l1^4*l2^2*z3^2 + 1267/5308416*n^5*l1^5*l2 - 1/3456*n^5*l1^5*l2
         *z5 + 11/27648*n^5*l1^5*l2*z4 + 473/995328*n^5*l1^5*l2*z3 + 
         481/5971968*n^6*l1^3*l2^3 + 7/124416*n^6*l1^3*l2^3*z5 + 11/
         55296*n^6*l1^3*l2^3*z4 - 263/995328*n^6*l1^3*l2^3*z3 + 1607/
         21233664*n^6*l1^4*l2^2 - 29/110592*n^6*l1^4*l2^2*z4 + 767/
         3981312*n^6*l1^4*l2^2*z3 - 4655/47775744*n^6*l1^5*l2 + 1/10368
         *n^6*l1^5*l2*z5 - 5/55296*n^6*l1^5*l2*z4 - 181/995328*n^6*l1^5
         *l2*z3 - 257/10616832*n^7*l1^4*l2^2 + 1/13824*n^7*l1^4*l2^2*z4
          - 97/1990656*n^7*l1^4*l2^2*z3 + 61/3981312*n^7*l1^5*l2 - 1/
         27648*n^7*l1^5*l2*z4 + 5/248832*n^7*l1^5*l2*z3 - 61/15925248*
         n^8*l1^5*l2 + 1/110592*n^8*l1^5*l2*z4 - 5/995328*n^8*l1^5*l2*
         z3 )

       + h^6 * (  - 3887231/23887872*l2^7 - 11518049/6718464*l2^7*z9 + 
         25449239/22118400*l2^7*z8 - 322577/1382400*l2^7*z3z5 - 
         10592495/7962624*l2^7*z7 + 659753/1990656*l2^7*z6 - 19647317/
         29859840*l2^7*z5 + 2068043/19906560*l2^7*z4 - 3315181/9953280*
         l2^7*z3 - 92117/165888*l2^7*z3*z5 + 8387/414720*l2^7*z3*z4 - 
         325759/1658880*l2^7*z3^2 - 8039/93312*l2^7*z3^3 + 66058901/
         59719680*l1*l2^6 + 161858179/13436928*l1*l2^6*z9 - 541679303/
         66355200*l1*l2^6*z8 + 2268043/1382400*l1*l2^6*z3z5 + 
         1118730437/119439360*l1*l2^6*z7 - 28378045/11943936*l1*l2^6*z6
          + 34281461/7464960*l1*l2^6*z5 - 7381967/9953280*l1*l2^6*z4 + 
         8600033/3732480*l1*l2^6*z3 + 1954715/497664*l1*l2^6*z3*z5 - 
         100183/663552*l1*l2^6*z3*z4 + 40674947/29859840*l1*l2^6*z3^2
          + 112861/186624*l1*l2^6*z3^3 - 75947009/23887872*l1^2*l2^5 - 
         81178025/2239488*l1^2*l2^5*z9 + 136983667/5529600*l1^2*l2^5*z8
          - 572527/115200*l1^2*l2^5*z3z5 - 56105497/1990656*l1^2*l2^5*
         z7 + 201239/27648*l1^2*l2^5*z6 - 22814237/1658880*l1^2*l2^5*z5
          + 22327351/9953280*l1^2*l2^5*z4 - 101103463/14929920*l1^2*
         l2^5*z3 - 166205/13824*l1^2*l2^5*z3*z5 + 195713/414720*l1^2*
         l2^5*z3*z4 - 10114183/2488320*l1^2*l2^5*z3^2 - 56723/31104*
         l1^2*l2^5*z3^3 + 446814839/89579520*l1^3*l2^4 + 33130325/
         559872*l1^3*l2^4*z9 - 141209/3456*l1^3*l2^4*z8 + 1175/144*l1^3
         *l2^4*z3z5 + 693676451/14929920*l1^3*l2^4*z7 - 9079427/746496*
         l1^3*l2^4*z6 + 2339707/103680*l1^3*l2^4*z5 - 18408223/4976640*
         l1^3*l2^4*z4 + 80884097/7464960*l1^3*l2^4*z3 + 614977/31104*
         l1^3*l2^4*z3*z5 - 55183/69120*l1^3*l2^4*z3*z4 + 3059647/466560
         *l1^3*l2^4*z3^2 + 23159/7776*l1^3*l2^4*z3^3 - 1630839787/
         358318080*l1^4*l2^3 - 32612065/559872*l1^4*l2^3*z9 + 333319759/
         8294400*l1^4*l2^3*z8 - 1389779/172800*l1^4*l2^3*z3z5 - 296041/
         6480*l1^4*l2^3*z7 + 8925325/746496*l1^4*l2^3*z6 - 2055251/
         93312*l1^4*l2^3*z5 + 4484621/1244160*l1^4*l2^3*z4 - 76978751/
         7464960*l1^4*l2^3*z3 - 1230629/62208*l1^4*l2^3*z3*z5 + 10729/
         12960*l1^4*l2^3*z3*z4 - 24192907/3732480*l1^4*l2^3*z3^2 - 
         22831/7776*l1^4*l2^3*z3^3 + 82971191/35831808*l1^5*l2^2 + 
         215617/6912*l1^5*l2^2*z9 - 59781347/2764800*l1^5*l2^2*z8 + 
         248807/57600*l1^5*l2^2*z3z5 + 11490377/466560*l1^5*l2^2*z7 - 
         4837429/746496*l1^5*l2^2*z6 + 44384429/3732480*l1^5*l2^2*z5 - 
         1625383/829440*l1^5*l2^2*z4 + 1279591/233280*l1^5*l2^2*z3 + 
         55093/5184*l1^5*l2^2*z3*z5 - 23443/51840*l1^5*l2^2*z3*z4 + 
         2596235/746496*l1^5*l2^2*z3^2 + 151/96*l1^5*l2^2*z3^3 - 
         72730159/119439360*l1^6*l2 - 2626373/279936*l1^6*l2*z9 + 
         26546953/4147200*l1^6*l2*z8 - 111893/86400*l1^6*l2*z3z5 - 
         18079549/2488320*l1^6*l2*z7 + 14561/7776*l1^6*l2*z6 - 1299427/
         373248*l1^6*l2*z5 + 477067/829440*l1^6*l2*z4 - 12077563/
         7464960*l1^6*l2*z3 - 51035/15552*l1^6*l2*z3*z5 + 7693/51840*
         l1^6*l2*z3*z4 - 341119/311040*l1^6*l2*z3^2 - 1847/3888*l1^6*l2
         *z3^3 + 50518009/283115520*n*l2^7 + 35238745/26873856*n*l2^7*
         z9 - 127601101/132710400*n*l2^7*z8 + 491081/2764800*n*l2^7*
         z3z5 + 19219519/15925248*n*l2^7*z7 - 1981429/5971968*n*l2^7*z6
          + 36575261/59719680*n*l2^7*z5 - 17044349/159252480*n*l2^7*z4
          + 17388823/53084160*n*l2^7*z3 + 117641/331776*n*l2^7*z3*z5 - 
         61709/6635520*n*l2^7*z3*z4 + 1079731/7464960*n*l2^7*z3^2 + 
         24175/373248*n*l2^7*z3^3 - 142110643/119439360*n*l1*l2^6 - 
         20989793/2239488*n*l1*l2^6*z9 + 232021687/33177600*n*l1*l2^6*
         z8 - 882347/691200*n*l1*l2^6*z3z5 - 128100557/14929920*n*l1*
         l2^6*z7 + 28945955/11943936*n*l1*l2^6*z6 - 14295143/3317760*n*
         l1*l2^6*z5 + 5155561/6635520*n*l1*l2^6*z4 - 13410077/5971968*n
         *l1*l2^6*z3 - 643945/248832*n*l1*l2^6*z3*z5 + 162539/1990656*n
         *l1*l2^6*z3*z4 - 29775073/29859840*n*l1*l2^6*z3^2 - 14393/
         31104*n*l1*l2^6*z3^3 + 19202734007/5733089280*n*l1^2*l2^5 + 
         1948603/69984*n*l1^2*l2^5*z9 - 466482239/22118400*n*l1^2*l2^5*
         z8 + 1760659/460800*n*l1^2*l2^5*z3z5 + 253793617/9953280*n*
         l1^2*l2^5*z7 - 3657023/497664*n*l1^2*l2^5*z6 + 379391699/
         29859840*n*l1^2*l2^5*z5 - 7757069/3317760*n*l1^2*l2^5*z4 + 
         127679917/19906560*n*l1^2*l2^5*z3 + 650053/82944*n*l1^2*l2^5*
         z3*z5 - 4121/15552*n*l1^2*l2^5*z3*z4 + 4772327/1658880*n*l1^2*
         l2^5*z3^2 + 10697/7776*n*l1^2*l2^5*z3^3 - 2443523921/477757440
         *n*l1^3*l2^4 - 52323833/1119744*n*l1^3*l2^4*z9 + 73227653/
         2073600*n*l1^3*l2^4*z8 - 140359/21600*n*l1^3*l2^4*z3z5 - 
         124587071/2985984*n*l1^3*l2^4*z7 + 36048527/2985984*n*l1^3*
         l2^4*z6 - 308580853/14929920*n*l1^3*l2^4*z5 + 12610249/3317760
         *n*l1^3*l2^4*z4 - 9464009/933120*n*l1^3*l2^4*z3 - 1718599/
         124416*n*l1^3*l2^4*z3*z5 + 1229893/2488320*n*l1^3*l2^4*z3*z4
          - 35734387/7464960*n*l1^3*l2^4*z3^2 - 36083/15552*n*l1^3*l2^4
         *z3^3 + 6100713899/1433272320*n*l1^4*l2^3 + 5759459/139968*n*
         l1^4*l2^3*z9 - 86710703/2764800*n*l1^4*l2^3*z8 + 36927/6400*n*
         l1^4*l2^3*z3z5 + 366169319/9953280*n*l1^4*l2^3*z7 - 10711031/
         995328*n*l1^4*l2^3*z6 + 135785357/7464960*n*l1^4*l2^3*z5 - 
         6648985/1990656*n*l1^4*l2^3*z4 + 16161863/1866240*n*l1^4*l2^3*
         z3 + 1532017/124416*n*l1^4*l2^3*z3*z5 - 94399/207360*n*l1^4*
         l2^3*z3*z4 + 3595/864*n*l1^4*l2^3*z3^2 + 3977/1944*n*l1^4*l2^3
         *z3^3 - 728788669/358318080*n*l1^5*l2^2 - 2831969/124416*n*
         l1^5*l2^2*z9 + 93233273/5529600*n*l1^5*l2^2*z8 - 40957/12800*n
         *l1^5*l2^2*z3z5 - 18206209/933120*n*l1^5*l2^2*z7 + 2063573/
         373248*n*l1^5*l2^2*z6 - 527533/55296*n*l1^5*l2^2*z5 + 8299087/
         4976640*n*l1^5*l2^2*z4 - 5422763/1244160*n*l1^5*l2^2*z3 - 
         74831/10368*n*l1^5*l2^2*z3*z5 + 57773/207360*n*l1^5*l2^2*z3*z4
          - 8699821/3732480*n*l1^5*l2^2*z3^2 - 1967/1728*n*l1^5*l2^2*
         z3^3 + 46378889/238878720*n*l1^6*l2 + 6319/3456*n*l1^6*l2*z9
          - 3184651/2073600*n*l1^6*l2*z8 + 11531/43200*n*l1^6*l2*z3z5
          + 67279/36864*n*l1^6*l2*z7 - 859423/1492992*n*l1^6*l2*z6 + 
         23657/25920*n*l1^6*l2*z5 - 173677/995328*n*l1^6*l2*z4 + 
         5964733/14929920*n*l1^6*l2*z3 + 5233/10368*n*l1^6*l2*z3*z5 - 
         299/17280*n*l1^6*l2*z3*z4 + 597647/3732480*n*l1^6*l2*z3^2 + 13/
         144*n*l1^6*l2*z3^3 - 176535875/2293235712*n^2*l2^7 - 21167533/
         53747712*n^2*l2^7*z9 + 42149827/132710400*n^2*l2^7*z8 - 48829/
         921600*n^2*l2^7*z3z5 - 34286287/79626240*n^2*l2^7*z7 + 6364937/
         47775744*n^2*l2^7*z6 - 27066053/119439360*n^2*l2^7*z5 + 
         1371829/31850496*n^2*l2^7*z4 - 919031/7464960*n^2*l2^7*z3 - 
         79591/995328*n^2*l2^7*z3*z5 - 1109/1474560*n^2*l2^7*z3*z4 - 
         856091/23887872*n^2*l2^7*z3^2 - 14131/746496*n^2*l2^7*z3^3 + 
         699256513/1433272320*n^2*l1*l2^6 + 147420433/53747712*n^2*l1*
         l2^6*z9 - 606178937/265420800*n^2*l1*l2^6*z8 + 2049397/5529600
         *n^2*l1*l2^6*z3z5 + 1459574393/477757440*n^2*l1*l2^6*z7 - 
         46843769/47775744*n^2*l1*l2^6*z6 + 187278907/119439360*n^2*l1*
         l2^6*z5 - 12414031/39813120*n^2*l1*l2^6*z4 + 16271807/19906560
         *n^2*l1*l2^6*z3 + 1176967/1990656*n^2*l1*l2^6*z3*z5 + 3893/
         13271040*n^2*l1*l2^6*z3*z4 + 5661035/23887872*n^2*l1*l2^6*z3^2
          + 98407/746496*n^2*l1*l2^6*z3^3 - 7679652163/5733089280*n^2*
         l1^2*l2^5 - 75696503/8957952*n^2*l1^2*l2^5*z9 + 3349069/460800
         *n^2*l1^2*l2^5*z8 - 66809/57600*n^2*l1^2*l2^5*z3z5 - 42001189/
         4423680*n^2*l1^2*l2^5*z7 + 36474229/11943936*n^2*l1^2*l2^5*z6
          - 282036827/59719680*n^2*l1^2*l2^5*z5 + 78663899/79626240*n^2
         *l1^2*l2^5*z4 - 567964651/238878720*n^2*l1^2*l2^5*z3 - 78865/
         41472*n^2*l1^2*l2^5*z3*z5 + 68891/2488320*n^2*l1^2*l2^5*z3*z4
          - 546059/746496*n^2*l1^2*l2^5*z3^2 - 50693/124416*n^2*l1^2*
         l2^5*z3^3 + 1042514935/573308928*n^2*l1^3*l2^4 + 41777285/
         3359232*n^2*l1^3*l2^4*z9 - 188286923/16588800*n^2*l1^3*l2^4*z8
          + 606863/345600*n^2*l1^3*l2^4*z3z5 + 219213683/14929920*n^2*
         l1^3*l2^4*z7 - 9660419/1990656*n^2*l1^3*l2^4*z6 + 212983783/
         29859840*n^2*l1^3*l2^4*z5 - 3926989/2488320*n^2*l1^3*l2^4*z4
          + 3259483/933120*n^2*l1^3*l2^4*z3 + 346709/124416*n^2*l1^3*
         l2^4*z3*z5 - 13073/248832*n^2*l1^3*l2^4*z3*z4 + 875569/829440*
         n^2*l1^3*l2^4*z3^2 + 28031/46656*n^2*l1^3*l2^4*z3^3 - 
         2352448151/1433272320*n^2*l1^4*l2^3 - 3702061/279936*n^2*l1^4*
         l2^3*z9 + 65837357/5529600*n^2*l1^4*l2^3*z8 - 221917/115200*
         n^2*l1^4*l2^3*z3z5 - 872285927/59719680*n^2*l1^4*l2^3*z7 + 
         9606733/1990656*n^2*l1^4*l2^3*z6 - 106699073/14929920*n^2*l1^4
         *l2^3*z5 + 1931141/1244160*n^2*l1^4*l2^3*z4 - 102929993/
         29859840*n^2*l1^4*l2^3*z3 - 45389/13824*n^2*l1^4*l2^3*z3*z5 + 
         7673/82944*n^2*l1^4*l2^3*z3*z4 - 5906189/4976640*n^2*l1^4*l2^3
         *z3^2 - 2521/3888*n^2*l1^4*l2^3*z3^3 + 60097393/119439360*n^2*
         l1^5*l2^2 + 4255993/1119744*n^2*l1^5*l2^2*z9 - 19579/4800*n^2*
         l1^5*l2^2*z8 + 1057/1800*n^2*l1^5*l2^2*z3z5 + 3174937/622080*
         n^2*l1^5*l2^2*z7 - 5567177/2985984*n^2*l1^5*l2^2*z6 + 37516169/
         14929920*n^2*l1^5*l2^2*z5 - 5987749/9953280*n^2*l1^5*l2^2*z4
          + 3508915/2985984*n^2*l1^5*l2^2*z3 + 7631/10368*n^2*l1^5*l2^2
         *z3*z5 - 287/17280*n^2*l1^5*l2^2*z3*z4 + 4449887/14929920*n^2*
         l1^5*l2^2*z3^2 + 2863/15552*n^2*l1^5*l2^2*z3^3 - 3315307/
         15925248*n^2*l1^6*l2 - 2137289/1119744*n^2*l1^6*l2*z9 + 
         27194561/16588800*n^2*l1^6*l2*z8 - 96541/345600*n^2*l1^6*l2*
         z3z5 - 3914677/1990656*n^2*l1^6*l2*z7 + 942791/1492992*n^2*
         l1^6*l2*z6 - 26989/27648*n^2*l1^6*l2*z5 + 191717/995328*n^2*
         l1^6*l2*z4 - 12913673/29859840*n^2*l1^6*l2*z3 - 31925/62208*
         n^2*l1^6*l2*z3*z5 + 2249/138240*n^2*l1^6*l2*z3*z4 - 618169/
         3732480*n^2*l1^6*l2*z3^2 - 1463/15552*n^2*l1^6*l2*z3^3 + 
         365851963/22932357120*n^3*l2^7 + 190627/3359232*n^3*l2^7*z9 - 
         6665771/132710400*n^3*l2^7*z8 + 20251/2764800*n^3*l2^7*z3z5 + 
         8835049/119439360*n^3*l2^7*z7 - 2583839/95551488*n^3*l2^7*z6
          + 640087/14929920*n^3*l2^7*z5 - 42095/5308416*n^3*l2^7*z4 + 
         2424479/119439360*n^3*l2^7*z3 + 6395/995328*n^3*l2^7*z3*z5 + 
         8429/6635520*n^3*l2^7*z3*z4 + 432457/238878720*n^3*l2^7*z3^2
          + 239/93312*n^3*l2^7*z3^3 - 96596159/955514880*n^3*l1*l2^6 - 
         1850785/4478976*n^3*l1*l2^6*z9 + 1873517/4915200*n^3*l1*l2^6*
         z8 - 49393/921600*n^3*l1*l2^6*z3z5 - 29931611/53084160*n^3*l1*
         l2^6*z7 + 4914629/23887872*n^3*l1*l2^6*z6 - 6015947/19906560*
         n^3*l1*l2^6*z5 + 410801/6635520*n^3*l1*l2^6*z4 - 279569/
         1990656*n^3*l1*l2^6*z3 - 39983/663552*n^3*l1*l2^6*z3*z5 - 
         23303/3981312*n^3*l1*l2^6*z3*z4 - 212201/11943936*n^3*l1*l2^6*
         z3^2 - 1177/62208*n^3*l1*l2^6*z3^3 + 246749993/1146617856*n^3*
         l1^2*l2^5 + 2330963/2239488*n^3*l1^2*l2^5*z9 - 3602903/3276800
         *n^3*l1^2*l2^5*z8 + 88387/614400*n^3*l1^2*l2^5*z3z5 + 65254567/
         39813120*n^3*l1^2*l2^5*z7 - 15098585/23887872*n^3*l1^2*l2^5*z6
          + 448861/552960*n^3*l1^2*l2^5*z5 - 15378541/79626240*n^3*l1^2
         *l2^5*z4 + 4455715/11943936*n^3*l1^2*l2^5*z3 + 8357/55296*n^3*
         l1^2*l2^5*z3*z5 + 39473/2488320*n^3*l1^2*l2^5*z3*z4 + 1151957/
         29859840*n^3*l1^2*l2^5*z3^2 + 1493/31104*n^3*l1^2*l2^5*z3^3 - 
         304278983/955514880*n^3*l1^3*l2^4 - 12961907/6718464*n^3*l1^3*
         l2^4*z9 + 6350851/2764800*n^3*l1^3*l2^4*z8 - 50243/172800*n^3*
         l1^3*l2^4*z3z5 - 19505167/5971968*n^3*l1^3*l2^4*z7 + 1218265/
         995328*n^3*l1^3*l2^4*z6 - 1490335/995328*n^3*l1^3*l2^4*z5 + 
         5404513/13271040*n^3*l1^3*l2^4*z4 - 21360263/29859840*n^3*l1^3
         *l2^4*z3 - 68795/248832*n^3*l1^3*l2^4*z3*z5 - 5539/311040*n^3*
         l1^3*l2^4*z3*z4 - 535033/4976640*n^3*l1^3*l2^4*z3^2 - 8477/
         93312*n^3*l1^3*l2^4*z3^3 + 35799193/286654464*n^3*l1^4*l2^3 + 
         172315/186624*n^3*l1^4*l2^3*z9 - 14052437/8294400*n^3*l1^4*
         l2^3*z8 + 29197/172800*n^3*l1^4*l2^3*z3z5 + 6328843/2488320*
         n^3*l1^4*l2^3*z7 - 3070487/2985984*n^3*l1^4*l2^3*z6 + 6395107/
         5971968*n^3*l1^4*l2^3*z5 - 4673149/13271040*n^3*l1^4*l2^3*z4
          + 9610477/19906560*n^3*l1^4*l2^3*z3 + 61/62208*n^3*l1^4*l2^3*
         z3*z5 + 163/6144*n^3*l1^4*l2^3*z3*z4 + 35621/3732480*n^3*l1^4*
         l2^3*z3^2 + 109/2592*n^3*l1^4*l2^3*z3^3 - 122794535/573308928*
         n^3*l1^5*l2^2 - 279925/186624*n^3*l1^5*l2^2*z9 + 4814699/
         2764800*n^3*l1^5*l2^2*z8 - 13519/57600*n^3*l1^5*l2^2*z3z5 - 
         33874133/14929920*n^3*l1^5*l2^2*z7 + 847669/995328*n^3*l1^5*
         l2^2*z6 - 15857617/14929920*n^3*l1^5*l2^2*z5 + 1119487/3981312
         *n^3*l1^5*l2^2*z4 - 10278643/19906560*n^3*l1^5*l2^2*z3 - 97/
         384*n^3*l1^5*l2^2*z3*z5 - 283/103680*n^3*l1^5*l2^2*z3*z4 - 
         67381/622080*n^3*l1^5*l2^2*z3^2 - 187/2592*n^3*l1^5*l2^2*z3^3
          + 26713457/955514880*n^3*l1^6*l2 + 89933/559872*n^3*l1^6*l2*
         z9 - 1155217/5529600*n^3*l1^6*l2*z8 + 959/38400*n^3*l1^6*l2*
         z3z5 + 1141043/3981312*n^3*l1^6*l2*z7 - 225383/1990656*n^3*
         l1^6*l2*z6 + 954037/7464960*n^3*l1^6*l2*z5 - 736079/19906560*
         n^3*l1^6*l2*z4 + 264271/3981312*n^3*l1^6*l2*z3 + 701/41472*n^3
         *l1^6*l2*z3*z5 + 1813/829440*n^3*l1^6*l2*z3*z4 + 17771/1658880
         *n^3*l1^6*l2*z3^2 + 59/7776*n^3*l1^6*l2*z3^3 - 9820727/
         5733089280*n^4*l2^7 - 81871/17915904*n^4*l2^7*z9 + 22733/
         5308416*n^4*l2^7*z8 - 19/36864*n^4*l2^7*z3z5 - 108071/15925248
         *n^4*l2^7*z7 + 313175/95551488*n^4*l2^7*z6 - 662371/119439360*
         n^4*l2^7*z5 + 47111/79626240*n^4*l2^7*z4 - 507971/477757440*
         n^4*l2^7*z3 - 11/110592*n^4*l2^7*z3*z5 - 253/884736*n^4*l2^7*
         z3*z4 + 132671/238878720*n^4*l2^7*z3^2 - 43/248832*n^4*l2^7*
         z3^3 + 26138213/2866544640*n^4*l1*l2^6 + 1448419/53747712*n^4*
         l1*l2^6*z9 - 1425263/53084160*n^4*l1*l2^6*z8 + 3283/1105920*
         n^4*l1*l2^6*z3z5 + 4369027/95551488*n^4*l1*l2^6*z7 - 989807/
         47775744*n^4*l1*l2^6*z6 + 232717/7962624*n^4*l1*l2^6*z5 - 
         96091/19906560*n^4*l1*l2^6*z4 + 59051/7464960*n^4*l1*l2^6*z3
          + 2161/1990656*n^4*l1*l2^6*z3*z5 + 1759/1474560*n^4*l1*l2^6*
         z3*z4 - 44323/23887872*n^4*l1*l2^6*z3^2 + 805/746496*n^4*l1*
         l2^6*z3^3 - 103917821/5733089280*n^4*l1^2*l2^5 - 721145/
         8957952*n^4*l1^2*l2^5*z9 + 9848377/88473600*n^4*l1^2*l2^5*z8
          - 21637/1843200*n^4*l1^2*l2^5*z3z5 - 7533547/39813120*n^4*
         l1^2*l2^5*z7 + 2058637/23887872*n^4*l1^2*l2^5*z6 - 5540969/
         59719680*n^4*l1^2*l2^5*z5 + 965563/39813120*n^4*l1^2*l2^5*z4
          - 953057/26542080*n^4*l1^2*l2^5*z3 - 1039/165888*n^4*l1^2*
         l2^5*z3*z5 - 229/61440*n^4*l1^2*l2^5*z3*z4 + 13213/3732480*n^4
         *l1^2*l2^5*z3^2 - 443/124416*n^4*l1^2*l2^5*z3^3 - 8977651/
         1433272320*n^4*l1^3*l2^4 + 216035/6718464*n^4*l1^3*l2^4*z9 - 
         4564877/33177600*n^4*l1^3*l2^4*z8 + 793/76800*n^4*l1^3*l2^4*
         z3z5 + 2629489/9953280*n^4*l1^3*l2^4*z7 - 1721791/11943936*n^4
         *l1^3*l2^4*z6 + 3463847/29859840*n^4*l1^3*l2^4*z5 - 367009/
         9953280*n^4*l1^3*l2^4*z4 + 388337/14929920*n^4*l1^3*l2^4*z3 - 
         1745/124416*n^4*l1^3*l2^4*z3*z5 + 94189/9953280*n^4*l1^3*l2^4*
         z3*z4 - 290231/14929920*n^4*l1^3*l2^4*z3^2 + 125/93312*n^4*
         l1^3*l2^4*z3^3 - 17762819/716636160*n^4*l1^4*l2^3 - 17741/
         104976*n^4*l1^4*l2^3*z9 + 6262357/16588800*n^4*l1^4*l2^3*z8 - 
         11717/345600*n^4*l1^4*l2^3*z3z5 - 4111229/6635520*n^4*l1^4*
         l2^3*z7 + 173443/663552*n^4*l1^4*l2^3*z6 - 951661/3981312*n^4*
         l1^4*l2^3*z5 + 7070419/79626240*n^4*l1^4*l2^3*z4 - 302381/
         2949120*n^4*l1^4*l2^3*z3 + 197/20736*n^4*l1^4*l2^3*z3*z5 - 
         4763/414720*n^4*l1^4*l2^3*z3*z4 + 1867/184320*n^4*l1^4*l2^3*
         z3^2 - 11/1458*n^4*l1^4*l2^3*z3^3 + 414863/127401984*n^4*l1^5*
         l2^2 + 1819/62208*n^4*l1^5*l2^2*z9 - 26819/204800*n^4*l1^5*
         l2^2*z8 + 117/12800*n^4*l1^5*l2^2*z3z5 + 367895/1492992*n^4*
         l1^5*l2^2*z7 - 51139/497664*n^4*l1^5*l2^2*z6 + 1470647/
         19906560*n^4*l1^5*l2^2*z5 - 75149/1990656*n^4*l1^5*l2^2*z4 + 
         778895/23887872*n^4*l1^5*l2^2*z3 - 11/864*n^4*l1^5*l2^2*z3*z5
          + 25/3456*n^4*l1^5*l2^2*z3*z4 - 54379/4976640*n^4*l1^5*l2^2*
         z3^2 + 1/864*n^4*l1^5*l2^2*z3^3 - 13132789/955514880*n^4*l1^6*
         l2 - 89933/1119744*n^4*l1^6*l2*z9 + 5587/51200*n^4*l1^6*l2*z8
          - 41/3200*n^4*l1^6*l2*z3z5 - 607019/3981312*n^4*l1^6*l2*z7 + 
         361117/5971968*n^4*l1^6*l2*z6 - 164357/2488320*n^4*l1^6*l2*z5
          + 40387/1990656*n^4*l1^6*l2*z4 - 4096427/119439360*n^4*l1^6*
         l2*z3 - 1039/124416*n^4*l1^6*l2*z3*z5 - 383/276480*n^4*l1^6*l2
         *z3*z4 - 69257/14929920*n^4*l1^6*l2*z3^2 - 59/15552*n^4*l1^6*
         l2*z3^3 + 487837/7644119040*n^5*l2^7 + 4843/26873856*n^5*l2^7*
         z9 - 2353/16588800*n^5*l2^7*z8 + 11/691200*n^5*l2^7*z3z5 + 
         13979/79626240*n^5*l2^7*z7 - 23077/95551488*n^5*l2^7*z6 + 
         32989/59719680*n^5*l2^7*z5 + 67/2654208*n^5*l2^7*z4 - 8477/
         59719680*n^5*l2^7*z3 - 1/497664*n^5*l2^7*z3*z5 + 49/1658880*
         n^5*l2^7*z3*z4 - 24397/238878720*n^5*l2^7*z3^2 + 1/373248*n^5*
         l2^7*z3^3 - 295453/716636160*n^5*l1*l2^6 - 15379/13436928*n^5*
         l1*l2^6*z9 + 2063/1769472*n^5*l1*l2^6*z8 - 1/12288*n^5*l1*l2^6
         *z3z5 - 119641/53084160*n^5*l1*l2^6*z7 + 32179/23887872*n^5*l1
         *l2^6*z6 - 57197/29859840*n^5*l1*l2^6*z5 + 8257/39813120*n^5*
         l1*l2^6*z4 - 1573/6635520*n^5*l1*l2^6*z3 + 19/663552*n^5*l1*
         l2^6*z3*z5 - 263/3981312*n^5*l1*l2^6*z3*z4 + 10777/59719680*
         n^5*l1*l2^6*z3^2 - 7/186624*n^5*l1*l2^6*z3^3 - 619417/
         1146617856*n^5*l1^2*l2^5 - 63953/29491200*n^5*l1^2*l2^5*z8 + 
         31/204800*n^5*l1^2*l2^5*z3z5 + 102323/19906560*n^5*l1^2*l2^5*
         z7 - 85153/23887872*n^5*l1^2*l2^5*z6 + 176557/59719680*n^5*
         l1^2*l2^5*z5 - 19643/79626240*n^5*l1^2*l2^5*z4 - 95/186624*n^5
         *l1^2*l2^5*z3 - 13/55296*n^5*l1^2*l2^5*z3*z5 + 433/1658880*n^5
         *l1^2*l2^5*z3*z4 - 529/933120*n^5*l1^2*l2^5*z3^2 + 515339/
         955514880*n^5*l1^3*l2^4 - 9095/3359232*n^5*l1^3*l2^4*z9 + 
         493057/33177600*n^5*l1^3*l2^4*z8 - 239/230400*n^5*l1^3*l2^4*
         z3z5 - 34123/995328*n^5*l1^3*l2^4*z7 + 15869/746496*n^5*l1^3*
         l2^4*z6 - 9773/622080*n^5*l1^3*l2^4*z5 + 72853/19906560*n^5*
         l1^3*l2^4*z4 - 42523/59719680*n^5*l1^3*l2^4*z3 + 289/248832*
         n^5*l1^3*l2^4*z3*z5 - 1513/995328*n^5*l1^3*l2^4*z3*z4 + 11639/
         2985984*n^5*l1^3*l2^4*z3^2 - 5/46656*n^5*l1^3*l2^4*z3^3 + 
         432079/358318080*n^5*l1^4*l2^3 - 2063/345600*n^5*l1^4*l2^3*z8
          + 1/2400*n^5*l1^4*l2^3*z3z5 + 692017/29859840*n^5*l1^4*l2^3*
         z7 - 3133/165888*n^5*l1^4*l2^3*z6 + 83033/7464960*n^5*l1^4*
         l2^3*z5 - 2693/2488320*n^5*l1^4*l2^3*z4 - 115417/23887872*n^5*
         l1^4*l2^3*z3 - 1/648*n^5*l1^4*l2^3*z3*z5 + 115/55296*n^5*l1^4*
         l2^3*z3*z4 - 8597/1658880*n^5*l1^4*l2^3*z3^2 - 1769827/
         2866544640*n^5*l1^5*l2^2 - 1819/279936*n^5*l1^5*l2^2*z9 + 
         101087/2764800*n^5*l1^5*l2^2*z8 - 49/19200*n^5*l1^5*l2^2*z3z5
          - 69643/995328*n^5*l1^5*l2^2*z7 + 90245/2985984*n^5*l1^5*l2^2
         *z6 - 68591/3317760*n^5*l1^5*l2^2*z5 + 105307/9953280*n^5*l1^5
         *l2^2*z4 - 16651/2211840*n^5*l1^5*l2^2*z3 + 31/10368*n^5*l1^5*
         l2^2*z3*z5 - 229/103680*n^5*l1^5*l2^2*z3*z4 + 31571/7464960*
         n^5*l1^5*l2^2*z3^2 - 1/3888*n^5*l1^5*l2^2*z3^3 - 998819/
         3822059520*n^5*l1^6*l2 - 2063/368640*n^5*l1^6*l2*z8 + 1/2560*
         n^5*l1^6*l2*z3z5 + 14599/1327104*n^5*l1^6*l2*z7 - 9245/1990656
         *n^5*l1^6*l2*z6 + 51577/19906560*n^5*l1^6*l2*z5 - 167851/
         79626240*n^5*l1^6*l2*z4 + 2195/1769472*n^5*l1^6*l2*z3 - 5/
         41472*n^5*l1^6*l2*z3*z5 + 97/276480*n^5*l1^6*l2*z3*z4 - 4397/
         4976640*n^5*l1^6*l2*z3^2 + 3341/2548039680*n^6*l2^7 - 7/995328
         *n^6*l2^7*z9 + 55/5971968*n^6*l2^7*z7 + 1315/95551488*n^6*l2^7
         *z6 - 559/14929920*n^6*l2^7*z5 - 259/79626240*n^6*l2^7*z4 + 
         3031/238878720*n^6*l2^7*z3 - 1/1105920*n^6*l2^7*z3*z4 + 787/
         238878720*n^6*l2^7*z3^2 + 112501/1911029760*n^6*l1^2*l2^5 + 
         2063/17694720*n^6*l1^2*l2^5*z8 - 1/122880*n^6*l1^2*l2^5*z3z5
          - 2635/7962624*n^6*l1^2*l2^5*z7 + 6583/23887872*n^6*l1^2*l2^5
         *z6 - 995/3981312*n^6*l1^2*l2^5*z5 - 5969/79626240*n^6*l1^2*
         l2^5*z4 + 6283/59719680*n^6*l1^2*l2^5*z3 + 1/165888*n^6*l1^2*
         l2^5*z3*z5 - 7/497664*n^6*l1^2*l2^5*z3*z4 + 1391/29859840*n^6*
         l1^2*l2^5*z3^2 + 104941/955514880*n^6*l1^3*l2^4 + 7997/
         19906560*n^6*l1^3*l2^4*z7 - 553/1327104*n^6*l1^3*l2^4*z6 + 475/
         1990656*n^6*l1^3*l2^4*z5 + 119/368640*n^6*l1^3*l2^4*z4 - 1991/
         14929920*n^6*l1^3*l2^4*z3 + 31/1105920*n^6*l1^3*l2^4*z3*z4 - 7/
         165888*n^6*l1^3*l2^4*z3^2 - 85693/477757440*n^6*l1^4*l2^3 + 
         2063/2764800*n^6*l1^4*l2^3*z8 - 1/19200*n^6*l1^4*l2^3*z3z5 - 
         25697/7464960*n^6*l1^4*l2^3*z7 + 3241/995328*n^6*l1^4*l2^3*z6
          - 9439/4976640*n^6*l1^4*l2^3*z5 - 13589/39813120*n^6*l1^4*
         l2^3*z4 + 6757/4976640*n^6*l1^4*l2^3*z3 + 1/5184*n^6*l1^4*l2^3
         *z3*z5 - 133/414720*n^6*l1^4*l2^3*z3*z4 + 5303/4976640*n^6*
         l1^4*l2^3*z3^2 + 3989/17694720*n^6*l1^5*l2^2 + 121/186624*n^6*
         l1^5*l2^2*z7 - 1373/995328*n^6*l1^5*l2^2*z6 + 8851/9953280*n^6
         *l1^5*l2^2*z5 + 2351/3981312*n^6*l1^5*l2^2*z4 - 39779/29859840
         *n^6*l1^5*l2^2*z3 + 11/69120*n^6*l1^5*l2^2*z3*z4 - 13/19440*
         n^6*l1^5*l2^2*z3^2 + 204247/3822059520*n^6*l1^6*l2 + 2063/
         1105920*n^6*l1^6*l2*z8 - 1/7680*n^6*l1^6*l2*z3z5 - 14599/
         3981312*n^6*l1^6*l2*z7 + 9385/5971968*n^6*l1^6*l2*z6 - 52487/
         59719680*n^6*l1^6*l2*z5 + 48983/79626240*n^6*l1^6*l2*z4 - 
         63397/238878720*n^6*l1^6*l2*z3 + 5/124416*n^6*l1^6*l2*z3*z5 - 
         97/829440*n^6*l1^6*l2*z3*z4 + 4957/14929920*n^6*l1^6*l2*z3^2
          + 9451/1433272320*n^7*l1^3*l2^4 - 1753/59719680*n^7*l1^3*l2^4
         *z7 + 235/5971968*n^7*l1^3*l2^4*z6 - 71/9953280*n^7*l1^3*l2^4*
         z5 - 581/7962624*n^7*l1^3*l2^4*z4 + 569/59719680*n^7*l1^3*l2^4
         *z3 - 7/4976640*n^7*l1^3*l2^4*z3*z4 + 67/14929920*n^7*l1^3*
         l2^4*z3^2 - 40369/477757440*n^7*l1^4*l2^3 - 1/36864*n^7*l1^4*
         l2^3*z6 - 137/3317760*n^7*l1^4*l2^3*z5 + 4247/39813120*n^7*
         l1^4*l2^3*z4 + 517/7962624*n^7*l1^4*l2^3*z3 + 1/552960*n^7*
         l1^4*l2^3*z3^2 - 3929/53084160*n^7*l1^5*l2^2 - 11/93312*n^7*
         l1^5*l2^2*z7 + 133/497664*n^7*l1^5*l2^2*z6 - 149/1244160*n^7*
         l1^5*l2^2*z5 - 1937/9953280*n^7*l1^5*l2^2*z4 + 4903/14929920*
         n^7*l1^5*l2^2*z3 - 1/34560*n^7*l1^5*l2^2*z3*z4 + 23/155520*n^7
         *l1^5*l2^2*z3^2 + 57029/1911029760*n^7*l1^6*l2 - 5/248832*n^7*
         l1^6*l2*z6 + 17/1990656*n^7*l1^6*l2*z5 + 3061/39813120*n^7*
         l1^6*l2*z4 - 1663/13271040*n^7*l1^6*l2*z3 - 1/31104*n^7*l1^6*
         l2*z3^2 + 5723/477757440*n^8*l1^4*l2^3 + 1/331776*n^8*l1^4*
         l2^3*z6 + 37/2211840*n^8*l1^4*l2^3*z5 - 349/15925248*n^8*l1^4*
         l2^3*z4 - 3091/238878720*n^8*l1^4*l2^3*z3 - 1/4976640*n^8*l1^4
         *l2^3*z3^2 + 4001/637009920*n^8*l1^5*l2^2 - 47/1327104*n^8*
         l1^5*l2^2*z5 + 349/19906560*n^8*l1^5*l2^2*z4 + 1417/119439360*
         n^8*l1^5*l2^2*z3 - 16601/1911029760*n^8*l1^6*l2 + 5/995328*n^8
         *l1^6*l2*z6 + 7/1990656*n^8*l1^6*l2*z5 - 859/39813120*n^8*l1^6
         *l2*z4 + 583/19906560*n^8*l1^6*l2*z3 + 1/124416*n^8*l1^6*l2*
         z3^2 - 113/79626240*n^9*l1^5*l2^2 + 5/663552*n^9*l1^5*l2^2*z5
          - 71/19906560*n^9*l1^5*l2^2*z4 - 77/29859840*n^9*l1^5*l2^2*z3
          + 625/764411904*n^9*l1^6*l2 - 5/1327104*n^9*l1^6*l2*z5 + 25/
         15925248*n^9*l1^6*l2*z4 + 65/47775744*n^9*l1^6*l2*z3 - 125/
         764411904*n^10*l1^6*l2 + 1/1327104*n^10*l1^6*l2*z5 - 5/
         15925248*n^10*l1^6*l2*z4 - 13/47775744*n^10*l1^6*l2*z3 ));
RG[phi] = ( + h^2 * ( 1/288*l2^2 - 1/144*l1*l2 + 1/288*l1^2 - 1/384*n*
         l2^2 + 1/144*n*l1*l2 - 1/576*n*l1^2 + 1/1152*n^2*l2^2 + 1/576*
         n^2*l1^2 )

       + h^3 * ( 1/1728*l2^3 - 1/576*l1*l2^2 + 1/576*l1^2*l2 - 1/1728*
         l1^3 - 35/55296*n*l2^3 + 17/9216*n*l1*l2^2 - 1/512*n*l1^2*l2
          + 5/13824*n*l1^3 + 11/55296*n^2*l2^3 - 7/9216*n^2*l1*l2^2 + 1/
         2304*n^2*l1^2*l2 - 11/27648*n^2*l1^3 - 1/27648*n^3*l2^3 - 1/
         4608*n^3*l1^2*l2 + 1/13824*n^3*l1^3 - 1/27648*n^4*l1^3 )

       + h^4 * ( 125/165888*l2^4 - 125/41472*l1*l2^3 + 125/27648*l1^2*
         l2^2 - 125/41472*l1^3*l2 + 125/165888*l1^4 - 2255/2654208*n*
         l2^4 + 1175/331776*n*l1*l2^3 - 65/12288*n*l1^2*l2^2 + 295/
         82944*n*l1^3*l2 - 85/165888*n*l1^4 + 455/1327104*n^2*l2^4 - 
         395/331776*n^2*l1*l2^3 + 125/55296*n^2*l1^2*l2^2 - 175/165888*
         n^2*l1^3*l2 + 95/165888*n^2*l1^4 - 55/1327104*n^3*l2^4 + 35/
         165888*n^3*l1*l2^3 + 5/55296*n^3*l1^2*l2^2 + 25/55296*n^3*l1^3
         *l2 - 155/1327104*n^3*l1^4 + 5/2654208*n^4*l2^4 - 5/110592*n^4
         *l1^2*l2^2 + 5/55296*n^4*l1^3*l2 + 65/1327104*n^4*l1^4 - 5/
         165888*n^5*l1^3*l2 + 5/442368*n^5*l1^4 - 5/1327104*n^6*l1^4 )

       + h^5 * ( 301/373248*l2^5 + 11/41472*l2^5*z4 - 23/248832*l2^5*z3
          - 1505/373248*l1*l2^4 - 55/41472*l1*l2^4*z4 + 115/248832*l1*
         l2^4*z3 + 1505/186624*l1^2*l2^3 + 55/20736*l1^2*l2^3*z4 - 115/
         124416*l1^2*l2^3*z3 - 1505/186624*l1^3*l2^2 - 55/20736*l1^3*
         l2^2*z4 + 115/124416*l1^3*l2^2*z3 + 1505/373248*l1^4*l2 + 55/
         41472*l1^4*l2*z4 - 115/248832*l1^4*l2*z3 - 301/373248*l1^5 - 
         11/41472*l1^5*z4 + 23/248832*l1^5*z3 - 46325/42467328*n*l2^5
          - 55/165888*n*l2^5*z4 + 955/7962624*n*l2^5*z3 + 1055533/
         191102976*n*l1*l2^4 + 5/3072*n*l1*l2^4*z4 - 2573/3981312*n*l1*
         l2^4*z3 - 133615/11943936*n*l1^2*l2^3 - 35/10368*n*l1^2*l2^3*
         z4 + 295/221184*n*l1^2*l2^3*z3 + 43577/3981312*n*l1^3*l2^2 + 
         275/82944*n*l1^3*l2^2*z4 - 1349/995328*n*l1^3*l2^2*z3 - 15595/
         2985984*n*l1^4*l2 - 5/3072*n*l1^4*l2*z4 + 155/248832*n*l1^4*l2
         *z3 + 1915/2985984*n*l1^5 + 1/5184*n*l1^5*z4 - 13/165888*n*
         l1^5*z3 + 23393/42467328*n^2*l2^5 + 1/6912*n^2*l2^5*z4 - 511/
         7962624*n^2*l2^5*z3 - 267991/95551488*n^2*l1*l2^4 - 125/165888
         *n^2*l1*l2^4*z4 + 1267/3981312*n^2*l1*l2^4*z3 + 513089/
         95551488*n^2*l1^2*l2^3 + 115/82944*n^2*l1^2*l2^3*z4 - 2353/
         3981312*n^2*l1^2*l2^3*z3 - 15547/2654208*n^2*l1^3*l2^2 - 265/
         165888*n^2*l1^3*l2^2*z4 + 37/55296*n^2*l1^3*l2^2*z3 + 28625/
         11943936*n^2*l1^4*l2 + 25/41472*n^2*l1^4*l2*z4 - 305/995328*
         n^2*l1^4*l2*z3 - 9119/11943936*n^2*l1^5 - 37/165888*n^2*l1^5*
         z4 + 91/995328*n^2*l1^5*z3 - 26017/191102976*n^3*l2^5 - 19/
         663552*n^3*l2^5*z4 + 25/1327104*n^3*l2^5*z3 + 53189/95551488*
         n^3*l1*l2^4 + 5/36864*n^3*l1*l2^4*z4 - 109/1990656*n^3*l1*l2^4
         *z3 - 7921/5971968*n^3*l1^2*l2^3 - 25/82944*n^3*l1^2*l2^3*z4
          + 59/497664*n^3*l1^2*l2^3*z3 + 27121/31850496*n^3*l1^3*l2^2
          + 5/41472*n^3*l1^3*l2^2*z4 + 29/3981312*n^3*l1^3*l2^2*z3 - 
         4385/3538944*n^3*l1^4*l2 - 25/82944*n^3*l1^4*l2*z4 + 235/
         1990656*n^3*l1^4*l2*z3 + 23531/95551488*n^3*l1^5 + 5/82944*n^3
         *l1^5*z4 - 25/995328*n^3*l1^5*z3 + 191/15925248*n^4*l2^5 + 1/
         663552*n^4*l2^5*z4 - 1/497664*n^4*l2^5*z3 - 12667/191102976*
         n^4*l1*l2^4 - 5/331776*n^4*l1*l2^4*z4 + 11/1990656*n^4*l1*l2^4
         *z3 + 533/31850496*n^4*l1^2*l2^3 - 13/3981312*n^4*l1^2*l2^3*z3
          - 22487/95551488*n^4*l1^3*l2^2 - 5/165888*n^4*l1^3*l2^2*z4 + 
         19/3981312*n^4*l1^3*l2^2*z3 + 145/2654208*n^4*l1^4*l2 + 35/
         995328*n^4*l1^4*l2*z3 - 24505/191102976*n^4*l1^5 - 5/165888*
         n^4*l1^5*z4 + 41/3981312*n^4*l1^5*z3 - 1/2654208*n^5*l2^5 - 1/
         442368*n^5*l1^2*l2^3 + 1/331776*n^5*l1^2*l2^3*z3 + 845/
         95551488*n^5*l1^3*l2^2 - 85/3981312*n^5*l1^3*l2^2*z3 - 1325/
         47775744*n^5*l1^4*l2 + 71/10616832*n^5*l1^5 + 1/497664*n^5*
         l1^5*z3 - 325/95551488*n^6*l1^3*l2^2 + 25/3981312*n^6*l1^3*
         l2^2*z3 + 65/7962624*n^6*l1^4*l2 - 5/497664*n^6*l1^4*l2*z3 - 
         19/5971968*n^6*l1^5 + 1/1990656*n^6*l1^5*z3 - 65/31850496*n^7*
         l1^4*l2 + 5/1990656*n^7*l1^4*l2*z3 + 13/15925248*n^7*l1^5 - 1/
         995328*n^7*l1^5*z3 - 13/63700992*n^8*l1^5 + 1/3981312*n^8*l1^5
         *z3 )

       + h^6 * ( 88159/95551488*l2^6 + 775/995328*l2^6*z6 - 407/746496*
         l2^6*z5 + 269/663552*l2^6*z4 + 581/2985984*l2^6*z3 - 31/497664
         *l2^6*z3^2 - 88159/15925248*l1*l2^5 - 775/165888*l1*l2^5*z6 + 
         407/124416*l1*l2^5*z5 - 269/110592*l1*l2^5*z4 - 581/497664*l1*
         l2^5*z3 + 31/82944*l1*l2^5*z3^2 + 440795/31850496*l1^2*l2^4 + 
         3875/331776*l1^2*l2^4*z6 - 2035/248832*l1^2*l2^4*z5 + 1345/
         221184*l1^2*l2^4*z4 + 2905/995328*l1^2*l2^4*z3 - 155/165888*
         l1^2*l2^4*z3^2 - 440795/23887872*l1^3*l2^3 - 3875/248832*l1^3*
         l2^3*z6 + 2035/186624*l1^3*l2^3*z5 - 1345/165888*l1^3*l2^3*z4
          - 2905/746496*l1^3*l2^3*z3 + 155/124416*l1^3*l2^3*z3^2 + 
         440795/31850496*l1^4*l2^2 + 3875/331776*l1^4*l2^2*z6 - 2035/
         248832*l1^4*l2^2*z5 + 1345/221184*l1^4*l2^2*z4 + 2905/995328*
         l1^4*l2^2*z3 - 155/165888*l1^4*l2^2*z3^2 - 88159/15925248*l1^5
         *l2 - 775/165888*l1^5*l2*z6 + 407/124416*l1^5*l2*z5 - 269/
         110592*l1^5*l2*z4 - 581/497664*l1^5*l2*z3 + 31/82944*l1^5*l2*
         z3^2 + 88159/95551488*l1^6 + 775/995328*l1^6*z6 - 407/746496*
         l1^6*z5 + 269/663552*l1^6*z4 + 581/2985984*l1^6*z3 - 31/497664
         *l1^6*z3^2 - 42881627/30576476160*n*l2^6 - 101575/95551488*n*
         l2^6*z6 + 6475/7962624*n*l2^6*z5 - 382753/637009920*n*l2^6*z4
          - 521659/1911029760*n*l2^6*z3 + 4063/47775744*n*l2^6*z3^2 + 
         21603623/2548039680*n*l1*l2^5 + 12725/1990656*n*l1*l2^5*z6 - 
         9731/1990656*n*l1*l2^5*z5 + 191897/53084160*n*l1*l2^5*z4 + 
         28609/17694720*n*l1*l2^5*z3 - 509/995328*n*l1*l2^5*z3^2 - 
         6052757/283115520*n*l1^2*l2^4 - 63775/3981312*n*l1^2*l2^4*z6
          + 16169/1327104*n*l1^2*l2^4*z5 - 119513/13271040*n*l1^2*l2^4*
         z4 - 309383/79626240*n*l1^2*l2^4*z3 + 2551/1990656*n*l1^2*l2^4
         *z3^2 + 27235763/955514880*n*l1^3*l2^3 + 32375/1492992*n*l1^3*
         l2^3*z6 - 3589/221184*n*l1^3*l2^3*z5 + 59713/4976640*n*l1^3*
         l2^3*z4 + 305011/59719680*n*l1^3*l2^3*z3 - 1295/746496*n*l1^3*
         l2^3*z3^2 - 4394011/212336640*n*l1^4*l2^2 - 63025/3981312*n*
         l1^4*l2^2*z6 + 46657/3981312*n*l1^4*l2^2*z5 - 115187/13271040*
         n*l1^4*l2^2*z4 - 35819/9953280*n*l1^4*l2^2*z3 + 2521/1990656*n
         *l1^4*l2^2*z3^2 + 20413/2654208*n*l1^5*l2 + 6025/995328*n*l1^5
         *l2*z6 - 4403/995328*n*l1^5*l2*z5 + 17/5184*n*l1^5*l2*z4 + 
         1435/995328*n*l1^5*l2*z3 - 241/497664*n*l1^5*l2*z3^2 - 156797/
         191102976*n*l1^6 - 925/1492992*n*l1^6*z6 + 925/1990656*n*l1^6*
         z5 - 1369/3981312*n*l1^6*z4 - 427/2985984*n*l1^6*z3 + 37/
         746496*n*l1^6*z3^2 + 6329587/7644119040*n^2*l2^6 + 17525/
         31850496*n^2*l2^6*z6 - 11285/23887872*n^2*l2^6*z5 + 73279/
         212336640*n^2*l2^6*z4 + 141143/955514880*n^2*l2^6*z3 - 701/
         15925248*n^2*l2^6*z3^2 - 12653863/2548039680*n^2*l1*l2^5 - 
         13025/3981312*n^2*l1*l2^5*z6 + 5587/1990656*n^2*l1*l2^5*z5 - 
         27253/13271040*n^2*l1*l2^5*z4 - 11143/13271040*n^2*l1*l2^5*z3
          + 521/1990656*n^2*l1*l2^5*z3^2 + 2140559/169869312*n^2*l1^2*
         l2^4 + 275/32768*n^2*l1^2*l2^4*z6 - 170237/23887872*n^2*l1^2*
         l2^4*z5 + 12287/2359296*n^2*l1^2*l2^4*z4 + 136717/63700992*n^2
         *l1^2*l2^4*z3 - 11/16384*n^2*l1^2*l2^4*z3^2 - 3155779/
         191102976*n^2*l1^3*l2^3 - 1775/165888*n^2*l1^3*l2^3*z6 + 12247/
         1327104*n^2*l1^3*l2^3*z5 - 107239/15925248*n^2*l1^3*l2^3*z4 - 
         32405/11943936*n^2*l1^3*l2^3*z3 + 71/82944*n^2*l1^3*l2^3*z3^2
          + 4902587/382205952*n^2*l1^4*l2^2 + 7675/884736*n^2*l1^4*l2^2
         *z6 - 57239/7962624*n^2*l1^4*l2^2*z5 + 13973/2654208*n^2*l1^4*
         l2^2*z4 + 50917/23887872*n^2*l1^4*l2^2*z3 - 307/442368*n^2*
         l1^4*l2^2*z3^2 - 141049/31850496*n^2*l1^5*l2 - 175/62208*n^2*
         l1^5*l2*z6 + 1591/663552*n^2*l1^5*l2*z5 - 1165/663552*n^2*l1^5
         *l2*z4 - 403/663552*n^2*l1^5*l2*z3 + 7/31104*n^2*l1^5*l2*z3^2
          + 64963/63700992*n^2*l1^6 + 8875/11943936*n^2*l1^6*z6 - 1147/
         1990656*n^2*l1^6*z5 + 1691/3981312*n^2*l1^6*z4 + 1049/5971968*
         n^2*l1^6*z3 - 355/5971968*n^2*l1^6*z3^2 - 2423969/10192158720*
         n^3*l2^6 - 51125/382205952*n^3*l2^6*z6 + 12617/95551488*n^3*
         l2^6*z5 - 10063/106168320*n^3*l2^6*z4 - 16301/477757440*n^3*
         l2^6*z3 + 2045/191102976*n^3*l2^6*z3^2 + 1820071/1274019840*
         n^3*l1*l2^5 + 2225/2654208*n^3*l1*l2^5*z6 - 6475/7962624*n^3*
         l1*l2^5*z5 + 15409/26542080*n^3*l1*l2^5*z4 + 2309/9953280*n^3*
         l1*l2^5*z3 - 89/1327104*n^3*l1*l2^5*z3^2 - 2450117/764411904*
         n^3*l1^2*l2^4 - 14675/7962624*n^3*l1^2*l2^4*z6 + 45917/
         23887872*n^3*l1^2*l2^4*z5 - 29125/21233664*n^3*l1^2*l2^4*z4 - 
         40763/63700992*n^3*l1^2*l2^4*z3 + 587/3981312*n^3*l1^2*l2^4*
         z3^2 + 4681339/955514880*n^3*l1^3*l2^3 + 8425/2985984*n^3*l1^3
         *l2^3*z6 - 17501/5971968*n^3*l1^3*l2^3*z5 + 111301/53084160*
         n^3*l1^3*l2^3*z4 + 5099/4976640*n^3*l1^3*l2^3*z3 - 337/1492992
         *n^3*l1^3*l2^3*z3^2 - 6277069/1911029760*n^3*l1^4*l2^2 - 1025/
         663552*n^3*l1^4*l2^2*z6 + 15799/7962624*n^3*l1^4*l2^2*z5 - 
         73853/53084160*n^3*l1^4*l2^2*z4 - 30011/39813120*n^3*l1^4*l2^2
         *z3 + 41/331776*n^3*l1^4*l2^2*z3^2 + 106477/42467328*n^3*l1^5*
         l2 + 1525/995328*n^3*l1^5*l2*z6 - 2849/1990656*n^3*l1^5*l2*z5
          + 2741/2654208*n^3*l1^5*l2*z4 + 299/663552*n^3*l1^5*l2*z3 - 
         61/497664*n^3*l1^5*l2*z3^2 - 311885/764411904*n^3*l1^6 - 125/
         497664*n^3*l1^6*z6 + 5513/23887872*n^3*l1^6*z5 - 2659/15925248
         *n^3*l1^6*z4 - 559/7962624*n^3*l1^6*z3 + 5/248832*n^3*l1^6*
         z3^2 + 143681/3822059520*n^4*l2^6 + 775/42467328*n^4*l2^6*z6
          - 1813/95551488*n^4*l2^6*z5 + 469/35389440*n^4*l2^6*z4 + 299/
         212336640*n^4*l2^6*z3 - 31/21233664*n^4*l2^6*z3^2 - 106147/
         637009920*n^4*l1*l2^5 - 725/7962624*n^4*l1*l2^5*z6 + 851/
         7962624*n^4*l1*l2^5*z5 - 3797/53084160*n^4*l1*l2^5*z4 - 2057/
         53084160*n^4*l1*l2^5*z3 + 29/3981312*n^4*l1*l2^5*z3^2 + 172507/
         382205952*n^4*l1^2*l2^4 + 325/1327104*n^4*l1^2*l2^4*z6 - 15281/
         47775744*n^4*l1^2*l2^4*z5 + 2371/10616832*n^4*l1^2*l2^4*z4 + 
         769/5308416*n^4*l1^2*l2^4*z3 - 13/663552*n^4*l1^2*l2^4*z3^2 - 
         11267/47775744*n^4*l1^3*l2^3 - 325/2985984*n^4*l1^3*l2^3*z6 + 
         407/1327104*n^4*l1^3*l2^3*z5 - 6599/31850496*n^4*l1^3*l2^3*z4
          - 5317/23887872*n^4*l1^3*l2^3*z3 + 13/1492992*n^4*l1^3*l2^3*
         z3^2 + 28373/31457280*n^4*l1^4*l2^2 + 3575/7962624*n^4*l1^4*
         l2^2*z6 - 851/1327104*n^4*l1^4*l2^2*z5 + 47269/106168320*n^4*
         l1^4*l2^2*z4 + 295061/955514880*n^4*l1^4*l2^2*z3 - 143/3981312
         *n^4*l1^4*l2^2*z3^2 - 87347/254803968*n^4*l1^5*l2 - 25/165888*
         n^4*l1^5*l2*z6 + 185/663552*n^4*l1^5*l2*z5 - 331/1769472*n^4*
         l1^5*l2*z4 - 2807/15925248*n^4*l1^5*l2*z3 + 1/82944*n^4*l1^5*
         l2*z3^2 + 86801/382205952*n^4*l1^6 + 1625/11943936*n^4*l1^6*z6
          - 1073/7962624*n^4*l1^6*z5 + 769/7962624*n^4*l1^6*z4 + 4523/
         95551488*n^4*l1^6*z3 - 65/5971968*n^4*l1^6*z3^2 - 14743/
         6115295232*n^5*l2^6 - 475/382205952*n^5*l2^6*z6 + 37/47775744*
         n^5*l2^6*z5 - 7/15925248*n^5*l2^6*z4 + 23/31850496*n^5*l2^6*z3
          + 19/191102976*n^5*l2^6*z3^2 + 3223/318504960*n^5*l1*l2^5 + 
         25/3981312*n^5*l1*l2^5*z6 - 37/3981312*n^5*l1*l2^5*z5 + 79/
         13271040*n^5*l1*l2^5*z4 + 37/6635520*n^5*l1*l2^5*z3 - 1/
         1990656*n^5*l1*l2^5*z3^2 + 18151/1911029760*n^5*l1^2*l2^4 + 
         185/23887872*n^5*l1^2*l2^4*z5 - 79/11796480*n^5*l1^2*l2^4*z4
          - 1451/106168320*n^5*l1^2*l2^4*z3 + 4193/238878720*n^5*l1^3*
         l2^3 + 25/1492992*n^5*l1^3*l2^3*z6 - 37/663552*n^5*l1^3*l2^3*
         z5 + 7139/159252480*n^5*l1^3*l2^3*z4 + 1781/39813120*n^5*l1^3*
         l2^3*z3 - 1/746496*n^5*l1^3*l2^3*z3^2 + 7883/127401984*n^5*
         l1^4*l2^2 + 185/7962624*n^5*l1^4*l2^2*z5 - 37/1769472*n^5*l1^4
         *l2^2*z4 - 3433/95551488*n^5*l1^4*l2^2*z3 + 8425/84934656*n^5*
         l1^5*l2 + 25/497664*n^5*l1^5*l2*z6 - 185/1990656*n^5*l1^5*l2*
         z5 + 115/1769472*n^5*l1^5*l2*z4 + 931/15925248*n^5*l1^5*l2*z3
          - 1/248832*n^5*l1^5*l2*z3^2 - 82351/3057647616*n^5*l1^6 - 25/
         1990656*n^5*l1^6*z6 + 185/7962624*n^5*l1^6*z5 - 1013/63700992*
         n^5*l1^6*z4 - 311/21233664*n^5*l1^6*z3 + 1/995328*n^5*l1^6*
         z3^2 + 191/6115295232*n^6*l2^6 + 25/382205952*n^6*l2^6*z6 - 1/
         63700992*n^6*l2^6*z4 - 1/31850496*n^6*l2^6*z3 - 1/191102976*
         n^6*l2^6*z3^2 - 305/127401984*n^6*l1^2*l2^4 - 37/47775744*n^6*
         l1^2*l2^4*z5 + 1/786432*n^6*l1^2*l2^4*z4 + 115/63700992*n^6*
         l1^2*l2^4*z3 + 127/47775744*n^6*l1^3*l2^3 - 187/31850496*n^6*
         l1^3*l2^3*z4 + 61/23887872*n^6*l1^3*l2^3*z3 - 69413/3822059520
         *n^6*l1^4*l2^2 - 37/7962624*n^6*l1^4*l2^2*z5 + 547/53084160*
         n^6*l1^4*l2^2*z4 + 37/7464960*n^6*l1^4*l2^2*z3 + 1733/
         127401984*n^6*l1^5*l2 - 1/294912*n^6*l1^5*l2*z4 + 5/7962624*
         n^6*l1^5*l2*z3 + 23339/3057647616*n^6*l1^6 + 25/5971968*n^6*
         l1^6*z6 - 185/23887872*n^6*l1^6*z5 + 361/63700992*n^6*l1^6*z4
          + 919/191102976*n^6*l1^6*z3 - 1/2985984*n^6*l1^6*z3^2 - 569/
         955514880*n^7*l1^3*l2^3 + 37/26542080*n^7*l1^3*l2^3*z4 - 71/
         119439360*n^7*l1^3*l2^3*z3 + 59/31850496*n^7*l1^4*l2^2 - 41/
         10616832*n^7*l1^4*l2^2*z4 + 47/31850496*n^7*l1^4*l2^2*z3 - 271/
         63700992*n^7*l1^5*l2 + 1/442368*n^7*l1^5*l2*z4 - 5/7962624*n^7
         *l1^5*l2*z3 + 1849/1528823808*n^7*l1^6 - 13/31850496*n^7*l1^6*
         z4 + 1/10616832*n^7*l1^6*z3 - 617/1528823808*n^8*l1^4*l2^2 + 
         17/21233664*n^8*l1^4*l2^2*z4 - 19/63700992*n^8*l1^4*l2^2*z3 + 
         145/254803968*n^8*l1^5*l2 - 5/5308416*n^8*l1^5*l2*z4 + 5/
         15925248*n^8*l1^5*l2*z3 - 571/1528823808*n^8*l1^6 + 7/31850496
         *n^8*l1^6*z4 - 1/15925248*n^8*l1^6*z3 - 29/254803968*n^9*l1^5*
         l2 + 1/5308416*n^9*l1^5*l2*z4 - 1/15925248*n^9*l1^5*l2*z3 + 
         145/3057647616*n^9*l1^6 - 5/63700992*n^9*l1^6*z4 + 5/191102976
         *n^9*l1^6*z3 - 29/3057647616*n^10*l1^6 + 1/63700992*n^10*l1^6*
         z4 - 1/191102976*n^10*l1^6*z3 ));
RG[tau] = ( + h * ( 1/6*l2 - 1/6*l1 - 1/6*n*l2 + 1/12*n*l1 - 1/12*n^2*
         l1 )

       + h^2 * ( 5/144*l2^2 - 5/72*l1*l2 + 5/144*l1^2 - 5/192*n*l2^2 + 
         5/72*n*l1*l2 - 5/288*n*l1^2 + 5/576*n^2*l2^2 + 5/288*n^2*l1^2
          )

       + h^3 * ( 37/1152*l2^3 - 37/384*l1*l2^2 + 37/384*l1^2*l2 - 37/
         1152*l1^3 - 329/9216*n*l2^3 + 5/48*n*l1*l2^2 - 7/64*n*l1^2*l2
          + 47/2304*n*l1^3 + 107/9216*n^2*l2^3 - 403/9216*n^2*l1*l2^2
          + 5/192*n^2*l1^2*l2 - 13/576*n^2*l1^3 - 5/2304*n^3*l2^3 + 1/
         2304*n^3*l1*l2^2 - 5/384*n^3*l1^2*l2 + 5/1152*n^3*l1^3 - 1/
         9216*n^4*l1*l2^2 - 5/2304*n^4*l1^3 )

       + h^4 * ( 7765/248832*l2^4 + 11/1728*l2^4*z4 + 17/5184*l2^4*z3
          - 7765/62208*l1*l2^3 - 11/432*l1*l2^3*z4 - 17/1296*l1*l2^3*z3
          + 7765/41472*l1^2*l2^2 + 11/288*l1^2*l2^2*z4 + 17/864*l1^2*
         l2^2*z3 - 7765/62208*l1^3*l2 - 11/432*l1^3*l2*z4 - 17/1296*
         l1^3*l2*z3 + 7765/248832*l1^4 + 11/1728*l1^4*z4 + 17/5184*l1^4
         *z3 - 156331/3981312*n*l2^4 - 1/128*n*l2^4*z4 - 119/27648*n*
         l2^4*z3 + 80125/497664*n*l1*l2^3 + 7/216*n*l1*l2^3*z4 + 341/
         20736*n*l1*l2^3*z3 - 13159/55296*n*l1^2*l2^2 - 55/1152*n*l1^2*
         l2^2*z4 - 19/864*n*l1^2*l2^2*z3 + 19319/124416*n*l1^3*l2 + 1/
         32*n*l1^3*l2*z4 + 13/864*n*l1^3*l2*z3 - 5777/248832*n*l1^4 - 1/
         216*n*l1^4*z4 - 11/5184*n*l1^4*z3 + 37021/1990656*n^2*l2^4 + 
         25/6912*n^2*l2^4*z4 + 151/82944*n^2*l2^4*z3 - 1421/20736*n^2*
         l1*l2^3 - 23/1728*n^2*l1*l2^3*z4 - 323/41472*n^2*l1*l2^3*z3 + 
         3265/27648*n^2*l1^2*l2^2 + 53/2304*n^2*l1^2*l2^2*z4 + 79/6912*
         n^2*l1^2*l2^2*z3 - 15155/248832*n^2*l1^3*l2 - 5/432*n^2*l1^3*
         l2*z4 - 23/5184*n^2*l1^3*l2*z3 + 1681/62208*n^2*l1^4 + 37/6912
         *n^2*l1^4*z4 + 13/5184*n^2*l1^4*z3 - 6791/1990656*n^3*l2^4 - 1/
         1536*n^3*l2^4*z4 - 1/4608*n^3*l2^4*z3 + 677/41472*n^3*l1*l2^3
          + 5/1728*n^3*l1*l2^3*z4 + 11/6912*n^3*l1*l2^3*z3 - 919/82944*
         n^3*l1^2*l2^2 - 1/576*n^3*l1^2*l2^2*z4 - 1/288*n^3*l1^2*l2^2*
         z3 + 2525/82944*n^3*l1^3*l2 + 5/864*n^3*l1^3*l2*z4 + 19/5184*
         n^3*l1^3*l2*z3 - 15151/1990656*n^3*l1^4 - 5/3456*n^3*l1^4*z4
          - 35/41472*n^3*l1^4*z3 + 1501/3981312*n^4*l2^4 + 1/13824*n^4*
         l2^4*z4 + 1/41472*n^4*l2^4*z3 - 325/497664*n^4*l1*l2^3 + 13/
         41472*n^4*l1*l2^3*z3 + 17/6144*n^4*l1^2*l2^2 + 1/2304*n^4*l1^2
         *l2^2*z4 + 1/768*n^4*l1^2*l2^2*z3 + 1/82944*n^4*l1^3*l2 - 1/
         576*n^4*l1^3*l2*z3 + 7573/1990656*n^4*l1^4 + 5/6912*n^4*l1^4*
         z4 + 25/41472*n^4*l1^4*z3 + 25/248832*n^5*l1*l2^3 - 1/20736*
         n^5*l1*l2^3*z3 - 1/248832*n^5*l1^3*l2 + 1/1728*n^5*l1^3*l2*z3
          + 1/663552*n^5*l1^4 - 1/4608*n^5*l1^4*z3 - 1/1990656*n^6*l1^4
          + 1/13824*n^6*l1^4*z3 )

       + h^5 * ( 49477/1492992*l2^5 + 775/41472*l2^5*z6 + 1/1728*l2^5*
         z5 + 667/82944*l2^5*z4 + 1327/82944*l2^5*z3 - 97/20736*l2^5*
         z3^2 - 247385/1492992*l1*l2^4 - 3875/41472*l1*l2^4*z6 - 5/1728
         *l1*l2^4*z5 - 3335/82944*l1*l2^4*z4 - 6635/82944*l1*l2^4*z3 + 
         485/20736*l1*l2^4*z3^2 + 247385/746496*l1^2*l2^3 + 3875/20736*
         l1^2*l2^3*z6 + 5/864*l1^2*l2^3*z5 + 3335/41472*l1^2*l2^3*z4 + 
         6635/41472*l1^2*l2^3*z3 - 485/10368*l1^2*l2^3*z3^2 - 247385/
         746496*l1^3*l2^2 - 3875/20736*l1^3*l2^2*z6 - 5/864*l1^3*l2^2*
         z5 - 3335/41472*l1^3*l2^2*z4 - 6635/41472*l1^3*l2^2*z3 + 485/
         10368*l1^3*l2^2*z3^2 + 247385/1492992*l1^4*l2 + 3875/41472*
         l1^4*l2*z6 + 5/1728*l1^4*l2*z5 + 3335/82944*l1^4*l2*z4 + 6635/
         82944*l1^4*l2*z3 - 485/20736*l1^4*l2*z3^2 - 49477/1492992*l1^5
          - 775/41472*l1^5*z6 - 1/1728*l1^5*z5 - 667/82944*l1^5*z4 - 
         1327/82944*l1^5*z3 + 97/20736*l1^5*z3^2 - 507905/10616832*n*
         l2^5 - 12725/497664*n*l2^5*z6 - 71/124416*n*l2^5*z5 - 4897/
         442368*n*l2^5*z4 - 1225/55296*n*l2^5*z3 + 1499/248832*n*l2^5*
         z3^2 + 45962893/191102976*n*l1*l2^4 + 63775/497664*n*l1*l2^4*
         z6 + 133/31104*n*l1*l2^4*z5 + 36613/663552*n*l1*l2^4*z4 + 
         143263/1327104*n*l1*l2^4*z3 - 7411/248832*n*l1*l2^4*z3^2 - 
         11519195/23887872*n*l1^2*l2^3 - 32375/124416*n*l1^2*l2^3*z6 - 
         2083/248832*n*l1^2*l2^3*z5 - 37283/331776*n*l1^2*l2^3*z4 - 
         23965/110592*n*l1^2*l2^3*z3 + 3815/62208*n*l1^2*l2^3*z3^2 + 
         1868893/3981312*n*l1^3*l2^2 + 63025/248832*n*l1^3*l2^2*z6 + 
         995/124416*n*l1^3*l2^2*z5 + 379/3456*n*l1^3*l2^2*z4 + 17131/
         82944*n*l1^3*l2^2*z3 - 7471/124416*n*l1^3*l2^2*z3^2 - 331535/
         1492992*n*l1^4*l2 - 30125/248832*n*l1^4*l2*z6 - 215/62208*n*
         l1^4*l2*z5 - 4355/82944*n*l1^4*l2*z4 - 8345/82944*n*l1^4*l2*z3
          + 3635/124416*n*l1^4*l2*z3^2 + 83137/2985984*n*l1^5 + 925/
         62208*n*l1^5*z6 + 25/62208*n*l1^5*z5 + 1075/165888*n*l1^5*z4
          + 2011/165888*n*l1^5*z3 - 109/31104*n*l1^5*z3^2 + 1673549/
         63700992*n^2*l2^5 + 13025/995328*n^2*l2^5*z6 + 73/497664*n^2*
         l2^5*z5 + 7523/1327104*n^2*l2^5*z4 + 2801/248832*n^2*l2^5*z3
          - 1385/497664*n^2*l2^5*z3^2 - 50754601/382205952*n^2*l1*l2^4
          - 275/4096*n^2*l1*l2^4*z6 - 223/248832*n^2*l1*l2^4*z5 - 6469/
         221184*n^2*l1*l2^4*z4 - 153331/2654208*n^2*l1*l2^4*z3 + 797/
         55296*n^2*l1*l2^4*z3^2 + 12321013/47775744*n^2*l1^2*l2^3 + 
         1775/13824*n^2*l1^2*l2^3*z6 + 373/165888*n^2*l1^2*l2^3*z5 + 
         37373/663552*n^2*l1^2*l2^3*z4 + 72559/663552*n^2*l1^2*l2^3*z3
          - 31/1152*n^2*l1^2*l2^3*z3^2 - 13096889/47775744*n^2*l1^3*
         l2^2 - 7675/55296*n^2*l1^3*l2^2*z6 - 31/13824*n^2*l1^3*l2^2*z5
          - 5081/82944*n^2*l1^3*l2^2*z4 - 12757/110592*n^2*l1^3*l2^2*z3
          + 31/1024*n^2*l1^3*l2^2*z3^2 + 5498735/47775744*n^2*l1^4*l2
          + 875/15552*n^2*l1^4*l2*z6 + 115/124416*n^2*l1^4*l2*z5 + 8305/
         331776*n^2*l1^4*l2*z4 + 21695/497664*n^2*l1^4*l2*z3 - 365/
         31104*n^2*l1^4*l2*z3^2 - 1622099/47775744*n^2*l1^5 - 8875/
         497664*n^2*l1^5*z6 - 13/31104*n^2*l1^5*z5 - 2587/331776*n^2*
         l1^5*z4 - 3647/248832*n^2*l1^5*z3 + 1021/248832*n^2*l1^5*z3^2
          - 1359967/191102976*n^3*l2^5 - 2225/663552*n^3*l2^5*z6 - 247/
         165888*n^3*l2^5*z4 - 10801/3981312*n^3*l2^5*z3 + 203/331776*
         n^3*l2^5*z3^2 + 1512715/47775744*n^3*l1*l2^4 + 14675/995328*
         n^3*l1*l2^4*z6 - 29/27648*n^3*l1*l2^4*z5 + 245/36864*n^3*l1*
         l2^4*z4 + 28519/1990656*n^3*l1*l2^4*z3 - 1397/497664*n^3*l1*
         l2^4*z3^2 - 3565187/47775744*n^3*l1^2*l2^3 - 8425/248832*n^3*
         l1^2*l2^3*z6 + 113/62208*n^3*l1^2*l2^3*z5 - 5051/331776*n^3*
         l1^2*l2^3*z4 - 5479/165888*n^3*l1^2*l2^3*z3 + 787/124416*n^3*
         l1^2*l2^3*z3^2 + 70477/1179648*n^3*l1^3*l2^2 + 1025/41472*n^3*
         l1^3*l2^2*z6 - 325/165888*n^3*l1^3*l2^2*z5 + 473/41472*n^3*
         l1^3*l2^2*z4 + 58219/1990656*n^3*l1^3*l2^2*z3 - 71/20736*n^3*
         l1^3*l2^2*z3^2 - 673835/10616832*n^3*l1^4*l2 - 7625/248832*n^3
         *l1^4*l2*z6 + 5/124416*n^3*l1^4*l2*z5 - 125/9216*n^3*l1^4*l2*
         z4 - 55225/1990656*n^3*l1^4*l2*z3 + 755/124416*n^3*l1^4*l2*
         z3^2 + 297569/23887872*n^3*l1^5 + 125/20736*n^3*l1^5*z6 + 1/
         82944*n^3*l1^5*z5 + 1771/663552*n^3*l1^5*z4 + 1175/221184*n^3*
         l1^5*z3 - 25/20736*n^3*l1^5*z3^2 + 6007/7962624*n^4*l2^5 + 725/
         1990656*n^4*l2^5*z6 - 1/124416*n^4*l2^5*z5 + 7/36864*n^4*l2^5*
         z4 + 343/1327104*n^4*l2^5*z3 - 47/995328*n^4*l2^5*z3^2 - 
         1880885/382205952*n^4*l1*l2^4 - 325/165888*n^4*l1*l2^4*z6 + 31/
         62208*n^4*l1*l2^4*z5 - 1355/1327104*n^4*l1*l2^4*z4 - 16619/
         7962624*n^4*l1*l2^4*z3 + 7/20736*n^4*l1*l2^4*z3^2 + 25457/
         5308416*n^4*l1^2*l2^3 + 325/248832*n^4*l1^2*l2^3*z6 - 721/
         497664*n^4*l1^2*l2^3*z5 + 293/663552*n^4*l1^2*l2^3*z4 + 8057/
         1990656*n^4*l1^2*l2^3*z3 - 13/124416*n^4*l1^2*l2^3*z3^2 - 
         1635163/95551488*n^4*l1^3*l2^2 - 3575/497664*n^4*l1^3*l2^2*z6
          + 475/497664*n^4*l1^3*l2^2*z5 - 7/2592*n^4*l1^3*l2^2*z4 - 
         22441/1990656*n^4*l1^3*l2^2*z3 + 233/248832*n^4*l1^3*l2^2*z3^2
          + 37735/5308416*n^4*l1^4*l2 + 125/41472*n^4*l1^4*l2*z6 - 25/
         41472*n^4*l1^4*l2*z5 + 125/110592*n^4*l1^4*l2*z4 + 1805/248832
         *n^4*l1^4*l2*z3 - 5/20736*n^4*l1^4*l2*z3^2 - 1303537/191102976
         *n^4*l1^5 - 1625/497664*n^4*l1^5*z6 + 11/248832*n^4*l1^5*z5 - 
         235/165888*n^4*l1^5*z4 - 13027/3981312*n^4*l1^5*z3 + 155/
         248832*n^4*l1^5*z3^2 - 5/124416*n^5*l2^5 - 25/995328*n^5*l2^5*
         z6 + 1/497664*n^5*l2^5*z5 - 11/663552*n^5*l2^5*z4 - 49/1990656
         *n^5*l2^5*z3 + 1/497664*n^5*l2^5*z3^2 + 1613/7962624*n^5*l1*
         l2^4 - 5/62208*n^5*l1*l2^4*z5 + 47/663552*n^5*l1*l2^4*z4 - 47/
         497664*n^5*l1*l2^4*z3 - 11059/15925248*n^5*l1^2*l2^3 - 25/
         124416*n^5*l1^2*l2^3*z6 + 35/124416*n^5*l1^2*l2^3*z5 + 7/
         331776*n^5*l1^2*l2^3*z4 - 467/497664*n^5*l1^2*l2^3*z3 + 1/
         62208*n^5*l1^2*l2^3*z3^2 - 535/3538944*n^5*l1^3*l2^2 - 35/
         165888*n^5*l1^3*l2^2*z5 - 5/9216*n^5*l1^3*l2^2*z4 + 895/663552
         *n^5*l1^3*l2^2*z3 - 56725/23887872*n^5*l1^4*l2 - 125/124416*
         n^5*l1^4*l2*z6 + 25/124416*n^5*l1^4*l2*z5 - 55/331776*n^5*l1^4
         *l2*z4 - 2605/995328*n^5*l1^4*l2*z3 + 5/62208*n^5*l1^4*l2*z3^2
          + 1259/1769472*n^5*l1^5 + 25/82944*n^5*l1^5*z6 - 5/82944*n^5*
         l1^5*z5 + 19/221184*n^5*l1^5*z4 + 1495/1990656*n^5*l1^5*z3 - 1/
         41472*n^5*l1^5*z3^2 - 37/1990656*n^6*l1*l2^4 + 1/124416*n^6*l1
         *l2^4*z5 - 11/1327104*n^6*l1*l2^4*z4 + 37/3981312*n^6*l1*l2^4*
         z3 + 935/31850496*n^6*l1^3*l2^2 + 7/165888*n^6*l1^3*l2^2*z5 + 
         1/6912*n^6*l1^3*l2^2*z4 - 605/1990656*n^6*l1^3*l2^2*z3 + 35/
         7962624*n^6*l1^4*l2 - 5/27648*n^6*l1^4*l2*z4 + 85/497664*n^6*
         l1^4*l2*z3 - 22711/95551488*n^6*l1^5 - 25/248832*n^6*l1^5*z6
          + 5/248832*n^6*l1^5*z5 - 5/663552*n^6*l1^5*z4 - 269/995328*
         n^6*l1^5*z3 + 1/124416*n^6*l1^5*z3^2 - 35/31850496*n^7*l1^4*l2
          + 5/110592*n^7*l1^4*l2*z4 - 85/1990656*n^7*l1^4*l2*z3 + 7/
         15925248*n^7*l1^5 - 1/55296*n^7*l1^5*z4 + 17/995328*n^7*l1^5*
         z3 - 7/63700992*n^8*l1^5 + 1/221184*n^8*l1^5*z4 - 17/3981312*
         n^8*l1^5*z3 )

       + h^6 * ( 9092683/238878720*l2^6 + 542569/8294400*l2^6*z8 - 263/
         57600*l2^6*z3z5 - 135677/4976640*l2^6*z7 + 1021/31104*l2^6*z6
          + 9413/746496*l2^6*z5 + 30583/4976640*l2^6*z4 + 562321/
         14929920*l2^6*z3 - 359/10368*l2^6*z3*z5 + 689/103680*l2^6*z3*
         z4 + 1667/155520*l2^6*z3^2 - 9092683/39813120*l1*l2^5 - 542569/
         1382400*l1*l2^5*z8 + 263/9600*l1*l2^5*z3z5 + 135677/829440*l1*
         l2^5*z7 - 1021/5184*l1*l2^5*z6 - 9413/124416*l1*l2^5*z5 - 
         30583/829440*l1*l2^5*z4 - 562321/2488320*l1*l2^5*z3 + 359/1728
         *l1*l2^5*z3*z5 - 689/17280*l1*l2^5*z3*z4 - 1667/25920*l1*l2^5*
         z3^2 + 9092683/15925248*l1^2*l2^4 + 542569/552960*l1^2*l2^4*z8
          - 263/3840*l1^2*l2^4*z3z5 - 135677/331776*l1^2*l2^4*z7 + 5105/
         10368*l1^2*l2^4*z6 + 47065/248832*l1^2*l2^4*z5 + 30583/331776*
         l1^2*l2^4*z4 + 562321/995328*l1^2*l2^4*z3 - 1795/3456*l1^2*
         l2^4*z3*z5 + 689/6912*l1^2*l2^4*z3*z4 + 1667/10368*l1^2*l2^4*
         z3^2 - 9092683/11943936*l1^3*l2^3 - 542569/414720*l1^3*l2^3*z8
          + 263/2880*l1^3*l2^3*z3z5 + 135677/248832*l1^3*l2^3*z7 - 5105/
         7776*l1^3*l2^3*z6 - 47065/186624*l1^3*l2^3*z5 - 30583/248832*
         l1^3*l2^3*z4 - 562321/746496*l1^3*l2^3*z3 + 1795/2592*l1^3*
         l2^3*z3*z5 - 689/5184*l1^3*l2^3*z3*z4 - 1667/7776*l1^3*l2^3*
         z3^2 + 9092683/15925248*l1^4*l2^2 + 542569/552960*l1^4*l2^2*z8
          - 263/3840*l1^4*l2^2*z3z5 - 135677/331776*l1^4*l2^2*z7 + 5105/
         10368*l1^4*l2^2*z6 + 47065/248832*l1^4*l2^2*z5 + 30583/331776*
         l1^4*l2^2*z4 + 562321/995328*l1^4*l2^2*z3 - 1795/3456*l1^4*
         l2^2*z3*z5 + 689/6912*l1^4*l2^2*z3*z4 + 1667/10368*l1^4*l2^2*
         z3^2 - 9092683/39813120*l1^5*l2 - 542569/1382400*l1^5*l2*z8 + 
         263/9600*l1^5*l2*z3z5 + 135677/829440*l1^5*l2*z7 - 1021/5184*
         l1^5*l2*z6 - 9413/124416*l1^5*l2*z5 - 30583/829440*l1^5*l2*z4
          - 562321/2488320*l1^5*l2*z3 + 359/1728*l1^5*l2*z3*z5 - 689/
         17280*l1^5*l2*z3*z4 - 1667/25920*l1^5*l2*z3^2 + 9092683/
         238878720*l1^6 + 542569/8294400*l1^6*z8 - 263/57600*l1^6*z3z5
          - 135677/4976640*l1^6*z7 + 1021/31104*l1^6*z6 + 9413/746496*
         l1^6*z5 + 30583/4976640*l1^6*z4 + 562321/14929920*l1^6*z3 - 
         359/10368*l1^6*z3*z5 + 689/103680*l1^6*z3*z4 + 1667/155520*
         l1^6*z3^2 - 931183349/15288238080*n*l2^6 - 25793689/265420800*
         n*l2^6*z8 + 12503/1843200*n*l2^6*z3z5 + 9711571/238878720*n*
         l2^6*z7 - 2403629/47775744*n*l2^6*z6 - 4092119/238878720*n*
         l2^6*z5 - 971231/106168320*n*l2^6*z4 - 18827651/318504960*n*
         l2^6*z3 + 8273/165888*n*l2^6*z3*z5 - 185731/19906560*n*l2^6*z3
         *z4 - 1869827/119439360*n*l2^6*z3^2 + 1409009273/3822059520*n*
         l1*l2^5 + 270253/460800*n*l1*l2^5*z8 - 131/3200*n*l1*l2^5*z3z5
          - 150751/622080*n*l1*l2^5*z7 + 600863/1990656*n*l1*l2^5*z6 + 
         22901/221184*n*l1*l2^5*z5 + 1471813/26542080*n*l1*l2^5*z4 + 
         28093909/79626240*n*l1*l2^5*z3 - 4151/13824*n*l1*l2^5*z3*z5 + 
         727/12960*n*l1*l2^5*z3*z4 + 231673/2488320*n*l1*l2^5*z3^2 - 
         130853321/141557760*n*l1^2*l2^4 - 32465431/22118400*n*l1^2*
         l2^4*z8 + 15737/153600*n*l1^2*l2^4*z3z5 + 7993351/13271040*n*
         l1^2*l2^4*z7 - 373921/497664*n*l1^2*l2^4*z6 - 1722421/6635520*
         n*l1^2*l2^4*z5 - 92663/663552*n*l1^2*l2^4*z4 - 34718753/
         39813120*n*l1^2*l2^4*z3 + 41531/55296*n*l1^2*l2^4*z3*z5 - 
         116329/829440*n*l1^2*l2^4*z3*z4 - 2301917/9953280*n*l1^2*l2^4*
         z3^2 + 584194949/477757440*n*l1^3*l2^3 + 406411/207360*n*l1^3*
         l2^3*z8 - 197/1440*n*l1^3*l2^3*z3z5 - 4808501/5971968*n*l1^3*
         l2^3*z7 + 2984155/2985984*n*l1^3*l2^3*z6 + 523711/1492992*n*
         l1^3*l2^3*z5 + 207203/1105920*n*l1^3*l2^3*z4 + 2285993/1990656
         *n*l1^3*l2^3*z3 - 2611/2592*n*l1^3*l2^3*z3*z5 + 117199/622080*
         n*l1^3*l2^3*z3*z4 + 578023/1866240*n*l1^3*l2^3*z3^2 - 
         844937771/955514880*n*l1^4*l2^2 - 348647/245760*n*l1^4*l2^2*z8
          + 507/5120*n*l1^4*l2^2*z3z5 + 2902217/4976640*n*l1^4*l2^2*z7
          - 1436681/1990656*n*l1^4*l2^2*z6 - 282091/1105920*n*l1^4*l2^2
         *z5 - 909847/6635520*n*l1^4*l2^2*z4 - 16343741/19906560*n*l1^4
         *l2^2*z3 + 5053/6912*n*l1^4*l2^2*z3*z5 - 14141/103680*n*l1^4*
         l2^2*z3*z4 - 223153/995328*n*l1^4*l2^2*z3^2 + 6519491/19906560
         *n*l1^5*l2 + 295009/552960*n*l1^5*l2*z8 - 143/3840*n*l1^5*l2*
         z3z5 - 1098587/4976640*n*l1^5*l2*z7 + 33725/124416*n*l1^5*l2*
         z6 + 240187/2488320*n*l1^5*l2*z5 + 5341/103680*n*l1^5*l2*z4 + 
         771239/2488320*n*l1^5*l2*z3 - 319/1152*n*l1^5*l2*z3*z5 + 539/
         10368*n*l1^5*l2*z3*z4 + 1327/15552*n*l1^5*l2*z3^2 - 16985281/
         477757440*n*l1^6 - 233119/4147200*n*l1^6*z8 + 113/28800*n*l1^6
         *z3z5 + 172889/7464960*n*l1^6*z7 - 21473/746496*n*l1^6*z6 - 
         146057/14929920*n*l1^6*z5 - 6097/1105920*n*l1^6*z4 - 326719/
         9953280*n*l1^6*z3 + 299/10368*n*l1^6*z3*z5 - 3323/622080*n*
         l1^6*z3*z4 - 8269/933120*n*l1^6*z3^2 + 298184779/7644119040*
         n^2*l2^6 + 15074341/265420800*n^2*l2^6*z8 - 7307/1843200*n^2*
         l2^6*z3z5 - 1420109/59719680*n^2*l2^6*z7 + 1469899/47775744*
         n^2*l2^6*z6 + 423205/47775744*n^2*l2^6*z5 + 1661453/318504960*
         n^2*l2^6*z4 + 3483925/95551488*n^2*l2^6*z3 - 289/10368*n^2*
         l2^6*z3*z5 + 2207/442368*n^2*l2^6*z3*z4 + 1050031/119439360*
         n^2*l2^6*z3^2 - 665496191/2866544640*n^2*l1*l2^5 - 468301/
         1382400*n^2*l1*l2^5*z8 + 227/9600*n^2*l1*l2^5*z3z5 + 376625/
         2654208*n^2*l1*l2^5*z7 - 243743/1327104*n^2*l1*l2^5*z6 - 
         2210387/39813120*n^2*l1*l2^5*z5 - 615671/19906560*n^2*l1*l2^5*
         z4 - 51630083/238878720*n^2*l1*l2^5*z3 + 1529/9216*n^2*l1*l2^5
         *z3*z5 - 49033/1658880*n^2*l1*l2^5*z3*z4 - 65093/1244160*n^2*
         l1*l2^5*z3^2 + 124521869/212336640*n^2*l1^2*l2^4 + 38101547/
         44236800*n^2*l1^2*l2^4*z8 - 18469/307200*n^2*l1^2*l2^4*z3z5 - 
         85638181/238878720*n^2*l1^2*l2^4*z7 + 5534347/11943936*n^2*
         l1^2*l2^4*z6 + 8311531/59719680*n^2*l1^2*l2^4*z5 + 12736061/
         159252480*n^2*l1^2*l2^4*z4 + 17344717/31850496*n^2*l1^2*l2^4*
         z3 - 140329/331776*n^2*l1^2*l2^4*z3*z5 + 62801/829440*n^2*l1^2
         *l2^4*z3*z4 + 7917353/59719680*n^2*l1^2*l2^4*z3^2 - 73718995/
         95551488*n^2*l1^3*l2^3 - 616837/552960*n^2*l1^3*l2^3*z8 + 299/
         3840*n^2*l1^3*l2^3*z3z5 + 1014683/2211840*n^2*l1^3*l2^3*z7 - 
         3562829/5971968*n^2*l1^3*l2^3*z6 - 5062243/29859840*n^2*l1^3*
         l2^3*z5 - 4266791/39813120*n^2*l1^3*l2^3*z4 - 2104085/2985984*
         n^2*l1^3*l2^3*z3 + 1883/3456*n^2*l1^3*l2^3*z3*z5 - 7/72*n^2*
         l1^3*l2^3*z3*z4 - 2531219/14929920*n^2*l1^3*l2^3*z3^2 + 
         1693274177/2866544640*n^2*l1^4*l2^2 + 769499/884736*n^2*l1^4*
         l2^2*z8 - 373/6144*n^2*l1^4*l2^2*z3z5 - 14276093/39813120*n^2*
         l1^4*l2^2*z7 + 76369/165888*n^2*l1^4*l2^2*z6 + 2676067/
         19906560*n^2*l1^4*l2^2*z5 + 1700171/19906560*n^2*l1^4*l2^2*z4
          + 148541/276480*n^2*l1^4*l2^2*z3 - 3967/9216*n^2*l1^4*l2^2*z3
         *z5 + 6409/82944*n^2*l1^4*l2^2*z3*z4 + 110749/829440*n^2*l1^4*
         l2^2*z3^2 - 67611/327680*n^2*l1^5*l2 - 101087/345600*n^2*l1^5*
         l2*z8 + 49/2400*n^2*l1^5*l2*z3z5 + 59423/497664*n^2*l1^5*l2*z7
          - 77357/497664*n^2*l1^5*l2*z6 - 213809/4976640*n^2*l1^5*l2*z5
          - 9853/331776*n^2*l1^5*l2*z4 - 1776113/9953280*n^2*l1^5*l2*z3
          + 493/3456*n^2*l1^5*l2*z3*z5 - 1727/69120*n^2*l1^5*l2*z3*z4
          - 13613/311040*n^2*l1^5*l2*z3^2 + 21575857/477757440*n^2*l1^6
          + 2312623/33177600*n^2*l1^6*z8 - 1121/230400*n^2*l1^6*z3z5 - 
         1717997/59719680*n^2*l1^6*z7 + 107923/2985984*n^2*l1^6*z6 + 
         58357/4976640*n^2*l1^6*z5 + 67703/9953280*n^2*l1^6*z4 + 
         2482919/59719680*n^2*l1^6*z3 - 1465/41472*n^2*l1^6*z3*z5 + 
         8059/1244160*n^2*l1^6*z3*z4 + 20347/1866240*n^2*l1^6*z3^2 - 
         191604287/15288238080*n^3*l2^6 - 5832101/353894400*n^3*l2^6*z8
          + 2827/2457600*n^3*l2^6*z3z5 + 3328883/477757440*n^3*l2^6*z7
          - 1838339/191102976*n^3*l2^6*z6 - 65597/26542080*n^3*l2^6*z5
          - 108769/79626240*n^3*l2^6*z4 - 10446397/955514880*n^3*l2^6*
         z3 + 2509/331776*n^3*l2^6*z3*z5 - 98129/79626240*n^3*l2^6*z3*
         z4 - 1127153/477757440*n^3*l2^6*z3^2 + 142638343/1911029760*
         n^3*l1*l2^5 + 138221/1382400*n^3*l1*l2^5*z8 - 67/9600*n^3*l1*
         l2^5*z3z5 - 585589/13271040*n^3*l1*l2^5*z7 + 706847/11943936*
         n^3*l1*l2^5*z6 + 882067/59719680*n^3*l1*l2^5*z5 + 163081/
         19906560*n^3*l1*l2^5*z4 + 3279421/47775744*n^3*l1*l2^5*z3 - 
         2573/55296*n^3*l1*l2^5*z3*z5 + 9577/1244160*n^3*l1*l2^5*z3*z4
          + 45503/2985984*n^3*l1*l2^5*z3^2 - 2009061227/11466178560*n^3
         *l1^2*l2^4 - 1710227/7372800*n^3*l1^2*l2^4*z8 + 829/51200*n^3*
         l1^2*l2^4*z3z5 + 4235191/39813120*n^3*l1^2*l2^4*z7 - 3408223/
         23887872*n^3*l1^2*l2^4*z6 - 2056499/59719680*n^3*l1^2*l2^4*z5
          - 64165/3538944*n^3*l1^2*l2^4*z4 - 10162571/59719680*n^3*l1^2
         *l2^4*z3 + 4427/41472*n^3*l1^2*l2^4*z3*z5 - 57701/3317760*n^3*
         l1^2*l2^4*z3*z4 - 2179447/59719680*n^3*l1^2*l2^4*z3^2 + 
         75749683/286654464*n^3*l1^3*l2^3 + 96961/276480*n^3*l1^3*l2^3*
         z8 - 47/1920*n^3*l1^3*l2^3*z3z5 - 4703009/29859840*n^3*l1^3*
         l2^3*z7 + 140189/663552*n^3*l1^3*l2^3*z6 + 326321/6635520*n^3*
         l1^3*l2^3*z5 + 771563/26542080*n^3*l1^3*l2^3*z4 + 3839671/
         14929920*n^3*l1^3*l2^3*z3 - 3367/20736*n^3*l1^3*l2^3*z3*z5 + 
         22301/829440*n^3*l1^3*l2^3*z3*z4 + 108947/1990656*n^3*l1^3*
         l2^3*z3^2 - 539140457/2866544640*n^3*l1^4*l2^2 - 1037689/
         4423680*n^3*l1^4*l2^2*z8 + 503/30720*n^3*l1^4*l2^2*z3z5 + 
         8220157/79626240*n^3*l1^4*l2^2*z7 - 1148551/7962624*n^3*l1^4*
         l2^2*z6 - 490633/19906560*n^3*l1^4*l2^2*z5 - 1547663/79626240*
         n^3*l1^4*l2^2*z4 - 44610511/238878720*n^3*l1^4*l2^2*z3 + 5699/
         55296*n^3*l1^4*l2^2*z3*z5 - 1159/69120*n^3*l1^4*l2^2*z3*z4 - 
         703633/19906560*n^3*l1^4*l2^2*z3^2 + 13092533/106168320*n^3*
         l1^5*l2 + 158851/921600*n^3*l1^5*l2*z8 - 77/6400*n^3*l1^5*l2*
         z3z5 - 72229/995328*n^3*l1^5*l2*z7 + 95587/995328*n^3*l1^5*l2*
         z6 + 1937/77760*n^3*l1^5*l2*z5 + 104077/6635520*n^3*l1^5*l2*z4
          + 1152281/9953280*n^3*l1^5*l2*z3 - 71/864*n^3*l1^5*l2*z3*z5
          + 2981/207360*n^3*l1^5*l2*z3*z4 + 3269/124416*n^3*l1^5*l2*
         z3^2 - 844201/42467328*n^3*l1^6 - 14441/518400*n^3*l1^6*z8 + 7/
         3600*n^3*l1^6*z3z5 + 23237/1990656*n^3*l1^6*z7 - 5111/331776*
         n^3*l1^6*z6 - 48367/11943936*n^3*l1^6*z5 - 102707/39813120*n^3
         *l1^6*z4 - 2199793/119439360*n^3*l1^6*z3 + 553/41472*n^3*l1^6*
         z3*z5 - 43/18432*n^3*l1^6*z3*z4 - 439/103680*n^3*l1^6*z3^2 + 
         12344699/5733089280*n^4*l2^6 + 2861381/1061683200*n^4*l2^6*z8
          - 1387/7372800*n^4*l2^6*z3z5 - 284881/238878720*n^4*l2^6*z7
          + 334709/191102976*n^4*l2^6*z6 + 138593/238878720*n^4*l2^6*z5
          + 11/62208*n^4*l2^6*z4 + 804137/477757440*n^4*l2^6*z3 - 47/
         41472*n^4*l2^6*z3*z5 + 11923/79626240*n^4*l2^6*z3*z4 + 161879/
         477757440*n^4*l2^6*z3^2 - 133497841/11466178560*n^4*l1*l2^5 - 
         101087/7372800*n^4*l1*l2^5*z8 + 49/51200*n^4*l1*l2^5*z3z5 + 
         93197/13271040*n^4*l1*l2^5*z7 - 234527/23887872*n^4*l1*l2^5*z6
          - 144883/119439360*n^4*l1*l2^5*z5 - 197/245760*n^4*l1*l2^5*z4
          - 2608793/238878720*n^4*l1*l2^5*z3 + 163/27648*n^4*l1*l2^5*z3
         *z5 - 16547/19906560*n^4*l1*l2^5*z3*z4 - 12629/5971968*n^4*l1*
         l2^5*z3^2 + 188181349/5733089280*n^4*l1^2*l2^4 + 1693723/
         44236800*n^4*l1^2*l2^4*z8 - 821/307200*n^4*l1^2*l2^4*z3z5 - 
         5145979/238878720*n^4*l1^2*l2^4*z7 + 233119/7962624*n^4*l1^2*
         l2^4*z6 + 2269/491520*n^4*l1^2*l2^4*z5 + 12679/7962624*n^4*
         l1^2*l2^4*z4 + 16568497/477757440*n^4*l1^2*l2^4*z3 - 5519/
         331776*n^4*l1^2*l2^4*z3*z5 + 7579/3317760*n^4*l1^2*l2^4*z3*z4
          + 8351/1244160*n^4*l1^2*l2^4*z3^2 - 14652763/477757440*n^4*
         l1^3*l2^3 - 14441/414720*n^4*l1^3*l2^3*z8 + 7/2880*n^4*l1^3*
         l2^3*z3z5 + 1578731/59719680*n^4*l1^3*l2^3*z7 - 36197/995328*
         n^4*l1^3*l2^3*z6 - 598501/59719680*n^4*l1^3*l2^3*z5 + 14593/
         5308416*n^4*l1^3*l2^3*z4 - 2690647/59719680*n^4*l1^3*l2^3*z3
          + 139/10368*n^4*l1^3*l2^3*z3*z5 - 673/497664*n^4*l1^3*l2^3*z3
         *z4 - 25133/3317760*n^4*l1^3*l2^3*z3^2 + 110051909/1911029760*
         n^4*l1^4*l2^2 + 2063/27648*n^4*l1^4*l2^2*z8 - 1/192*n^4*l1^4*
         l2^2*z3z5 - 1024661/26542080*n^4*l1^4*l2^2*z7 + 213449/3981312
         *n^4*l1^4*l2^2*z6 + 294367/19906560*n^4*l1^4*l2^2*z5 + 16609/
         10616832*n^4*l1^4*l2^2*z4 + 33098489/477757440*n^4*l1^4*l2^2*
         z3 - 1781/55296*n^4*l1^4*l2^2*z3*z5 + 2141/414720*n^4*l1^4*
         l2^2*z3*z4 + 252043/19906560*n^4*l1^4*l2^2*z3^2 - 15269669/
         637009920*n^4*l1^5*l2 - 14441/460800*n^4*l1^5*l2*z8 + 7/3200*
         n^4*l1^5*l2*z3z5 + 1331/82944*n^4*l1^5*l2*z7 - 3779/165888*n^4
         *l1^5*l2*z6 - 51139/9953280*n^4*l1^5*l2*z5 - 5969/13271040*n^4
         *l1^5*l2*z4 - 1294009/39813120*n^4*l1^5*l2*z3 + 5/384*n^4*l1^5
         *l2*z3*z5 - 463/207360*n^4*l1^5*l2*z3*z4 - 559/103680*n^4*l1^5
         *l2*z3^2 + 4428707/382205952*n^4*l1^6 + 534317/33177600*n^4*
         l1^6*z8 - 259/230400*n^4*l1^6*z3z5 - 83597/11943936*n^4*l1^6*
         z7 + 111653/11943936*n^4*l1^6*z6 + 49027/19906560*n^4*l1^6*z5
          + 25423/19906560*n^4*l1^6*z4 + 2751211/238878720*n^4*l1^6*z3
          - 157/20736*n^4*l1^6*z3*z5 + 3283/2488320*n^4*l1^6*z3*z4 + 
         18671/7464960*n^4*l1^6*z3^2 - 5851117/45864714240*n^5*l2^6 - 
         212489/1061683200*n^5*l2^6*z8 + 103/7372800*n^5*l2^6*z3z5 + 
         101/995328*n^5*l2^6*z7 - 3313/21233664*n^5*l2^6*z6 - 1511/
         14929920*n^5*l2^6*z5 - 1267/159252480*n^5*l2^6*z4 - 27733/
         318504960*n^5*l2^6*z3 + 1/13824*n^5*l2^6*z3*z5 - 323/79626240*
         n^5*l2^6*z3*z4 - 2809/159252480*n^5*l2^6*z3^2 + 59611/47775744
         *n^5*l1*l2^5 + 26819/22118400*n^5*l1*l2^5*z8 - 13/153600*n^5*
         l1*l2^5*z3z5 - 10747/13271040*n^5*l1*l2^5*z7 + 4565/3981312*
         n^5*l1*l2^5*z6 - 577/6635520*n^5*l1*l2^5*z5 + 6667/79626240*
         n^5*l1*l2^5*z4 + 93457/79626240*n^5*l1*l2^5*z3 - 1/2048*n^5*l1
         *l2^5*z3*z5 + 29/552960*n^5*l1*l2^5*z3*z4 + 1991/9953280*n^5*
         l1*l2^5*z3^2 - 21801551/11466178560*n^5*l1^2*l2^4 - 2063/
         2211840*n^5*l1^2*l2^4*z8 + 1/15360*n^5*l1^2*l2^4*z3z5 + 15917/
         9953280*n^5*l1^2*l2^4*z7 - 53605/23887872*n^5*l1^2*l2^4*z6 + 
         6059/11943936*n^5*l1^2*l2^4*z5 + 5215/10616832*n^5*l1^2*l2^4*
         z4 - 289603/119439360*n^5*l1^2*l2^4*z3 + 25/82944*n^5*l1^2*
         l2^4*z3*z5 + 37/663552*n^5*l1^2*l2^4*z3*z4 - 4121/11943936*n^5
         *l1^2*l2^4*z3^2 + 7461389/1433272320*n^5*l1^3*l2^3 + 2063/
         331776*n^5*l1^3*l2^3*z8 - 1/2304*n^5*l1^3*l2^3*z3z5 - 59479/
         9953280*n^5*l1^3*l2^3*z7 + 1829/221184*n^5*l1^3*l2^3*z6 + 
         198209/59719680*n^5*l1^3*l2^3*z5 - 5873/2949120*n^5*l1^3*l2^3*
         z4 + 66197/6635520*n^5*l1^3*l2^3*z3 - 49/20736*n^5*l1^3*l2^3*
         z3*z5 + 599/2488320*n^5*l1^3*l2^3*z3*z4 + 3283/1990656*n^5*
         l1^3*l2^3*z3^2 - 3547/14155776*n^5*l1^4*l2^2 - 2063/884736*n^5
         *l1^4*l2^2*z8 + 1/6144*n^5*l1^4*l2^2*z3z5 + 29789/5308416*n^5*
         l1^4*l2^2*z7 - 59195/7962624*n^5*l1^4*l2^2*z6 - 25771/3981312*
         n^5*l1^4*l2^2*z5 + 9481/2654208*n^5*l1^4*l2^2*z4 - 23989/
         2985984*n^5*l1^4*l2^2*z3 + 5/6144*n^5*l1^4*l2^2*z3*z5 - 5575/
         3981312*n^5*l1^4*l2^2*z3^2 + 4864597/637009920*n^5*l1^5*l2 + 
         14441/1382400*n^5*l1^5*l2*z8 - 7/9600*n^5*l1^5*l2*z3z5 - 1583/
         248832*n^5*l1^5*l2*z7 + 1111/124416*n^5*l1^5*l2*z6 + 34159/
         9953280*n^5*l1^5*l2*z5 - 10391/13271040*n^5*l1^5*l2*z4 + 
         158023/13271040*n^5*l1^5*l2*z3 - 5/1152*n^5*l1^5*l2*z3*z5 + 29/
         41472*n^5*l1^5*l2*z3*z4 + 311/155520*n^5*l1^5*l2*z3^2 - 
         4993307/2548039680*n^5*l1^6 - 14441/5529600*n^5*l1^6*z8 + 7/
         38400*n^5*l1^6*z3z5 + 1439/995328*n^5*l1^6*z7 - 127/62208*n^5*
         l1^6*z6 - 73231/119439360*n^5*l1^6*z5 + 10043/159252480*n^5*
         l1^6*z4 - 1348849/477757440*n^5*l1^6*z3 + 5/4608*n^5*l1^6*z3*
         z5 - 451/2488320*n^5*l1^6*z3*z4 - 293/622080*n^5*l1^6*z3^2 - 
         227/45864714240*n^6*l2^6 + 2063/212336640*n^6*l2^6*z8 - 1/
         1474560*n^6*l2^6*z3z5 - 991/159252480*n^6*l2^6*z7 + 613/
         63700992*n^6*l2^6*z6 + 1117/119439360*n^6*l2^6*z5 - 7/26542080
         *n^6*l2^6*z4 + 313/63700992*n^6*l2^6*z3 - 1/331776*n^6*l2^6*z3
         *z5 + 1/79626240*n^6*l2^6*z3*z4 + 29/53084160*n^6*l2^6*z3^2 - 
         229057/5733089280*n^6*l1*l2^5 + 317/13271040*n^6*l1*l2^5*z7 - 
         713/23887872*n^6*l1*l2^5*z6 + 2707/59719680*n^6*l1*l2^5*z5 - 
         2351/79626240*n^6*l1*l2^5*z4 + 65/15925248*n^6*l1*l2^5*z3 + 49/
         19906560*n^6*l1*l2^5*z3*z4 + 17/29859840*n^6*l1*l2^5*z3^2 + 
         758279/3822059520*n^6*l1^2*l2^4 + 2063/22118400*n^6*l1^2*l2^4*
         z8 - 1/153600*n^6*l1^2*l2^4*z3z5 - 3013/14929920*n^6*l1^2*l2^4
         *z7 + 7193/23887872*n^6*l1^2*l2^4*z6 - 803/23887872*n^6*l1^2*
         l2^4*z5 - 20521/159252480*n^6*l1^2*l2^4*z4 + 13541/39813120*
         n^6*l1^2*l2^4*z3 - 5/165888*n^6*l1^2*l2^4*z3*z5 - 1/221184*n^6
         *l1^2*l2^4*z3*z4 + 481/11943936*n^6*l1^2*l2^4*z3^2 - 73603/
         477757440*n^6*l1^3*l2^3 + 359/1990656*n^6*l1^3*l2^3*z7 - 227/
         663552*n^6*l1^3*l2^3*z6 - 619/3981312*n^6*l1^3*l2^3*z5 + 37607/
         79626240*n^6*l1^3*l2^3*z4 - 7049/19906560*n^6*l1^3*l2^3*z3 - 1/
         165888*n^6*l1^3*l2^3*z3*z4 - 101/3317760*n^6*l1^3*l2^3*z3^2 + 
         29473/1146617856*n^6*l1^4*l2^2 + 2063/4423680*n^6*l1^4*l2^2*z8
          - 1/30720*n^6*l1^4*l2^2*z3z5 - 35549/26542080*n^6*l1^4*l2^2*
         z7 + 14449/7962624*n^6*l1^4*l2^2*z6 + 2339/1327104*n^6*l1^4*
         l2^2*z5 - 86903/79626240*n^6*l1^4*l2^2*z4 + 148643/79626240*
         n^6*l1^4*l2^2*z3 - 1/6144*n^6*l1^4*l2^2*z3*z5 - 1/103680*n^6*
         l1^4*l2^2*z3*z4 + 6259/19906560*n^6*l1^4*l2^2*z3^2 + 96683/
         318504960*n^6*l1^5*l2 + 1/1152*n^6*l1^5*l2*z7 - 95/82944*n^6*
         l1^5*l2*z6 - 7469/4976640*n^6*l1^5*l2*z5 + 5447/6635520*n^6*
         l1^5*l2*z4 - 18161/19906560*n^6*l1^5*l2*z3 + 1/25920*n^6*l1^5*
         l2*z3*z4 - 1/5760*n^6*l1^5*l2*z3^2 + 4767613/7644119040*n^6*
         l1^6 + 14441/16588800*n^6*l1^6*z8 - 7/115200*n^6*l1^6*z3z5 - 
         1691/2985984*n^6*l1^6*z7 + 4729/5971968*n^6*l1^6*z6 + 13981/
         39813120*n^6*l1^6*z5 - 5389/53084160*n^6*l1^6*z4 + 491873/
         477757440*n^6*l1^6*z3 - 5/13824*n^6*l1^6*z3*z5 + 47/829440*n^6
         *l1^6*z3*z4 + 649/3732480*n^6*l1^6*z3^2 + 743/573308928*n^7*l1
         *l2^5 - 67/39813120*n^7*l1*l2^5*z7 + 29/11943936*n^7*l1*l2^5*
         z6 - 179/59719680*n^7*l1*l2^5*z5 + 13/5308416*n^7*l1*l2^5*z4
          + 1/4976640*n^7*l1*l2^5*z3 - 1/9953280*n^7*l1*l2^5*z3*z4 - 7/
         29859840*n^7*l1*l2^5*z3^2 + 20683/716636160*n^7*l1^3*l2^3 - 
         359/14929920*n^7*l1^3*l2^3*z7 + 13/248832*n^7*l1^3*l2^3*z6 + 
         179/5971968*n^7*l1^3*l2^3*z5 - 3427/39813120*n^7*l1^3*l2^3*z4
          + 1073/19906560*n^7*l1^3*l2^3*z3 + 1/1244160*n^7*l1^3*l2^3*z3
         *z4 + 13/4976640*n^7*l1^3*l2^3*z3^2 - 58549/1911029760*n^7*
         l1^4*l2^2 - 11/442368*n^7*l1^4*l2^2*z6 - 1/13824*n^7*l1^4*l2^2
         *z5 + 3083/26542080*n^7*l1^4*l2^2*z4 - 1147/79626240*n^7*l1^4*
         l2^2*z3 + 1/184320*n^7*l1^4*l2^2*z3^2 - 6083/79626240*n^7*l1^5
         *l2 - 1/4608*n^7*l1^5*l2*z7 + 95/331776*n^7*l1^5*l2*z6 + 509/
         1244160*n^7*l1^5*l2*z5 - 769/3317760*n^7*l1^5*l2*z4 + 4349/
         19906560*n^7*l1^5*l2*z3 - 1/103680*n^7*l1^5*l2*z3*z4 + 1/23040
         *n^7*l1^5*l2*z3^2 + 6457/254803968*n^7*l1^6 + 1/13824*n^7*l1^6
         *z7 - 95/995328*n^7*l1^6*z6 - 7649/59719680*n^7*l1^6*z5 + 1127/
         15925248*n^7*l1^6*z4 - 17957/238878720*n^7*l1^6*z3 + 1/311040*
         n^7*l1^6*z3*z4 - 1/69120*n^7*l1^6*z3^2 + 3619/716636160*n^8*
         l1^4*l2^2 + 11/2654208*n^8*l1^4*l2^2*z6 + 7/442368*n^8*l1^4*
         l2^2*z5 - 3553/159252480*n^8*l1^4*l2^2*z4 + 637/477757440*n^8*
         l1^4*l2^2*z3 - 1/1105920*n^8*l1^4*l2^2*z3^2 + 43/127401984*n^8
         *l1^5*l2 - 5/221184*n^8*l1^5*l2*z5 + 47/2654208*n^8*l1^5*l2*z4
          + 17/2654208*n^8*l1^5*l2*z3 - 1625/254803968*n^8*l1^6 - 1/
         55296*n^8*l1^6*z7 + 95/3981312*n^8*l1^6*z6 + 2081/59719680*n^8
         *l1^6*z5 - 317/15925248*n^8*l1^6*z4 + 2149/119439360*n^8*l1^6*
         z3 - 1/1244160*n^8*l1^6*z3*z4 + 1/276480*n^8*l1^6*z3^2 - 43/
         637009920*n^9*l1^5*l2 + 1/221184*n^9*l1^5*l2*z5 - 47/13271040*
         n^9*l1^5*l2*z4 - 17/13271040*n^9*l1^5*l2*z3 + 43/1528823808*
         n^9*l1^6 - 5/2654208*n^9*l1^6*z5 + 47/31850496*n^9*l1^6*z4 + 
         17/31850496*n^9*l1^6*z3 - 43/7644119040*n^10*l1^6 + 1/2654208*
         n^10*l1^6*z5 - 47/159252480*n^10*l1^6*z4 - 17/159252480*n^10*
         l1^6*z3 ));


==> anc/RG_UnUm_6L.m <==
(* 
        6-loop RG functions for U(n) x U(m) model:

		see Calabrese et al'04 for 5-loop results
		https://inspirehep.net/literature/646231
	
        h = 1/(16 Pi)^2

        RG[l1], RG[l2] - beta-functions for the couplings entering the 
			 potential:

        V = l1/4! Tr[phi phi^+]^2 + l2/4! Tr[phi phi^+ phi phi^+]
              where phi is a complex (n x m) matrix, and
	            phi^+ is conjugate transpose of phi 

        RG[phi] - field anomalous dimension
        RG[tau] - anomalous dimension of tau (mass)  

        NB: - mass anomalous dimension is defined as (- beta[m^2]/m^2) 
            - to compare with Calabrese et al'04 substitute
              l1 = 6*u/h;
              l2 = 6*v/6;
              RG[u] = 1/6*h*RG[l1]
              RG[v] = 1/6*h*RG[l2]

	z3,z4,z5,z6,z7,z8,z9 - particular values of Riemann zeta function
	z3z5 - double zeta value (see. Kompaniets et al'17) 
	       N[z3z5] = 0.037707672984847544 
*)

RG[l1] = ( + h * ( 1/2*l2^2 + 2/3*l1^2 + 1/3*n*l1*l2 + 1/3*m*l1*l2 + 1/
         6*m*n*l1^2 )

       + h^2 * (  - 41/72*l1*l2^2 - 7/24*l1^3 - 1/12*n*l2^3 - 11/36*n*
         l1^2*l2 - 1/12*m*l2^3 - 11/36*m*l1^2*l2 - 5/72*m*n*l1*l2^2 - 1/
         8*m*n*l1^3 )

       + h^3 * ( 425/3456*l2^4 + 1/9*l2^4*z3 + 97/128*l1^2*l2^2 + 7/12*
         l1^2*l2^2*z3 + 185/864*l1^4 + 11/72*l1^4*z3 + 25/72*n*l1*l2^3
          + 1/6*n*l1*l2^3*z3 + 659/1728*n*l1^3*l2 + 2/9*n*l1^3*l2*z3 + 
         5/864*n^2*l2^4 + 115/1728*n^2*l1^2*l2^2 + 25/72*m*l1*l2^3 + 1/
         6*m*l1*l2^3*z3 + 659/1728*m*l1^3*l2 + 2/9*m*l1^3*l2*z3 + 17/
         384*m*n*l2^4 + 1/36*m*n*l2^4*z3 + 605/1728*m*n*l1^2*l2^2 + 1/
         12*m*n*l1^2*l2^2*z3 + 461/3456*m*n*l1^4 + 5/72*m*n*l1^4*z3 + 5/
         288*m*n^2*l1*l2^3 + 79/1728*m*n^2*l1^3*l2 + 5/864*m^2*l2^4 + 
         115/1728*m^2*l1^2*l2^2 + 5/288*m^2*n*l1*l2^3 + 79/1728*m^2*n*
         l1^3*l2 + 1/1152*m^2*n^2*l1^2*l2^2 + 11/1152*m^2*n^2*l1^4 )

       + h^4 * (  - 14729/31104*l1*l2^4 - 715/648*l1*l2^4*z5 + 47/432*
         l1*l2^4*z4 - 785/1296*l1*l2^4*z3 - 7315/6912*l1^3*l2^2 - 455/
         216*l1^3*l2^2*z5 + 13/48*l1^3*l2^2*z4 - 559/432*l1^3*l2^2*z3
          - 24581/124416*l1^5 - 155/432*l1^5*z5 + 11/216*l1^5*z4 - 583/
         2592*l1^5*z3 - 2515/31104*n*l2^5 - 85/648*n*l2^5*z5 + 17/864*n
         *l2^5*z4 - 25/288*n*l2^5*z3 - 9233/10368*n*l1^2*l2^3 - 815/648
         *n*l1^2*l2^3*z5 + 17/108*n*l1^2*l2^3*z4 - 547/648*n*l1^2*l2^3*
         z3 - 15967/31104*n*l1^4*l2 - 20/27*n*l1^4*l2*z5 + 85/864*n*
         l1^4*l2*z4 - 607/1296*n*l1^4*l2*z3 - 8297/124416*n^2*l1*l2^4
          - 25/648*n^2*l1*l2^4*z5 + 5/288*n^2*l1*l2^4*z4 - 221/2592*n^2
         *l1*l2^4*z3 - 1537/7776*n^2*l1^3*l2^2 - 10/81*n^2*l1^3*l2^2*z5
          + 1/54*n^2*l1^3*l2^2*z4 - 31/216*n^2*l1^3*l2^2*z3 + 1/15552*
         n^3*l2^5 + 43/31104*n^3*l1^2*l2^3 - 5/1296*n^3*l1^2*l2^3*z3 - 
         2515/31104*m*l2^5 - 85/648*m*l2^5*z5 + 17/864*m*l2^5*z4 - 25/
         288*m*l2^5*z3 - 9233/10368*m*l1^2*l2^3 - 815/648*m*l1^2*l2^3*
         z5 + 17/108*m*l1^2*l2^3*z4 - 547/648*m*l1^2*l2^3*z3 - 15967/
         31104*m*l1^4*l2 - 20/27*m*l1^4*l2*z5 + 85/864*m*l1^4*l2*z4 - 
         607/1296*m*l1^4*l2*z3 - 38855/124416*m*n*l1*l2^4 - 10/27*m*n*
         l1*l2^4*z5 + 1/27*m*n*l1*l2^4*z4 - 341/1296*m*n*l1*l2^4*z3 - 
         53497/62208*m*n*l1^3*l2^2 - 475/648*m*n*l1^3*l2^2*z5 + 43/432*
         m*n*l1^3*l2^2*z4 - 251/432*m*n*l1^3*l2^2*z3 - 10057/62208*m*n*
         l1^5 - 275/1296*m*n*l1^5*z5 + 31/864*m*n*l1^5*z4 - 191/1296*m*
         n*l1^5*z3 - 49/7776*m*n^2*l2^5 - 5/864*m*n^2*l2^5*z5 + 1/432*m
         *n^2*l2^5*z4 - 25/2592*m*n^2*l2^5*z3 - 937/7776*m*n^2*l1^2*
         l2^3 - 5/162*m*n^2*l1^2*l2^3*z5 - 1/432*m*n^2*l1^2*l2^3*z4 - 
         67/864*m*n^2*l1^2*l2^3*z3 - 1319/10368*m*n^2*l1^4*l2 - 25/324*
         m*n^2*l1^4*l2*z5 + 19/864*m*n^2*l1^4*l2*z4 - 23/216*m*n^2*l1^4
         *l2*z3 + 1/124416*m*n^3*l1*l2^4 - 1/864*m*n^3*l1*l2^4*z3 + 35/
         20736*m*n^3*l1^3*l2^2 - 1/288*m*n^3*l1^3*l2^2*z3 - 8297/124416
         *m^2*l1*l2^4 - 25/648*m^2*l1*l2^4*z5 + 5/288*m^2*l1*l2^4*z4 - 
         221/2592*m^2*l1*l2^4*z3 - 1537/7776*m^2*l1^3*l2^2 - 10/81*m^2*
         l1^3*l2^2*z5 + 1/54*m^2*l1^3*l2^2*z4 - 31/216*m^2*l1^3*l2^2*z3
          - 49/7776*m^2*n*l2^5 - 5/864*m^2*n*l2^5*z5 + 1/432*m^2*n*l2^5
         *z4 - 25/2592*m^2*n*l2^5*z3 - 937/7776*m^2*n*l1^2*l2^3 - 5/162
         *m^2*n*l1^2*l2^3*z5 - 1/432*m^2*n*l1^2*l2^3*z4 - 67/864*m^2*n*
         l1^2*l2^3*z3 - 1319/10368*m^2*n*l1^4*l2 - 25/324*m^2*n*l1^4*l2
         *z5 + 19/864*m^2*n*l1^4*l2*z4 - 23/216*m^2*n*l1^4*l2*z3 - 167/
         13824*m^2*n^2*l1*l2^4 - 1/432*m^2*n^2*l1*l2^4*z4 + 1/648*m^2*
         n^2*l1*l2^4*z3 - 85/5184*m^2*n^2*l1^3*l2^2 - 11/432*m^2*n^2*
         l1^3*l2^2*z3 - 395/15552*m^2*n^2*l1^5 - 5/324*m^2*n^2*l1^5*z5
          + 5/864*m^2*n^2*l1^5*z4 - 7/288*m^2*n^2*l1^5*z3 - 25/31104*
         m^2*n^3*l1^2*l2^3 + 1/2592*m^2*n^3*l1^2*l2^3*z3 + 7/7776*m^2*
         n^3*l1^4*l2 - 1/864*m^2*n^3*l1^4*l2*z3 + 1/15552*m^3*l2^5 + 43/
         31104*m^3*l1^2*l2^3 - 5/1296*m^3*l1^2*l2^3*z3 + 1/124416*m^3*n
         *l1*l2^4 - 1/864*m^3*n*l1*l2^4*z3 + 35/20736*m^3*n*l1^3*l2^2
          - 1/288*m^3*n*l1^3*l2^2*z3 - 25/31104*m^3*n^2*l1^2*l2^3 + 1/
         2592*m^3*n^2*l1^2*l2^3*z3 + 7/7776*m^3*n^2*l1^4*l2 - 1/864*m^3
         *n^2*l1^4*l2*z3 + 5/124416*m^3*n^3*l1^5 )

       + h^5 * ( 983173/11943936*l2^6 + 2401/4608*l2^6*z7 - 1075/10368*
         l2^6*z6 + 9553/31104*l2^6*z5 - 1705/41472*l2^6*z4 + 39535/
         248832*l2^6*z3 + 79/2592*l2^6*z3^2 + 1934657/1492992*l1^2*l2^4
          + 11515/1536*l1^2*l2^4*z7 - 90025/62208*l1^2*l2^4*z6 + 99775/
         20736*l1^2*l2^4*z5 - 23483/41472*l1^2*l2^4*z4 + 93101/41472*
         l1^2*l2^4*z3 + 13489/31104*l1^2*l2^4*z3^2 + 84245/55296*l1^4*
         l2^2 + 35525/4608*l1^4*l2^2*z7 - 70775/41472*l1^4*l2^2*z6 + 
         54503/10368*l1^4*l2^2*z5 - 58679/82944*l1^4*l2^2*z4 + 656575/
         248832*l1^4*l2^2*z3 + 8105/20736*l1^4*l2^2*z3^2 + 8579/41472*
         l1^6 + 12887/13824*l1^6*z7 - 775/3456*l1^6*z6 + 13757/20736*
         l1^6*z5 - 55/576*l1^6*z4 + 13691/41472*l1^6*z3 + 17/432*l1^6*
         z3^2 + 3342733/5971968*n*l1*l2^5 + 4949/2304*n*l1*l2^5*z7 - 
         2125/3888*n*l1*l2^5*z6 + 26561/15552*n*l1*l2^5*z5 - 2407/10368
         *n*l1*l2^5*z4 + 99197/124416*n*l1*l2^5*z3 + 179/3888*n*l1*l2^5
         *z3^2 + 2973179/1492992*n*l1^3*l2^3 + 3185/432*n*l1^3*l2^3*z7
          - 400/243*n*l1^3*l2^3*z6 + 41605/7776*n*l1^3*l2^3*z5 - 317/
         432*n*l1^3*l2^3*z4 + 88465/31104*n*l1^3*l2^3*z3 + 451/1944*n*
         l1^3*l2^3*z3^2 + 537437/746496*n*l1^5*l2 + 2891/1152*n*l1^5*l2
         *z7 - 12025/20736*n*l1^5*l2*z6 + 18809/10368*n*l1^5*l2*z5 - 
         10177/41472*n*l1^5*l2*z4 + 116759/124416*n*l1^5*l2*z3 + 787/
         10368*n*l1^5*l2*z3^2 + 290935/11943936*n^2*l2^6 + 343/6912*n^2
         *l2^6*z7 - 125/5184*n^2*l2^6*z6 + 607/7776*n^2*l2^6*z5 - 65/
         4608*n^2*l2^6*z4 + 4055/124416*n^2*l2^6*z3 - 25/10368*n^2*l2^6
         *z3^2 + 65173/165888*n^2*l1^2*l2^4 + 1225/1536*n^2*l1^2*l2^4*
         z7 - 9925/31104*n^2*l1^2*l2^4*z6 + 63013/62208*n^2*l1^2*l2^4*
         z5 - 7609/41472*n^2*l1^2*l2^4*z4 + 11699/20736*n^2*l1^2*l2^4*
         z3 - 299/15552*n^2*l1^2*l2^4*z3^2 + 685415/1492992*n^2*l1^4*
         l2^2 + 245/256*n^2*l1^4*l2^2*z7 - 25/108*n^2*l1^4*l2^2*z6 + 
         547/648*n^2*l1^4*l2^2*z5 - 5473/41472*n^2*l1^4*l2^2*z4 + 16555/
         31104*n^2*l1^4*l2^2*z3 + 5/1296*n^2*l1^4*l2^2*z3^2 + 33487/
         5971968*n^3*l1*l2^5 - 25/3456*n^3*l1*l2^5*z6 + 77/2592*n^3*l1*
         l2^5*z5 - 49/4608*n^3*l1*l2^5*z4 + 421/31104*n^3*l1*l2^5*z3 - 
         1/576*n^3*l1*l2^5*z3^2 + 15481/497664*n^3*l1^3*l2^3 - 25/972*
         n^3*l1^3*l2^3*z6 + 10/81*n^3*l1^3*l2^3*z5 - 197/10368*n^3*l1^3
         *l2^3*z4 + 1157/31104*n^3*l1^3*l2^3*z3 - 7/972*n^3*l1^3*l2^3*
         z3^2 + 1/248832*n^4*l2^6 - 1/41472*n^4*l2^6*z3 + 451/2985984*
         n^4*l1^2*l2^4 - 7/10368*n^4*l1^2*l2^4*z4 + 11/62208*n^4*l1^2*
         l2^4*z3 + 3342733/5971968*m*l1*l2^5 + 4949/2304*m*l1*l2^5*z7
          - 2125/3888*m*l1*l2^5*z6 + 26561/15552*m*l1*l2^5*z5 - 2407/
         10368*m*l1*l2^5*z4 + 99197/124416*m*l1*l2^5*z3 + 179/3888*m*l1
         *l2^5*z3^2 + 2973179/1492992*m*l1^3*l2^3 + 3185/432*m*l1^3*
         l2^3*z7 - 400/243*m*l1^3*l2^3*z6 + 41605/7776*m*l1^3*l2^3*z5
          - 317/432*m*l1^3*l2^3*z4 + 88465/31104*m*l1^3*l2^3*z3 + 451/
         1944*m*l1^3*l2^3*z3^2 + 537437/746496*m*l1^5*l2 + 2891/1152*m*
         l1^5*l2*z7 - 12025/20736*m*l1^5*l2*z6 + 18809/10368*m*l1^5*l2*
         z5 - 10177/41472*m*l1^5*l2*z4 + 116759/124416*m*l1^5*l2*z3 + 
         787/10368*m*l1^5*l2*z3^2 + 996535/11943936*m*n*l2^6 + 7399/
         27648*m*n*l2^6*z7 - 3125/41472*m*n*l2^6*z6 + 13877/62208*m*n*
         l2^6*z5 - 781/20736*m*n*l2^6*z4 + 27557/248832*m*n*l2^6*z3 - 1/
         6912*m*n*l2^6*z3^2 + 17033441/11943936*m*n*l1^2*l2^4 + 17101/
         4608*m*n*l1^2*l2^4*z7 - 4825/5184*m*n*l1^2*l2^4*z6 + 206185/
         62208*m*n*l1^2*l2^4*z5 - 9283/20736*m*n*l1^2*l2^4*z4 + 408151/
         248832*m*n*l1^2*l2^4*z3 - 19/5184*m*n*l1^2*l2^4*z3^2 + 5450471/
         2985984*m*n*l1^4*l2^2 + 2205/512*m*n*l1^4*l2^2*z7 - 44275/
         41472*m*n*l1^4*l2^2*z6 + 73541/20736*m*n*l1^4*l2^2*z5 - 5371/
         10368*m*n*l1^4*l2^2*z4 + 252731/124416*m*n*l1^4*l2^2*z3 + 5/
         20736*m*n*l1^4*l2^2*z3^2 + 103849/497664*m*n*l1^6 + 343/512*m*
         n*l1^6*z7 - 7825/41472*m*n*l1^6*z6 + 33493/62208*m*n*l1^6*z5
          - 2383/27648*m*n*l1^6*z4 + 69035/248832*m*n*l1^6*z3 + 223/
         20736*m*n*l1^6*z3^2 + 345671/2985984*m*n^2*l1*l2^5 + 343/1536*
         m*n^2*l1*l2^5*z7 - 4175/62208*m*n^2*l1*l2^5*z6 + 7979/31104*m*
         n^2*l1*l2^5*z5 - 727/13824*m*n^2*l1*l2^5*z4 + 20585/124416*m*
         n^2*l1*l2^5*z3 - 193/31104*m*n^2*l1*l2^5*z3^2 + 885187/1492992
         *m*n^2*l1^3*l2^3 + 1127/1728*m*n^2*l1^3*l2^3*z7 - 7325/31104*m
         *n^2*l1^3*l2^3*z6 + 16301/15552*m*n^2*l1^3*l2^3*z5 - 1129/6912
         *m*n^2*l1^3*l2^3*z4 + 1993/3456*m*n^2*l1^3*l2^3*z3 - 793/15552
         *m*n^2*l1^3*l2^3*z3^2 + 5723/20736*m*n^2*l1^5*l2 + 637/1152*m*
         n^2*l1^5*l2*z7 - 4075/20736*m*n^2*l1^5*l2*z6 + 2023/3456*m*n^2
         *l1^5*l2*z5 - 2339/20736*m*n^2*l1^5*l2*z4 + 2695/7776*m*n^2*
         l1^5*l2*z3 - 95/10368*m*n^2*l1^5*l2*z3^2 + 5605/11943936*m*n^3
         *l2^6 - 25/27648*m*n^3*l2^6*z6 + 449/124416*m*n^3*l2^6*z5 - 7/
         6912*m*n^3*l2^6*z4 + 197/248832*m*n^3*l2^6*z3 - 1/4608*m*n^3*
         l2^6*z3^2 + 191371/11943936*m*n^3*l1^2*l2^4 - 125/62208*m*n^3*
         l1^2*l2^4*z6 + 553/15552*m*n^3*l1^2*l2^4*z5 - 839/82944*m*n^3*
         l1^2*l2^4*z4 + 3301/124416*m*n^3*l1^2*l2^4*z3 - 55/31104*m*n^3
         *l1^2*l2^4*z3^2 + 81671/2985984*m*n^3*l1^4*l2^2 - 325/10368*m*
         n^3*l1^4*l2^2*z6 + 227/1728*m*n^3*l1^4*l2^2*z5 - 341/13824*m*
         n^3*l1^4*l2^2*z4 + 295/7776*m*n^3*l1^4*l2^2*z3 - 13/1728*m*n^3
         *l1^4*l2^2*z3^2 + 7/1990656*m*n^4*l1*l2^5 - 1/6912*m*n^4*l1*
         l2^5*z4 + 17/124416*m*n^4*l1*l2^5*z3 + 371/1492992*m*n^4*l1^3*
         l2^3 - 1/1152*m*n^4*l1^3*l2^3*z4 + 1/31104*m*n^4*l1^3*l2^3*z3
          + 290935/11943936*m^2*l2^6 + 343/6912*m^2*l2^6*z7 - 125/5184*
         m^2*l2^6*z6 + 607/7776*m^2*l2^6*z5 - 65/4608*m^2*l2^6*z4 + 
         4055/124416*m^2*l2^6*z3 - 25/10368*m^2*l2^6*z3^2 + 65173/
         165888*m^2*l1^2*l2^4 + 1225/1536*m^2*l1^2*l2^4*z7 - 9925/31104
         *m^2*l1^2*l2^4*z6 + 63013/62208*m^2*l1^2*l2^4*z5 - 7609/41472*
         m^2*l1^2*l2^4*z4 + 11699/20736*m^2*l1^2*l2^4*z3 - 299/15552*
         m^2*l1^2*l2^4*z3^2 + 685415/1492992*m^2*l1^4*l2^2 + 245/256*
         m^2*l1^4*l2^2*z7 - 25/108*m^2*l1^4*l2^2*z6 + 547/648*m^2*l1^4*
         l2^2*z5 - 5473/41472*m^2*l1^4*l2^2*z4 + 16555/31104*m^2*l1^4*
         l2^2*z3 + 5/1296*m^2*l1^4*l2^2*z3^2 + 345671/2985984*m^2*n*l1*
         l2^5 + 343/1536*m^2*n*l1*l2^5*z7 - 4175/62208*m^2*n*l1*l2^5*z6
          + 7979/31104*m^2*n*l1*l2^5*z5 - 727/13824*m^2*n*l1*l2^5*z4 + 
         20585/124416*m^2*n*l1*l2^5*z3 - 193/31104*m^2*n*l1*l2^5*z3^2
          + 885187/1492992*m^2*n*l1^3*l2^3 + 1127/1728*m^2*n*l1^3*l2^3*
         z7 - 7325/31104*m^2*n*l1^3*l2^3*z6 + 16301/15552*m^2*n*l1^3*
         l2^3*z5 - 1129/6912*m^2*n*l1^3*l2^3*z4 + 1993/3456*m^2*n*l1^3*
         l2^3*z3 - 793/15552*m^2*n*l1^3*l2^3*z3^2 + 5723/20736*m^2*n*
         l1^5*l2 + 637/1152*m^2*n*l1^5*l2*z7 - 4075/20736*m^2*n*l1^5*l2
         *z6 + 2023/3456*m^2*n*l1^5*l2*z5 - 2339/20736*m^2*n*l1^5*l2*z4
          + 2695/7776*m^2*n*l1^5*l2*z3 - 95/10368*m^2*n*l1^5*l2*z3^2 + 
         1421/1990656*m^2*n^2*l2^6 + 245/27648*m^2*n^2*l2^6*z7 - 25/
         20736*m^2*n^2*l2^6*z6 + 71/31104*m^2*n^2*l2^6*z5 - 103/41472*
         m^2*n^2*l2^6*z4 + 133/20736*m^2*n^2*l2^6*z3 + 1/10368*m^2*n^2*
         l2^6*z3^2 + 1050139/11943936*m^2*n^2*l1^2*l2^4 + 49/1152*m^2*
         n^2*l1^2*l2^4*z7 + 175/15552*m^2*n^2*l1^2*l2^4*z6 + 11/144*m^2
         *n^2*l1^2*l2^4*z5 - 211/13824*m^2*n^2*l1^2*l2^4*z4 + 22619/
         248832*m^2*n^2*l1^2*l2^4*z3 - 29/3888*m^2*n^2*l1^2*l2^4*z3^2
          + 1774423/11943936*m^2*n^2*l1^4*l2^2 + 245/2304*m^2*n^2*l1^4*
         l2^2*z7 - 2075/20736*m^2*n^2*l1^4*l2^2*z6 + 2725/6912*m^2*n^2*
         l1^4*l2^2*z5 - 6515/82944*m^2*n^2*l1^4*l2^2*z4 + 5567/31104*
         m^2*n^2*l1^4*l2^2*z3 - 191/10368*m^2*n^2*l1^4*l2^2*z3^2 + 
         50531/995328*m^2*n^2*l1^6 + 343/3456*m^2*n^2*l1^6*z7 - 1775/
         41472*m^2*n^2*l1^6*z6 + 3733/31104*m^2*n^2*l1^6*z5 - 347/13824
         *m^2*n^2*l1^6*z4 + 8455/124416*m^2*n^2*l1^6*z3 - 59/20736*m^2*
         n^2*l1^6*z3^2 + 851/663552*m^2*n^3*l1*l2^5 + 25/31104*m^2*n^3*
         l1*l2^5*z6 - 1/15552*m^2*n^3*l1*l2^5*z5 + 7/10368*m^2*n^3*l1*
         l2^5*z4 + 1/1536*m^2*n^3*l1*l2^5*z3 - 1/15552*m^2*n^3*l1*l2^5*
         z3^2 + 425/93312*m^2*n^3*l1^3*l2^3 + 19/1728*m^2*n^3*l1^3*l2^3
         *z5 - 43/6912*m^2*n^3*l1^3*l2^3*z4 + 217/15552*m^2*n^3*l1^3*
         l2^3*z3 + 59675/5971968*m^2*n^3*l1^5*l2 - 25/1728*m^2*n^3*l1^5
         *l2*z6 + 301/5184*m^2*n^3*l1^5*l2*z5 - 19/1536*m^2*n^3*l1^5*l2
         *z4 + 85/5184*m^2*n^3*l1^5*l2*z3 - 1/288*m^2*n^3*l1^5*l2*z3^2
          - 319/3981312*m^2*n^4*l1^2*l2^4 + 1/10368*m^2*n^4*l1^2*l2^4*
         z4 + 1/82944*m^2*n^4*l1^2*l2^4*z3 + 161/663552*m^2*n^4*l1^4*
         l2^2 - 1/1728*m^2*n^4*l1^4*l2^2*z4 - 19/124416*m^2*n^4*l1^4*
         l2^2*z3 + 33487/5971968*m^3*l1*l2^5 - 25/3456*m^3*l1*l2^5*z6
          + 77/2592*m^3*l1*l2^5*z5 - 49/4608*m^3*l1*l2^5*z4 + 421/31104
         *m^3*l1*l2^5*z3 - 1/576*m^3*l1*l2^5*z3^2 + 15481/497664*m^3*
         l1^3*l2^3 - 25/972*m^3*l1^3*l2^3*z6 + 10/81*m^3*l1^3*l2^3*z5
          - 197/10368*m^3*l1^3*l2^3*z4 + 1157/31104*m^3*l1^3*l2^3*z3 - 
         7/972*m^3*l1^3*l2^3*z3^2 + 5605/11943936*m^3*n*l2^6 - 25/27648
         *m^3*n*l2^6*z6 + 449/124416*m^3*n*l2^6*z5 - 7/6912*m^3*n*l2^6*
         z4 + 197/248832*m^3*n*l2^6*z3 - 1/4608*m^3*n*l2^6*z3^2 + 
         191371/11943936*m^3*n*l1^2*l2^4 - 125/62208*m^3*n*l1^2*l2^4*z6
          + 553/15552*m^3*n*l1^2*l2^4*z5 - 839/82944*m^3*n*l1^2*l2^4*z4
          + 3301/124416*m^3*n*l1^2*l2^4*z3 - 55/31104*m^3*n*l1^2*l2^4*
         z3^2 + 81671/2985984*m^3*n*l1^4*l2^2 - 325/10368*m^3*n*l1^4*
         l2^2*z6 + 227/1728*m^3*n*l1^4*l2^2*z5 - 341/13824*m^3*n*l1^4*
         l2^2*z4 + 295/7776*m^3*n*l1^4*l2^2*z3 - 13/1728*m^3*n*l1^4*
         l2^2*z3^2 + 851/663552*m^3*n^2*l1*l2^5 + 25/31104*m^3*n^2*l1*
         l2^5*z6 - 1/15552*m^3*n^2*l1*l2^5*z5 + 7/10368*m^3*n^2*l1*l2^5
         *z4 + 1/1536*m^3*n^2*l1*l2^5*z3 - 1/15552*m^3*n^2*l1*l2^5*z3^2
          + 425/93312*m^3*n^2*l1^3*l2^3 + 19/1728*m^3*n^2*l1^3*l2^3*z5
          - 43/6912*m^3*n^2*l1^3*l2^3*z4 + 217/15552*m^3*n^2*l1^3*l2^3*
         z3 + 59675/5971968*m^3*n^2*l1^5*l2 - 25/1728*m^3*n^2*l1^5*l2*
         z6 + 301/5184*m^3*n^2*l1^5*l2*z5 - 19/1536*m^3*n^2*l1^5*l2*z4
          + 85/5184*m^3*n^2*l1^5*l2*z3 - 1/288*m^3*n^2*l1^5*l2*z3^2 + 
         167/221184*m^3*n^3*l1^2*l2^4 - 1/3888*m^3*n^3*l1^2*l2^4*z5 + 1/
         13824*m^3*n^3*l1^2*l2^4*z4 - 5/15552*m^3*n^3*l1^2*l2^4*z3 - 91/
         3981312*m^3*n^3*l1^4*l2^2 + 5/3456*m^3*n^3*l1^4*l2^2*z5 - 1/
         512*m^3*n^3*l1^4*l2^2*z4 + 251/82944*m^3*n^3*l1^4*l2^2*z3 + 
         6289/3981312*m^3*n^3*l1^6 - 25/10368*m^3*n^3*l1^6*z6 + 305/
         31104*m^3*n^3*l1^6*z5 - 7/3072*m^3*n^3*l1^6*z4 + 13/5184*m^3*
         n^3*l1^6*z3 - 1/1728*m^3*n^3*l1^6*z3^2 + 161/1990656*m^3*n^4*
         l1^5*l2 - 1/6912*m^3*n^4*l1^5*l2*z4 - 17/124416*m^3*n^4*l1^5*
         l2*z3 + 1/248832*m^4*l2^6 - 1/41472*m^4*l2^6*z3 + 451/2985984*
         m^4*l1^2*l2^4 - 7/10368*m^4*l1^2*l2^4*z4 + 11/62208*m^4*l1^2*
         l2^4*z3 + 7/1990656*m^4*n*l1*l2^5 - 1/6912*m^4*n*l1*l2^5*z4 + 
         17/124416*m^4*n*l1*l2^5*z3 + 371/1492992*m^4*n*l1^3*l2^3 - 1/
         1152*m^4*n*l1^3*l2^3*z4 + 1/31104*m^4*n*l1^3*l2^3*z3 - 319/
         3981312*m^4*n^2*l1^2*l2^4 + 1/10368*m^4*n^2*l1^2*l2^4*z4 + 1/
         82944*m^4*n^2*l1^2*l2^4*z3 + 161/663552*m^4*n^2*l1^4*l2^2 - 1/
         1728*m^4*n^2*l1^4*l2^2*z4 - 19/124416*m^4*n^2*l1^4*l2^2*z3 + 
         161/1990656*m^4*n^3*l1^5*l2 - 1/6912*m^4*n^3*l1^5*l2*z4 - 17/
         124416*m^4*n^3*l1^5*l2*z3 + 13/3981312*m^4*n^4*l1^6 - 1/27648*
         m^4*n^4*l1^6*z3 )

       + h^6 * (  - 103283101/179159040*l1*l2^6 - 3715103/419904*l1*
         l2^6*z9 + 21964051/4147200*l1*l2^6*z8 - 104231/86400*l1*l2^6*
         z3z5 - 3490901/622080*l1*l2^6*z7 + 15307/11664*l1*l2^6*z6 - 
         2587069/933120*l1*l2^6*z5 + 911983/2488320*l1*l2^6*z4 - 
         2005513/1492992*l1*l2^6*z3 - 102839/31104*l1*l2^6*z3*z5 + 1291/
         11520*l1*l2^6*z3*z4 - 480389/466560*l1*l2^6*z3^2 - 2639/5832*
         l1*l2^6*z3^3 - 271889119/89579520*l1^3*l2^4 - 9058373/209952*
         l1^3*l2^4*z9 + 10959691/414720*l1^3*l2^4*z8 - 50171/8640*l1^3*
         l2^4*z3z5 - 221895067/7464960*l1^3*l2^4*z7 + 30223/4608*l1^3*
         l2^4*z6 - 5343821/373248*l1^3*l2^4*z5 + 4881691/2488320*l1^3*
         l2^4*z4 - 17024689/2488320*l1^3*l2^4*z3 - 478409/31104*l1^3*
         l2^4*z3*z5 + 61007/103680*l1^3*l2^4*z3*z4 - 1603223/311040*
         l1^3*l2^4*z3^2 - 6389/2916*l1^3*l2^4*z3^3 - 800049803/
         358318080*l1^5*l2^2 - 2626373/93312*l1^5*l2^2*z9 + 25016207/
         1382400*l1^5*l2^2*z8 - 109667/28800*l1^5*l2^2*z3z5 - 51558959/
         2488320*l1^5*l2^2*z7 + 204043/41472*l1^5*l2^2*z6 - 6292789/
         622080*l1^5*l2^2*z5 + 761639/497664*l1^5*l2^2*z4 - 38225231/
         7464960*l1^5*l2^2*z3 - 49781/5184*l1^5*l2^2*z3*z5 + 19607/
         51840*l1^5*l2^2*z3*z4 - 9811/2880*l1^5*l2^2*z3^2 - 1847/1296*
         l1^5*l2^2*z3^3 - 3117059/13271040*l1^7 - 1075387/419904*l1^7*
         z9 + 885929/518400*l1^7*z8 - 3749/10800*l1^7*z3z5 - 413363/
         207360*l1^7*z7 + 41641/82944*l1^7*z6 - 735227/746496*l1^7*z5
          + 14437/92160*l1^7*z4 - 3683357/7464960*l1^7*z3 - 1081/1296*
         l1^7*z3*z5 + 17/540*l1^7*z3*z4 - 61319/207360*l1^7*z3^2 - 751/
         5832*l1^7*z3^3 - 939523/8957952*n*l2^7 - 593023/559872*n*l2^7*
         z9 + 2924671/4147200*n*l2^7*z8 - 11951/86400*n*l2^7*z3z5 - 
         143867/165888*n*l2^7*z7 + 56335/248832*n*l2^7*z6 - 789427/
         1866240*n*l2^7*z5 + 27559/414720*n*l2^7*z4 - 1596079/7464960*n
         *l2^7*z3 - 307/972*n*l2^7*z3*z5 + 247/25920*n*l2^7*z3*z4 - 
         18439/155520*n*l2^7*z3^2 - 409/7776*n*l2^7*z3^3 - 137363059/
         59719680*n*l1^2*l2^5 - 683231/31104*n*l1^2*l2^5*z9 + 10001003/
         691200*n*l1^2*l2^5*z8 - 42143/14400*n*l1^2*l2^5*z3z5 - 1474625/
         82944*n*l1^2*l2^5*z7 + 1674335/373248*n*l1^2*l2^5*z6 - 
         33840187/3732480*n*l1^2*l2^5*z5 + 20399/15360*n*l1^2*l2^5*z4
          - 16658737/3732480*n*l1^2*l2^5*z3 - 34073/5184*n*l1^2*l2^5*z3
         *z5 + 6823/31104*n*l1^2*l2^5*z3*z4 - 1169237/466560*n*l1^2*
         l2^5*z3^2 - 473/432*n*l1^2*l2^5*z3^3 - 737934407/179159040*n*
         l1^4*l2^3 - 3971171/104976*n*l1^4*l2^3*z9 + 1124539/46080*n*
         l1^4*l2^3*z8 - 43531/8640*n*l1^4*l2^3*z3z5 - 109296113/3732480
         *n*l1^4*l2^3*z7 + 5294935/746496*n*l1^4*l2^3*z6 - 28142953/
         1866240*n*l1^4*l2^3*z5 + 580423/248832*n*l1^4*l2^3*z4 - 
         2221471/276480*n*l1^4*l2^3*z3 - 356437/31104*n*l1^4*l2^3*z3*z5
          + 18367/51840*n*l1^4*l2^3*z3*z4 - 2094977/466560*n*l1^4*l2^3*
         z3^2 - 5521/2916*n*l1^4*l2^3*z3^3 - 61822279/59719680*n*l1^6*
         l2 - 7176299/839808*n*l1^6*l2*z9 + 7688357/1382400*n*l1^6*l2*
         z8 - 98051/86400*n*l1^6*l2*z3z5 - 16642943/2488320*n*l1^6*l2*
         z7 + 408509/248832*n*l1^6*l2*z6 - 849245/248832*n*l1^6*l2*z5
          + 27029/51840*n*l1^6*l2*z4 - 856621/466560*n*l1^6*l2*z3 - 
         39769/15552*n*l1^6*l2*z3*z5 + 3731/51840*n*l1^6*l2*z3*z4 - 
         605461/622080*n*l1^6*l2*z3^2 - 4973/11664*n*l1^6*l2*z3^3 - 
         5805821/22394880*n^2*l1*l2^6 - 2577533/1679616*n^2*l1*l2^6*z9
          + 2735161/2073600*n^2*l1*l2^6*z8 - 2897/14400*n^2*l1*l2^6*
         z3z5 - 3858419/1866240*n^2*l1*l2^6*z7 + 233017/373248*n^2*l1*
         l2^6*z6 - 3923611/3732480*n^2*l1*l2^6*z5 + 81497/414720*n^2*l1
         *l2^6*z4 - 161113/311040*n^2*l1*l2^6*z3 - 8375/31104*n^2*l1*
         l2^6*z3*z5 + 17/3888*n^2*l1*l2^6*z3*z4 - 339817/1866240*n^2*l1
         *l2^6*z3^2 - 1715/23328*n^2*l1*l2^6*z3^3 - 105824261/71663616*
         n^2*l1^3*l2^4 - 7053245/839808*n^2*l1^3*l2^4*z9 + 5116729/
         829440*n^2*l1^3*l2^4*z8 - 17749/17280*n^2*l1^3*l2^4*z3z5 - 
         34778917/3732480*n^2*l1^3*l2^4*z7 + 330971/124416*n^2*l1^3*
         l2^4*z6 - 3051397/622080*n^2*l1^3*l2^4*z5 + 2242477/2488320*
         n^2*l1^3*l2^4*z4 - 1047281/373248*n^2*l1^3*l2^4*z3 - 50155/
         31104*n^2*l1^3*l2^4*z3*z5 + 12451/311040*n^2*l1^3*l2^4*z3*z4
          - 66569/62208*n^2*l1^3*l2^4*z3^2 - 4715/11664*n^2*l1^3*l2^4*
         z3^3 - 85770287/89579520*n^2*l1^5*l2^2 - 727423/139968*n^2*
         l1^5*l2^2*z9 + 2324693/691200*n^2*l1^5*l2^2*z8 - 9233/14400*
         n^2*l1^5*l2^2*z3z5 - 34659169/7464960*n^2*l1^5*l2^2*z7 + 
         881249/746496*n^2*l1^5*l2^2*z6 - 9449611/3732480*n^2*l1^5*l2^2
         *z5 + 68243/155520*n^2*l1^5*l2^2*z4 - 2921567/1866240*n^2*l1^5
         *l2^2*z3 - 2021/1728*n^2*l1^5*l2^2*z3*z5 + 319/17280*n^2*l1^5*
         l2^2*z3*z4 - 611237/933120*n^2*l1^5*l2^2*z3^2 - 493/1944*n^2*
         l1^5*l2^2*z3^3 - 479309/179159040*n^3*l2^7 - 1819/279936*n^3*
         l2^7*z9 + 14441/1036800*n^3*l2^7*z8 - 7/7200*n^3*l2^7*z3z5 - 
         23321/622080*n^3*l2^7*z7 + 5825/373248*n^3*l2^7*z6 - 16199/
         746496*n^3*l2^7*z5 + 2833/622080*n^3*l2^7*z4 - 325/46656*n^3*
         l2^7*z3 + 1/972*n^3*l2^7*z3*z5 - 17/25920*n^3*l2^7*z3*z4 + 403/
         466560*n^3*l2^7*z3^2 - 1/3888*n^3*l2^7*z3^3 - 11681167/
         179159040*n^3*l1^2*l2^5 - 12355/69984*n^3*l1^2*l2^5*z9 + 26819/
         92160*n^3*l1^2*l2^5*z8 - 13/640*n^3*l1^2*l2^5*z3z5 - 600389/
         829440*n^3*l1^2*l2^5*z7 + 207235/746496*n^3*l1^2*l2^5*z6 - 
         362083/933120*n^3*l1^2*l2^5*z5 + 125099/1244160*n^3*l1^2*l2^5*
         z4 - 718703/3732480*n^3*l1^2*l2^5*z3 + 251/10368*n^3*l1^2*l2^5
         *z3*z5 - 319/38880*n^3*l1^2*l2^5*z3*z4 - 23087/1866240*n^3*
         l1^2*l2^5*z3^2 - 7/972*n^3*l1^2*l2^5*z3^3 - 14956771/89579520*
         n^3*l1^4*l2^3 - 9095/23328*n^3*l1^4*l2^3*z9 + 2063/5760*n^3*
         l1^4*l2^3*z8 - 1/40*n^3*l1^4*l2^3*z3z5 - 234961/233280*n^3*
         l1^4*l2^3*z7 + 59935/186624*n^3*l1^4*l2^3*z6 - 499411/933120*
         n^3*l1^4*l2^3*z5 + 64069/622080*n^3*l1^4*l2^3*z4 - 553001/
         1866240*n^3*l1^4*l2^3*z3 + 227/7776*n^3*l1^4*l2^3*z3*z5 - 23/
         3240*n^3*l1^4*l2^3*z3*z4 - 4129/93312*n^3*l1^4*l2^3*z3^2 - 5/
         324*n^3*l1^4*l2^3*z3^3 + 59113/119439360*n^4*l1*l2^6 - 77/
         46656*n^4*l1*l2^6*z7 + 2093/373248*n^4*l1*l2^6*z6 - 2953/
         311040*n^4*l1*l2^6*z5 + 283/155520*n^4*l1*l2^6*z4 - 59/746496*
         n^4*l1*l2^6*z3 - 7/17280*n^4*l1*l2^6*z3*z4 + 679/466560*n^4*l1
         *l2^6*z3^2 + 144269/44789760*n^4*l1^3*l2^4 - 1271/233280*n^4*
         l1^3*l2^4*z7 + 5125/186624*n^4*l1^3*l2^4*z6 - 49097/933120*n^4
         *l1^3*l2^4*z5 + 16601/2488320*n^4*l1^3*l2^4*z4 - 1639/1866240*
         n^4*l1^3*l2^4*z3 - 1/540*n^4*l1^3*l2^4*z3*z4 + 2959/466560*n^4
         *l1^3*l2^4*z3^2 + 1/3732480*n^5*l2^7 - 1/414720*n^5*l2^7*z4 + 
         1/373248*n^5*l2^7*z3 + 61/3981312*n^5*l1^2*l2^5 - 1/6912*n^5*
         l1^2*l2^5*z5 + 11/248832*n^5*l1^2*l2^5*z4 + 79/746496*n^5*l1^2
         *l2^5*z3 - 939523/8957952*m*l2^7 - 593023/559872*m*l2^7*z9 + 
         2924671/4147200*m*l2^7*z8 - 11951/86400*m*l2^7*z3z5 - 143867/
         165888*m*l2^7*z7 + 56335/248832*m*l2^7*z6 - 789427/1866240*m*
         l2^7*z5 + 27559/414720*m*l2^7*z4 - 1596079/7464960*m*l2^7*z3
          - 307/972*m*l2^7*z3*z5 + 247/25920*m*l2^7*z3*z4 - 18439/
         155520*m*l2^7*z3^2 - 409/7776*m*l2^7*z3^3 - 137363059/59719680
         *m*l1^2*l2^5 - 683231/31104*m*l1^2*l2^5*z9 + 10001003/691200*m
         *l1^2*l2^5*z8 - 42143/14400*m*l1^2*l2^5*z3z5 - 1474625/82944*m
         *l1^2*l2^5*z7 + 1674335/373248*m*l1^2*l2^5*z6 - 33840187/
         3732480*m*l1^2*l2^5*z5 + 20399/15360*m*l1^2*l2^5*z4 - 16658737/
         3732480*m*l1^2*l2^5*z3 - 34073/5184*m*l1^2*l2^5*z3*z5 + 6823/
         31104*m*l1^2*l2^5*z3*z4 - 1169237/466560*m*l1^2*l2^5*z3^2 - 
         473/432*m*l1^2*l2^5*z3^3 - 737934407/179159040*m*l1^4*l2^3 - 
         3971171/104976*m*l1^4*l2^3*z9 + 1124539/46080*m*l1^4*l2^3*z8
          - 43531/8640*m*l1^4*l2^3*z3z5 - 109296113/3732480*m*l1^4*l2^3
         *z7 + 5294935/746496*m*l1^4*l2^3*z6 - 28142953/1866240*m*l1^4*
         l2^3*z5 + 580423/248832*m*l1^4*l2^3*z4 - 2221471/276480*m*l1^4
         *l2^3*z3 - 356437/31104*m*l1^4*l2^3*z3*z5 + 18367/51840*m*l1^4
         *l2^3*z3*z4 - 2094977/466560*m*l1^4*l2^3*z3^2 - 5521/2916*m*
         l1^4*l2^3*z3^3 - 61822279/59719680*m*l1^6*l2 - 7176299/839808*
         m*l1^6*l2*z9 + 7688357/1382400*m*l1^6*l2*z8 - 98051/86400*m*
         l1^6*l2*z3z5 - 16642943/2488320*m*l1^6*l2*z7 + 408509/248832*m
         *l1^6*l2*z6 - 849245/248832*m*l1^6*l2*z5 + 27029/51840*m*l1^6*
         l2*z4 - 856621/466560*m*l1^6*l2*z3 - 39769/15552*m*l1^6*l2*z3*
         z5 + 3731/51840*m*l1^6*l2*z3*z4 - 605461/622080*m*l1^6*l2*z3^2
          - 4973/11664*m*l1^6*l2*z3^3 - 19277989/22394880*m*n*l1*l2^6
          - 10190407/1679616*m*n*l1*l2^6*z9 + 8828443/2073600*m*n*l1*
         l2^6*z8 - 11861/14400*m*n*l1*l2^6*z3z5 - 10389359/1866240*m*n*
         l1*l2^6*z7 + 815375/497664*m*n*l1*l2^6*z6 - 3723409/1244160*m*
         n*l1*l2^6*z5 + 78079/165888*m*n*l1*l2^6*z4 - 2769713/1866240*m
         *n*l1*l2^6*z3 - 49507/31104*m*n*l1*l2^6*z3*z5 + 2627/311040*m*
         n*l1*l2^6*z3*z4 - 153107/248832*m*n*l1*l2^6*z3^2 - 6997/23328*
         m*n*l1*l2^6*z3^3 - 1733106707/358318080*m*n*l1^3*l2^4 - 
         4250651/139968*m*n*l1^3*l2^4*z9 + 2648219/129600*m*n*l1^3*l2^4
         *z8 - 5257/1350*m*n*l1^3*l2^4*z3z5 - 17402501/622080*m*n*l1^3*
         l2^4*z7 + 906613/124416*m*n*l1^3*l2^4*z6 - 27898949/1866240*m*
         n*l1^3*l2^4*z5 + 582529/248832*m*n*l1^3*l2^4*z4 - 59563763/
         7464960*m*n*l1^3*l2^4*z3 - 221339/31104*m*n*l1^3*l2^4*z3*z5 + 
         34247/311040*m*n*l1^3*l2^4*z3*z4 - 132541/38880*m*n*l1^3*l2^4*
         z3^2 - 2885/1944*m*n*l1^3*l2^4*z3^3 - 1289327603/358318080*m*n
         *l1^5*l2^2 - 2990363/139968*m*n*l1^5*l2^2*z9 + 4975027/345600*
         m*n*l1^5*l2^2*z8 - 19987/7200*m*n*l1^5*l2^2*z3z5 - 139805651/
         7464960*m*n*l1^5*l2^2*z7 + 3609383/746496*m*n*l1^5*l2^2*z6 - 
         18831209/1866240*m*n*l1^5*l2^2*z5 + 4138033/2488320*m*n*l1^5*
         l2^2*z4 - 14471627/2488320*m*n*l1^5*l2^2*z3 - 2941/576*m*n*
         l1^5*l2^2*z3*z5 + 1363/17280*m*n*l1^5*l2^2*z3*z4 - 4558051/
         1866240*m*n*l1^5*l2^2*z3^2 - 2039/1944*m*n*l1^5*l2^2*z3^3 - 
         6710257/23887872*m*n*l1^7 - 901051/419904*m*n*l1^7*z9 + 
         3201877/2073600*m*n*l1^7*z8 - 1393/4800*m*n*l1^7*z3z5 - 223643/
         116640*m*n*l1^7*z7 + 197599/373248*m*n*l1^7*z6 - 1221463/
         1244160*m*n*l1^7*z5 + 424631/2488320*m*n*l1^7*z4 - 762715/
         1492992*m*n*l1^7*z3 - 1525/2592*m*n*l1^7*z3*z5 + 427/25920*m*n
         *l1^7*z3*z4 - 215651/933120*m*n*l1^7*z3^2 - 619/5832*m*n*l1^7*
         z3^3 - 1585831/44789760*m*n^2*l2^7 - 108595/559872*m*n^2*l2^7*
         z9 + 228539/1382400*m*n^2*l2^7*z8 - 2377/86400*m*n^2*l2^7*z3z5
          - 7074283/29859840*m*n^2*l2^7*z7 + 123809/1492992*m*n^2*l2^7*
         z6 - 95807/746496*m*n^2*l2^7*z5 + 13771/497664*m*n^2*l2^7*z4
          - 254801/3732480*m*n^2*l2^7*z3 - 4577/124416*m*n^2*l2^7*z3*z5
          - 541/414720*m*n^2*l2^7*z3*z4 - 65449/3732480*m*n^2*l2^7*z3^2
          - 73/7776*m*n^2*l2^7*z3^3 - 79009213/89579520*m*n^2*l1^2*l2^5
          - 232385/62208*m*n^2*l1^2*l2^5*z9 + 486107/172800*m*n^2*l1^2*
         l2^5*z8 - 47/100*m*n^2*l1^2*l2^5*z3z5 - 11786843/2488320*m*n^2
         *l1^2*l2^5*z7 + 1132849/746496*m*n^2*l1^2*l2^5*z6 - 5064101/
         1866240*m*n^2*l1^2*l2^5*z5 + 156929/311040*m*n^2*l1^2*l2^5*z4
          - 469849/311040*m*n^2*l1^2*l2^5*z3 - 5809/10368*m*n^2*l1^2*
         l2^5*z3*z5 - 7679/207360*m*n^2*l1^2*l2^5*z3*z4 - 160267/373248
         *m*n^2*l1^2*l2^5*z3^2 - 155/864*m*n^2*l1^2*l2^5*z3^3 - 
         180779027/89579520*m*n^2*l1^4*l2^3 - 977941/139968*m*n^2*l1^4*
         l2^3*z9 + 10723807/2073600*m*n^2*l1^4*l2^3*z8 - 33767/43200*m*
         n^2*l1^4*l2^3*z3z5 - 69173423/7464960*m*n^2*l1^4*l2^3*z7 + 
         123905/46656*m*n^2*l1^4*l2^3*z6 - 9384167/1866240*m*n^2*l1^4*
         l2^3*z5 + 581581/622080*m*n^2*l1^4*l2^3*z4 - 11452411/3732480*
         m*n^2*l1^4*l2^3*z3 - 2521/3888*m*n^2*l1^4*l2^3*z3*z5 - 479/
         10368*m*n^2*l1^4*l2^3*z3*z4 - 197747/233280*m*n^2*l1^4*l2^3*
         z3^2 - 631/1944*m*n^2*l1^4*l2^3*z3^3 - 16208887/29859840*m*n^2
         *l1^6*l2 - 789127/279936*m*n^2*l1^6*l2*z9 + 9022603/4147200*m*
         n^2*l1^6*l2*z8 - 31343/86400*m*n^2*l1^6*l2*z3z5 - 575381/
         186624*m*n^2*l1^6*l2*z7 + 170359/186624*m*n^2*l1^6*l2*z6 - 
         42353/25920*m*n^2*l1^6*l2*z5 + 3361/10368*m*n^2*l1^6*l2*z4 - 
         195121/207360*m*n^2*l1^6*l2*z3 - 4291/7776*m*n^2*l1^6*l2*z3*z5
          + 151/17280*m*n^2*l1^6*l2*z3*z4 - 151271/466560*m*n^2*l1^6*l2
         *z3^2 - 529/3888*m*n^2*l1^6*l2*z3^3 - 3150677/179159040*m*n^3*
         l1*l2^6 - 12355/279936*m*n^3*l1*l2^6*z9 + 22693/345600*m*n^3*
         l1*l2^6*z8 - 11/2400*m*n^3*l1*l2^6*z3z5 - 5201627/29859840*m*
         n^3*l1*l2^6*z7 + 14249/248832*m*n^3*l1*l2^6*z6 - 118319/
         1244160*m*n^3*l1*l2^6*z5 + 269/9720*m*n^3*l1*l2^6*z4 - 2729/
         58320*m*n^3*l1*l2^6*z3 + 361/41472*m*n^3*l1*l2^6*z3*z5 - 2491/
         1244160*m*n^3*l1*l2^6*z3*z4 - 2647/622080*m*n^3*l1*l2^6*z3^2
          - 7/3888*m*n^3*l1*l2^6*z3^3 - 52998637/358318080*m*n^3*l1^3*
         l2^4 - 9095/46656*m*n^3*l1^3*l2^4*z9 + 951043/4147200*m*n^3*
         l1^3*l2^4*z8 - 461/28800*m*n^3*l1^3*l2^4*z3z5 - 319447/373248*
         m*n^3*l1^3*l2^4*z7 + 1741/4608*m*n^3*l1^3*l2^4*z6 - 2227373/
         3732480*m*n^3*l1^3*l2^4*z5 + 51523/414720*m*n^3*l1^3*l2^4*z4
          - 2237353/7464960*m*n^3*l1^3*l2^4*z3 + 1499/31104*m*n^3*l1^3*
         l2^4*z3*z5 - 2917/124416*m*n^3*l1^3*l2^4*z3*z4 - 2267/622080*m
         *n^3*l1^3*l2^4*z3^2 - 5/648*m*n^3*l1^3*l2^4*z3^3 - 25204709/
         179159040*m*n^3*l1^5*l2^2 - 23647/69984*m*n^3*l1^5*l2^2*z9 + 
         146473/345600*m*n^3*l1^5*l2^2*z8 - 71/2400*m*n^3*l1^5*l2^2*
         z3z5 - 7983911/7464960*m*n^3*l1^5*l2^2*z7 + 3455/9216*m*n^3*
         l1^5*l2^2*z6 - 2029339/3732480*m*n^3*l1^5*l2^2*z5 + 76159/
         622080*m*n^3*l1^5*l2^2*z4 - 26305/93312*m*n^3*l1^5*l2^2*z3 + 
         169/5184*m*n^3*l1^5*l2^2*z3*z5 - 37/4320*m*n^3*l1^5*l2^2*z3*z4
          - 41/1728*m*n^3*l1^5*l2^2*z3^2 - 13/972*m*n^3*l1^5*l2^2*z3^3
          + 857/89579520*m*n^4*l2^7 - 11/62208*m*n^4*l2^7*z7 + 437/
         746496*m*n^4*l2^7*z6 - 1681/1866240*m*n^4*l2^7*z5 + 133/
         1244160*m*n^4*l2^7*z4 + 301/3732480*m*n^4*l2^7*z3 - 1/23040*m*
         n^4*l2^7*z3*z4 + 55/373248*m*n^4*l2^7*z3^2 + 291251/179159040*
         m*n^4*l1^2*l2^5 - 7/17280*m*n^4*l1^2*l2^5*z7 + 2059/373248*m*
         n^4*l1^2*l2^5*z6 - 36467/1866240*m*n^4*l1^2*l2^5*z5 + 5653/
         1244160*m*n^4*l1^2*l2^5*z4 - 6287/3732480*m*n^4*l1^2*l2^5*z3
          - 43/155520*m*n^4*l1^2*l2^5*z3*z4 + 473/466560*m*n^4*l1^2*
         l2^5*z3^2 + 423779/89579520*m*n^4*l1^4*l2^3 - 9923/933120*m*
         n^4*l1^4*l2^3*z7 + 101/2304*m*n^4*l1^4*l2^3*z6 - 2209/29160*m*
         n^4*l1^4*l2^3*z5 + 3859/414720*m*n^4*l1^4*l2^3*z4 + 11/23328*m
         *n^4*l1^4*l2^3*z3 - 19/6480*m*n^4*l1^4*l2^3*z3*z4 + 521/51840*
         m*n^4*l1^4*l2^3*z3^2 + 43/119439360*m*n^5*l1*l2^6 - 1/41472*m*
         n^5*l1*l2^6*z5 + 47/2488320*m*n^5*l1*l2^6*z4 + 17/2488320*m*
         n^5*l1*l2^6*z3 + 755/23887872*m*n^5*l1^3*l2^4 - 5/20736*m*n^5*
         l1^3*l2^4*z5 + 7/165888*m*n^5*l1^3*l2^4*z4 + 311/1492992*m*n^5
         *l1^3*l2^4*z3 - 5805821/22394880*m^2*l1*l2^6 - 2577533/1679616
         *m^2*l1*l2^6*z9 + 2735161/2073600*m^2*l1*l2^6*z8 - 2897/14400*
         m^2*l1*l2^6*z3z5 - 3858419/1866240*m^2*l1*l2^6*z7 + 233017/
         373248*m^2*l1*l2^6*z6 - 3923611/3732480*m^2*l1*l2^6*z5 + 81497/
         414720*m^2*l1*l2^6*z4 - 161113/311040*m^2*l1*l2^6*z3 - 8375/
         31104*m^2*l1*l2^6*z3*z5 + 17/3888*m^2*l1*l2^6*z3*z4 - 339817/
         1866240*m^2*l1*l2^6*z3^2 - 1715/23328*m^2*l1*l2^6*z3^3 - 
         105824261/71663616*m^2*l1^3*l2^4 - 7053245/839808*m^2*l1^3*
         l2^4*z9 + 5116729/829440*m^2*l1^3*l2^4*z8 - 17749/17280*m^2*
         l1^3*l2^4*z3z5 - 34778917/3732480*m^2*l1^3*l2^4*z7 + 330971/
         124416*m^2*l1^3*l2^4*z6 - 3051397/622080*m^2*l1^3*l2^4*z5 + 
         2242477/2488320*m^2*l1^3*l2^4*z4 - 1047281/373248*m^2*l1^3*
         l2^4*z3 - 50155/31104*m^2*l1^3*l2^4*z3*z5 + 12451/311040*m^2*
         l1^3*l2^4*z3*z4 - 66569/62208*m^2*l1^3*l2^4*z3^2 - 4715/11664*
         m^2*l1^3*l2^4*z3^3 - 85770287/89579520*m^2*l1^5*l2^2 - 727423/
         139968*m^2*l1^5*l2^2*z9 + 2324693/691200*m^2*l1^5*l2^2*z8 - 
         9233/14400*m^2*l1^5*l2^2*z3z5 - 34659169/7464960*m^2*l1^5*l2^2
         *z7 + 881249/746496*m^2*l1^5*l2^2*z6 - 9449611/3732480*m^2*
         l1^5*l2^2*z5 + 68243/155520*m^2*l1^5*l2^2*z4 - 2921567/1866240
         *m^2*l1^5*l2^2*z3 - 2021/1728*m^2*l1^5*l2^2*z3*z5 + 319/17280*
         m^2*l1^5*l2^2*z3*z4 - 611237/933120*m^2*l1^5*l2^2*z3^2 - 493/
         1944*m^2*l1^5*l2^2*z3^3 - 1585831/44789760*m^2*n*l2^7 - 108595/
         559872*m^2*n*l2^7*z9 + 228539/1382400*m^2*n*l2^7*z8 - 2377/
         86400*m^2*n*l2^7*z3z5 - 7074283/29859840*m^2*n*l2^7*z7 + 
         123809/1492992*m^2*n*l2^7*z6 - 95807/746496*m^2*n*l2^7*z5 + 
         13771/497664*m^2*n*l2^7*z4 - 254801/3732480*m^2*n*l2^7*z3 - 
         4577/124416*m^2*n*l2^7*z3*z5 - 541/414720*m^2*n*l2^7*z3*z4 - 
         65449/3732480*m^2*n*l2^7*z3^2 - 73/7776*m^2*n*l2^7*z3^3 - 
         79009213/89579520*m^2*n*l1^2*l2^5 - 232385/62208*m^2*n*l1^2*
         l2^5*z9 + 486107/172800*m^2*n*l1^2*l2^5*z8 - 47/100*m^2*n*l1^2
         *l2^5*z3z5 - 11786843/2488320*m^2*n*l1^2*l2^5*z7 + 1132849/
         746496*m^2*n*l1^2*l2^5*z6 - 5064101/1866240*m^2*n*l1^2*l2^5*z5
          + 156929/311040*m^2*n*l1^2*l2^5*z4 - 469849/311040*m^2*n*l1^2
         *l2^5*z3 - 5809/10368*m^2*n*l1^2*l2^5*z3*z5 - 7679/207360*m^2*
         n*l1^2*l2^5*z3*z4 - 160267/373248*m^2*n*l1^2*l2^5*z3^2 - 155/
         864*m^2*n*l1^2*l2^5*z3^3 - 180779027/89579520*m^2*n*l1^4*l2^3
          - 977941/139968*m^2*n*l1^4*l2^3*z9 + 10723807/2073600*m^2*n*
         l1^4*l2^3*z8 - 33767/43200*m^2*n*l1^4*l2^3*z3z5 - 69173423/
         7464960*m^2*n*l1^4*l2^3*z7 + 123905/46656*m^2*n*l1^4*l2^3*z6
          - 9384167/1866240*m^2*n*l1^4*l2^3*z5 + 581581/622080*m^2*n*
         l1^4*l2^3*z4 - 11452411/3732480*m^2*n*l1^4*l2^3*z3 - 2521/3888
         *m^2*n*l1^4*l2^3*z3*z5 - 479/10368*m^2*n*l1^4*l2^3*z3*z4 - 
         197747/233280*m^2*n*l1^4*l2^3*z3^2 - 631/1944*m^2*n*l1^4*l2^3*
         z3^3 - 16208887/29859840*m^2*n*l1^6*l2 - 789127/279936*m^2*n*
         l1^6*l2*z9 + 9022603/4147200*m^2*n*l1^6*l2*z8 - 31343/86400*
         m^2*n*l1^6*l2*z3z5 - 575381/186624*m^2*n*l1^6*l2*z7 + 170359/
         186624*m^2*n*l1^6*l2*z6 - 42353/25920*m^2*n*l1^6*l2*z5 + 3361/
         10368*m^2*n*l1^6*l2*z4 - 195121/207360*m^2*n*l1^6*l2*z3 - 4291/
         7776*m^2*n*l1^6*l2*z3*z5 + 151/17280*m^2*n*l1^6*l2*z3*z4 - 
         151271/466560*m^2*n*l1^6*l2*z3^2 - 529/3888*m^2*n*l1^6*l2*z3^3
          - 5719669/71663616*m^2*n^2*l1*l2^6 - 478957/1679616*m^2*n^2*
         l1*l2^6*z9 + 302191/1658880*m^2*n^2*l1*l2^6*z8 - 1171/34560*
         m^2*n^2*l1*l2^6*z3z5 - 4747943/14929920*m^2*n^2*l1*l2^6*z7 + 
         84677/746496*m^2*n^2*l1*l2^6*z6 - 715631/3732480*m^2*n^2*l1*
         l2^6*z5 + 68467/1244160*m^2*n^2*l1*l2^6*z4 - 541931/3732480*
         m^2*n^2*l1*l2^6*z3 - 2201/62208*m^2*n^2*l1*l2^6*z3*z5 - 781/
         155520*m^2*n^2*l1*l2^6*z3*z4 - 62377/1866240*m^2*n^2*l1*l2^6*
         z3^2 - 319/23328*m^2*n^2*l1*l2^6*z3^3 - 196009843/358318080*
         m^2*n^2*l1^3*l2^4 - 73397/69984*m^2*n^2*l1^3*l2^4*z9 + 1599977/
         2073600*m^2*n^2*l1^3*l2^4*z8 - 4937/43200*m^2*n^2*l1^3*l2^4*
         z3z5 - 15610613/7464960*m^2*n^2*l1^3*l2^4*z7 + 143821/186624*
         m^2*n^2*l1^3*l2^4*z6 - 1322213/933120*m^2*n^2*l1^3*l2^4*z5 + 
         11435/41472*m^2*n^2*l1^3*l2^4*z4 - 3218677/3732480*m^2*n^2*
         l1^3*l2^4*z3 + 283/5184*m^2*n^2*l1^3*l2^4*z3*z5 - 15119/311040
         *m^2*n^2*l1^3*l2^4*z3*z4 - 64961/466560*m^2*n^2*l1^3*l2^4*z3^2
          - 47/972*m^2*n^2*l1^3*l2^4*z3^3 - 101930569/179159040*m^2*n^2
         *l1^5*l2^2 - 458975/279936*m^2*n^2*l1^5*l2^2*z9 + 448271/
         276480*m^2*n^2*l1^5*l2^2*z8 - 337/1920*m^2*n^2*l1^5*l2^2*z3z5
          - 25231093/7464960*m^2*n^2*l1^5*l2^2*z7 + 418537/373248*m^2*
         n^2*l1^5*l2^2*z6 - 268519/155520*m^2*n^2*l1^5*l2^2*z5 + 961483/
         2488320*m^2*n^2*l1^5*l2^2*z4 - 7384771/7464960*m^2*n^2*l1^5*
         l2^2*z3 - 11/576*m^2*n^2*l1^5*l2^2*z3*z5 - 259/11520*m^2*n^2*
         l1^5*l2^2*z3*z4 - 8233/46656*m^2*n^2*l1^5*l2^2*z3^2 - 281/3888
         *m^2*n^2*l1^5*l2^2*z3^3 - 172693/1866240*m^2*n^2*l1^7 - 97823/
         209952*m^2*n^2*l1^7*z9 + 820483/2073600*m^2*n^2*l1^7*z8 - 2623/
         43200*m^2*n^2*l1^7*z3z5 - 36361/62208*m^2*n^2*l1^7*z7 + 46319/
         248832*m^2*n^2*l1^7*z6 - 375151/1244160*m^2*n^2*l1^7*z5 + 1003/
         15552*m^2*n^2*l1^7*z4 - 1260521/7464960*m^2*n^2*l1^7*z3 - 635/
         7776*m^2*n^2*l1^7*z3*z5 - 13/103680*m^2*n^2*l1^7*z3*z4 - 31121/
         622080*m^2*n^2*l1^7*z3^2 - 65/2916*m^2*n^2*l1^7*z3^3 + 13271/
         89579520*m^2*n^3*l2^7 - 1819/839808*m^2*n^3*l2^7*z9 + 2063/
         829440*m^2*n^3*l2^7*z8 - 1/5760*m^2*n^3*l2^7*z3z5 - 149807/
         29859840*m^2*n^3*l2^7*z7 + 1127/1492992*m^2*n^3*l2^7*z6 - 841/
         466560*m^2*n^3*l2^7*z5 + 2753/2488320*m^2*n^3*l2^7*z4 - 7007/
         7464960*m^2*n^3*l2^7*z3 + 5/41472*m^2*n^3*l2^7*z3*z5 - 1/82944
         *m^2*n^3*l2^7*z3*z4 + 299/3732480*m^2*n^3*l2^7*z3^2 - 1/11664*
         m^2*n^3*l2^7*z3^3 - 255647/8957952*m^2*n^3*l1^2*l2^5 - 1819/
         139968*m^2*n^3*l1^2*l2^5*z9 - 14441/2764800*m^2*n^3*l1^2*l2^5*
         z8 + 7/19200*m^2*n^3*l1^2*l2^5*z3z5 - 38207/622080*m^2*n^3*
         l1^2*l2^5*z7 + 12521/746496*m^2*n^3*l1^2*l2^5*z6 - 95059/
         1866240*m^2*n^3*l1^2*l2^5*z5 + 41683/2488320*m^2*n^3*l1^2*l2^5
         *z4 - 3377/77760*m^2*n^3*l1^2*l2^5*z3 + 131/10368*m^2*n^3*l1^2
         *l2^5*z3*z5 - 473/207360*m^2*n^3*l1^2*l2^5*z3*z4 - 13399/
         1866240*m^2*n^3*l1^2*l2^5*z3^2 - 1/1944*m^2*n^3*l1^2*l2^5*z3^3
          - 1466731/35831808*m^2*n^3*l1^4*l2^3 - 9095/209952*m^2*n^3*
         l1^4*l2^3*z9 + 101087/1036800*m^2*n^3*l1^4*l2^3*z8 - 49/7200*
         m^2*n^3*l1^4*l2^3*z3z5 - 3030347/7464960*m^2*n^3*l1^4*l2^3*z7
          + 186053/746496*m^2*n^3*l1^4*l2^3*z6 - 169019/466560*m^2*n^3*
         l1^4*l2^3*z5 + 571/7680*m^2*n^3*l1^4*l2^3*z4 - 969851/7464960*
         m^2*n^3*l1^4*l2^3*z3 + 67/15552*m^2*n^3*l1^4*l2^3*z3*z5 - 1393/
         103680*m^2*n^3*l1^4*l2^3*z3*z4 + 16813/933120*m^2*n^3*l1^4*
         l2^3*z3^2 - 5/2916*m^2*n^3*l1^4*l2^3*z3^3 - 1457371/29859840*
         m^2*n^3*l1^6*l2 - 12733/104976*m^2*n^3*l1^6*l2*z9 + 373403/
         2073600*m^2*n^3*l1^6*l2*z8 - 181/14400*m^2*n^3*l1^6*l2*z3z5 - 
         660767/1492992*m^2*n^3*l1^6*l2*z7 + 41509/248832*m^2*n^3*l1^6*
         l2*z6 - 277237/1244160*m^2*n^3*l1^6*l2*z5 + 71/1296*m^2*n^3*
         l1^6*l2*z4 - 203771/1866240*m^2*n^3*l1^6*l2*z3 + 73/5184*m^2*
         n^3*l1^6*l2*z3*z5 - 71/12960*m^2*n^3*l1^6*l2*z3*z4 - 2471/
         622080*m^2*n^3*l1^6*l2*z3^2 - 7/1458*m^2*n^3*l1^6*l2*z3^3 + 
         18091/358318080*m^2*n^4*l1*l2^6 + 1/3456*m^2*n^4*l1*l2^6*z7 - 
         23/62208*m^2*n^4*l1*l2^6*z6 - 187/466560*m^2*n^4*l1*l2^6*z5 + 
         17/155520*m^2*n^4*l1*l2^6*z4 - 19/276480*m^2*n^4*l1*l2^6*z3 + 
         1/77760*m^2*n^4*l1*l2^6*z3*z4 - 1/25920*m^2*n^4*l1*l2^6*z3^2
          + 26887/179159040*m^2*n^4*l1^3*l2^4 - 2867/3732480*m^2*n^4*
         l1^3*l2^4*z7 + 265/93312*m^2*n^4*l1^3*l2^4*z6 - 1783/155520*
         m^2*n^4*l1^3*l2^4*z5 + 637/207360*m^2*n^4*l1^3*l2^4*z4 - 2173/
         2488320*m^2*n^4*l1^3*l2^4*z3 + 7/311040*m^2*n^4*l1^3*l2^4*z3*
         z4 - 97/466560*m^2*n^4*l1^3*l2^4*z3^2 + 444557/179159040*m^2*
         n^4*l1^5*l2^2 - 209/23328*m^2*n^4*l1^5*l2^2*z7 + 971/31104*m^2
         *n^4*l1^5*l2^2*z6 - 31561/622080*m^2*n^4*l1^5*l2^2*z5 + 15293/
         2488320*m^2*n^4*l1^5*l2^2*z4 + 2449/1866240*m^2*n^4*l1^5*l2^2*
         z3 - 19/8640*m^2*n^4*l1^5*l2^2*z3*z4 + 2279/311040*m^2*n^4*
         l1^5*l2^2*z3^2 - 473/59719680*m^2*n^5*l1^2*l2^5 + 1/41472*m^2*
         n^5*l1^2*l2^5*z5 - 1/622080*m^2*n^5*l1^2*l2^5*z4 - 17/1244160*
         m^2*n^5*l1^2*l2^5*z3 + 37/829440*m^2*n^5*l1^4*l2^3 - 5/20736*
         m^2*n^5*l1^4*l2^3*z5 + 1/124416*m^2*n^5*l1^4*l2^3*z4 + 71/
         311040*m^2*n^5*l1^4*l2^3*z3 - 479309/179159040*m^3*l2^7 - 1819/
         279936*m^3*l2^7*z9 + 14441/1036800*m^3*l2^7*z8 - 7/7200*m^3*
         l2^7*z3z5 - 23321/622080*m^3*l2^7*z7 + 5825/373248*m^3*l2^7*z6
          - 16199/746496*m^3*l2^7*z5 + 2833/622080*m^3*l2^7*z4 - 325/
         46656*m^3*l2^7*z3 + 1/972*m^3*l2^7*z3*z5 - 17/25920*m^3*l2^7*
         z3*z4 + 403/466560*m^3*l2^7*z3^2 - 1/3888*m^3*l2^7*z3^3 - 
         11681167/179159040*m^3*l1^2*l2^5 - 12355/69984*m^3*l1^2*l2^5*
         z9 + 26819/92160*m^3*l1^2*l2^5*z8 - 13/640*m^3*l1^2*l2^5*z3z5
          - 600389/829440*m^3*l1^2*l2^5*z7 + 207235/746496*m^3*l1^2*
         l2^5*z6 - 362083/933120*m^3*l1^2*l2^5*z5 + 125099/1244160*m^3*
         l1^2*l2^5*z4 - 718703/3732480*m^3*l1^2*l2^5*z3 + 251/10368*m^3
         *l1^2*l2^5*z3*z5 - 319/38880*m^3*l1^2*l2^5*z3*z4 - 23087/
         1866240*m^3*l1^2*l2^5*z3^2 - 7/972*m^3*l1^2*l2^5*z3^3 - 
         14956771/89579520*m^3*l1^4*l2^3 - 9095/23328*m^3*l1^4*l2^3*z9
          + 2063/5760*m^3*l1^4*l2^3*z8 - 1/40*m^3*l1^4*l2^3*z3z5 - 
         234961/233280*m^3*l1^4*l2^3*z7 + 59935/186624*m^3*l1^4*l2^3*z6
          - 499411/933120*m^3*l1^4*l2^3*z5 + 64069/622080*m^3*l1^4*l2^3
         *z4 - 553001/1866240*m^3*l1^4*l2^3*z3 + 227/7776*m^3*l1^4*l2^3
         *z3*z5 - 23/3240*m^3*l1^4*l2^3*z3*z4 - 4129/93312*m^3*l1^4*
         l2^3*z3^2 - 5/324*m^3*l1^4*l2^3*z3^3 - 3150677/179159040*m^3*n
         *l1*l2^6 - 12355/279936*m^3*n*l1*l2^6*z9 + 22693/345600*m^3*n*
         l1*l2^6*z8 - 11/2400*m^3*n*l1*l2^6*z3z5 - 5201627/29859840*m^3
         *n*l1*l2^6*z7 + 14249/248832*m^3*n*l1*l2^6*z6 - 118319/1244160
         *m^3*n*l1*l2^6*z5 + 269/9720*m^3*n*l1*l2^6*z4 - 2729/58320*m^3
         *n*l1*l2^6*z3 + 361/41472*m^3*n*l1*l2^6*z3*z5 - 2491/1244160*
         m^3*n*l1*l2^6*z3*z4 - 2647/622080*m^3*n*l1*l2^6*z3^2 - 7/3888*
         m^3*n*l1*l2^6*z3^3 - 52998637/358318080*m^3*n*l1^3*l2^4 - 9095/
         46656*m^3*n*l1^3*l2^4*z9 + 951043/4147200*m^3*n*l1^3*l2^4*z8
          - 461/28800*m^3*n*l1^3*l2^4*z3z5 - 319447/373248*m^3*n*l1^3*
         l2^4*z7 + 1741/4608*m^3*n*l1^3*l2^4*z6 - 2227373/3732480*m^3*n
         *l1^3*l2^4*z5 + 51523/414720*m^3*n*l1^3*l2^4*z4 - 2237353/
         7464960*m^3*n*l1^3*l2^4*z3 + 1499/31104*m^3*n*l1^3*l2^4*z3*z5
          - 2917/124416*m^3*n*l1^3*l2^4*z3*z4 - 2267/622080*m^3*n*l1^3*
         l2^4*z3^2 - 5/648*m^3*n*l1^3*l2^4*z3^3 - 25204709/179159040*
         m^3*n*l1^5*l2^2 - 23647/69984*m^3*n*l1^5*l2^2*z9 + 146473/
         345600*m^3*n*l1^5*l2^2*z8 - 71/2400*m^3*n*l1^5*l2^2*z3z5 - 
         7983911/7464960*m^3*n*l1^5*l2^2*z7 + 3455/9216*m^3*n*l1^5*l2^2
         *z6 - 2029339/3732480*m^3*n*l1^5*l2^2*z5 + 76159/622080*m^3*n*
         l1^5*l2^2*z4 - 26305/93312*m^3*n*l1^5*l2^2*z3 + 169/5184*m^3*n
         *l1^5*l2^2*z3*z5 - 37/4320*m^3*n*l1^5*l2^2*z3*z4 - 41/1728*m^3
         *n*l1^5*l2^2*z3^2 - 13/972*m^3*n*l1^5*l2^2*z3^3 + 13271/
         89579520*m^3*n^2*l2^7 - 1819/839808*m^3*n^2*l2^7*z9 + 2063/
         829440*m^3*n^2*l2^7*z8 - 1/5760*m^3*n^2*l2^7*z3z5 - 149807/
         29859840*m^3*n^2*l2^7*z7 + 1127/1492992*m^3*n^2*l2^7*z6 - 841/
         466560*m^3*n^2*l2^7*z5 + 2753/2488320*m^3*n^2*l2^7*z4 - 7007/
         7464960*m^3*n^2*l2^7*z3 + 5/41472*m^3*n^2*l2^7*z3*z5 - 1/82944
         *m^3*n^2*l2^7*z3*z4 + 299/3732480*m^3*n^2*l2^7*z3^2 - 1/11664*
         m^3*n^2*l2^7*z3^3 - 255647/8957952*m^3*n^2*l1^2*l2^5 - 1819/
         139968*m^3*n^2*l1^2*l2^5*z9 - 14441/2764800*m^3*n^2*l1^2*l2^5*
         z8 + 7/19200*m^3*n^2*l1^2*l2^5*z3z5 - 38207/622080*m^3*n^2*
         l1^2*l2^5*z7 + 12521/746496*m^3*n^2*l1^2*l2^5*z6 - 95059/
         1866240*m^3*n^2*l1^2*l2^5*z5 + 41683/2488320*m^3*n^2*l1^2*l2^5
         *z4 - 3377/77760*m^3*n^2*l1^2*l2^5*z3 + 131/10368*m^3*n^2*l1^2
         *l2^5*z3*z5 - 473/207360*m^3*n^2*l1^2*l2^5*z3*z4 - 13399/
         1866240*m^3*n^2*l1^2*l2^5*z3^2 - 1/1944*m^3*n^2*l1^2*l2^5*z3^3
          - 1466731/35831808*m^3*n^2*l1^4*l2^3 - 9095/209952*m^3*n^2*
         l1^4*l2^3*z9 + 101087/1036800*m^3*n^2*l1^4*l2^3*z8 - 49/7200*
         m^3*n^2*l1^4*l2^3*z3z5 - 3030347/7464960*m^3*n^2*l1^4*l2^3*z7
          + 186053/746496*m^3*n^2*l1^4*l2^3*z6 - 169019/466560*m^3*n^2*
         l1^4*l2^3*z5 + 571/7680*m^3*n^2*l1^4*l2^3*z4 - 969851/7464960*
         m^3*n^2*l1^4*l2^3*z3 + 67/15552*m^3*n^2*l1^4*l2^3*z3*z5 - 1393/
         103680*m^3*n^2*l1^4*l2^3*z3*z4 + 16813/933120*m^3*n^2*l1^4*
         l2^3*z3^2 - 5/2916*m^3*n^2*l1^4*l2^3*z3^3 - 1457371/29859840*
         m^3*n^2*l1^6*l2 - 12733/104976*m^3*n^2*l1^6*l2*z9 + 373403/
         2073600*m^3*n^2*l1^6*l2*z8 - 181/14400*m^3*n^2*l1^6*l2*z3z5 - 
         660767/1492992*m^3*n^2*l1^6*l2*z7 + 41509/248832*m^3*n^2*l1^6*
         l2*z6 - 277237/1244160*m^3*n^2*l1^6*l2*z5 + 71/1296*m^3*n^2*
         l1^6*l2*z4 - 203771/1866240*m^3*n^2*l1^6*l2*z3 + 73/5184*m^3*
         n^2*l1^6*l2*z3*z5 - 71/12960*m^3*n^2*l1^6*l2*z3*z4 - 2471/
         622080*m^3*n^2*l1^6*l2*z3^2 - 7/1458*m^3*n^2*l1^6*l2*z3^3 - 
         12071/119439360*m^3*n^3*l1*l2^6 - 2063/1658880*m^3*n^3*l1*l2^6
         *z8 + 1/11520*m^3*n^3*l1*l2^6*z3z5 + 271/1244160*m^3*n^3*l1*
         l2^6*z7 - 245/497664*m^3*n^3*l1*l2^6*z6 - 1/2880*m^3*n^3*l1*
         l2^6*z5 - 277/1244160*m^3*n^3*l1*l2^6*z4 - 419/829440*m^3*n^3*
         l1*l2^6*z3 + 1/2592*m^3*n^3*l1*l2^6*z3*z5 - 17/622080*m^3*n^3*
         l1*l2^6*z3*z4 + 1/138240*m^3*n^3*l1*l2^6*z3^2 - 163577/
         19906560*m^3*n^3*l1^3*l2^4 - 31777/1866240*m^3*n^3*l1^3*l2^4*
         z7 + 1105/186624*m^3*n^3*l1^3*l2^4*z6 - 8477/622080*m^3*n^3*
         l1^3*l2^4*z5 + 5773/829440*m^3*n^3*l1^3*l2^4*z4 - 15973/
         1866240*m^3*n^3*l1^3*l2^4*z3 + 7/155520*m^3*n^3*l1^3*l2^4*z3*
         z4 - 1079/466560*m^3*n^3*l1^3*l2^4*z3^2 + 2761/3732480*m^3*n^3
         *l1^5*l2^2 + 2063/138240*m^3*n^3*l1^5*l2^2*z8 - 1/960*m^3*n^3*
         l1^5*l2^2*z3z5 - 599099/7464960*m^3*n^3*l1^5*l2^2*z7 + 61879/
         746496*m^3*n^3*l1^5*l2^2*z6 - 56233/466560*m^3*n^3*l1^5*l2^2*
         z5 + 1771/82944*m^3*n^3*l1^5*l2^2*z4 - 793/41472*m^3*n^3*l1^5*
         l2^2*z3 - 7/5184*m^3*n^3*l1^5*l2^2*z3*z5 - 109/20736*m^3*n^3*
         l1^5*l2^2*z3*z4 + 24397/1866240*m^3*n^3*l1^5*l2^2*z3^2 - 
         806473/119439360*m^3*n^3*l1^7 - 1819/104976*m^3*n^3*l1^7*z9 + 
         14441/518400*m^3*n^3*l1^7*z8 - 7/3600*m^3*n^3*l1^7*z3z5 - 
         25339/373248*m^3*n^3*l1^7*z7 + 1127/41472*m^3*n^3*l1^7*z6 - 
         131827/3732480*m^3*n^3*l1^7*z5 + 22241/2488320*m^3*n^3*l1^7*z4
          - 23887/1492992*m^3*n^3*l1^7*z3 + 1/486*m^3*n^3*l1^7*z3*z5 - 
         107/103680*m^3*n^3*l1^7*z3*z4 + 11/77760*m^3*n^3*l1^7*z3^2 - 1/
         1458*m^3*n^3*l1^7*z3^3 - 6011/179159040*m^3*n^4*l1^2*l2^5 + 67/
         1244160*m^3*n^4*l1^2*l2^5*z7 - 29/373248*m^3*n^4*l1^2*l2^5*z6
          + 67/933120*m^3*n^4*l1^2*l2^5*z5 - 191/2488320*m^3*n^4*l1^2*
         l2^5*z4 + 1/138240*m^3*n^4*l1^2*l2^5*z3 + 1/311040*m^3*n^4*
         l1^2*l2^5*z3*z4 + 7/933120*m^3*n^4*l1^2*l2^5*z3^2 - 36559/
         59719680*m^3*n^4*l1^4*l2^3 - 7/11664*m^3*n^4*l1^4*l2^3*z7 + 
         329/373248*m^3*n^4*l1^4*l2^3*z6 - 3497/933120*m^3*n^4*l1^4*
         l2^3*z5 + 269/207360*m^3*n^4*l1^4*l2^3*z4 - 1/103680*m^3*n^4*
         l1^4*l2^3*z3 - 59/186624*m^3*n^4*l1^4*l2^3*z3^2 + 15317/
         19906560*m^3*n^4*l1^6*l2 - 77/23328*m^3*n^4*l1^6*l2*z7 + 4135/
         373248*m^3*n^4*l1^6*l2*z6 - 10907/622080*m^3*n^4*l1^6*l2*z5 + 
         611/311040*m^3*n^4*l1^6*l2*z4 + 523/622080*m^3*n^4*l1^6*l2*z3
          - 7/8640*m^3*n^4*l1^6*l2*z3*z4 + 157/58320*m^3*n^4*l1^6*l2*
         z3^2 + 41/1474560*m^3*n^5*l1^5*l2^2 - 5/41472*m^3*n^5*l1^5*
         l2^2*z5 - 47/2488320*m^3*n^5*l1^5*l2^2*z4 + 1001/7464960*m^3*
         n^5*l1^5*l2^2*z3 + 59113/119439360*m^4*l1*l2^6 - 77/46656*m^4*
         l1*l2^6*z7 + 2093/373248*m^4*l1*l2^6*z6 - 2953/311040*m^4*l1*
         l2^6*z5 + 283/155520*m^4*l1*l2^6*z4 - 59/746496*m^4*l1*l2^6*z3
          - 7/17280*m^4*l1*l2^6*z3*z4 + 679/466560*m^4*l1*l2^6*z3^2 + 
         144269/44789760*m^4*l1^3*l2^4 - 1271/233280*m^4*l1^3*l2^4*z7
          + 5125/186624*m^4*l1^3*l2^4*z6 - 49097/933120*m^4*l1^3*l2^4*
         z5 + 16601/2488320*m^4*l1^3*l2^4*z4 - 1639/1866240*m^4*l1^3*
         l2^4*z3 - 1/540*m^4*l1^3*l2^4*z3*z4 + 2959/466560*m^4*l1^3*
         l2^4*z3^2 + 857/89579520*m^4*n*l2^7 - 11/62208*m^4*n*l2^7*z7
          + 437/746496*m^4*n*l2^7*z6 - 1681/1866240*m^4*n*l2^7*z5 + 133/
         1244160*m^4*n*l2^7*z4 + 301/3732480*m^4*n*l2^7*z3 - 1/23040*
         m^4*n*l2^7*z3*z4 + 55/373248*m^4*n*l2^7*z3^2 + 291251/
         179159040*m^4*n*l1^2*l2^5 - 7/17280*m^4*n*l1^2*l2^5*z7 + 2059/
         373248*m^4*n*l1^2*l2^5*z6 - 36467/1866240*m^4*n*l1^2*l2^5*z5
          + 5653/1244160*m^4*n*l1^2*l2^5*z4 - 6287/3732480*m^4*n*l1^2*
         l2^5*z3 - 43/155520*m^4*n*l1^2*l2^5*z3*z4 + 473/466560*m^4*n*
         l1^2*l2^5*z3^2 + 423779/89579520*m^4*n*l1^4*l2^3 - 9923/933120
         *m^4*n*l1^4*l2^3*z7 + 101/2304*m^4*n*l1^4*l2^3*z6 - 2209/29160
         *m^4*n*l1^4*l2^3*z5 + 3859/414720*m^4*n*l1^4*l2^3*z4 + 11/
         23328*m^4*n*l1^4*l2^3*z3 - 19/6480*m^4*n*l1^4*l2^3*z3*z4 + 521/
         51840*m^4*n*l1^4*l2^3*z3^2 + 18091/358318080*m^4*n^2*l1*l2^6
          + 1/3456*m^4*n^2*l1*l2^6*z7 - 23/62208*m^4*n^2*l1*l2^6*z6 - 
         187/466560*m^4*n^2*l1*l2^6*z5 + 17/155520*m^4*n^2*l1*l2^6*z4
          - 19/276480*m^4*n^2*l1*l2^6*z3 + 1/77760*m^4*n^2*l1*l2^6*z3*
         z4 - 1/25920*m^4*n^2*l1*l2^6*z3^2 + 26887/179159040*m^4*n^2*
         l1^3*l2^4 - 2867/3732480*m^4*n^2*l1^3*l2^4*z7 + 265/93312*m^4*
         n^2*l1^3*l2^4*z6 - 1783/155520*m^4*n^2*l1^3*l2^4*z5 + 637/
         207360*m^4*n^2*l1^3*l2^4*z4 - 2173/2488320*m^4*n^2*l1^3*l2^4*
         z3 + 7/311040*m^4*n^2*l1^3*l2^4*z3*z4 - 97/466560*m^4*n^2*l1^3
         *l2^4*z3^2 + 444557/179159040*m^4*n^2*l1^5*l2^2 - 209/23328*
         m^4*n^2*l1^5*l2^2*z7 + 971/31104*m^4*n^2*l1^5*l2^2*z6 - 31561/
         622080*m^4*n^2*l1^5*l2^2*z5 + 15293/2488320*m^4*n^2*l1^5*l2^2*
         z4 + 2449/1866240*m^4*n^2*l1^5*l2^2*z3 - 19/8640*m^4*n^2*l1^5*
         l2^2*z3*z4 + 2279/311040*m^4*n^2*l1^5*l2^2*z3^2 - 6011/
         179159040*m^4*n^3*l1^2*l2^5 + 67/1244160*m^4*n^3*l1^2*l2^5*z7
          - 29/373248*m^4*n^3*l1^2*l2^5*z6 + 67/933120*m^4*n^3*l1^2*
         l2^5*z5 - 191/2488320*m^4*n^3*l1^2*l2^5*z4 + 1/138240*m^4*n^3*
         l1^2*l2^5*z3 + 1/311040*m^4*n^3*l1^2*l2^5*z3*z4 + 7/933120*m^4
         *n^3*l1^2*l2^5*z3^2 - 36559/59719680*m^4*n^3*l1^4*l2^3 - 7/
         11664*m^4*n^3*l1^4*l2^3*z7 + 329/373248*m^4*n^3*l1^4*l2^3*z6
          - 3497/933120*m^4*n^3*l1^4*l2^3*z5 + 269/207360*m^4*n^3*l1^4*
         l2^3*z4 - 1/103680*m^4*n^3*l1^4*l2^3*z3 - 59/186624*m^4*n^3*
         l1^4*l2^3*z3^2 + 15317/19906560*m^4*n^3*l1^6*l2 - 77/23328*m^4
         *n^3*l1^6*l2*z7 + 4135/373248*m^4*n^3*l1^6*l2*z6 - 10907/
         622080*m^4*n^3*l1^6*l2*z5 + 611/311040*m^4*n^3*l1^6*l2*z4 + 
         523/622080*m^4*n^3*l1^6*l2*z3 - 7/8640*m^4*n^3*l1^6*l2*z3*z4
          + 157/58320*m^4*n^3*l1^6*l2*z3^2 + 821/22394880*m^4*n^4*l1^5*
         l2^2 + 5/41472*m^4*n^4*l1^5*l2^2*z6 - 79/103680*m^4*n^4*l1^5*
         l2^2*z5 + 77/497664*m^4*n^4*l1^5*l2^2*z4 + 791/7464960*m^4*n^4
         *l1^5*l2^2*z3 - 1/20736*m^4*n^4*l1^5*l2^2*z3^2 + 629/6635520*
         m^4*n^4*l1^7 - 11/23328*m^4*n^4*l1^7*z7 + 595/373248*m^4*n^4*
         l1^7*z6 - 29/11520*m^4*n^4*l1^7*z5 + 49/207360*m^4*n^4*l1^7*z4
          + 11/55296*m^4*n^4*l1^7*z3 - 1/8640*m^4*n^4*l1^7*z3*z4 + 47/
         116640*m^4*n^4*l1^7*z3^2 + 23/3317760*m^4*n^5*l1^6*l2 - 1/
         41472*m^4*n^5*l1^6*l2*z5 - 19/1244160*m^4*n^5*l1^6*l2*z4 + 37/
         933120*m^4*n^5*l1^6*l2*z3 + 1/3732480*m^5*l2^7 - 1/414720*m^5*
         l2^7*z4 + 1/373248*m^5*l2^7*z3 + 61/3981312*m^5*l1^2*l2^5 - 1/
         6912*m^5*l1^2*l2^5*z5 + 11/248832*m^5*l1^2*l2^5*z4 + 79/746496
         *m^5*l1^2*l2^5*z3 + 43/119439360*m^5*n*l1*l2^6 - 1/41472*m^5*n
         *l1*l2^6*z5 + 47/2488320*m^5*n*l1*l2^6*z4 + 17/2488320*m^5*n*
         l1*l2^6*z3 + 755/23887872*m^5*n*l1^3*l2^4 - 5/20736*m^5*n*l1^3
         *l2^4*z5 + 7/165888*m^5*n*l1^3*l2^4*z4 + 311/1492992*m^5*n*
         l1^3*l2^4*z3 - 473/59719680*m^5*n^2*l1^2*l2^5 + 1/41472*m^5*
         n^2*l1^2*l2^5*z5 - 1/622080*m^5*n^2*l1^2*l2^5*z4 - 17/1244160*
         m^5*n^2*l1^2*l2^5*z3 + 37/829440*m^5*n^2*l1^4*l2^3 - 5/20736*
         m^5*n^2*l1^4*l2^3*z5 + 1/124416*m^5*n^2*l1^4*l2^3*z4 + 71/
         311040*m^5*n^2*l1^4*l2^3*z3 + 41/1474560*m^5*n^3*l1^5*l2^2 - 5/
         41472*m^5*n^3*l1^5*l2^2*z5 - 47/2488320*m^5*n^3*l1^5*l2^2*z4
          + 1001/7464960*m^5*n^3*l1^5*l2^2*z3 + 23/3317760*m^5*n^4*l1^6
         *l2 - 1/41472*m^5*n^4*l1^6*l2*z5 - 19/1244160*m^5*n^4*l1^6*l2*
         z4 + 37/933120*m^5*n^4*l1^6*l2*z3 + 29/119439360*m^5*n^5*l1^7
          - 1/276480*m^5*n^5*l1^7*z4 + 11/2488320*m^5*n^5*l1^7*z3 ));
RG[l2] = ( + h * ( l1*l2 + 1/6*n*l2^2 + 1/6*m*l2^2 )

       + h^2 * (  - 5/24*l2^3 - 41/72*l1^2*l2 - 11/36*n*l1*l2^2 - 11/36
         *m*l1*l2^2 - 1/24*m*n*l2^3 - 5/72*m*n*l1^2*l2 )

       + h^3 * ( 211/432*l1*l2^3 + 4/9*l1*l2^3*z3 + 821/1728*l1^3*l2 + 
         7/18*l1^3*l2*z3 + 295/3456*n*l2^4 + 1/24*n*l2^4*z3 + 1591/3456
         *n*l1^2*l2^2 + 1/3*n*l1^2*l2^2*z3 + 1/48*n^2*l1*l2^3 + 295/
         3456*m*l2^4 + 1/24*m*l2^4*z3 + 1591/3456*m*l1^2*l2^2 + 1/3*m*
         l1^2*l2^2*z3 + 73/432*m*n*l1*l2^3 + 1/9*m*n*l1*l2^3*z3 + 23/
         216*m*n*l1^3*l2 + 1/18*m*n*l1^3*l2*z3 + 13/3456*m*n^2*l2^4 - 
         35/3456*m*n^2*l1^2*l2^2 + 1/48*m^2*l1*l2^3 + 13/3456*m^2*n*
         l2^4 - 35/3456*m^2*n*l1^2*l2^2 - 13/1728*m^2*n^2*l1^3*l2 )

       + h^4 * (  - 343/3456*l2^5 - 95/432*l2^5*z5 + 1/36*l2^5*z4 - 53/
         432*l2^5*z3 - 58957/62208*l1^2*l2^3 - 715/324*l1^2*l2^3*z5 + 8/
         27*l1^2*l2^3*z4 - 1607/1296*l1^2*l2^3*z3 - 19679/41472*l1^4*l2
          - 455/432*l1^4*l2*z5 + 5/32*l1^4*l2*z4 - 21/32*l1^4*l2*z3 - 
         4643/10368*n*l1*l2^4 - 845/1296*n*l1*l2^4*z5 + 37/288*n*l1*
         l2^4*z4 - 1127/2592*n*l1*l2^4*z3 - 22387/31104*n*l1^3*l2^2 - 
         110/81*n*l1^3*l2^2*z5 + 95/432*n*l1^3*l2^2*z4 - 263/324*n*l1^3
         *l2^2*z3 - 727/41472*n^2*l2^5 - 5/648*n^2*l2^5*z5 + 1/288*n^2*
         l2^5*z4 - 5/324*n^2*l2^5*z3 - 2159/15552*n^2*l1^2*l2^3 - 10/81
         *n^2*l1^2*l2^3*z5 + 1/18*n^2*l1^2*l2^3*z4 - 209/1296*n^2*l1^2*
         l2^3*z3 + 1/5184*n^3*l1*l2^4 + 1/864*n^3*l1*l2^4*z3 - 4643/
         10368*m*l1*l2^4 - 845/1296*m*l1*l2^4*z5 + 37/288*m*l1*l2^4*z4
          - 1127/2592*m*l1*l2^4*z3 - 22387/31104*m*l1^3*l2^2 - 110/81*m
         *l1^3*l2^2*z5 + 95/432*m*l1^3*l2^2*z4 - 263/324*m*l1^3*l2^2*z3
          - 3089/41472*m*n*l2^5 - 65/864*m*n*l2^5*z5 + 1/72*m*n*l2^5*z4
          - 11/216*m*n*l2^5*z3 - 155/256*m*n*l1^2*l2^3 - 5/6*m*n*l1^2*
         l2^3*z5 + 11/54*m*n*l1^2*l2^3*z4 - 5/9*m*n*l1^2*l2^3*z3 - 3479/
         20736*m*n*l1^4*l2 - 35/144*m*n*l1^4*l2*z5 + 17/288*m*n*l1^4*l2
         *z4 - 35/216*m*n*l1^4*l2*z3 - 125/2592*m*n^2*l1*l2^4 - 25/648*
         m*n^2*l1*l2^4*z5 + 1/72*m*n^2*l1*l2^4*z4 - 49/1296*m*n^2*l1*
         l2^4*z3 - 601/15552*m*n^2*l1^3*l2^2 - 5/162*m*n^2*l1^3*l2^2*z5
          + 17/432*m*n^2*l1^3*l2^2*z4 - 67/864*m*n^2*l1^3*l2^2*z3 - 1/
         41472*m*n^3*l2^5 - 11/62208*m*n^3*l1^2*l2^3 + 1/288*m*n^3*l1^2
         *l2^3*z3 - 727/41472*m^2*l2^5 - 5/648*m^2*l2^5*z5 + 1/288*m^2*
         l2^5*z4 - 5/324*m^2*l2^5*z3 - 2159/15552*m^2*l1^2*l2^3 - 10/81
         *m^2*l1^2*l2^3*z5 + 1/18*m^2*l1^2*l2^3*z4 - 209/1296*m^2*l1^2*
         l2^3*z3 - 125/2592*m^2*n*l1*l2^4 - 25/648*m^2*n*l1*l2^4*z5 + 1/
         72*m^2*n*l1*l2^4*z4 - 49/1296*m^2*n*l1*l2^4*z3 - 601/15552*m^2
         *n*l1^3*l2^2 - 5/162*m^2*n*l1^3*l2^2*z5 + 17/432*m^2*n*l1^3*
         l2^2*z4 - 67/864*m^2*n*l1^3*l2^2*z3 - 65/41472*m^2*n^2*l2^5 - 
         5/2592*m^2*n^2*l2^5*z5 + 1/1296*m^2*n^2*l2^5*z3 + 191/31104*
         m^2*n^2*l1^2*l2^3 + 1/216*m^2*n^2*l1^2*l2^3*z4 - 1/216*m^2*n^2
         *l1^2*l2^3*z3 - 7/10368*m^2*n^2*l1^4*l2 + 1/144*m^2*n^2*l1^4*
         l2*z4 - 1/72*m^2*n^2*l1^4*l2*z3 - 5/3888*m^2*n^3*l1^3*l2^2 + 1/
         288*m^2*n^3*l1^3*l2^2*z3 + 1/5184*m^3*l1*l2^4 + 1/864*m^3*l1*
         l2^4*z3 - 1/41472*m^3*n*l2^5 - 11/62208*m^3*n*l1^2*l2^3 + 1/
         288*m^3*n*l1^2*l2^3*z3 - 5/3888*m^3*n^2*l1^3*l2^2 + 1/288*m^3*
         n^2*l1^3*l2^2*z3 - 29/41472*m^3*n^3*l1^4*l2 + 1/864*m^3*n^3*
         l1^4*l2*z3 )

       + h^5 * ( 3128081/5971968*l1*l2^5 + 2401/768*l1*l2^5*z7 - 6425/
         10368*l1*l2^5*z6 + 1171/648*l1*l2^5*z5 - 2515/10368*l1*l2^5*z4
          + 118837/124416*l1*l2^5*z3 + 1049/5184*l1*l2^5*z3^2 + 2526191/
         1492992*l1^3*l2^3 + 11515/1152*l1^3*l2^3*z7 - 17875/7776*l1^3*
         l2^3*z6 + 17183/2592*l1^3*l2^3*z5 - 9299/10368*l1^3*l2^3*z4 + 
         47255/15552*l1^3*l2^3*z3 + 1079/1944*l1^3*l2^3*z3^2 + 389095/
         746496*l1^5*l2 + 7105/2304*l1^5*l2*z7 - 15875/20736*l1^5*l2*z6
          + 11231/5184*l1^5*l2*z5 - 13583/41472*l1^5*l2*z4 + 129679/
         124416*l1^5*l2*z3 + 1661/10368*l1^5*l2*z3^2 + 1184651/11943936
         *n*l2^6 + 833/2304*n*l2^6*z7 - 1975/20736*n*l2^6*z6 + 1889/
         6912*n*l2^6*z5 - 3229/82944*n*l2^6*z4 + 33961/248832*n*l2^6*z3
          + 5/432*n*l2^6*z3^2 + 43745/31104*n*l1^2*l2^4 + 26215/4608*n*
         l1^2*l2^4*z7 - 97375/62208*n*l1^2*l2^4*z6 + 83369/20736*n*l1^2
         *l2^4*z5 - 13649/20736*n*l1^2*l2^4*z4 + 22075/10368*n*l1^2*
         l2^4*z3 + 5677/31104*n*l1^2*l2^4*z3^2 + 836315/746496*n*l1^4*
         l2^2 + 6125/1152*n*l1^4*l2^2*z7 - 59125/41472*n*l1^4*l2^2*z6
          + 26615/6912*n*l1^4*l2^2*z5 - 49175/82944*n*l1^4*l2^2*z4 + 
         147725/82944*n*l1^4*l2^2*z3 + 4055/20736*n*l1^4*l2^2*z3^2 + 
         907859/5971968*n^2*l1*l2^5 + 245/768*n^2*l1*l2^5*z7 - 2675/
         15552*n^2*l1*l2^5*z6 + 13559/31104*n^2*l1*l2^5*z5 - 3637/41472
         *n^2*l1*l2^5*z4 + 6691/31104*n^2*l1*l2^5*z3 - 41/3888*n^2*l1*
         l2^5*z3^2 + 631067/1492992*n^2*l1^3*l2^3 + 245/192*n^2*l1^3*
         l2^3*z7 - 125/243*n^2*l1^3*l2^3*z6 + 18127/15552*n^2*l1^3*l2^3
         *z5 - 337/1296*n^2*l1^3*l2^3*z4 + 21233/31104*n^2*l1^3*l2^3*z3
          + 7/972*n^2*l1^3*l2^3*z3^2 + 11945/11943936*n^3*l2^6 - 25/
         20736*n^3*l2^6*z6 + 77/15552*n^3*l2^6*z5 - 37/27648*n^3*l2^6*
         z4 + 91/41472*n^3*l2^6*z3 - 1/3456*n^3*l2^6*z3^2 + 22921/
         2985984*n^3*l1^2*l2^4 - 125/3888*n^3*l1^2*l2^4*z6 + 1655/15552
         *n^3*l1^2*l2^4*z5 - 491/20736*n^3*l1^2*l2^4*z4 + 419/31104*n^3
         *l1^2*l2^4*z3 - 13/1944*n^3*l1^2*l2^4*z3^2 + 1/62208*n^4*l1*
         l2^5 + 1/6912*n^4*l1*l2^5*z4 - 11/31104*n^4*l1*l2^5*z3 + 
         1184651/11943936*m*l2^6 + 833/2304*m*l2^6*z7 - 1975/20736*m*
         l2^6*z6 + 1889/6912*m*l2^6*z5 - 3229/82944*m*l2^6*z4 + 33961/
         248832*m*l2^6*z3 + 5/432*m*l2^6*z3^2 + 43745/31104*m*l1^2*l2^4
          + 26215/4608*m*l1^2*l2^4*z7 - 97375/62208*m*l1^2*l2^4*z6 + 
         83369/20736*m*l1^2*l2^4*z5 - 13649/20736*m*l1^2*l2^4*z4 + 
         22075/10368*m*l1^2*l2^4*z3 + 5677/31104*m*l1^2*l2^4*z3^2 + 
         836315/746496*m*l1^4*l2^2 + 6125/1152*m*l1^4*l2^2*z7 - 59125/
         41472*m*l1^4*l2^2*z6 + 26615/6912*m*l1^4*l2^2*z5 - 49175/82944
         *m*l1^4*l2^2*z4 + 147725/82944*m*l1^4*l2^2*z3 + 4055/20736*m*
         l1^4*l2^2*z3^2 + 3427577/5971968*m*n*l1*l2^5 + 7595/4608*m*n*
         l1*l2^5*z7 - 15875/31104*m*n*l1*l2^5*z6 + 19235/15552*m*n*l1*
         l2^5*z5 - 4739/20736*m*n*l1*l2^5*z4 + 87199/124416*m*n*l1*l2^5
         *z3 + 205/7776*m*n*l1*l2^5*z3^2 + 4761499/2985984*m*n*l1^3*
         l2^3 + 18571/3456*m*n*l1^3*l2^3*z7 - 29075/15552*m*n*l1^3*l2^3
         *z6 + 67009/15552*m*n*l1^3*l2^3*z5 - 521/648*m*n*l1^3*l2^3*z4
          + 66131/31104*m*n*l1^3*l2^3*z3 + 299/7776*m*n*l1^3*l2^3*z3^2
          + 23897/93312*m*n*l1^5*l2 + 245/256*m*n*l1^5*l2*z7 - 7375/
         20736*m*n*l1^5*l2*z6 + 8615/10368*m*n*l1^5*l2*z5 - 103/648*m*n
         *l1^5*l2*z4 + 7871/20736*m*n*l1^5*l2*z3 - 23/10368*m*n*l1^5*l2
         *z3^2 + 152797/5971968*m*n^2*l2^6 + 1127/27648*m*n^2*l2^6*z7
          - 475/27648*m*n^2*l2^6*z6 + 4781/124416*m*n^2*l2^6*z5 - 89/
         10368*m*n^2*l2^6*z4 + 2441/82944*m*n^2*l2^6*z3 - 19/41472*m*
         n^2*l2^6*z3^2 + 1681505/5971968*m*n^2*l1^2*l2^4 + 2989/4608*m*
         n^2*l1^2*l2^4*z7 - 13775/41472*m*n^2*l1^2*l2^4*z6 + 43891/
         62208*m*n^2*l1^2*l2^4*z5 - 3679/20736*m*n^2*l1^2*l2^4*z4 + 
         45577/124416*m*n^2*l1^2*l2^4*z3 - 109/6912*m*n^2*l1^2*l2^4*
         z3^2 + 3257/20736*m*n^2*l1^4*l2^2 + 245/576*m*n^2*l1^4*l2^2*z7
          - 4225/13824*m*n^2*l1^4*l2^2*z6 + 3785/6912*m*n^2*l1^4*l2^2*
         z5 - 6523/41472*m*n^2*l1^4*l2^2*z4 + 3227/10368*m*n^2*l1^4*
         l2^2*z3 - 559/20736*m*n^2*l1^4*l2^2*z3^2 + 15455/5971968*m*n^3
         *l1*l2^5 - 125/15552*m*n^3*l1*l2^5*z6 + 227/7776*m*n^3*l1*l2^5
         *z5 - 77/20736*m*n^3*l1*l2^5*z4 + 107/124416*m*n^3*l1*l2^5*z3
          - 13/7776*m*n^3*l1*l2^5*z3^2 - 17093/2985984*m*n^3*l1^3*l2^3
          - 175/7776*m*n^3*l1^3*l2^3*z6 + 35/576*m*n^3*l1^3*l2^3*z5 - 
         113/5184*m*n^3*l1^3*l2^3*z4 + 107/62208*m*n^3*l1^3*l2^3*z3 - 
         17/3888*m*n^3*l1^3*l2^3*z3^2 - 1/1327104*m*n^4*l2^6 - 1/82944*
         m*n^4*l2^6*z3 - 131/5971968*m*n^4*l1^2*l2^4 + 1/1728*m*n^4*
         l1^2*l2^4*z4 - 91/124416*m*n^4*l1^2*l2^4*z3 + 907859/5971968*
         m^2*l1*l2^5 + 245/768*m^2*l1*l2^5*z7 - 2675/15552*m^2*l1*l2^5*
         z6 + 13559/31104*m^2*l1*l2^5*z5 - 3637/41472*m^2*l1*l2^5*z4 + 
         6691/31104*m^2*l1*l2^5*z3 - 41/3888*m^2*l1*l2^5*z3^2 + 631067/
         1492992*m^2*l1^3*l2^3 + 245/192*m^2*l1^3*l2^3*z7 - 125/243*m^2
         *l1^3*l2^3*z6 + 18127/15552*m^2*l1^3*l2^3*z5 - 337/1296*m^2*
         l1^3*l2^3*z4 + 21233/31104*m^2*l1^3*l2^3*z3 + 7/972*m^2*l1^3*
         l2^3*z3^2 + 152797/5971968*m^2*n*l2^6 + 1127/27648*m^2*n*l2^6*
         z7 - 475/27648*m^2*n*l2^6*z6 + 4781/124416*m^2*n*l2^6*z5 - 89/
         10368*m^2*n*l2^6*z4 + 2441/82944*m^2*n*l2^6*z3 - 19/41472*m^2*
         n*l2^6*z3^2 + 1681505/5971968*m^2*n*l1^2*l2^4 + 2989/4608*m^2*
         n*l1^2*l2^4*z7 - 13775/41472*m^2*n*l1^2*l2^4*z6 + 43891/62208*
         m^2*n*l1^2*l2^4*z5 - 3679/20736*m^2*n*l1^2*l2^4*z4 + 45577/
         124416*m^2*n*l1^2*l2^4*z3 - 109/6912*m^2*n*l1^2*l2^4*z3^2 + 
         3257/20736*m^2*n*l1^4*l2^2 + 245/576*m^2*n*l1^4*l2^2*z7 - 4225/
         13824*m^2*n*l1^4*l2^2*z6 + 3785/6912*m^2*n*l1^4*l2^2*z5 - 6523/
         41472*m^2*n*l1^4*l2^2*z4 + 3227/10368*m^2*n*l1^4*l2^2*z3 - 559/
         20736*m^2*n*l1^4*l2^2*z3^2 + 737/20736*m^2*n^2*l1*l2^5 + 245/
         4608*m^2*n^2*l1*l2^5*z7 - 575/31104*m^2*n^2*l1*l2^5*z6 + 431/
         15552*m^2*n^2*l1*l2^5*z5 - 19/1728*m^2*n^2*l1*l2^5*z4 + 275/
         10368*m^2*n^2*l1*l2^5*z3 - 1/3888*m^2*n^2*l1*l2^5*z3^2 - 4567/
         995328*m^2*n^2*l1^3*l2^3 + 49/864*m^2*n^2*l1^3*l2^3*z7 - 275/
         2592*m^2*n^2*l1^3*l2^3*z6 + 2731/15552*m^2*n^2*l1^3*l2^3*z5 - 
         95/1296*m^2*n^2*l1^3*l2^3*z4 + 5389/62208*m^2*n^2*l1^3*l2^3*z3
          - 17/1296*m^2*n^2*l1^3*l2^3*z3^2 + 111217/5971968*m^2*n^2*
         l1^5*l2 + 49/1152*m^2*n^2*l1^5*l2*z7 - 475/10368*m^2*n^2*l1^5*
         l2*z6 + 265/3456*m^2*n^2*l1^5*l2*z5 - 1055/41472*m^2*n^2*l1^5*
         l2*z4 + 2785/62208*m^2*n^2*l1^5*l2*z3 - 23/5184*m^2*n^2*l1^5*
         l2*z3^2 + 439/3981312*m^2*n^3*l2^6 - 25/82944*m^2*n^3*l2^6*z6
          + 155/124416*m^2*n^3*l2^6*z5 + 1/13824*m^2*n^3*l2^6*z4 - 119/
         248832*m^2*n^3*l2^6*z3 - 1/13824*m^2*n^3*l2^6*z3^2 - 2267/
         2985984*m^2*n^3*l1^2*l2^4 - 125/62208*m^2*n^3*l1^2*l2^4*z6 + 
         167/31104*m^2*n^3*l1^2*l2^4*z5 - 19/41472*m^2*n^3*l1^2*l2^4*z4
          - 257/124416*m^2*n^3*l1^2*l2^4*z3 - 7/31104*m^2*n^3*l1^2*l2^4
         *z3^2 - 41093/11943936*m^2*n^3*l1^4*l2^2 - 25/5184*m^2*n^3*
         l1^4*l2^2*z6 + 37/2592*m^2*n^3*l1^4*l2^2*z5 - 25/3072*m^2*n^3*
         l1^4*l2^2*z4 - 23/7776*m^2*n^3*l1^4*l2^2*z3 - 1/864*m^2*n^3*
         l1^4*l2^2*z3^2 - 547/2985984*m^2*n^4*l1^3*l2^3 + 1/1152*m^2*
         n^4*l1^3*l2^3*z4 - 47/62208*m^2*n^4*l1^3*l2^3*z3 + 11945/
         11943936*m^3*l2^6 - 25/20736*m^3*l2^6*z6 + 77/15552*m^3*l2^6*
         z5 - 37/27648*m^3*l2^6*z4 + 91/41472*m^3*l2^6*z3 - 1/3456*m^3*
         l2^6*z3^2 + 22921/2985984*m^3*l1^2*l2^4 - 125/3888*m^3*l1^2*
         l2^4*z6 + 1655/15552*m^3*l1^2*l2^4*z5 - 491/20736*m^3*l1^2*
         l2^4*z4 + 419/31104*m^3*l1^2*l2^4*z3 - 13/1944*m^3*l1^2*l2^4*
         z3^2 + 15455/5971968*m^3*n*l1*l2^5 - 125/15552*m^3*n*l1*l2^5*
         z6 + 227/7776*m^3*n*l1*l2^5*z5 - 77/20736*m^3*n*l1*l2^5*z4 + 
         107/124416*m^3*n*l1*l2^5*z3 - 13/7776*m^3*n*l1*l2^5*z3^2 - 
         17093/2985984*m^3*n*l1^3*l2^3 - 175/7776*m^3*n*l1^3*l2^3*z6 + 
         35/576*m^3*n*l1^3*l2^3*z5 - 113/5184*m^3*n*l1^3*l2^3*z4 + 107/
         62208*m^3*n*l1^3*l2^3*z3 - 17/3888*m^3*n*l1^3*l2^3*z3^2 + 439/
         3981312*m^3*n^2*l2^6 - 25/82944*m^3*n^2*l2^6*z6 + 155/124416*
         m^3*n^2*l2^6*z5 + 1/13824*m^3*n^2*l2^6*z4 - 119/248832*m^3*n^2
         *l2^6*z3 - 1/13824*m^3*n^2*l2^6*z3^2 - 2267/2985984*m^3*n^2*
         l1^2*l2^4 - 125/62208*m^3*n^2*l1^2*l2^4*z6 + 167/31104*m^3*n^2
         *l1^2*l2^4*z5 - 19/41472*m^3*n^2*l1^2*l2^4*z4 - 257/124416*m^3
         *n^2*l1^2*l2^4*z3 - 7/31104*m^3*n^2*l1^2*l2^4*z3^2 - 41093/
         11943936*m^3*n^2*l1^4*l2^2 - 25/5184*m^3*n^2*l1^4*l2^2*z6 + 37/
         2592*m^3*n^2*l1^4*l2^2*z5 - 25/3072*m^3*n^2*l1^4*l2^2*z4 - 23/
         7776*m^3*n^2*l1^4*l2^2*z3 - 1/864*m^3*n^2*l1^4*l2^2*z3^2 + 
         2471/1492992*m^3*n^3*l1^3*l2^3 + 7/7776*m^3*n^3*l1^3*l2^3*z5
          + 5/3456*m^3*n^3*l1^3*l2^3*z4 - 169/62208*m^3*n^3*l1^3*l2^3*
         z3 - 3557/5971968*m^3*n^3*l1^5*l2 + 1/1296*m^3*n^3*l1^5*l2*z5
          - 1/864*m^3*n^3*l1^5*l2*z4 - 151/124416*m^3*n^3*l1^5*l2*z3 - 
         257/1327104*m^3*n^4*l1^4*l2^2 + 1/1728*m^3*n^4*l1^4*l2^2*z4 - 
         97/248832*m^3*n^4*l1^4*l2^2*z3 + 1/62208*m^4*l1*l2^5 + 1/6912*
         m^4*l1*l2^5*z4 - 11/31104*m^4*l1*l2^5*z3 - 1/1327104*m^4*n*
         l2^6 - 1/82944*m^4*n*l2^6*z3 - 131/5971968*m^4*n*l1^2*l2^4 + 1/
         1728*m^4*n*l1^2*l2^4*z4 - 91/124416*m^4*n*l1^2*l2^4*z3 - 547/
         2985984*m^4*n^2*l1^3*l2^3 + 1/1152*m^4*n^2*l1^3*l2^3*z4 - 47/
         62208*m^4*n^2*l1^3*l2^3*z3 - 257/1327104*m^4*n^3*l1^4*l2^2 + 1/
         1728*m^4*n^3*l1^4*l2^2*z4 - 97/248832*m^4*n^3*l1^4*l2^2*z3 - 
         61/995328*m^4*n^4*l1^5*l2 + 1/6912*m^4*n^4*l1^5*l2*z4 - 5/
         62208*m^4*n^4*l1^5*l2*z3 )

       + h^6 * (  - 122785/1492992*l2^7 - 178345/139968*l2^7*z9 + 
         1652183/2073600*l2^7*z8 - 7723/43200*l2^7*z3z5 - 2273/2880*
         l2^7*z7 + 43591/248832*l2^7*z6 - 148409/373248*l2^7*z5 + 47681/
         829440*l2^7*z4 - 729089/3732480*l2^7*z3 - 103/216*l2^7*z3*z5
          + 733/34560*l2^7*z3*z4 - 31303/207360*l2^7*z3^2 - 127/1944*
         l2^7*z3^3 - 79035991/44789760*l1^2*l2^5 - 3715103/139968*l1^2*
         l2^5*z9 + 22941913/1382400*l1^2*l2^5*z8 - 105653/28800*l1^2*
         l2^5*z3z5 - 2136301/124416*l1^2*l2^5*z7 + 2903279/746496*l1^2*
         l2^5*z6 - 7687313/933120*l1^2*l2^5*z5 + 3017399/2488320*l1^2*
         l2^5*z4 - 679153/165888*l1^2*l2^5*z3 - 103139/10368*l1^2*l2^5*
         z3*z5 + 41779/103680*l1^2*l2^5*z3*z4 - 5832541/1866240*l1^2*
         l2^5*z3^2 - 2639/1944*l1^2*l2^5*z3^3 - 1035868861/358318080*
         l1^4*l2^3 - 9058373/209952*l1^4*l2^3*z9 + 1469759/51840*l1^4*
         l2^3*z8 - 12833/2160*l1^4*l2^3*z3z5 - 234310219/7464960*l1^4*
         l2^3*z7 + 5695195/746496*l1^4*l2^3*z6 - 27592267/1866240*l1^4*
         l2^3*z5 + 1094951/497664*l1^4*l2^3*z4 - 8454673/1244160*l1^4*
         l2^3*z3 - 484493/31104*l1^4*l2^3*z3*z5 + 17339/25920*l1^4*l2^3
         *z3*z4 - 9198107/1866240*l1^4*l2^3*z3^2 - 6389/2916*l1^4*l2^3*
         z3^3 - 72730159/119439360*l1^6*l2 - 2626373/279936*l1^6*l2*z9
          + 26546953/4147200*l1^6*l2*z8 - 111893/86400*l1^6*l2*z3z5 - 
         18079549/2488320*l1^6*l2*z7 + 14561/7776*l1^6*l2*z6 - 1299427/
         373248*l1^6*l2*z5 + 477067/829440*l1^6*l2*z4 - 12077563/
         7464960*l1^6*l2*z3 - 51035/15552*l1^6*l2*z3*z5 + 7693/51840*
         l1^6*l2*z3*z4 - 341119/311040*l1^6*l2*z3^2 - 1847/3888*l1^6*l2
         *z3^3 - 140825351/179159040*n*l1*l2^6 - 12574051/1679616*n*l1*
         l2^6*z9 + 5428369/1036800*n*l1*l2^6*z8 - 10957/10800*n*l1*l2^6
         *z3z5 - 14945567/2488320*n*l1*l2^6*z7 + 6701/4608*n*l1*l2^6*z6
          - 547241/186624*n*l1*l2^6*z5 + 311221/622080*n*l1*l2^6*z4 - 
         5722921/3732480*n*l1*l2^6*z3 - 23515/10368*n*l1*l2^6*z3*z5 + 
         1129/10368*n*l1*l2^6*z3*z4 - 537149/622080*n*l1*l2^6*z3^2 - 
         8701/23328*n*l1*l2^6*z3^3 - 648846079/179159040*n*l1^3*l2^4 - 
         10554311/279936*n*l1^3*l2^4*z9 + 22056037/829440*n*l1^3*l2^4*
         z8 - 91097/17280*n*l1^3*l2^4*z3z5 - 24443207/829440*n*l1^3*
         l2^4*z7 + 5890199/746496*n*l1^3*l2^4*z6 - 6082019/414720*n*
         l1^3*l2^4*z5 + 68125/27648*n*l1^3*l2^4*z4 - 2757185/373248*n*
         l1^3*l2^4*z3 - 47491/3888*n*l1^3*l2^4*z3*z5 + 9317/19440*n*
         l1^3*l2^4*z3*z4 - 7689703/1866240*n*l1^3*l2^4*z3^2 - 7373/3888
         *n*l1^3*l2^4*z3^3 - 312120751/179159040*n*l1^5*l2^2 - 635717/
         31104*n*l1^5*l2^2*z9 + 19946431/1382400*n*l1^5*l2^2*z8 - 81811/
         28800*n*l1^5*l2^2*z3z5 - 61583191/3732480*n*l1^5*l2^2*z7 + 
         1658063/373248*n*l1^5*l2^2*z6 - 2999249/373248*n*l1^5*l2^2*z5
          + 17113/12960*n*l1^5*l2^2*z4 - 13719499/3732480*n*l1^5*l2^2*
         z3 - 2185/324*n*l1^5*l2^2*z3*z5 + 3427/12960*n*l1^5*l2^2*z3*z4
          - 4009289/1866240*n*l1^5*l2^2*z3^2 - 443/432*n*l1^5*l2^2*z3^3
          - 2021641/44789760*n^2*l2^7 - 371425/1679616*n^2*l2^7*z9 + 
         29653/153600*n^2*l2^7*z8 - 93/3200*n^2*l2^7*z3z5 - 446765/
         1492992*n^2*l2^7*z7 + 62743/746496*n^2*l2^7*z6 - 131867/933120
         *n^2*l2^7*z5 + 34/1215*n^2*l2^7*z4 - 57707/746496*n^2*l2^7*z3
          - 55/1296*n^2*l2^7*z3*z5 + 151/103680*n^2*l2^7*z3*z4 - 12719/
         466560*n^2*l2^7*z3^2 - 247/23328*n^2*l2^7*z3^3 - 19185565/
         23887872*n^2*l1^2*l2^5 - 475571/93312*n^2*l1^2*l2^5*z9 + 
         313291/69120*n^2*l1^2*l2^5*z8 - 971/1440*n^2*l1^2*l2^5*z3z5 - 
         1025389/165888*n^2*l1^2*l2^5*z7 + 1391825/746496*n^2*l1^2*l2^5
         *z6 - 306737/103680*n^2*l1^2*l2^5*z5 + 536711/829440*n^2*l1^2*
         l2^5*z4 - 670583/414720*n^2*l1^2*l2^5*z3 - 5287/5184*n^2*l1^2*
         l2^5*z3*z5 + 15241/311040*n^2*l1^2*l2^5*z3*z4 - 1069687/
         1866240*n^2*l1^2*l2^5*z3^2 - 317/1296*n^2*l1^2*l2^5*z3^3 - 
         31171333/29859840*n^2*l1^4*l2^3 - 3473405/419904*n^2*l1^4*l2^3
         *z9 + 2778553/414720*n^2*l1^4*l2^3*z8 - 9893/8640*n^2*l1^4*
         l2^3*z3z5 - 60416183/7464960*n^2*l1^4*l2^3*z7 + 629015/248832*
         n^2*l1^4*l2^3*z6 - 5065547/1244160*n^2*l1^4*l2^3*z5 + 87821/
         103680*n^2*l1^4*l2^3*z4 - 1999717/933120*n^2*l1^4*l2^3*z3 - 
         34009/15552*n^2*l1^4*l2^3*z3*z5 + 1481/17280*n^2*l1^4*l2^3*z3*
         z4 - 55163/62208*n^2*l1^4*l2^3*z3^2 - 2375/5832*n^2*l1^4*l2^3*
         z3^3 - 819193/35831808*n^3*l1*l2^6 - 12355/209952*n^3*l1*l2^6*
         z9 + 2063/18432*n^3*l1*l2^6*z8 - 1/128*n^3*l1*l2^6*z3z5 - 
         1993967/7464960*n^3*l1*l2^6*z7 + 87953/746496*n^3*l1*l2^6*z6
          - 120223/933120*n^3*l1*l2^6*z5 + 39163/1244160*n^3*l1*l2^6*z4
          - 44297/746496*n^3*l1*l2^6*z3 + 151/31104*n^3*l1*l2^6*z3*z5
          - 1417/311040*n^3*l1*l2^6*z3*z4 + 7007/1866240*n^3*l1*l2^6*
         z3^2 - 7/2916*n^3*l1*l2^6*z3^3 - 150023/1658880*n^3*l1^3*l2^4
          - 9095/23328*n^3*l1^3*l2^4*z9 + 14441/23040*n^3*l1^3*l2^4*z8
          - 7/160*n^3*l1^3*l2^4*z3z5 - 146171/116640*n^3*l1^3*l2^4*z7
          + 13511/31104*n^3*l1^3*l2^4*z6 - 991787/1866240*n^3*l1^3*l2^4
         *z5 + 185473/1244160*n^3*l1^3*l2^4*z4 - 54611/233280*n^3*l1^3*
         l2^4*z3 + 113/7776*n^3*l1^3*l2^4*z3*z5 - 13/3240*n^3*l1^3*l2^4
         *z3*z4 - 707/62208*n^3*l1^3*l2^4*z3^2 - 5/324*n^3*l1^3*l2^4*
         z3^3 + 20377/358318080*n^4*l2^7 - 11/46656*n^4*l2^7*z7 + 299/
         373248*n^4*l2^7*z6 - 197/155520*n^4*l2^7*z5 + 37/207360*n^4*
         l2^7*z4 - 5/746496*n^4*l2^7*z3 - 1/17280*n^4*l2^7*z3*z4 + 97/
         466560*n^4*l2^7*z3^2 + 58537/89579520*n^4*l1^2*l2^5 - 647/
         77760*n^4*l1^2*l2^5*z7 + 1595/62208*n^4*l1^2*l2^5*z6 - 14749/
         466560*n^4*l1^2*l2^5*z5 + 3301/2488320*n^4*l1^2*l2^5*z4 + 8993/
         1866240*n^4*l1^2*l2^5*z3 - 13/6480*n^4*l1^2*l2^5*z3*z4 + 1081/
         155520*n^4*l1^2*l2^5*z3^2 + 1/746496*n^5*l1*l2^6 + 1/41472*n^5
         *l1*l2^6*z5 - 11/248832*n^5*l1*l2^6*z4 + 1/41472*n^5*l1*l2^6*
         z3 - 140825351/179159040*m*l1*l2^6 - 12574051/1679616*m*l1*
         l2^6*z9 + 5428369/1036800*m*l1*l2^6*z8 - 10957/10800*m*l1*l2^6
         *z3z5 - 14945567/2488320*m*l1*l2^6*z7 + 6701/4608*m*l1*l2^6*z6
          - 547241/186624*m*l1*l2^6*z5 + 311221/622080*m*l1*l2^6*z4 - 
         5722921/3732480*m*l1*l2^6*z3 - 23515/10368*m*l1*l2^6*z3*z5 + 
         1129/10368*m*l1*l2^6*z3*z4 - 537149/622080*m*l1*l2^6*z3^2 - 
         8701/23328*m*l1*l2^6*z3^3 - 648846079/179159040*m*l1^3*l2^4 - 
         10554311/279936*m*l1^3*l2^4*z9 + 22056037/829440*m*l1^3*l2^4*
         z8 - 91097/17280*m*l1^3*l2^4*z3z5 - 24443207/829440*m*l1^3*
         l2^4*z7 + 5890199/746496*m*l1^3*l2^4*z6 - 6082019/414720*m*
         l1^3*l2^4*z5 + 68125/27648*m*l1^3*l2^4*z4 - 2757185/373248*m*
         l1^3*l2^4*z3 - 47491/3888*m*l1^3*l2^4*z3*z5 + 9317/19440*m*
         l1^3*l2^4*z3*z4 - 7689703/1866240*m*l1^3*l2^4*z3^2 - 7373/3888
         *m*l1^3*l2^4*z3^3 - 312120751/179159040*m*l1^5*l2^2 - 635717/
         31104*m*l1^5*l2^2*z9 + 19946431/1382400*m*l1^5*l2^2*z8 - 81811/
         28800*m*l1^5*l2^2*z3z5 - 61583191/3732480*m*l1^5*l2^2*z7 + 
         1658063/373248*m*l1^5*l2^2*z6 - 2999249/373248*m*l1^5*l2^2*z5
          + 17113/12960*m*l1^5*l2^2*z4 - 13719499/3732480*m*l1^5*l2^2*
         z3 - 2185/324*m*l1^5*l2^2*z3*z5 + 3427/12960*m*l1^5*l2^2*z3*z4
          - 4009289/1866240*m*l1^5*l2^2*z3^2 - 443/432*m*l1^5*l2^2*z3^3
          - 6108257/44789760*m*n*l2^7 - 742777/839808*m*n*l2^7*z9 + 
         305113/460800*m*n*l2^7*z8 - 3559/28800*m*n*l2^7*z3z5 - 587449/
         746496*m*n*l2^7*z7 + 312253/1492992*m*n*l2^7*z6 - 782683/
         1866240*m*n*l2^7*z5 + 36347/497664*m*n*l2^7*z4 - 1643911/
         7464960*m*n*l2^7*z3 - 115/486*m*n*l2^7*z3*z5 + 1789/207360*m*n
         *l2^7*z3*z4 - 351743/3732480*m*n*l2^7*z3^2 - 511/11664*m*n*
         l2^7*z3^3 - 318676841/119439360*m*n*l1^2*l2^5 - 397859/20736*m
         *n*l1^2*l2^5*z9 + 3421157/230400*m*n*l1^2*l2^5*z8 - 38551/
         14400*m*n*l1^2*l2^5*z3z5 - 4259209/248832*m*n*l1^2*l2^5*z7 + 
         451277/93312*m*n*l1^2*l2^5*z6 - 2119903/248832*m*n*l1^2*l2^5*
         z5 + 12869/7680*m*n*l1^2*l2^5*z4 - 34722409/7464960*m*n*l1^2*
         l2^5*z3 - 54209/10368*m*n*l1^2*l2^5*z3*z5 + 54413/311040*m*n*
         l1^2*l2^5*z3*z4 - 3622013/1866240*m*n*l1^2*l2^5*z3^2 - 91/96*m
         *n*l1^2*l2^5*z3^3 - 87801427/23887872*m*n*l1^4*l2^3 - 6322759/
         209952*m*n*l1^4*l2^3*z9 + 49685503/2073600*m*n*l1^4*l2^3*z8 - 
         185843/43200*m*n*l1^4*l2^3*z3z5 - 34377341/1244160*m*n*l1^4*
         l2^3*z7 + 782461/93312*m*n*l1^4*l2^3*z6 - 5171369/373248*m*n*
         l1^4*l2^3*z5 + 425203/165888*m*n*l1^4*l2^3*z4 - 4951883/746496
         *m*n*l1^4*l2^3*z3 - 264997/31104*m*n*l1^4*l2^3*z3*z5 + 1841/
         6480*m*n*l1^4*l2^3*z3*z4 - 2597783/933120*m*n*l1^4*l2^3*z3^2
          - 4345/2916*m*n*l1^4*l2^3*z3^3 - 46378889/119439360*m*n*l1^6*
         l2 - 6319/1728*m*n*l1^6*l2*z9 + 3184651/1036800*m*n*l1^6*l2*z8
          - 11531/21600*m*n*l1^6*l2*z3z5 - 67279/18432*m*n*l1^6*l2*z7
          + 859423/746496*m*n*l1^6*l2*z6 - 23657/12960*m*n*l1^6*l2*z5
          + 173677/497664*m*n*l1^6*l2*z4 - 5964733/7464960*m*n*l1^6*l2*
         z3 - 5233/5184*m*n*l1^6*l2*z3*z5 + 299/8640*m*n*l1^6*l2*z3*z4
          - 597647/1866240*m*n*l1^6*l2*z3^2 - 13/72*m*n*l1^6*l2*z3^3 - 
         54109783/179159040*m*n^2*l1*l2^6 - 298855/209952*m*n^2*l1*l2^6
         *z9 + 12959/10368*m*n^2*l1*l2^6*z8 - 163/864*m*n^2*l1*l2^6*
         z3z5 - 49932161/29859840*m*n^2*l1*l2^6*z7 + 821189/1492992*m*
         n^2*l1*l2^6*z6 - 3151789/3732480*m*n^2*l1*l2^6*z5 + 162707/
         829440*m*n^2*l1*l2^6*z4 - 479071/933120*m*n^2*l1*l2^6*z3 - 
         33275/124416*m*n^2*l1*l2^6*z3*z5 + 11/27648*m*n^2*l1*l2^6*z3*
         z4 - 508087/3732480*m*n^2*l1*l2^6*z3^2 - 199/2916*m*n^2*l1*
         l2^6*z3^3 - 36586129/29859840*m*n^2*l1^3*l2^4 - 5743021/839808
         *m*n^2*l1^3*l2^4*z9 + 4692859/691200*m*n^2*l1^3*l2^4*z8 - 
         42137/43200*m*n^2*l1^3*l2^4*z3z5 - 65679217/7464960*m*n^2*l1^3
         *l2^4*z7 + 733817/248832*m*n^2*l1^3*l2^4*z6 - 15400919/3732480
         *m*n^2*l1^3*l2^4*z5 + 1298741/1244160*m*n^2*l1^3*l2^4*z4 - 
         345737/155520*m*n^2*l1^3*l2^4*z3 - 10183/7776*m*n^2*l1^3*l2^4*
         z3*z5 + 533/41472*m*n^2*l1^3*l2^4*z3*z4 - 87653/155520*m*n^2*
         l1^3*l2^4*z3^2 - 3811/11664*m*n^2*l1^3*l2^4*z3^3 - 9359527/
         22394880*m*n^2*l1^5*l2^2 - 90883/31104*m*n^2*l1^5*l2^2*z9 + 
         4393847/1382400*m*n^2*l1^5*l2^2*z8 - 12907/28800*m*n^2*l1^5*
         l2^2*z3z5 - 1234177/311040*m*n^2*l1^5*l2^2*z7 + 182299/124416*
         m*n^2*l1^5*l2^2*z6 - 3633961/1866240*m*n^2*l1^5*l2^2*z5 + 
         594443/1244160*m*n^2*l1^5*l2^2*z4 - 1781699/1866240*m*n^2*l1^5
         *l2^2*z3 - 155/288*m*n^2*l1^5*l2^2*z3*z5 + 581/51840*m*n^2*
         l1^5*l2^2*z3*z4 - 74287/311040*m*n^2*l1^5*l2^2*z3^2 - 61/432*m
         *n^2*l1^5*l2^2*z3^3 - 152365/35831808*m*n^3*l2^7 - 3449/419904
         *m*n^3*l2^7*z9 + 47449/4147200*m*n^3*l2^7*z8 - 23/28800*m*n^3*
         l2^7*z3z5 - 51935/1990656*m*n^3*l2^7*z7 + 2575/248832*m*n^3*
         l2^7*z6 - 9443/933120*m*n^3*l2^7*z5 + 13/3840*m*n^3*l2^7*z4 - 
         32299/3732480*m*n^3*l2^7*z3 + 113/124416*m*n^3*l2^7*z3*z5 - 
         139/414720*m*n^3*l2^7*z3*z4 - 571/622080*m*n^3*l2^7*z3^2 - 1/
         2916*m*n^3*l2^7*z3^3 - 6022301/119439360*m*n^3*l1^2*l2^5 - 
         24403/139968*m*n^3*l1^2*l2^5*z9 + 22693/76800*m*n^3*l1^2*l2^5*
         z8 - 33/1600*m*n^3*l1^2*l2^5*z3z5 - 1573373/2488320*m*n^3*l1^2
         *l2^5*z7 + 203305/746496*m*n^3*l1^2*l2^5*z6 - 41213/138240*m*
         n^3*l1^2*l2^5*z5 + 88307/1244160*m*n^3*l1^2*l2^5*z4 - 756247/
         7464960*m*n^3*l1^2*l2^5*z3 + 1/162*m*n^3*l1^2*l2^5*z3*z5 - 
         6869/622080*m*n^3*l1^2*l2^5*z3*z4 + 20531/933120*m*n^3*l1^2*
         l2^5*z3^2 - 13/1944*m*n^3*l1^2*l2^5*z3^3 - 4286857/179159040*m
         *n^3*l1^4*l2^3 - 9095/52488*m*n^3*l1^4*l2^3*z9 + 35071/69120*m
         *n^3*l1^4*l2^3*z8 - 17/480*m*n^3*l1^4*l2^3*z3z5 - 761249/
         829440*m*n^3*l1^4*l2^3*z7 + 262103/746496*m*n^3*l1^4*l2^3*z6
          - 1202933/3732480*m*n^3*l1^4*l2^3*z5 + 82583/622080*m*n^3*
         l1^4*l2^3*z4 - 268819/1866240*m*n^3*l1^4*l2^3*z3 + 551/15552*m
         *n^3*l1^4*l2^3*z3*z5 - 329/25920*m*n^3*l1^4*l2^3*z3*z4 + 10781/
         466560*m*n^3*l1^4*l2^3*z3^2 - 5/729*m*n^3*l1^4*l2^3*z3^3 + 
         10583/89579520*m*n^4*l1*l2^6 - 181/93312*m*n^4*l1*l2^6*z7 + 
         1105/186624*m*n^4*l1*l2^6*z6 - 721/93312*m*n^4*l1*l2^6*z5 - 19/
         69120*m*n^4*l1*l2^6*z4 + 5749/3732480*m*n^4*l1*l2^6*z3 - 13/
         31104*m*n^4*l1*l2^6*z3*z4 + 131/93312*m*n^4*l1*l2^6*z3^2 - 815/
         4478976*m*n^4*l1^3*l2^4 - 9161/933120*m*n^4*l1^3*l2^4*z7 + 145/
         5832*m*n^4*l1^3*l2^4*z6 - 44177/1866240*m*n^4*l1^3*l2^4*z5 - 
         59/124416*m*n^4*l1^3*l2^4*z4 + 7939/933120*m*n^4*l1^3*l2^4*z3
          - 19/8640*m*n^4*l1^3*l2^4*z3*z4 + 7369/933120*m*n^4*l1^3*l2^4
         *z3^2 - 1/39813120*m*n^5*l2^7 - 1/829440*m*n^5*l2^7*z4 + 13/
         7464960*m*n^5*l2^7*z3 - 55/23887872*m*n^5*l1^2*l2^5 + 5/41472*
         m*n^5*l1^2*l2^5*z5 - 59/497664*m*n^5*l1^2*l2^5*z4 + 1/1492992*
         m*n^5*l1^2*l2^5*z3 - 2021641/44789760*m^2*l2^7 - 371425/
         1679616*m^2*l2^7*z9 + 29653/153600*m^2*l2^7*z8 - 93/3200*m^2*
         l2^7*z3z5 - 446765/1492992*m^2*l2^7*z7 + 62743/746496*m^2*l2^7
         *z6 - 131867/933120*m^2*l2^7*z5 + 34/1215*m^2*l2^7*z4 - 57707/
         746496*m^2*l2^7*z3 - 55/1296*m^2*l2^7*z3*z5 + 151/103680*m^2*
         l2^7*z3*z4 - 12719/466560*m^2*l2^7*z3^2 - 247/23328*m^2*l2^7*
         z3^3 - 19185565/23887872*m^2*l1^2*l2^5 - 475571/93312*m^2*l1^2
         *l2^5*z9 + 313291/69120*m^2*l1^2*l2^5*z8 - 971/1440*m^2*l1^2*
         l2^5*z3z5 - 1025389/165888*m^2*l1^2*l2^5*z7 + 1391825/746496*
         m^2*l1^2*l2^5*z6 - 306737/103680*m^2*l1^2*l2^5*z5 + 536711/
         829440*m^2*l1^2*l2^5*z4 - 670583/414720*m^2*l1^2*l2^5*z3 - 
         5287/5184*m^2*l1^2*l2^5*z3*z5 + 15241/311040*m^2*l1^2*l2^5*z3*
         z4 - 1069687/1866240*m^2*l1^2*l2^5*z3^2 - 317/1296*m^2*l1^2*
         l2^5*z3^3 - 31171333/29859840*m^2*l1^4*l2^3 - 3473405/419904*
         m^2*l1^4*l2^3*z9 + 2778553/414720*m^2*l1^4*l2^3*z8 - 9893/8640
         *m^2*l1^4*l2^3*z3z5 - 60416183/7464960*m^2*l1^4*l2^3*z7 + 
         629015/248832*m^2*l1^4*l2^3*z6 - 5065547/1244160*m^2*l1^4*l2^3
         *z5 + 87821/103680*m^2*l1^4*l2^3*z4 - 1999717/933120*m^2*l1^4*
         l2^3*z3 - 34009/15552*m^2*l1^4*l2^3*z3*z5 + 1481/17280*m^2*
         l1^4*l2^3*z3*z4 - 55163/62208*m^2*l1^4*l2^3*z3^2 - 2375/5832*
         m^2*l1^4*l2^3*z3^3 - 54109783/179159040*m^2*n*l1*l2^6 - 298855/
         209952*m^2*n*l1*l2^6*z9 + 12959/10368*m^2*n*l1*l2^6*z8 - 163/
         864*m^2*n*l1*l2^6*z3z5 - 49932161/29859840*m^2*n*l1*l2^6*z7 + 
         821189/1492992*m^2*n*l1*l2^6*z6 - 3151789/3732480*m^2*n*l1*
         l2^6*z5 + 162707/829440*m^2*n*l1*l2^6*z4 - 479071/933120*m^2*n
         *l1*l2^6*z3 - 33275/124416*m^2*n*l1*l2^6*z3*z5 + 11/27648*m^2*
         n*l1*l2^6*z3*z4 - 508087/3732480*m^2*n*l1*l2^6*z3^2 - 199/2916
         *m^2*n*l1*l2^6*z3^3 - 36586129/29859840*m^2*n*l1^3*l2^4 - 
         5743021/839808*m^2*n*l1^3*l2^4*z9 + 4692859/691200*m^2*n*l1^3*
         l2^4*z8 - 42137/43200*m^2*n*l1^3*l2^4*z3z5 - 65679217/7464960*
         m^2*n*l1^3*l2^4*z7 + 733817/248832*m^2*n*l1^3*l2^4*z6 - 
         15400919/3732480*m^2*n*l1^3*l2^4*z5 + 1298741/1244160*m^2*n*
         l1^3*l2^4*z4 - 345737/155520*m^2*n*l1^3*l2^4*z3 - 10183/7776*
         m^2*n*l1^3*l2^4*z3*z5 + 533/41472*m^2*n*l1^3*l2^4*z3*z4 - 
         87653/155520*m^2*n*l1^3*l2^4*z3^2 - 3811/11664*m^2*n*l1^3*l2^4
         *z3^3 - 9359527/22394880*m^2*n*l1^5*l2^2 - 90883/31104*m^2*n*
         l1^5*l2^2*z9 + 4393847/1382400*m^2*n*l1^5*l2^2*z8 - 12907/
         28800*m^2*n*l1^5*l2^2*z3z5 - 1234177/311040*m^2*n*l1^5*l2^2*z7
          + 182299/124416*m^2*n*l1^5*l2^2*z6 - 3633961/1866240*m^2*n*
         l1^5*l2^2*z5 + 594443/1244160*m^2*n*l1^5*l2^2*z4 - 1781699/
         1866240*m^2*n*l1^5*l2^2*z3 - 155/288*m^2*n*l1^5*l2^2*z3*z5 + 
         581/51840*m^2*n*l1^5*l2^2*z3*z4 - 74287/311040*m^2*n*l1^5*l2^2
         *z3^2 - 61/432*m^2*n*l1^5*l2^2*z3^3 - 872105/71663616*m^2*n^2*
         l2^7 - 10217/209952*m^2*n^2*l2^7*z9 + 144403/4147200*m^2*n^2*
         l2^7*z8 - 343/86400*m^2*n^2*l2^7*z3z5 - 14357/331776*m^2*n^2*
         l2^7*z7 + 13591/746496*m^2*n^2*l2^7*z6 - 1027/34560*m^2*n^2*
         l2^7*z5 + 3227/414720*m^2*n^2*l2^7*z4 - 11185/497664*m^2*n^2*
         l2^7*z3 - 53/20736*m^2*n^2*l2^7*z3*z5 - 13/51840*m^2*n^2*l2^7*
         z3*z4 - 10001/1866240*m^2*n^2*l2^7*z3^2 - 13/5832*m^2*n^2*l2^7
         *z3^3 - 82157789/358318080*m^2*n^2*l1^2*l2^5 - 175307/186624*
         m^2*n^2*l1^2*l2^5*z9 + 892871/921600*m^2*n^2*l1^2*l2^5*z8 - 
         7553/57600*m^2*n^2*l1^2*l2^5*z3z5 - 134153/103680*m^2*n^2*l1^2
         *l2^5*z7 + 47389/93312*m^2*n^2*l1^2*l2^5*z6 - 2267093/3732480*
         m^2*n^2*l1^2*l2^5*z5 + 6457/34560*m^2*n^2*l1^2*l2^5*z4 - 
         280751/746496*m^2*n^2*l1^2*l2^5*z3 - 191/1296*m^2*n^2*l1^2*
         l2^5*z3*z5 - 757/62208*m^2*n^2*l1^2*l2^5*z3*z4 - 19279/466560*
         m^2*n^2*l1^2*l2^5*z3^2 - 113/2592*m^2*n^2*l1^2*l2^5*z3^3 - 
         12055837/89579520*m^2*n^2*l1^4*l2^3 - 26387/26244*m^2*n^2*l1^4
         *l2^3*z9 + 3898159/2073600*m^2*n^2*l1^4*l2^3*z8 - 8279/43200*
         m^2*n^2*l1^4*l2^3*z3z5 - 6685637/2488320*m^2*n^2*l1^4*l2^3*z7
          + 799721/746496*m^2*n^2*l1^4*l2^3*z6 - 404051/373248*m^2*n^2*
         l1^4*l2^3*z5 + 200495/497664*m^2*n^2*l1^4*l2^3*z4 - 429805/
         746496*m^2*n^2*l1^4*l2^3*z3 - 53/1944*m^2*n^2*l1^4*l2^3*z3*z5
          - 169/5760*m^2*n^2*l1^4*l2^3*z3*z4 - 72631/1866240*m^2*n^2*
         l1^4*l2^3*z3^2 - 34/729*m^2*n^2*l1^4*l2^3*z3^3 - 837679/
         14929920*m^2*n^2*l1^6*l2 - 89933/279936*m^2*n^2*l1^6*l2*z9 + 
         190817/460800*m^2*n^2*l1^6*l2*z8 - 159/3200*m^2*n^2*l1^6*l2*
         z3z5 - 281611/497664*m^2*n^2*l1^6*l2*z7 + 10421/46656*m^2*n^2*
         l1^6*l2*z6 - 26323/103680*m^2*n^2*l1^6*l2*z5 + 2255/31104*m^2*
         n^2*l1^6*l2*z4 - 328069/2488320*m^2*n^2*l1^6*l2*z3 - 527/15552
         *m^2*n^2*l1^6*l2*z3*z5 - 143/34560*m^2*n^2*l1^6*l2*z3*z4 - 
         10261/466560*m^2*n^2*l1^6*l2*z3^2 - 59/3888*m^2*n^2*l1^6*l2*
         z3^3 - 601609/89579520*m^2*n^3*l1*l2^6 - 15379/839808*m^2*n^3*
         l1*l2^6*z9 + 2063/110592*m^2*n^3*l1*l2^6*z8 - 1/768*m^2*n^3*l1
         *l2^6*z3z5 - 1018849/29859840*m^2*n^3*l1*l2^6*z7 + 23339/
         1492992*m^2*n^3*l1*l2^6*z6 - 793/34560*m^2*n^3*l1*l2^6*z5 + 
         3017/829440*m^2*n^3*l1*l2^6*z4 - 4999/933120*m^2*n^3*l1*l2^6*
         z3 + 19/41472*m^2*n^3*l1*l2^6*z3*z5 - 53/82944*m^2*n^3*l1*l2^6
         *z3*z4 + 5537/3732480*m^2*n^3*l1*l2^6*z3^2 - 7/11664*m^2*n^3*
         l1*l2^6*z3^3 + 603707/59719680*m^2*n^3*l1^3*l2^4 - 9095/419904
         *m^2*n^3*l1^3*l2^4*z9 + 493057/4147200*m^2*n^3*l1^3*l2^4*z8 - 
         239/28800*m^2*n^3*l1^3*l2^4*z3z5 - 103489/414720*m^2*n^3*l1^3*
         l2^4*z7 + 16469/124416*m^2*n^3*l1^3*l2^4*z6 - 35081/373248*m^2
         *n^3*l1^3*l2^4*z5 + 27839/829440*m^2*n^3*l1^3*l2^4*z4 - 7387/
         414720*m^2*n^3*l1^3*l2^4*z3 + 289/31104*m^2*n^3*l1^3*l2^4*z3*
         z5 - 1801/207360*m^2*n^3*l1^3*l2^4*z3*z4 + 13811/622080*m^2*
         n^3*l1^3*l2^4*z3^2 - 5/5832*m^2*n^3*l1^3*l2^4*z3^3 - 123143/
         89579520*m^2*n^3*l1^5*l2^2 - 1819/69984*m^2*n^3*l1^5*l2^2*z9
          + 101087/691200*m^2*n^3*l1^5*l2^2*z8 - 49/4800*m^2*n^3*l1^5*
         l2^2*z3z5 - 68411/248832*m^2*n^3*l1^5*l2^2*z7 + 20669/186624*
         m^2*n^3*l1^5*l2^2*z6 - 15731/207360*m^2*n^3*l1^5*l2^2*z5 + 
         3751/82944*m^2*n^3*l1^5*l2^2*z4 - 141451/3732480*m^2*n^3*l1^5*
         l2^2*z3 + 31/2592*m^2*n^3*l1^5*l2^2*z3*z5 - 79/10368*m^2*n^3*
         l1^5*l2^2*z3*z4 + 23219/1866240*m^2*n^3*l1^5*l2^2*z3^2 - 1/972
         *m^2*n^3*l1^5*l2^2*z3^3 + 1129/39813120*m^2*n^4*l2^7 - 11/
         186624*m^2*n^4*l2^7*z7 + 155/746496*m^2*n^4*l2^7*z6 - 653/
         1866240*m^2*n^4*l2^7*z5 - 61/1244160*m^2*n^4*l2^7*z4 + 311/
         2488320*m^2*n^4*l2^7*z3 - 1/69120*m^2*n^4*l2^7*z3*z4 + 89/
         1866240*m^2*n^4*l2^7*z3^2 - 45671/179159040*m^2*n^4*l1^2*l2^5
          - 1531/1244160*m^2*n^4*l1^2*l2^5*z7 + 895/373248*m^2*n^4*l1^2
         *l2^5*z6 - 3329/1866240*m^2*n^4*l1^2*l2^5*z5 - 517/622080*m^2*
         n^4*l1^2*l2^5*z4 + 7733/7464960*m^2*n^4*l1^2*l2^5*z3 - 47/
         311040*m^2*n^4*l1^2*l2^5*z3*z4 + 457/933120*m^2*n^4*l1^2*l2^5*
         z3^2 - 225091/179159040*m^2*n^4*l1^4*l2^3 - 1639/311040*m^2*
         n^4*l1^4*l2^3*z7 + 683/62208*m^2*n^4*l1^4*l2^3*z6 - 16159/
         1866240*m^2*n^4*l1^4*l2^3*z5 - 4727/2488320*m^2*n^4*l1^4*l2^3*
         z4 + 421/62208*m^2*n^4*l1^4*l2^3*z3 - 29/25920*m^2*n^4*l1^4*
         l2^3*z3*z4 + 1361/311040*m^2*n^4*l1^4*l2^3*z3^2 - 23/995328*
         m^2*n^5*l1^3*l2^4 + 5/20736*m^2*n^5*l1^3*l2^4*z5 - 7/41472*m^2
         *n^5*l1^3*l2^4*z4 - 5/93312*m^2*n^5*l1^3*l2^4*z3 - 819193/
         35831808*m^3*l1*l2^6 - 12355/209952*m^3*l1*l2^6*z9 + 2063/
         18432*m^3*l1*l2^6*z8 - 1/128*m^3*l1*l2^6*z3z5 - 1993967/
         7464960*m^3*l1*l2^6*z7 + 87953/746496*m^3*l1*l2^6*z6 - 120223/
         933120*m^3*l1*l2^6*z5 + 39163/1244160*m^3*l1*l2^6*z4 - 44297/
         746496*m^3*l1*l2^6*z3 + 151/31104*m^3*l1*l2^6*z3*z5 - 1417/
         311040*m^3*l1*l2^6*z3*z4 + 7007/1866240*m^3*l1*l2^6*z3^2 - 7/
         2916*m^3*l1*l2^6*z3^3 - 150023/1658880*m^3*l1^3*l2^4 - 9095/
         23328*m^3*l1^3*l2^4*z9 + 14441/23040*m^3*l1^3*l2^4*z8 - 7/160*
         m^3*l1^3*l2^4*z3z5 - 146171/116640*m^3*l1^3*l2^4*z7 + 13511/
         31104*m^3*l1^3*l2^4*z6 - 991787/1866240*m^3*l1^3*l2^4*z5 + 
         185473/1244160*m^3*l1^3*l2^4*z4 - 54611/233280*m^3*l1^3*l2^4*
         z3 + 113/7776*m^3*l1^3*l2^4*z3*z5 - 13/3240*m^3*l1^3*l2^4*z3*
         z4 - 707/62208*m^3*l1^3*l2^4*z3^2 - 5/324*m^3*l1^3*l2^4*z3^3
          - 152365/35831808*m^3*n*l2^7 - 3449/419904*m^3*n*l2^7*z9 + 
         47449/4147200*m^3*n*l2^7*z8 - 23/28800*m^3*n*l2^7*z3z5 - 51935/
         1990656*m^3*n*l2^7*z7 + 2575/248832*m^3*n*l2^7*z6 - 9443/
         933120*m^3*n*l2^7*z5 + 13/3840*m^3*n*l2^7*z4 - 32299/3732480*
         m^3*n*l2^7*z3 + 113/124416*m^3*n*l2^7*z3*z5 - 139/414720*m^3*n
         *l2^7*z3*z4 - 571/622080*m^3*n*l2^7*z3^2 - 1/2916*m^3*n*l2^7*
         z3^3 - 6022301/119439360*m^3*n*l1^2*l2^5 - 24403/139968*m^3*n*
         l1^2*l2^5*z9 + 22693/76800*m^3*n*l1^2*l2^5*z8 - 33/1600*m^3*n*
         l1^2*l2^5*z3z5 - 1573373/2488320*m^3*n*l1^2*l2^5*z7 + 203305/
         746496*m^3*n*l1^2*l2^5*z6 - 41213/138240*m^3*n*l1^2*l2^5*z5 + 
         88307/1244160*m^3*n*l1^2*l2^5*z4 - 756247/7464960*m^3*n*l1^2*
         l2^5*z3 + 1/162*m^3*n*l1^2*l2^5*z3*z5 - 6869/622080*m^3*n*l1^2
         *l2^5*z3*z4 + 20531/933120*m^3*n*l1^2*l2^5*z3^2 - 13/1944*m^3*
         n*l1^2*l2^5*z3^3 - 4286857/179159040*m^3*n*l1^4*l2^3 - 9095/
         52488*m^3*n*l1^4*l2^3*z9 + 35071/69120*m^3*n*l1^4*l2^3*z8 - 17/
         480*m^3*n*l1^4*l2^3*z3z5 - 761249/829440*m^3*n*l1^4*l2^3*z7 + 
         262103/746496*m^3*n*l1^4*l2^3*z6 - 1202933/3732480*m^3*n*l1^4*
         l2^3*z5 + 82583/622080*m^3*n*l1^4*l2^3*z4 - 268819/1866240*m^3
         *n*l1^4*l2^3*z3 + 551/15552*m^3*n*l1^4*l2^3*z3*z5 - 329/25920*
         m^3*n*l1^4*l2^3*z3*z4 + 10781/466560*m^3*n*l1^4*l2^3*z3^2 - 5/
         729*m^3*n*l1^4*l2^3*z3^3 - 601609/89579520*m^3*n^2*l1*l2^6 - 
         15379/839808*m^3*n^2*l1*l2^6*z9 + 2063/110592*m^3*n^2*l1*l2^6*
         z8 - 1/768*m^3*n^2*l1*l2^6*z3z5 - 1018849/29859840*m^3*n^2*l1*
         l2^6*z7 + 23339/1492992*m^3*n^2*l1*l2^6*z6 - 793/34560*m^3*n^2
         *l1*l2^6*z5 + 3017/829440*m^3*n^2*l1*l2^6*z4 - 4999/933120*m^3
         *n^2*l1*l2^6*z3 + 19/41472*m^3*n^2*l1*l2^6*z3*z5 - 53/82944*
         m^3*n^2*l1*l2^6*z3*z4 + 5537/3732480*m^3*n^2*l1*l2^6*z3^2 - 7/
         11664*m^3*n^2*l1*l2^6*z3^3 + 603707/59719680*m^3*n^2*l1^3*l2^4
          - 9095/419904*m^3*n^2*l1^3*l2^4*z9 + 493057/4147200*m^3*n^2*
         l1^3*l2^4*z8 - 239/28800*m^3*n^2*l1^3*l2^4*z3z5 - 103489/
         414720*m^3*n^2*l1^3*l2^4*z7 + 16469/124416*m^3*n^2*l1^3*l2^4*
         z6 - 35081/373248*m^3*n^2*l1^3*l2^4*z5 + 27839/829440*m^3*n^2*
         l1^3*l2^4*z4 - 7387/414720*m^3*n^2*l1^3*l2^4*z3 + 289/31104*
         m^3*n^2*l1^3*l2^4*z3*z5 - 1801/207360*m^3*n^2*l1^3*l2^4*z3*z4
          + 13811/622080*m^3*n^2*l1^3*l2^4*z3^2 - 5/5832*m^3*n^2*l1^3*
         l2^4*z3^3 - 123143/89579520*m^3*n^2*l1^5*l2^2 - 1819/69984*m^3
         *n^2*l1^5*l2^2*z9 + 101087/691200*m^3*n^2*l1^5*l2^2*z8 - 49/
         4800*m^3*n^2*l1^5*l2^2*z3z5 - 68411/248832*m^3*n^2*l1^5*l2^2*
         z7 + 20669/186624*m^3*n^2*l1^5*l2^2*z6 - 15731/207360*m^3*n^2*
         l1^5*l2^2*z5 + 3751/82944*m^3*n^2*l1^5*l2^2*z4 - 141451/
         3732480*m^3*n^2*l1^5*l2^2*z3 + 31/2592*m^3*n^2*l1^5*l2^2*z3*z5
          - 79/10368*m^3*n^2*l1^5*l2^2*z3*z4 + 23219/1866240*m^3*n^2*
         l1^5*l2^2*z3^2 - 1/972*m^3*n^2*l1^5*l2^2*z3^3 + 217/7962624*
         m^3*n^3*l2^7 - 7/15552*m^3*n^3*l2^7*z9 + 11/15552*m^3*n^3*l2^7
         *z7 + 695/1492992*m^3*n^3*l2^7*z6 - 1583/933120*m^3*n^3*l2^7*
         z5 - 67/622080*m^3*n^3*l2^7*z4 + 139/248832*m^3*n^3*l2^7*z3 - 
         1/34560*m^3*n^3*l2^7*z3*z4 + 431/3732480*m^3*n^3*l2^7*z3^2 + 
         42967/17915904*m^3*n^3*l1^2*l2^5 + 2063/552960*m^3*n^3*l1^2*
         l2^5*z8 - 1/3840*m^3*n^3*l1^2*l2^5*z3z5 - 3371/414720*m^3*n^3*
         l1^2*l2^5*z7 + 1001/248832*m^3*n^3*l1^2*l2^5*z6 - 8717/1866240
         *m^3*n^3*l1^2*l2^5*z5 - 1243/2488320*m^3*n^3*l1^2*l2^5*z4 + 
         1207/933120*m^3*n^3*l1^2*l2^5*z3 + 1/5184*m^3*n^3*l1^2*l2^5*z3
         *z5 - 23/155520*m^3*n^3*l1^2*l2^5*z3*z4 + 53/103680*m^3*n^3*
         l1^2*l2^5*z3^2 - 21551/5598720*m^3*n^3*l1^4*l2^3 + 2063/172800
         *m^3*n^3*l1^4*l2^3*z8 - 1/1200*m^3*n^3*l1^4*l2^3*z3z5 - 1039/
         23328*m^3*n^3*l1^4*l2^3*z7 + 149/5184*m^3*n^3*l1^4*l2^3*z6 - 
         47/3645*m^3*n^3*l1^4*l2^3*z5 + 131/82944*m^3*n^3*l1^4*l2^3*z4
          + 77527/7464960*m^3*n^3*l1^4*l2^3*z3 + 1/324*m^3*n^3*l1^4*
         l2^3*z3*z5 - 5/1728*m^3*n^3*l1^4*l2^3*z3*z4 + 29/3456*m^3*n^3*
         l1^4*l2^3*z3^2 + 30757/39813120*m^3*n^3*l1^6*l2 + 2063/138240*
         m^3*n^3*l1^6*l2*z8 - 1/960*m^3*n^3*l1^6*l2*z3z5 - 14599/497664
         *m^3*n^3*l1^6*l2*z7 + 9205/746496*m^3*n^3*l1^6*l2*z6 - 6409/
         933120*m^3*n^3*l1^6*l2*z5 + 14479/2488320*m^3*n^3*l1^6*l2*z4
          - 9079/2488320*m^3*n^3*l1^6*l2*z3 + 5/15552*m^3*n^3*l1^6*l2*
         z3*z5 - 97/103680*m^3*n^3*l1^6*l2*z3*z4 + 4237/1866240*m^3*n^3
         *l1^6*l2*z3^2 + 11521/89579520*m^3*n^4*l1^3*l2^4 - 1753/
         3732480*m^3*n^4*l1^3*l2^4*z7 + 235/373248*m^3*n^4*l1^3*l2^4*z6
          - 221/622080*m^3*n^4*l1^3*l2^4*z5 - 497/497664*m^3*n^4*l1^3*
         l2^4*z4 + 769/3732480*m^3*n^4*l1^3*l2^4*z3 - 7/311040*m^3*n^4*
         l1^3*l2^4*z3*z4 + 67/933120*m^3*n^4*l1^3*l2^4*z3^2 - 5023/
         9953280*m^3*n^4*l1^5*l2^2 - 11/11664*m^3*n^4*l1^5*l2^2*z7 + 
         133/62208*m^3*n^4*l1^5*l2^2*z6 - 463/311040*m^3*n^4*l1^5*l2^2*
         z5 - 797/622080*m^3*n^4*l1^5*l2^2*z4 + 10453/3732480*m^3*n^4*
         l1^5*l2^2*z3 - 1/4320*m^3*n^4*l1^5*l2^2*z3*z4 + 23/19440*m^3*
         n^4*l1^5*l2^2*z3^2 - 4313/119439360*m^3*n^5*l1^4*l2^3 + 5/
         20736*m^3*n^5*l1^4*l2^3*z5 - 67/497664*m^3*n^5*l1^4*l2^3*z4 - 
         61/829440*m^3*n^5*l1^4*l2^3*z3 + 20377/358318080*m^4*l2^7 - 11/
         46656*m^4*l2^7*z7 + 299/373248*m^4*l2^7*z6 - 197/155520*m^4*
         l2^7*z5 + 37/207360*m^4*l2^7*z4 - 5/746496*m^4*l2^7*z3 - 1/
         17280*m^4*l2^7*z3*z4 + 97/466560*m^4*l2^7*z3^2 + 58537/
         89579520*m^4*l1^2*l2^5 - 647/77760*m^4*l1^2*l2^5*z7 + 1595/
         62208*m^4*l1^2*l2^5*z6 - 14749/466560*m^4*l1^2*l2^5*z5 + 3301/
         2488320*m^4*l1^2*l2^5*z4 + 8993/1866240*m^4*l1^2*l2^5*z3 - 13/
         6480*m^4*l1^2*l2^5*z3*z4 + 1081/155520*m^4*l1^2*l2^5*z3^2 + 
         10583/89579520*m^4*n*l1*l2^6 - 181/93312*m^4*n*l1*l2^6*z7 + 
         1105/186624*m^4*n*l1*l2^6*z6 - 721/93312*m^4*n*l1*l2^6*z5 - 19/
         69120*m^4*n*l1*l2^6*z4 + 5749/3732480*m^4*n*l1*l2^6*z3 - 13/
         31104*m^4*n*l1*l2^6*z3*z4 + 131/93312*m^4*n*l1*l2^6*z3^2 - 815/
         4478976*m^4*n*l1^3*l2^4 - 9161/933120*m^4*n*l1^3*l2^4*z7 + 145/
         5832*m^4*n*l1^3*l2^4*z6 - 44177/1866240*m^4*n*l1^3*l2^4*z5 - 
         59/124416*m^4*n*l1^3*l2^4*z4 + 7939/933120*m^4*n*l1^3*l2^4*z3
          - 19/8640*m^4*n*l1^3*l2^4*z3*z4 + 7369/933120*m^4*n*l1^3*l2^4
         *z3^2 + 1129/39813120*m^4*n^2*l2^7 - 11/186624*m^4*n^2*l2^7*z7
          + 155/746496*m^4*n^2*l2^7*z6 - 653/1866240*m^4*n^2*l2^7*z5 - 
         61/1244160*m^4*n^2*l2^7*z4 + 311/2488320*m^4*n^2*l2^7*z3 - 1/
         69120*m^4*n^2*l2^7*z3*z4 + 89/1866240*m^4*n^2*l2^7*z3^2 - 
         45671/179159040*m^4*n^2*l1^2*l2^5 - 1531/1244160*m^4*n^2*l1^2*
         l2^5*z7 + 895/373248*m^4*n^2*l1^2*l2^5*z6 - 3329/1866240*m^4*
         n^2*l1^2*l2^5*z5 - 517/622080*m^4*n^2*l1^2*l2^5*z4 + 7733/
         7464960*m^4*n^2*l1^2*l2^5*z3 - 47/311040*m^4*n^2*l1^2*l2^5*z3*
         z4 + 457/933120*m^4*n^2*l1^2*l2^5*z3^2 - 225091/179159040*m^4*
         n^2*l1^4*l2^3 - 1639/311040*m^4*n^2*l1^4*l2^3*z7 + 683/62208*
         m^4*n^2*l1^4*l2^3*z6 - 16159/1866240*m^4*n^2*l1^4*l2^3*z5 - 
         4727/2488320*m^4*n^2*l1^4*l2^3*z4 + 421/62208*m^4*n^2*l1^4*
         l2^3*z3 - 29/25920*m^4*n^2*l1^4*l2^3*z3*z4 + 1361/311040*m^4*
         n^2*l1^4*l2^3*z3^2 + 11521/89579520*m^4*n^3*l1^3*l2^4 - 1753/
         3732480*m^4*n^3*l1^3*l2^4*z7 + 235/373248*m^4*n^3*l1^3*l2^4*z6
          - 221/622080*m^4*n^3*l1^3*l2^4*z5 - 497/497664*m^4*n^3*l1^3*
         l2^4*z4 + 769/3732480*m^4*n^3*l1^3*l2^4*z3 - 7/311040*m^4*n^3*
         l1^3*l2^4*z3*z4 + 67/933120*m^4*n^3*l1^3*l2^4*z3^2 - 5023/
         9953280*m^4*n^3*l1^5*l2^2 - 11/11664*m^4*n^3*l1^5*l2^2*z7 + 
         133/62208*m^4*n^3*l1^5*l2^2*z6 - 463/311040*m^4*n^3*l1^5*l2^2*
         z5 - 797/622080*m^4*n^3*l1^5*l2^2*z4 + 10453/3732480*m^4*n^3*
         l1^5*l2^2*z3 - 1/4320*m^4*n^3*l1^5*l2^2*z3*z4 + 23/19440*m^4*
         n^3*l1^5*l2^2*z3^2 + 5441/11943936*m^4*n^4*l1^4*l2^3 + 1/10368
         *m^4*n^4*l1^4*l2^3*z6 + 11/207360*m^4*n^4*l1^4*l2^3*z5 - 215/
         497664*m^4*n^4*l1^4*l2^3*z4 - 1993/7464960*m^4*n^4*l1^4*l2^3*
         z3 - 1/155520*m^4*n^4*l1^4*l2^3*z3^2 - 1123/9953280*m^4*n^4*
         l1^6*l2 + 5/62208*m^4*n^4*l1^6*l2*z6 - 1/15552*m^4*n^4*l1^6*l2
         *z5 - 367/1244160*m^4*n^4*l1^6*l2*z4 + 3823/7464960*m^4*n^4*
         l1^6*l2*z3 + 1/7776*m^4*n^4*l1^6*l2*z3^2 - 113/4976640*m^4*n^5
         *l1^5*l2^2 + 5/41472*m^4*n^5*l1^5*l2^2*z5 - 71/1244160*m^4*n^5
         *l1^5*l2^2*z4 - 77/1866240*m^4*n^5*l1^5*l2^2*z3 + 1/746496*m^5
         *l1*l2^6 + 1/41472*m^5*l1*l2^6*z5 - 11/248832*m^5*l1*l2^6*z4
          + 1/41472*m^5*l1*l2^6*z3 - 1/39813120*m^5*n*l2^7 - 1/829440*
         m^5*n*l2^7*z4 + 13/7464960*m^5*n*l2^7*z3 - 55/23887872*m^5*n*
         l1^2*l2^5 + 5/41472*m^5*n*l1^2*l2^5*z5 - 59/497664*m^5*n*l1^2*
         l2^5*z4 + 1/1492992*m^5*n*l1^2*l2^5*z3 - 23/995328*m^5*n^2*
         l1^3*l2^4 + 5/20736*m^5*n^2*l1^3*l2^4*z5 - 7/41472*m^5*n^2*
         l1^3*l2^4*z4 - 5/93312*m^5*n^2*l1^3*l2^4*z3 - 4313/119439360*
         m^5*n^3*l1^4*l2^3 + 5/20736*m^5*n^3*l1^4*l2^3*z5 - 67/497664*
         m^5*n^3*l1^4*l2^3*z4 - 61/829440*m^5*n^3*l1^4*l2^3*z3 - 113/
         4976640*m^5*n^4*l1^5*l2^2 + 5/41472*m^5*n^4*l1^5*l2^2*z5 - 71/
         1244160*m^5*n^4*l1^5*l2^2*z4 - 77/1866240*m^5*n^4*l1^5*l2^2*z3
          - 125/23887872*m^5*n^5*l1^6*l2 + 1/41472*m^5*n^5*l1^6*l2*z5
          - 5/497664*m^5*n^5*l1^6*l2*z4 - 13/1492992*m^5*n^5*l1^6*l2*z3
          ));
RG[phi] = ( + h^2 * ( 1/288*l2^2 + 1/288*l1^2 + 1/144*n*l1*l2 + 1/144*m
         *l1*l2 + 1/288*m*n*l2^2 + 1/288*m*n*l1^2 )

       + h^3 * (  - 1/768*l1*l2^2 - 1/1728*l1^3 - 1/1728*n*l2^3 - 1/576
         *n*l1^2*l2 - 1/2304*n^2*l1*l2^2 - 1/1728*m*l2^3 - 1/576*m*l1^2
         *l2 - 5/2304*m*n*l1*l2^2 - 5/6912*m*n*l1^3 - 1/6912*m*n^2*l2^3
          - 1/2304*m*n^2*l1^2*l2 - 1/2304*m^2*l1*l2^2 - 1/6912*m^2*n*
         l2^3 - 1/2304*m^2*n*l1^2*l2 - 1/6912*m^2*n^2*l1^3 )

       + h^4 * ( 25/41472*l2^4 + 85/27648*l1^2*l2^2 + 125/165888*l1^4
          + 65/20736*n*l1*l2^3 + 125/41472*n*l1^3*l2 + 25/165888*n^2*
         l2^4 + 5/3456*n^2*l1^2*l2^2 - 5/41472*n^3*l1*l2^3 + 65/20736*m
         *l1*l2^3 + 125/41472*m*l1^3*l2 + 175/165888*m*n*l2^4 + 175/
         27648*m*n*l1^2*l2^2 + 85/82944*m*n*l1^4 + 5/5184*m*n^2*l1*l2^3
          + 5/4608*m*n^2*l1^3*l2 - 5/165888*m*n^3*l2^4 - 5/27648*m*n^3*
         l1^2*l2^2 + 25/165888*m^2*l2^4 + 5/3456*m^2*l1^2*l2^2 + 5/5184
         *m^2*n*l1*l2^3 + 5/4608*m^2*n*l1^3*l2 + 5/55296*m^2*n^2*l2^4
          + 5/20736*m^2*n^2*l1^4 - 5/41472*m^2*n^3*l1^3*l2 - 5/41472*
         m^3*l1*l2^3 - 5/165888*m^3*n*l2^4 - 5/27648*m^3*n*l1^2*l2^2 - 
         5/41472*m^3*n^2*l1^3*l2 - 5/165888*m^3*n^3*l1^4 )

       + h^5 * (  - 3649/1492992*l1*l2^4 - 5/5184*l1*l2^4*z4 + 77/
         248832*l1*l2^4*z3 - 14063/2985984*l1^3*l2^2 - 35/20736*l1^3*
         l2^2*z4 + 13/27648*l1^3*l2^2*z3 - 301/373248*l1^5 - 11/41472*
         l1^5*z4 + 23/248832*l1^5*z3 - 4739/5971968*n*l2^5 - 11/41472*n
         *l2^5*z4 + 1/10368*n*l2^5*z3 - 23569/2985984*n*l1^2*l2^3 - 55/
         20736*n*l1^2*l2^3*z4 + 41/41472*n*l1^2*l2^3*z3 - 1505/373248*n
         *l1^4*l2 - 55/41472*n*l1^4*l2*z4 + 115/248832*n*l1^4*l2*z3 - 
         18773/11943936*n^2*l1*l2^4 - 5/13824*n^2*l1*l2^4*z4 + 11/82944
         *n^2*l1*l2^4*z3 - 371/110592*n^2*l1^3*l2^2 - 5/5184*n^2*l1^3*
         l2^2*z4 + 113/248832*n^2*l1^3*l2^2*z3 - 77/5971968*n^3*l2^5 - 
         1/248832*n^3*l2^5*z3 - 511/2985984*n^3*l1^2*l2^3 - 1/15552*n^3
         *l1^2*l2^3*z3 - 65/3981312*n^4*l1*l2^4 + 5/248832*n^4*l1*l2^4*
         z3 - 4739/5971968*m*l2^5 - 11/41472*m*l2^5*z4 + 1/10368*m*l2^5
         *z3 - 23569/2985984*m*l1^2*l2^3 - 55/20736*m*l1^2*l2^3*z4 + 41/
         41472*m*l1^2*l2^3*z3 - 1505/373248*m*l1^4*l2 - 55/41472*m*l1^4
         *l2*z4 + 115/248832*m*l1^4*l2*z3 - 75665/11943936*m*n*l1*l2^4
          - 5/2592*m*n*l1*l2^4*z4 + 205/248832*m*n*l1*l2^4*z3 - 175/
         13824*m*n*l1^3*l2^2 - 5/1296*m*n*l1^3*l2^2*z4 + 415/248832*m*n
         *l1^3*l2^2*z3 - 1915/1492992*m*n*l1^5 - 1/2592*m*n*l1^5*z4 + 
         13/82944*m*n*l1^5*z3 - 5803/11943936*m*n^2*l2^5 - 5/41472*m*
         n^2*l2^5*z4 + 7/124416*m*n^2*l2^5*z3 - 29267/5971968*m*n^2*
         l1^2*l2^3 - 25/20736*m*n^2*l1^2*l2^3*z4 + 67/124416*m*n^2*l1^2
         *l2^3*z3 - 395/165888*m*n^2*l1^4*l2 - 25/41472*m*n^2*l1^4*l2*
         z4 + 5/15552*m*n^2*l1^4*l2*z3 - 935/11943936*m*n^3*l1*l2^4 - 5/
         124416*m*n^3*l1*l2^4*z3 - 125/746496*m*n^3*l1^3*l2^2 - 25/
         248832*m*n^3*l1^3*l2^2*z3 - 13/3981312*m*n^4*l2^5 + 1/248832*m
         *n^4*l2^5*z3 - 65/1990656*m*n^4*l1^2*l2^3 + 5/124416*m*n^4*
         l1^2*l2^3*z3 - 18773/11943936*m^2*l1*l2^4 - 5/13824*m^2*l1*
         l2^4*z4 + 11/82944*m^2*l1*l2^4*z3 - 371/110592*m^2*l1^3*l2^2
          - 5/5184*m^2*l1^3*l2^2*z4 + 113/248832*m^2*l1^3*l2^2*z3 - 
         5803/11943936*m^2*n*l2^5 - 5/41472*m^2*n*l2^5*z4 + 7/124416*
         m^2*n*l2^5*z3 - 29267/5971968*m^2*n*l1^2*l2^3 - 25/20736*m^2*n
         *l1^2*l2^3*z4 + 67/124416*m^2*n*l1^2*l2^3*z3 - 395/165888*m^2*
         n*l1^4*l2 - 25/41472*m^2*n*l1^4*l2*z4 + 5/15552*m^2*n*l1^4*l2*
         z3 - 3469/3981312*m^2*n^2*l1*l2^4 - 5/20736*m^2*n^2*l1*l2^4*z4
          + 1/7776*m^2*n^2*l1*l2^4*z3 - 8951/5971968*m^2*n^2*l1^3*l2^2
          - 5/20736*m^2*n^2*l1^3*l2^2*z4 + 7/248832*m^2*n^2*l1^3*l2^2*
         z3 - 1459/2985984*m^2*n^2*l1^5 - 5/41472*m^2*n^2*l1^5*z4 + 13/
         248832*m^2*n^2*l1^5*z3 - 11/3981312*m^2*n^3*l2^5 - 1/248832*
         m^2*n^3*l2^5*z3 + 29/1990656*m^2*n^3*l1^2*l2^3 - 1/62208*m^2*
         n^3*l1^2*l2^3*z3 - 185/2985984*m^2*n^3*l1^4*l2 - 5/82944*m^2*
         n^3*l1^4*l2*z3 - 65/1990656*m^2*n^4*l1^3*l2^2 + 5/124416*m^2*
         n^4*l1^3*l2^2*z3 - 77/5971968*m^3*l2^5 - 1/248832*m^3*l2^5*z3
          - 511/2985984*m^3*l1^2*l2^3 - 1/15552*m^3*l1^2*l2^3*z3 - 935/
         11943936*m^3*n*l1*l2^4 - 5/124416*m^3*n*l1*l2^4*z3 - 125/
         746496*m^3*n*l1^3*l2^2 - 25/248832*m^3*n*l1^3*l2^2*z3 - 11/
         3981312*m^3*n^2*l2^5 - 1/248832*m^3*n^2*l2^5*z3 + 29/1990656*
         m^3*n^2*l1^2*l2^3 - 1/62208*m^3*n^2*l1^2*l2^3*z3 - 185/2985984
         *m^3*n^2*l1^4*l2 - 5/82944*m^3*n^2*l1^4*l2*z3 + 65/5971968*m^3
         *n^3*l1^3*l2^2 + 5/248832*m^3*n^3*l1^3*l2^2*z3 - 187/11943936*
         m^3*n^3*l1^5 - 1/124416*m^3*n^3*l1^5*z3 - 65/3981312*m^3*n^4*
         l1^4*l2 + 5/248832*m^3*n^4*l1^4*l2*z3 - 65/3981312*m^4*l1*l2^4
          + 5/248832*m^4*l1*l2^4*z3 - 13/3981312*m^4*n*l2^5 + 1/248832*
         m^4*n*l2^5*z3 - 65/1990656*m^4*n*l1^2*l2^3 + 5/124416*m^4*n*
         l1^2*l2^3*z3 - 65/1990656*m^4*n^2*l1^3*l2^2 + 5/124416*m^4*n^2
         *l1^3*l2^2*z3 - 65/3981312*m^4*n^3*l1^4*l2 + 5/248832*m^4*n^3*
         l1^4*l2*z3 - 13/3981312*m^4*n^4*l1^5 + 1/248832*m^4*n^4*l1^5*
         z3 )

       + h^6 * ( 112777/238878720*l2^6 + 475/995328*l2^6*z6 - 37/124416
         *l2^6*z5 + 727/3317760*l2^6*z4 + 221/1658880*l2^6*z3 - 19/
         497664*l2^6*z3^2 + 834169/119439360*l1^2*l2^4 + 3575/497664*
         l1^2*l2^4*z6 - 6475/1492992*l1^2*l2^4*z5 + 10793/3317760*l1^2*
         l2^4*z4 + 1367/829440*l1^2*l2^4*z3 - 143/248832*l1^2*l2^4*z3^2
          + 3473717/477757440*l1^4*l2^2 + 2275/331776*l1^4*l2^2*z6 - 
         1517/331776*l1^4*l2^2*z5 + 11321/3317760*l1^4*l2^2*z4 + 14581/
         7464960*l1^4*l2^2*z3 - 91/165888*l1^4*l2^2*z3^2 + 88159/
         95551488*l1^6 + 775/995328*l1^6*z6 - 407/746496*l1^6*z5 + 269/
         663552*l1^6*z4 + 581/2985984*l1^6*z3 - 31/497664*l1^6*z3^2 + 
         210181/39813120*n*l1*l2^5 + 2275/497664*n*l1*l2^5*z6 - 1517/
         497664*n*l1*l2^5*z5 + 1879/829440*n*l1*l2^5*z4 + 5099/4976640*
         n*l1*l2^5*z3 - 91/248832*n*l1*l2^5*z3^2 + 514223/29859840*n*
         l1^3*l2^3 + 11225/746496*n*l1^3*l2^3*z6 - 629/62208*n*l1^3*
         l2^3*z5 + 6271/829440*n*l1^3*l2^3*z4 + 8683/2488320*n*l1^3*
         l2^3*z3 - 449/373248*n*l1^3*l2^3*z3^2 + 88159/15925248*n*l1^5*
         l2 + 775/165888*n*l1^5*l2*z6 - 407/124416*n*l1^5*l2*z5 + 269/
         110592*n*l1^5*l2*z4 + 581/497664*n*l1^5*l2*z3 - 31/82944*n*
         l1^5*l2*z3^2 + 36151/79626240*n^2*l2^6 + 25/82944*n^2*l2^6*z6
          - 185/746496*n^2*l2^6*z5 + 461/2488320*n^2*l2^6*z4 + 229/
         3732480*n^2*l2^6*z3 - 1/41472*n^2*l2^6*z3^2 + 3300337/
         477757440*n^2*l1^2*l2^4 + 4475/995328*n^2*l1^2*l2^4*z6 - 5735/
         1492992*n^2*l1^2*l2^4*z5 + 9361/3317760*n^2*l1^2*l2^4*z4 + 
         6319/4976640*n^2*l1^2*l2^4*z3 - 179/497664*n^2*l1^2*l2^4*z3^2
          + 98069/14929920*n^2*l1^4*l2^2 + 25/5184*n^2*l1^4*l2^2*z6 - 
         3589/995328*n^2*l1^4*l2^2*z5 + 4427/1658880*n^2*l1^4*l2^2*z4
          + 14413/14929920*n^2*l1^4*l2^2*z3 - 1/2592*n^2*l1^4*l2^2*z3^2
          + 10289/39813120*n^3*l1*l2^5 + 25/248832*n^3*l1*l2^5*z6 - 37/
         165888*n^3*l1*l2^5*z5 + 17/103680*n^3*l1*l2^5*z4 + 179/1244160
         *n^3*l1*l2^5*z3 - 1/124416*n^3*l1*l2^5*z3^2 + 147083/119439360
         *n^3*l1^3*l2^3 + 25/46656*n^3*l1^3*l2^3*z6 - 37/46656*n^3*l1^3
         *l2^3*z5 + 227/414720*n^3*l1^3*l2^3*z4 + 3001/7464960*n^3*l1^3
         *l2^3*z3 - 1/23328*n^3*l1^3*l2^3*z3^2 - 37/10616832*n^4*l2^6
          + 1/995328*n^4*l2^6*z4 - 49/933120*n^4*l1^2*l2^4 + 7/1105920*
         n^4*l1^2*l2^4*z4 + 1/1244160*n^4*l1^2*l2^4*z3 - 29/15925248*
         n^5*l1*l2^5 + 1/331776*n^5*l1*l2^5*z4 - 1/995328*n^5*l1*l2^5*
         z3 + 210181/39813120*m*l1*l2^5 + 2275/497664*m*l1*l2^5*z6 - 
         1517/497664*m*l1*l2^5*z5 + 1879/829440*m*l1*l2^5*z4 + 5099/
         4976640*m*l1*l2^5*z3 - 91/248832*m*l1*l2^5*z3^2 + 514223/
         29859840*m*l1^3*l2^3 + 11225/746496*m*l1^3*l2^3*z6 - 629/62208
         *m*l1^3*l2^3*z5 + 6271/829440*m*l1^3*l2^3*z4 + 8683/2488320*m*
         l1^3*l2^3*z3 - 449/373248*m*l1^3*l2^3*z3^2 + 88159/15925248*m*
         l1^5*l2 + 775/165888*m*l1^5*l2*z6 - 407/124416*m*l1^5*l2*z5 + 
         269/110592*m*l1^5*l2*z4 + 581/497664*m*l1^5*l2*z3 - 31/82944*m
         *l1^5*l2*z3^2 + 4691/2985984*m*n*l2^6 + 7225/5971968*m*n*l2^6*
         z6 - 1295/1492992*m*n*l2^6*z5 + 427/663552*m*n*l2^6*z4 + 163/
         663552*m*n*l2^6*z3 - 289/2985984*m*n*l2^6*z3^2 + 11207249/
         477757440*m*n*l1^2*l2^4 + 125/6912*m*n*l1^2*l2^4*z6 - 9731/
         746496*m*n*l1^2*l2^4*z5 + 4019/414720*m*n*l1^2*l2^4*z4 + 2087/
         552960*m*n*l1^2*l2^4*z3 - 5/3456*m*n*l1^2*l2^4*z3^2 + 1240961/
         53084160*m*n*l1^4*l2^2 + 125/6912*m*n*l1^4*l2^2*z6 - 407/31104
         *m*n*l1^4*l2^2*z5 + 32297/3317760*m*n*l1^4*l2^2*z4 + 57059/
         14929920*m*n*l1^4*l2^2*z3 - 5/3456*m*n*l1^4*l2^2*z3^2 + 156797/
         95551488*m*n*l1^6 + 925/746496*m*n*l1^6*z6 - 925/995328*m*n*
         l1^6*z5 + 1369/1990656*m*n*l1^6*z4 + 427/1492992*m*n*l1^6*z3
          - 37/373248*m*n*l1^6*z3^2 + 365753/79626240*m*n^2*l1*l2^5 + 
         475/165888*m*n^2*l1*l2^5*z6 - 629/248832*m*n^2*l1*l2^5*z5 + 
         3077/1658880*m*n^2*l1*l2^5*z4 + 1723/2488320*m*n^2*l1*l2^5*z3
          - 19/82944*m*n^2*l1*l2^5*z3^2 + 187327/11943936*m*n^2*l1^3*
         l2^3 + 2425/248832*m*n^2*l1^3*l2^3*z6 - 703/82944*m*n^2*l1^3*
         l2^3*z5 + 6157/995328*m*n^2*l1^3*l2^3*z4 + 1663/746496*m*n^2*
         l1^3*l2^3*z3 - 97/124416*m*n^2*l1^3*l2^3*z3^2 + 34319/7962624*
         m*n^2*l1^5*l2 + 1375/497664*m*n^2*l1^5*l2*z6 - 1147/497664*m*
         n^2*l1^5*l2*z5 + 281/165888*m*n^2*l1^5*l2*z4 + 91/165888*m*n^2
         *l1^5*l2*z3 - 55/248832*m*n^2*l1^5*l2*z3^2 + 373/5308416*m*n^3
         *l2^6 + 175/5971968*m*n^3*l2^6*z6 - 185/2985984*m*n^3*l2^6*z5
          + 29/663552*m*n^3*l2^6*z4 + 121/2985984*m*n^3*l2^6*z3 - 7/
         2985984*m*n^3*l2^6*z3^2 + 554701/477757440*m*n^3*l1^2*l2^4 + 
         125/248832*m*n^3*l1^2*l2^4*z6 - 2701/2985984*m*n^3*l1^2*l2^4*
         z5 + 1/1620*m*n^3*l1^2*l2^4*z4 + 5159/9953280*m*n^3*l1^2*l2^4*
         z3 - 5/124416*m*n^3*l1^2*l2^4*z3^2 + 98521/79626240*m*n^3*l1^4
         *l2^2 + 125/248832*m*n^3*l1^4*l2^2*z6 - 851/995328*m*n^3*l1^4*
         l2^2*z5 + 241/414720*m*n^3*l1^4*l2^2*z4 + 6991/14929920*m*n^3*
         l1^4*l2^2*z3 - 5/124416*m*n^3*l1^4*l2^2*z3^2 - 71/2654208*m*
         n^4*l1*l2^5 + 1/165888*m*n^4*l1*l2^5*z4 - 1/995328*m*n^4*l1*
         l2^5*z3 - 10237/119439360*m*n^4*l1^3*l2^3 + 13/1658880*m*n^4*
         l1^3*l2^3*z4 + 7/2488320*m*n^4*l1^3*l2^3*z3 - 29/95551488*m*
         n^5*l2^6 + 1/1990656*m*n^5*l2^6*z4 - 1/5971968*m*n^5*l2^6*z3
          - 145/31850496*m*n^5*l1^2*l2^4 + 5/663552*m*n^5*l1^2*l2^4*z4
          - 5/1990656*m*n^5*l1^2*l2^4*z3 + 36151/79626240*m^2*l2^6 + 25/
         82944*m^2*l2^6*z6 - 185/746496*m^2*l2^6*z5 + 461/2488320*m^2*
         l2^6*z4 + 229/3732480*m^2*l2^6*z3 - 1/41472*m^2*l2^6*z3^2 + 
         3300337/477757440*m^2*l1^2*l2^4 + 4475/995328*m^2*l1^2*l2^4*z6
          - 5735/1492992*m^2*l1^2*l2^4*z5 + 9361/3317760*m^2*l1^2*l2^4*
         z4 + 6319/4976640*m^2*l1^2*l2^4*z3 - 179/497664*m^2*l1^2*l2^4*
         z3^2 + 98069/14929920*m^2*l1^4*l2^2 + 25/5184*m^2*l1^4*l2^2*z6
          - 3589/995328*m^2*l1^4*l2^2*z5 + 4427/1658880*m^2*l1^4*l2^2*
         z4 + 14413/14929920*m^2*l1^4*l2^2*z3 - 1/2592*m^2*l1^4*l2^2*
         z3^2 + 365753/79626240*m^2*n*l1*l2^5 + 475/165888*m^2*n*l1*
         l2^5*z6 - 629/248832*m^2*n*l1*l2^5*z5 + 3077/1658880*m^2*n*l1*
         l2^5*z4 + 1723/2488320*m^2*n*l1*l2^5*z3 - 19/82944*m^2*n*l1*
         l2^5*z3^2 + 187327/11943936*m^2*n*l1^3*l2^3 + 2425/248832*m^2*
         n*l1^3*l2^3*z6 - 703/82944*m^2*n*l1^3*l2^3*z5 + 6157/995328*
         m^2*n*l1^3*l2^3*z4 + 1663/746496*m^2*n*l1^3*l2^3*z3 - 97/
         124416*m^2*n*l1^3*l2^3*z3^2 + 34319/7962624*m^2*n*l1^5*l2 + 
         1375/497664*m^2*n*l1^5*l2*z6 - 1147/497664*m^2*n*l1^5*l2*z5 + 
         281/165888*m^2*n*l1^5*l2*z4 + 91/165888*m^2*n*l1^5*l2*z3 - 55/
         248832*m^2*n*l1^5*l2*z3^2 + 164479/477757440*m^2*n^2*l2^6 + 
         575/2985984*m^2*n^2*l2^6*z6 - 37/186624*m^2*n^2*l2^6*z5 + 43/
         311040*m^2*n^2*l2^6*z4 + 691/9953280*m^2*n^2*l2^6*z3 - 23/
         1492992*m^2*n^2*l2^6*z3^2 + 53785/10616832*m^2*n^2*l1^2*l2^4
          + 725/248832*m^2*n^2*l1^2*l2^4*z6 - 4255/1492992*m^2*n^2*l1^2
         *l2^4*z5 + 671/331776*m^2*n^2*l1^2*l2^4*z4 + 1379/1990656*m^2*
         n^2*l1^2*l2^4*z3 - 29/124416*m^2*n^2*l1^2*l2^4*z3^2 + 434287/
         79626240*m^2*n^2*l1^4*l2^2 + 2575/995328*m^2*n^2*l1^4*l2^2*z6
          - 3071/995328*m^2*n^2*l1^4*l2^2*z5 + 7231/3317760*m^2*n^2*
         l1^4*l2^2*z4 + 14807/14929920*m^2*n^2*l1^4*l2^2*z3 - 103/
         497664*m^2*n^2*l1^4*l2^2*z3^2 + 9523/11943936*m^2*n^2*l1^6 + 
         1475/2985984*m^2*n^2*l1^6*z6 - 37/82944*m^2*n^2*l1^6*z5 + 161/
         497664*m^2*n^2*l1^6*z4 + 65/497664*m^2*n^2*l1^6*z3 - 59/
         1492992*m^2*n^2*l1^6*z3^2 + 15167/79626240*m^2*n^3*l1*l2^5 + 
         25/248832*m^2*n^3*l1*l2^5*z6 - 37/248832*m^2*n^3*l1*l2^5*z5 + 
         143/1658880*m^2*n^3*l1*l2^5*z4 + 227/2488320*m^2*n^3*l1*l2^5*
         z3 - 1/124416*m^2*n^3*l1*l2^5*z3^2 + 2137/7962624*m^2*n^3*l1^3
         *l2^3 + 25/186624*m^2*n^3*l1^3*l2^3*z6 - 37/82944*m^2*n^3*l1^3
         *l2^3*z5 + 91/331776*m^2*n^3*l1^3*l2^3*z4 + 193/497664*m^2*n^3
         *l1^3*l2^3*z3 - 1/93312*m^2*n^3*l1^3*l2^3*z3^2 + 3773/7962624*
         m^2*n^3*l1^5*l2 + 25/124416*m^2*n^3*l1^5*l2*z6 - 185/497664*
         m^2*n^3*l1^5*l2*z5 + 41/165888*m^2*n^3*l1^5*l2*z4 + 13/55296*
         m^2*n^3*l1^5*l2*z3 - 1/62208*m^2*n^3*l1^5*l2*z3^2 - 31/
         31850496*m^2*n^4*l2^6 - 1/5971968*m^2*n^4*l2^6*z3 - 3431/
         238878720*m^2*n^4*l1^2*l2^4 + 29/3317760*m^2*n^4*l1^2*l2^4*z4
          - 11/3317760*m^2*n^4*l1^2*l2^4*z3 - 3013/47775744*m^2*n^4*
         l1^4*l2^2 + 1/221184*m^2*n^4*l1^4*l2^2*z4 + 1/497664*m^2*n^4*
         l1^4*l2^2*z3 - 145/23887872*m^2*n^5*l1^3*l2^3 + 5/497664*m^2*
         n^5*l1^3*l2^3*z4 - 5/1492992*m^2*n^5*l1^3*l2^3*z3 + 10289/
         39813120*m^3*l1*l2^5 + 25/248832*m^3*l1*l2^5*z6 - 37/165888*
         m^3*l1*l2^5*z5 + 17/103680*m^3*l1*l2^5*z4 + 179/1244160*m^3*l1
         *l2^5*z3 - 1/124416*m^3*l1*l2^5*z3^2 + 147083/119439360*m^3*
         l1^3*l2^3 + 25/46656*m^3*l1^3*l2^3*z6 - 37/46656*m^3*l1^3*l2^3
         *z5 + 227/414720*m^3*l1^3*l2^3*z4 + 3001/7464960*m^3*l1^3*l2^3
         *z3 - 1/23328*m^3*l1^3*l2^3*z3^2 + 373/5308416*m^3*n*l2^6 + 
         175/5971968*m^3*n*l2^6*z6 - 185/2985984*m^3*n*l2^6*z5 + 29/
         663552*m^3*n*l2^6*z4 + 121/2985984*m^3*n*l2^6*z3 - 7/2985984*
         m^3*n*l2^6*z3^2 + 554701/477757440*m^3*n*l1^2*l2^4 + 125/
         248832*m^3*n*l1^2*l2^4*z6 - 2701/2985984*m^3*n*l1^2*l2^4*z5 + 
         1/1620*m^3*n*l1^2*l2^4*z4 + 5159/9953280*m^3*n*l1^2*l2^4*z3 - 
         5/124416*m^3*n*l1^2*l2^4*z3^2 + 98521/79626240*m^3*n*l1^4*l2^2
          + 125/248832*m^3*n*l1^4*l2^2*z6 - 851/995328*m^3*n*l1^4*l2^2*
         z5 + 241/414720*m^3*n*l1^4*l2^2*z4 + 6991/14929920*m^3*n*l1^4*
         l2^2*z3 - 5/124416*m^3*n*l1^4*l2^2*z3^2 + 15167/79626240*m^3*
         n^2*l1*l2^5 + 25/248832*m^3*n^2*l1*l2^5*z6 - 37/248832*m^3*n^2
         *l1*l2^5*z5 + 143/1658880*m^3*n^2*l1*l2^5*z4 + 227/2488320*m^3
         *n^2*l1*l2^5*z3 - 1/124416*m^3*n^2*l1*l2^5*z3^2 + 2137/7962624
         *m^3*n^2*l1^3*l2^3 + 25/186624*m^3*n^2*l1^3*l2^3*z6 - 37/82944
         *m^3*n^2*l1^3*l2^3*z5 + 91/331776*m^3*n^2*l1^3*l2^3*z4 + 193/
         497664*m^3*n^2*l1^3*l2^3*z3 - 1/93312*m^3*n^2*l1^3*l2^3*z3^2
          + 3773/7962624*m^3*n^2*l1^5*l2 + 25/124416*m^3*n^2*l1^5*l2*z6
          - 185/497664*m^3*n^2*l1^5*l2*z5 + 41/165888*m^3*n^2*l1^5*l2*
         z4 + 13/55296*m^3*n^2*l1^5*l2*z3 - 1/62208*m^3*n^2*l1^5*l2*
         z3^2 + 145/31850496*m^3*n^3*l2^6 + 25/5971968*m^3*n^3*l2^6*z6
          - 1/497664*m^3*n^3*l2^6*z4 - 1/746496*m^3*n^3*l2^6*z3 - 1/
         2985984*m^3*n^3*l2^6*z3^2 - 9263/238878720*m^3*n^3*l1^2*l2^4
          - 37/1492992*m^3*n^3*l1^2*l2^4*z5 + 1/122880*m^3*n^3*l1^2*
         l2^4*z4 + 691/9953280*m^3*n^3*l1^2*l2^4*z3 - 733/6635520*m^3*
         n^3*l1^4*l2^2 - 37/497664*m^3*n^3*l1^4*l2^2*z5 + 61/1658880*
         m^3*n^3*l1^4*l2^2*z4 + 3643/29859840*m^3*n^3*l1^4*l2^2*z3 + 
         2383/31850496*m^3*n^3*l1^6 + 25/746496*m^3*n^3*l1^6*z6 - 185/
         2985984*m^3*n^3*l1^6*z5 + 83/1990656*m^3*n^3*l1^6*z4 + 13/
         331776*m^3*n^3*l1^6*z3 - 1/373248*m^3*n^3*l1^6*z3^2 - 413/
         119439360*m^3*n^4*l1^3*l2^3 + 61/4976640*m^3*n^4*l1^3*l2^3*z4
          - 23/3732480*m^3*n^4*l1^3*l2^3*z3 - 397/15925248*m^3*n^4*l1^5
         *l2 + 1/331776*m^3*n^4*l1^5*l2*z4 - 145/31850496*m^3*n^5*l1^4*
         l2^2 + 5/663552*m^3*n^5*l1^4*l2^2*z4 - 5/1990656*m^3*n^5*l1^4*
         l2^2*z3 - 37/10616832*m^4*l2^6 + 1/995328*m^4*l2^6*z4 - 49/
         933120*m^4*l1^2*l2^4 + 7/1105920*m^4*l1^2*l2^4*z4 + 1/1244160*
         m^4*l1^2*l2^4*z3 - 71/2654208*m^4*n*l1*l2^5 + 1/165888*m^4*n*
         l1*l2^5*z4 - 1/995328*m^4*n*l1*l2^5*z3 - 10237/119439360*m^4*n
         *l1^3*l2^3 + 13/1658880*m^4*n*l1^3*l2^3*z4 + 7/2488320*m^4*n*
         l1^3*l2^3*z3 - 31/31850496*m^4*n^2*l2^6 - 1/5971968*m^4*n^2*
         l2^6*z3 - 3431/238878720*m^4*n^2*l1^2*l2^4 + 29/3317760*m^4*
         n^2*l1^2*l2^4*z4 - 11/3317760*m^4*n^2*l1^2*l2^4*z3 - 3013/
         47775744*m^4*n^2*l1^4*l2^2 + 1/221184*m^4*n^2*l1^4*l2^2*z4 + 1/
         497664*m^4*n^2*l1^4*l2^2*z3 - 413/119439360*m^4*n^3*l1^3*l2^3
          + 61/4976640*m^4*n^3*l1^3*l2^3*z4 - 23/3732480*m^4*n^3*l1^3*
         l2^3*z3 - 397/15925248*m^4*n^3*l1^5*l2 + 1/331776*m^4*n^3*l1^5
         *l2*z4 - 91/23887872*m^4*n^4*l1^4*l2^2 + 7/663552*m^4*n^4*l1^4
         *l2^2*z4 - 1/221184*m^4*n^4*l1^4*l2^2*z3 - 71/15925248*m^4*n^4
         *l1^6 + 1/995328*m^4*n^4*l1^6*z4 - 1/5971968*m^4*n^4*l1^6*z3
          - 29/15925248*m^4*n^5*l1^5*l2 + 1/331776*m^4*n^5*l1^5*l2*z4
          - 1/995328*m^4*n^5*l1^5*l2*z3 - 29/15925248*m^5*l1*l2^5 + 1/
         331776*m^5*l1*l2^5*z4 - 1/995328*m^5*l1*l2^5*z3 - 29/95551488*
         m^5*n*l2^6 + 1/1990656*m^5*n*l2^6*z4 - 1/5971968*m^5*n*l2^6*z3
          - 145/31850496*m^5*n*l1^2*l2^4 + 5/663552*m^5*n*l1^2*l2^4*z4
          - 5/1990656*m^5*n*l1^2*l2^4*z3 - 145/23887872*m^5*n^2*l1^3*
         l2^3 + 5/497664*m^5*n^2*l1^3*l2^3*z4 - 5/1492992*m^5*n^2*l1^3*
         l2^3*z3 - 145/31850496*m^5*n^3*l1^4*l2^2 + 5/663552*m^5*n^3*
         l1^4*l2^2*z4 - 5/1990656*m^5*n^3*l1^4*l2^2*z3 - 29/15925248*
         m^5*n^4*l1^5*l2 + 1/331776*m^5*n^4*l1^5*l2*z4 - 1/995328*m^5*
         n^4*l1^5*l2*z3 - 29/95551488*m^5*n^5*l1^6 + 1/1990656*m^5*n^5*
         l1^6*z4 - 1/5971968*m^5*n^5*l1^6*z3 ));
RG[tau] = ( + h * (  - 1/6*l1 - 1/6*n*l2 - 1/6*m*l2 - 1/6*m*n*l1 )

       + h^2 * ( 5/144*l2^2 + 5/144*l1^2 + 5/72*n*l1*l2 + 5/72*m*l1*l2
          + 5/144*m*n*l2^2 + 5/144*m*n*l1^2 )

       + h^3 * (  - 41/576*l1*l2^2 - 37/1152*l1^3 - 37/1152*n*l2^3 - 37/
         384*n*l1^2*l2 - 29/1152*n^2*l1*l2^2 - 37/1152*m*l2^3 - 37/384*
         m*l1^2*l2 - 47/384*m*n*l1*l2^2 - 47/1152*m*n*l1^3 - 5/576*m*
         n^2*l2^3 - 5/192*m*n^2*l1^2*l2 - 29/1152*m^2*l1*l2^2 - 5/576*
         m^2*n*l2^3 - 5/192*m^2*n*l1^2*l2 - 1/1152*m^2*n^2*l1*l2^2 - 5/
         576*m^2*n^2*l1^3 )

       + h^4 * ( 685/31104*l2^4 + 1/216*l2^4*z4 + 5/5184*l2^4*z3 + 4897/
         41472*l1^2*l2^2 + 7/288*l1^2*l2^2*z4 + 1/72*l1^2*l2^2*z3 + 
         7765/248832*l1^4 + 11/1728*l1^4*z4 + 17/5184*l1^4*z3 + 977/
         7776*n*l1*l2^3 + 11/432*n*l1*l2^3*z4 + 1/96*n*l1*l2^3*z3 + 
         7765/62208*n*l1^3*l2 + 11/432*n*l1^3*l2*z4 + 17/1296*n*l1^3*l2
         *z3 + 2285/248832*n^2*l2^4 + 1/576*n^2*l2^4*z4 + 1/432*n^2*
         l2^4*z3 + 239/3456*n^2*l1^2*l2^2 + 1/72*n^2*l1^2*l2^2*z4 + 5/
         864*n^2*l1^2*l2^2*z3 - 17/20736*n^3*l1*l2^3 + 7/2592*n^3*l1*
         l2^3*z3 + 977/7776*m*l1*l2^3 + 11/432*m*l1*l2^3*z4 + 1/96*m*l1
         *l2^3*z3 + 7765/62208*m*l1^3*l2 + 11/432*m*l1^3*l2*z4 + 17/
         1296*m*l1^3*l2*z3 + 11555/248832*m*n*l2^4 + 1/108*m*n*l2^4*z4
          + 19/5184*m*n*l2^4*z3 + 11555/41472*m*n*l1^2*l2^2 + 1/18*m*n*
         l1^2*l2^2*z4 + 19/864*m*n*l1^2*l2^2*z3 + 5777/124416*m*n*l1^4
          + 1/108*m*n*l1^4*z4 + 11/2592*m*n*l1^4*z3 + 623/10368*m*n^2*
         l1*l2^3 + 5/432*m*n^2*l1*l2^3*z4 + 17/2592*m*n^2*l1*l2^3*z3 + 
         421/6912*m*n^2*l1^3*l2 + 5/432*m*n^2*l1^3*l2*z4 + 5/1296*m*n^2
         *l1^3*l2*z3 - 1/248832*m*n^3*l2^4 + 1/1728*m*n^3*l2^4*z3 - 1/
         41472*m*n^3*l1^2*l2^2 + 1/288*m*n^3*l1^2*l2^2*z3 + 2285/248832
         *m^2*l2^4 + 1/576*m^2*l2^4*z4 + 1/432*m^2*l2^4*z3 + 239/3456*
         m^2*l1^2*l2^2 + 1/72*m^2*l1^2*l2^2*z4 + 5/864*m^2*l1^2*l2^2*z3
          + 623/10368*m^2*n*l1*l2^3 + 5/432*m^2*n*l1*l2^3*z4 + 17/2592*
         m^2*n*l1*l2^3*z3 + 421/6912*m^2*n*l1^3*l2 + 5/432*m^2*n*l1^3*
         l2*z4 + 5/1296*m^2*n*l1^3*l2*z3 + 167/27648*m^2*n^2*l2^4 + 1/
         864*m^2*n^2*l2^4*z4 - 1/1296*m^2*n^2*l2^4*z3 + 115/5184*m^2*
         n^2*l1^2*l2^2 + 1/288*m^2*n^2*l1^2*l2^2*z4 + 1/288*m^2*n^2*
         l1^2*l2^2*z3 + 947/62208*m^2*n^2*l1^4 + 5/1728*m^2*n^2*l1^4*z4
          + 1/648*m^2*n^2*l1^4*z3 + 25/31104*m^2*n^3*l1*l2^3 - 1/2592*
         m^2*n^3*l1*l2^3*z3 - 1/62208*m^2*n^3*l1^3*l2 + 1/432*m^2*n^3*
         l1^3*l2*z3 - 17/20736*m^3*l1*l2^3 + 7/2592*m^3*l1*l2^3*z3 - 1/
         248832*m^3*n*l2^4 + 1/1728*m^3*n*l2^4*z3 - 1/41472*m^3*n*l1^2*
         l2^2 + 1/288*m^3*n*l1^2*l2^2*z3 + 25/31104*m^3*n^2*l1*l2^3 - 1/
         2592*m^3*n^2*l1*l2^3*z3 - 1/62208*m^3*n^2*l1^3*l2 + 1/432*m^3*
         n^2*l1^3*l2*z3 - 1/248832*m^3*n^3*l1^4 + 1/1728*m^3*n^3*l1^4*
         z3 )

       + h^5 * (  - 1097303/11943936*l1*l2^4 - 3575/62208*l1*l2^4*z6 - 
         7/15552*l1*l2^4*z5 - 349/13824*l1*l2^4*z4 - 11735/248832*l1*
         l2^4*z3 + 503/31104*l1*l2^4*z3^2 - 186329/995328*l1^3*l2^2 - 
         2275/20736*l1^3*l2^2*z6 - 25/10368*l1^3*l2^2*z5 - 983/20736*
         l1^3*l2^2*z4 - 3097/31104*l1^3*l2^2*z3 + 301/10368*l1^3*l2^2*
         z3^2 - 49477/1492992*l1^5 - 775/41472*l1^5*z6 - 1/1728*l1^5*z5
          - 667/82944*l1^5*z4 - 1327/82944*l1^5*z3 + 97/20736*l1^5*z3^2
          - 380827/11943936*n*l2^5 - 2275/124416*n*l2^5*z6 - 11/15552*n
         *l2^5*z5 - 7/864*n*l2^5*z4 - 3575/248832*n*l2^5*z3 + 289/62208
         *n*l2^5*z3^2 - 59341/186624*n*l1^2*l2^3 - 11225/62208*n*l1^2*
         l2^3*z6 - 5/972*n*l1^2*l2^3*z5 - 1081/13824*n*l1^2*l2^3*z4 - 
         18319/124416*n*l1^2*l2^3*z3 + 1439/31104*n*l1^2*l2^3*z3^2 - 
         247385/1492992*n*l1^4*l2 - 3875/41472*n*l1^4*l2*z6 - 5/1728*n*
         l1^4*l2*z5 - 3335/82944*n*l1^4*l2*z4 - 6635/82944*n*l1^4*l2*z3
          + 485/20736*n*l1^4*l2*z3^2 - 880715/11943936*n^2*l1*l2^4 - 
         4475/124416*n^2*l1*l2^4*z6 - 19/7776*n^2*l1*l2^4*z5 - 1279/
         82944*n^2*l1*l2^4*z4 - 337/10368*n^2*l1*l2^4*z3 + 449/62208*
         n^2*l1*l2^4*z3^2 - 430553/2985984*n^2*l1^3*l2^2 - 25/324*n^2*
         l1^3*l2^2*z6 - 35/10368*n^2*l1^3*l2^2*z5 - 1369/41472*n^2*l1^3
         *l2^2*z4 - 7517/124416*n^2*l1^3*l2^2*z3 + 23/1296*n^2*l1^3*
         l2^2*z3^2 - 14989/11943936*n^3*l2^5 - 25/62208*n^3*l2^5*z6 + 1/
         7776*n^3*l2^5*z5 + 5/82944*n^3*l2^5*z4 - 203/124416*n^3*l2^5*
         z3 + 1/31104*n^3*l2^5*z3^2 - 10021/746496*n^3*l1^2*l2^3 - 25/
         3888*n^3*l1^2*l2^3*z6 - 5/7776*n^3*l1^2*l2^3*z5 - 23/10368*n^3
         *l1^2*l2^3*z4 - 793/62208*n^3*l1^2*l2^3*z3 + 1/1944*n^3*l1^2*
         l2^3*z3^2 - 59/663552*n^4*l1*l2^4 + 19/41472*n^4*l1*l2^4*z4 - 
         41/124416*n^4*l1*l2^4*z3 - 380827/11943936*m*l2^5 - 2275/
         124416*m*l2^5*z6 - 11/15552*m*l2^5*z5 - 7/864*m*l2^5*z4 - 3575/
         248832*m*l2^5*z3 + 289/62208*m*l2^5*z3^2 - 59341/186624*m*l1^2
         *l2^3 - 11225/62208*m*l1^2*l2^3*z6 - 5/972*m*l1^2*l2^3*z5 - 
         1081/13824*m*l1^2*l2^3*z4 - 18319/124416*m*l1^2*l2^3*z3 + 1439/
         31104*m*l1^2*l2^3*z3^2 - 247385/1492992*m*l1^4*l2 - 3875/41472
         *m*l1^4*l2*z6 - 5/1728*m*l1^4*l2*z5 - 3335/82944*m*l1^4*l2*z4
          - 6635/82944*m*l1^4*l2*z3 + 485/20736*m*l1^4*l2*z3^2 - 
         1610629/5971968*m*n*l1*l2^4 - 125/864*m*n*l1*l2^4*z6 - 71/
         15552*m*n*l1*l2^4*z5 - 2633/41472*m*n*l1*l2^4*z4 - 13825/
         124416*m*n*l1*l2^4*z3 + 5/144*m*n*l1*l2^4*z3^2 - 3209225/
         5971968*m*n*l1^3*l2^2 - 125/432*m*n*l1^3*l2^2*z6 - 31/3456*m*n
         *l1^3*l2^2*z5 - 653/5184*m*n*l1^3*l2^2*z4 - 28165/124416*m*n*
         l1^3*l2^2*z3 + 5/72*m*n*l1^3*l2^2*z3^2 - 83137/1492992*m*n*
         l1^5 - 925/31104*m*n*l1^5*z6 - 25/31104*m*n*l1^5*z5 - 1075/
         82944*m*n*l1^5*z4 - 2011/82944*m*n*l1^5*z3 + 109/15552*m*n*
         l1^5*z3^2 - 35531/1492992*m*n^2*l2^5 - 475/41472*m*n^2*l2^5*z6
          - 1/10368*m*n^2*l2^5*z5 - 409/82944*m*n^2*l2^5*z4 - 2441/
         248832*m*n^2*l2^5*z3 + 49/20736*m*n^2*l2^5*z3^2 - 1426463/
         5971968*m*n^2*l1^2*l2^3 - 2425/20736*m*n^2*l1^2*l2^3*z6 - 5/
         1728*m*n^2*l1^2*l2^3*z5 - 1081/20736*m*n^2*l1^2*l2^3*z4 - 
         11761/124416*m*n^2*l1^2*l2^3*z3 + 247/10368*m*n^2*l1^2*l2^3*
         z3^2 - 4675/41472*m*n^2*l1^4*l2 - 6875/124416*m*n^2*l1^4*l2*z6
          - 35/31104*m*n^2*l1^4*l2*z5 - 85/3456*m*n^2*l1^4*l2*z4 - 95/
         2304*m*n^2*l1^4*l2*z3 + 725/62208*m*n^2*l1^4*l2*z3^2 - 52111/
         5971968*m*n^3*l1*l2^4 - 125/31104*m*n^3*l1*l2^4*z6 + 17/31104*
         m*n^3*l1*l2^4*z5 - 109/82944*m*n^3*l1*l2^4*z4 - 2515/248832*m*
         n^3*l1*l2^4*z3 + 5/15552*m*n^3*l1*l2^4*z3^2 - 116255/5971968*m
         *n^3*l1^3*l2^2 - 125/15552*m*n^3*l1^3*l2^2*z6 + 29/31104*m*n^3
         *l1^3*l2^2*z5 - 151/41472*m*n^3*l1^3*l2^2*z4 - 125/7776*m*n^3*
         l1^3*l2^2*z3 + 5/7776*m*n^3*l1^3*l2^2*z3^2 - 7/3981312*m*n^4*
         l2^5 + 1/13824*m*n^4*l2^5*z4 - 17/248832*m*n^4*l2^5*z3 - 35/
         1990656*m*n^4*l1^2*l2^3 + 5/6912*m*n^4*l1^2*l2^3*z4 - 85/
         124416*m*n^4*l1^2*l2^3*z3 - 880715/11943936*m^2*l1*l2^4 - 4475/
         124416*m^2*l1*l2^4*z6 - 19/7776*m^2*l1*l2^4*z5 - 1279/82944*
         m^2*l1*l2^4*z4 - 337/10368*m^2*l1*l2^4*z3 + 449/62208*m^2*l1*
         l2^4*z3^2 - 430553/2985984*m^2*l1^3*l2^2 - 25/324*m^2*l1^3*
         l2^2*z6 - 35/10368*m^2*l1^3*l2^2*z5 - 1369/41472*m^2*l1^3*l2^2
         *z4 - 7517/124416*m^2*l1^3*l2^2*z3 + 23/1296*m^2*l1^3*l2^2*
         z3^2 - 35531/1492992*m^2*n*l2^5 - 475/41472*m^2*n*l2^5*z6 - 1/
         10368*m^2*n*l2^5*z5 - 409/82944*m^2*n*l2^5*z4 - 2441/248832*
         m^2*n*l2^5*z3 + 49/20736*m^2*n*l2^5*z3^2 - 1426463/5971968*m^2
         *n*l1^2*l2^3 - 2425/20736*m^2*n*l1^2*l2^3*z6 - 5/1728*m^2*n*
         l1^2*l2^3*z5 - 1081/20736*m^2*n*l1^2*l2^3*z4 - 11761/124416*
         m^2*n*l1^2*l2^3*z3 + 247/10368*m^2*n*l1^2*l2^3*z3^2 - 4675/
         41472*m^2*n*l1^4*l2 - 6875/124416*m^2*n*l1^4*l2*z6 - 35/31104*
         m^2*n*l1^4*l2*z5 - 85/3456*m^2*n*l1^4*l2*z4 - 95/2304*m^2*n*
         l1^4*l2*z3 + 725/62208*m^2*n*l1^4*l2*z3^2 - 193259/3981312*m^2
         *n^2*l1*l2^4 - 725/31104*m^2*n^2*l1*l2^4*z6 + 11/5184*m^2*n^2*
         l1*l2^4*z5 - 449/41472*m^2*n^2*l1*l2^4*z4 - 4519/248832*m^2*
         n^2*l1*l2^4*z3 + 37/7776*m^2*n^2*l1*l2^4*z3^2 - 149581/1492992
         *m^2*n^2*l1^3*l2^2 - 2575/62208*m^2*n^2*l1^3*l2^2*z6 + 85/
         31104*m^2*n^2*l1^3*l2^2*z5 - 47/2304*m^2*n^2*l1^3*l2^2*z4 - 
         313/7776*m^2*n^2*l1^3*l2^2*z3 + 193/31104*m^2*n^2*l1^3*l2^2*
         z3^2 - 291907/11943936*m^2*n^2*l1^5 - 1475/124416*m^2*n^2*l1^5
         *z6 - 1/15552*m^2*n^2*l1^5*z5 - 437/82944*m^2*n^2*l1^5*z4 - 
         1261/124416*m^2*n^2*l1^5*z3 + 149/62208*m^2*n^2*l1^5*z3^2 - 
         851/1327104*m^2*n^3*l2^5 - 25/62208*m^2*n^3*l2^5*z6 + 1/31104*
         m^2*n^3*l2^5*z5 - 7/20736*m^2*n^3*l2^5*z4 - 1/3072*m^2*n^3*
         l2^5*z3 + 1/31104*m^2*n^3*l2^5*z3^2 - 689/124416*m^2*n^3*l1^2*
         l2^3 - 25/15552*m^2*n^3*l1^2*l2^3*z6 + 35/15552*m^2*n^3*l1^2*
         l2^3*z5 - 23/41472*m^2*n^3*l1^2*l2^3*z4 - 283/41472*m^2*n^3*
         l1^2*l2^3*z3 + 1/7776*m^2*n^3*l1^2*l2^3*z3^2 - 113135/11943936
         *m^2*n^3*l1^4*l2 - 125/31104*m^2*n^3*l1^4*l2*z6 + 25/31104*m^2
         *n^3*l1^4*l2*z5 - 145/82944*m^2*n^3*l1^4*l2*z4 - 1175/124416*
         m^2*n^3*l1^4*l2*z3 + 5/15552*m^2*n^3*l1^4*l2*z3^2 + 319/
         3981312*m^2*n^4*l1*l2^4 - 1/10368*m^2*n^4*l1*l2^4*z4 - 1/82944
         *m^2*n^4*l1*l2^4*z3 - 35/1990656*m^2*n^4*l1^3*l2^2 + 5/6912*
         m^2*n^4*l1^3*l2^2*z4 - 85/124416*m^2*n^4*l1^3*l2^2*z3 - 14989/
         11943936*m^3*l2^5 - 25/62208*m^3*l2^5*z6 + 1/7776*m^3*l2^5*z5
          + 5/82944*m^3*l2^5*z4 - 203/124416*m^3*l2^5*z3 + 1/31104*m^3*
         l2^5*z3^2 - 10021/746496*m^3*l1^2*l2^3 - 25/3888*m^3*l1^2*l2^3
         *z6 - 5/7776*m^3*l1^2*l2^3*z5 - 23/10368*m^3*l1^2*l2^3*z4 - 
         793/62208*m^3*l1^2*l2^3*z3 + 1/1944*m^3*l1^2*l2^3*z3^2 - 52111/
         5971968*m^3*n*l1*l2^4 - 125/31104*m^3*n*l1*l2^4*z6 + 17/31104*
         m^3*n*l1*l2^4*z5 - 109/82944*m^3*n*l1*l2^4*z4 - 2515/248832*
         m^3*n*l1*l2^4*z3 + 5/15552*m^3*n*l1*l2^4*z3^2 - 116255/5971968
         *m^3*n*l1^3*l2^2 - 125/15552*m^3*n*l1^3*l2^2*z6 + 29/31104*m^3
         *n*l1^3*l2^2*z5 - 151/41472*m^3*n*l1^3*l2^2*z4 - 125/7776*m^3*
         n*l1^3*l2^2*z3 + 5/7776*m^3*n*l1^3*l2^2*z3^2 - 851/1327104*m^3
         *n^2*l2^5 - 25/62208*m^3*n^2*l2^5*z6 + 1/31104*m^3*n^2*l2^5*z5
          - 7/20736*m^3*n^2*l2^5*z4 - 1/3072*m^3*n^2*l2^5*z3 + 1/31104*
         m^3*n^2*l2^5*z3^2 - 689/124416*m^3*n^2*l1^2*l2^3 - 25/15552*
         m^3*n^2*l1^2*l2^3*z6 + 35/15552*m^3*n^2*l1^2*l2^3*z5 - 23/
         41472*m^3*n^2*l1^2*l2^3*z4 - 283/41472*m^3*n^2*l1^2*l2^3*z3 + 
         1/7776*m^3*n^2*l1^2*l2^3*z3^2 - 113135/11943936*m^3*n^2*l1^4*
         l2 - 125/31104*m^3*n^2*l1^4*l2*z6 + 25/31104*m^3*n^2*l1^4*l2*
         z5 - 145/82944*m^3*n^2*l1^4*l2*z4 - 1175/124416*m^3*n^2*l1^4*
         l2*z3 + 5/15552*m^3*n^2*l1^4*l2*z3^2 - 167/221184*m^3*n^3*l1*
         l2^4 + 1/3888*m^3*n^3*l1*l2^4*z5 - 1/13824*m^3*n^3*l1*l2^4*z4
          + 5/15552*m^3*n^3*l1*l2^4*z3 + 335/663552*m^3*n^3*l1^3*l2^2
          + 7/10368*m^3*n^3*l1^3*l2^2*z5 + 1/1152*m^3*n^3*l1^3*l2^2*z4
          - 145/41472*m^3*n^3*l1^3*l2^2*z3 - 2831/1492992*m^3*n^3*l1^5
          - 25/31104*m^3*n^3*l1^5*z6 + 5/31104*m^3*n^3*l1^5*z5 - 23/
         82944*m^3*n^3*l1^5*z4 - 487/248832*m^3*n^3*l1^5*z3 + 1/15552*
         m^3*n^3*l1^5*z3^2 - 35/3981312*m^3*n^4*l1^4*l2 + 5/13824*m^3*
         n^4*l1^4*l2*z4 - 85/248832*m^3*n^4*l1^4*l2*z3 - 59/663552*m^4*
         l1*l2^4 + 19/41472*m^4*l1*l2^4*z4 - 41/124416*m^4*l1*l2^4*z3
          - 7/3981312*m^4*n*l2^5 + 1/13824*m^4*n*l2^5*z4 - 17/248832*
         m^4*n*l2^5*z3 - 35/1990656*m^4*n*l1^2*l2^3 + 5/6912*m^4*n*l1^2
         *l2^3*z4 - 85/124416*m^4*n*l1^2*l2^3*z3 + 319/3981312*m^4*n^2*
         l1*l2^4 - 1/10368*m^4*n^2*l1*l2^4*z4 - 1/82944*m^4*n^2*l1*l2^4
         *z3 - 35/1990656*m^4*n^2*l1^3*l2^2 + 5/6912*m^4*n^2*l1^3*l2^2*
         z4 - 85/124416*m^4*n^2*l1^3*l2^2*z3 - 35/3981312*m^4*n^3*l1^4*
         l2 + 5/13824*m^4*n^3*l1^4*l2*z4 - 85/248832*m^4*n^3*l1^4*l2*z3
          - 7/3981312*m^4*n^4*l1^5 + 1/13824*m^4*n^4*l1^5*z4 - 17/
         248832*m^4*n^4*l1^5*z3 )

       + h^6 * ( 1427441/71663616*l2^6 + 101087/2764800*l2^6*z8 - 49/
         19200*l2^6*z3z5 - 206693/14929920*l2^6*z7 + 25061/1492992*l2^6
         *z6 + 3523/622080*l2^6*z5 + 3841/995328*l2^6*z4 + 275533/
         14929920*l2^6*z3 - 23/1152*l2^6*z3*z5 + 91/23040*l2^6*z3*z4 + 
         4141/746496*l2^6*z3^2 + 1489511/5598720*l1^2*l2^4 + 96961/
         184320*l1^2*l2^4*z8 - 47/1280*l1^2*l2^4*z3z5 - 227855/995328*
         l1^2*l2^4*z7 + 386663/1492992*l1^2*l2^4*z6 + 54803/466560*l1^2
         *l2^4*z5 + 27179/552960*l1^2*l2^4*z4 + 819065/2985984*l1^2*
         l2^4*z3 - 6089/20736*l1^2*l2^4*z3*z5 + 595/10368*l1^2*l2^4*z3*
         z4 + 342389/3732480*l1^2*l2^4*z3^2 + 210181639/716636160*l1^4*
         l2^2 + 59827/110592*l1^4*l2^2*z8 - 29/768*l1^4*l2^2*z3z5 - 
         71819/311040*l1^4*l2^2*z7 + 44711/165888*l1^4*l2^2*z6 + 268117/
         2488320*l1^4*l2^2*z5 + 250543/4976640*l1^4*l2^2*z4 + 1568083/
         4976640*l1^4*l2^2*z3 - 509/1728*l1^4*l2^2*z3*z5 + 3001/51840*
         l1^4*l2^2*z3*z4 + 7687/82944*l1^4*l2^2*z3^2 + 9092683/
         238878720*l1^6 + 542569/8294400*l1^6*z8 - 263/57600*l1^6*z3z5
          - 135677/4976640*l1^6*z7 + 1021/31104*l1^6*z6 + 9413/746496*
         l1^6*z5 + 30583/4976640*l1^6*z4 + 562321/14929920*l1^6*z3 - 
         359/10368*l1^6*z3*z5 + 689/103680*l1^6*z3*z4 + 1667/155520*
         l1^6*z3^2 + 7628611/35831808*n*l1*l2^5 + 63953/172800*n*l1*
         l2^5*z8 - 31/1200*n*l1*l2^5*z3z5 - 93863/622080*n*l1*l2^5*z7
          + 67079/373248*n*l1*l2^5*z6 + 251189/3732480*n*l1*l2^5*z5 + 
         4687/124416*n*l1*l2^5*z4 + 41369/207360*n*l1*l2^5*z3 - 685/
         3456*n*l1*l2^5*z3*z5 + 23713/622080*n*l1*l2^5*z3*z4 + 111559/
         1866240*n*l1*l2^5*z3^2 + 2314321/3317760*n*l1^3*l2^3 + 101087/
         82944*n*l1^3*l2^3*z8 - 49/576*n*l1^3*l2^3*z3z5 - 1906027/
         3732480*n*l1^3*l2^3*z7 + 113077/186624*n*l1^3*l2^3*z6 + 448571/
         1866240*n*l1^3*l2^3*z5 + 73409/622080*n*l1^3*l2^3*z4 + 210017/
         311040*n*l1^3*l2^3*z3 - 847/1296*n*l1^3*l2^3*z3*z5 + 9731/
         77760*n*l1^3*l2^3*z3*z4 + 37561/186624*n*l1^3*l2^3*z3^2 + 
         9092683/39813120*n*l1^5*l2 + 542569/1382400*n*l1^5*l2*z8 - 263/
         9600*n*l1^5*l2*z3z5 - 135677/829440*n*l1^5*l2*z7 + 1021/5184*n
         *l1^5*l2*z6 + 9413/124416*n*l1^5*l2*z5 + 30583/829440*n*l1^5*
         l2*z4 + 562321/2488320*n*l1^5*l2*z3 - 359/1728*n*l1^5*l2*z3*z5
          + 689/17280*n*l1^5*l2*z3*z4 + 1667/25920*n*l1^5*l2*z3^2 + 
         362723/19906560*n^2*l2^6 + 59827/2073600*n^2*l2^6*z8 - 29/
         14400*n^2*l2^6*z3z5 - 99089/7464960*n^2*l2^6*z7 + 23653/
         1492992*n^2*l2^6*z6 + 8273/1244160*n^2*l2^6*z5 + 173/69120*n^2
         *l2^6*z4 + 70687/3732480*n^2*l2^6*z3 - 19/1296*n^2*l2^6*z3*z5
          + 1681/622080*n^2*l2^6*z3*z4 + 19159/3732480*n^2*l2^6*z3^2 + 
         219696283/716636160*n^2*l1^2*l2^4 + 125843/276480*n^2*l1^2*
         l2^4*z8 - 61/1920*n^2*l1^2*l2^4*z3z5 - 66119/373248*n^2*l1^2*
         l2^4*z7 + 4237/18432*n^2*l1^2*l2^4*z6 + 16301/248832*n^2*l1^2*
         l2^4*z5 + 227591/4976640*n^2*l1^2*l2^4*z4 + 429793/1492992*n^2
         *l1^2*l2^4*z3 - 4681/20736*n^2*l1^2*l2^4*z3*z5 + 163/3840*n^2*
         l1^2*l2^4*z3*z4 + 17017/248832*n^2*l1^2*l2^4*z3^2 + 24873637/
         89579520*n^2*l1^4*l2^2 + 121717/276480*n^2*l1^4*l2^2*z8 - 59/
         1920*n^2*l1^4*l2^2*z3z5 - 886051/4976640*n^2*l1^4*l2^2*z7 + 
         12323/55296*n^2*l1^4*l2^2*z6 + 67511/829440*n^2*l1^4*l2^2*z5
          + 104101/2488320*n^2*l1^4*l2^2*z4 + 621761/2488320*n^2*l1^4*
         l2^2*z3 - 259/1152*n^2*l1^4*l2^2*z3*z5 + 4333/103680*n^2*l1^4*
         l2^2*z3*z4 + 1883/27648*n^2*l1^4*l2^2*z3^2 + 2775631/179159040
         *n^3*l1*l2^5 + 2063/92160*n^3*l1*l2^5*z8 - 1/640*n^3*l1*l2^5*
         z3z5 - 31579/2488320*n^3*l1*l2^5*z7 + 6433/373248*n^3*l1*l2^5*
         z6 + 30841/3732480*n^3*l1*l2^5*z5 - 923/1244160*n^3*l1*l2^5*z4
          + 32989/1244160*n^3*l1*l2^5*z3 - 11/1152*n^3*l1*l2^5*z3*z5 + 
         1091/622080*n^3*l1*l2^5*z3*z4 + 1693/373248*n^3*l1*l2^5*z3^2
          + 3805637/59719680*n^3*l1^3*l2^3 + 2063/23040*n^3*l1^3*l2^3*
         z8 - 1/160*n^3*l1^3*l2^3*z3z5 - 16141/466560*n^3*l1^3*l2^3*z7
          + 9443/186624*n^3*l1^3*l2^3*z6 + 22079/1866240*n^3*l1^3*l2^3*
         z5 + 6097/1244160*n^3*l1^3*l2^3*z4 + 291401/3732480*n^3*l1^3*
         l2^3*z3 - 101/2592*n^3*l1^3*l2^3*z3*z5 + 151/19440*n^3*l1^3*
         l2^3*z3*z4 + 2447/186624*n^3*l1^3*l2^3*z3^2 - 54389/716636160*
         n^4*l2^6 - 1/6912*n^4*l2^6*z7 + 49/248832*n^4*l2^6*z6 + 277/
         933120*n^4*l2^6*z5 - 539/2488320*n^4*l2^6*z4 + 101/373248*n^4*
         l2^6*z3 - 1/155520*n^4*l2^6*z3*z4 + 1/25920*n^4*l2^6*z3^2 - 
         295739/179159040*n^4*l1^2*l2^4 - 67/23328*n^4*l1^2*l2^4*z7 + 
         1315/373248*n^4*l1^2*l2^4*z6 + 5759/933120*n^4*l1^2*l2^4*z5 - 
         13457/4976640*n^4*l1^2*l2^4*z4 + 1039/373248*n^4*l1^2*l2^4*z3
          - 1/6480*n^4*l1^2*l2^4*z3*z4 + 619/933120*n^4*l1^2*l2^4*z3^2
          - 215/23887872*n^5*l1*l2^5 + 1/10368*n^5*l1*l2^5*z5 - 29/
         497664*n^5*l1*l2^5*z4 - 17/497664*n^5*l1*l2^5*z3 + 7628611/
         35831808*m*l1*l2^5 + 63953/172800*m*l1*l2^5*z8 - 31/1200*m*l1*
         l2^5*z3z5 - 93863/622080*m*l1*l2^5*z7 + 67079/373248*m*l1*l2^5
         *z6 + 251189/3732480*m*l1*l2^5*z5 + 4687/124416*m*l1*l2^5*z4
          + 41369/207360*m*l1*l2^5*z3 - 685/3456*m*l1*l2^5*z3*z5 + 
         23713/622080*m*l1*l2^5*z3*z4 + 111559/1866240*m*l1*l2^5*z3^2
          + 2314321/3317760*m*l1^3*l2^3 + 101087/82944*m*l1^3*l2^3*z8
          - 49/576*m*l1^3*l2^3*z3z5 - 1906027/3732480*m*l1^3*l2^3*z7 + 
         113077/186624*m*l1^3*l2^3*z6 + 448571/1866240*m*l1^3*l2^3*z5
          + 73409/622080*m*l1^3*l2^3*z4 + 210017/311040*m*l1^3*l2^3*z3
          - 847/1296*m*l1^3*l2^3*z3*z5 + 9731/77760*m*l1^3*l2^3*z3*z4
          + 37561/186624*m*l1^3*l2^3*z3^2 + 9092683/39813120*m*l1^5*l2
          + 542569/1382400*m*l1^5*l2*z8 - 263/9600*m*l1^5*l2*z3z5 - 
         135677/829440*m*l1^5*l2*z7 + 1021/5184*m*l1^5*l2*z6 + 9413/
         124416*m*l1^5*l2*z5 + 30583/829440*m*l1^5*l2*z4 + 562321/
         2488320*m*l1^5*l2*z3 - 359/1728*m*l1^5*l2*z3*z5 + 689/17280*m*
         l1^5*l2*z3*z4 + 1667/25920*m*l1^5*l2*z3^2 + 7866479/119439360*
         m*n*l2^6 + 1759739/16588800*m*n*l2^6*z8 - 853/115200*m*n*l2^6*
         z3z5 - 106417/2488320*m*n*l2^6*z7 + 17447/331776*m*n*l2^6*z6
          + 6877/373248*m*n*l2^6*z5 + 18469/1658880*m*n*l2^6*z4 + 
         437303/7464960*m*n*l2^6*z3 - 95/1728*m*n*l2^6*z3*z5 + 12697/
         1244160*m*n*l2^6*z3*z4 + 41063/2488320*m*n*l2^6*z3^2 + 
         711801947/716636160*m*n*l1^2*l2^4 + 121717/76800*m*n*l1^2*l2^4
         *z8 - 177/1600*m*n*l1^2*l2^4*z3z5 - 2401429/3732480*m*n*l1^2*
         l2^4*z7 + 196661/248832*m*n*l1^2*l2^4*z6 + 37291/138240*m*n*
         l1^2*l2^4*z5 + 81727/497664*m*n*l1^2*l2^4*z4 + 13173077/
         14929920*m*n*l1^2*l2^4*z3 - 4265/5184*m*n*l1^2*l2^4*z3*z5 + 
         5281/34560*m*n*l1^2*l2^4*z3*z4 + 154567/622080*m*n*l1^2*l2^4*
         z3^2 + 15762631/15925248*m*n*l1^4*l2^2 + 146473/92160*m*n*l1^4
         *l2^2*z8 - 71/640*m*n*l1^4*l2^2*z3z5 - 1082609/1658880*m*n*
         l1^4*l2^2*z7 + 399139/497664*m*n*l1^4*l2^2*z6 + 23689/82944*m*
         n*l1^4*l2^2*z5 + 263309/1658880*m*n*l1^4*l2^2*z4 + 13364089/
         14929920*m*n*l1^4*l2^2*z3 - 2849/3456*m*n*l1^4*l2^2*z3*z5 + 
         7937/51840*m*n*l1^4*l2^2*z3*z4 + 312319/1244160*m*n*l1^4*l2^2*
         z3^2 + 16985281/238878720*m*n*l1^6 + 233119/2073600*m*n*l1^6*
         z8 - 113/14400*m*n*l1^6*z3z5 - 172889/3732480*m*n*l1^6*z7 + 
         21473/373248*m*n*l1^6*z6 + 146057/7464960*m*n*l1^6*z5 + 6097/
         552960*m*n*l1^6*z4 + 326719/4976640*m*n*l1^6*z3 - 299/5184*m*n
         *l1^6*z3*z5 + 3323/311040*m*n*l1^6*z3*z4 + 8269/466560*m*n*
         l1^6*z3^2 + 25603627/119439360*m*n^2*l1*l2^5 + 35071/115200*m*
         n^2*l1*l2^5*z8 - 17/800*m*n^2*l1*l2^5*z3z5 - 155959/1244160*m*
         n^2*l1*l2^5*z7 + 20311/124416*m*n^2*l1*l2^5*z6 + 29263/622080*
         m*n^2*l1*l2^5*z5 + 313/10368*m*n^2*l1*l2^5*z4 + 239579/1244160
         *m*n^2*l1*l2^5*z3 - 511/3456*m*n^2*l1*l2^5*z3*z5 + 1801/69120*
         m*n^2*l1*l2^5*z3*z4 + 5749/124416*m*n^2*l1*l2^5*z3^2 + 
         65125829/89579520*m*n^2*l1^3*l2^3 + 47449/46080*m*n^2*l1^3*
         l2^3*z8 - 23/320*m*n^2*l1^3*l2^3*z3z5 - 1531589/3732480*m*n^2*
         l1^3*l2^3*z7 + 3137/5832*m*n^2*l1^3*l2^3*z6 + 263599/1866240*m
         *n^2*l1^3*l2^3*z5 + 265637/2488320*m*n^2*l1^3*l2^3*z4 + 236129/
         373248*m*n^2*l1^3*l2^3*z3 - 1/2*m*n^2*l1^3*l2^3*z3*z5 + 1381/
         15552*m*n^2*l1^3*l2^3*z3*z4 + 70957/466560*m*n^2*l1^3*l2^3*
         z3^2 + 1315433/6635520*m*n^2*l1^5*l2 + 14441/51200*m*n^2*l1^5*
         l2*z8 - 63/3200*m*n^2*l1^5*l2*z3z5 - 56905/497664*m*n^2*l1^5*
         l2*z7 + 9221/62208*m*n^2*l1^5*l2*z6 + 17309/414720*m*n^2*l1^5*
         l2*z5 + 2429/82944*m*n^2*l1^5*l2*z4 + 104459/622080*m*n^2*l1^5
         *l2*z3 - 239/1728*m*n^2*l1^5*l2*z3*z5 + 157/6480*m*n^2*l1^5*l2
         *z3*z4 + 817/19440*m*n^2*l1^5*l2*z3^2 + 626183/119439360*m*n^3
         *l2^6 + 35071/5529600*m*n^3*l2^6*z8 - 17/38400*m*n^3*l2^6*z3z5
          - 26527/7464960*m*n^3*l2^6*z7 + 14761/2985984*m*n^3*l2^6*z6
          + 2809/2488320*m*n^3*l2^6*z5 - 487/4976640*m*n^3*l2^6*z4 + 
         52801/7464960*m*n^3*l2^6*z3 - 7/2592*m*n^3*l2^6*z3*z5 + 119/
         248832*m*n^3*l2^6*z3*z4 + 1823/1492992*m*n^3*l2^6*z3^2 + 
         52537633/716636160*m*n^3*l1^2*l2^4 + 35071/345600*m*n^3*l1^2*
         l2^4*z8 - 17/2400*m*n^3*l1^2*l2^4*z3z5 - 95953/1866240*m*n^3*
         l1^2*l2^4*z7 + 6023/82944*m*n^3*l1^2*l2^4*z6 + 58597/2488320*m
         *n^3*l1^2*l2^4*z5 + 653/497664*m*n^3*l1^2*l2^4*z4 + 1530043/
         14929920*m*n^3*l1^2*l2^4*z3 - 55/1296*m*n^3*l1^2*l2^4*z3*z5 + 
         193/25920*m*n^3*l1^2*l2^4*z3*z4 + 10813/622080*m*n^3*l1^2*l2^4
         *z3^2 + 67925/884736*m*n^3*l1^4*l2^2 + 26819/276480*m*n^3*l1^4
         *l2^2*z8 - 13/1920*m*n^3*l1^4*l2^2*z3z5 - 209953/4976640*m*n^3
         *l1^4*l2^2*z7 + 1123/18432*m*n^3*l1^4*l2^2*z6 + 3923/497664*m*
         n^3*l1^4*l2^2*z5 + 691/103680*m*n^3*l1^4*l2^2*z4 + 669133/
         7464960*m*n^3*l1^4*l2^2*z3 - 47/1152*m*n^3*l1^4*l2^2*z3*z5 + 
         247/34560*m*n^3*l1^4*l2^2*z3*z4 + 683/46080*m*n^3*l1^4*l2^2*
         z3^2 - 114731/179159040*m*n^4*l1*l2^5 - 2093/1244160*m*n^4*l1*
         l2^5*z7 + 413/186624*m*n^4*l1*l2^5*z6 + 2851/933120*m*n^4*l1*
         l2^5*z5 - 4241/2488320*m*n^4*l1*l2^5*z4 + 4571/2488320*m*n^4*
         l1*l2^5*z3 - 23/311040*m*n^4*l1*l2^5*z3*z4 + 331/933120*m*n^4*
         l1*l2^5*z3^2 - 445777/179159040*m*n^4*l1^3*l2^3 - 5041/933120*
         m*n^4*l1^3*l2^3*z7 + 47/6912*m*n^4*l1^3*l2^3*z6 + 3623/373248*
         m*n^4*l1^3*l2^3*z5 - 10543/2488320*m*n^4*l1^3*l2^3*z4 + 19291/
         3732480*m*n^4*l1^3*l2^3*z3 - 7/25920*m*n^4*l1^3*l2^3*z3*z4 + 
         347/311040*m*n^4*l1^3*l2^3*z3^2 - 43/238878720*m*n^5*l2^6 + 1/
         82944*m*n^5*l2^6*z5 - 47/4976640*m*n^5*l2^6*z4 - 17/4976640*m*
         n^5*l2^6*z3 - 43/15925248*m*n^5*l1^2*l2^4 + 5/27648*m*n^5*l1^2
         *l2^4*z5 - 47/331776*m*n^5*l1^2*l2^4*z4 - 17/331776*m*n^5*l1^2
         *l2^4*z3 + 362723/19906560*m^2*l2^6 + 59827/2073600*m^2*l2^6*
         z8 - 29/14400*m^2*l2^6*z3z5 - 99089/7464960*m^2*l2^6*z7 + 
         23653/1492992*m^2*l2^6*z6 + 8273/1244160*m^2*l2^6*z5 + 173/
         69120*m^2*l2^6*z4 + 70687/3732480*m^2*l2^6*z3 - 19/1296*m^2*
         l2^6*z3*z5 + 1681/622080*m^2*l2^6*z3*z4 + 19159/3732480*m^2*
         l2^6*z3^2 + 219696283/716636160*m^2*l1^2*l2^4 + 125843/276480*
         m^2*l1^2*l2^4*z8 - 61/1920*m^2*l1^2*l2^4*z3z5 - 66119/373248*
         m^2*l1^2*l2^4*z7 + 4237/18432*m^2*l1^2*l2^4*z6 + 16301/248832*
         m^2*l1^2*l2^4*z5 + 227591/4976640*m^2*l1^2*l2^4*z4 + 429793/
         1492992*m^2*l1^2*l2^4*z3 - 4681/20736*m^2*l1^2*l2^4*z3*z5 + 
         163/3840*m^2*l1^2*l2^4*z3*z4 + 17017/248832*m^2*l1^2*l2^4*z3^2
          + 24873637/89579520*m^2*l1^4*l2^2 + 121717/276480*m^2*l1^4*
         l2^2*z8 - 59/1920*m^2*l1^4*l2^2*z3z5 - 886051/4976640*m^2*l1^4
         *l2^2*z7 + 12323/55296*m^2*l1^4*l2^2*z6 + 67511/829440*m^2*
         l1^4*l2^2*z5 + 104101/2488320*m^2*l1^4*l2^2*z4 + 621761/
         2488320*m^2*l1^4*l2^2*z3 - 259/1152*m^2*l1^4*l2^2*z3*z5 + 4333/
         103680*m^2*l1^4*l2^2*z3*z4 + 1883/27648*m^2*l1^4*l2^2*z3^2 + 
         25603627/119439360*m^2*n*l1*l2^5 + 35071/115200*m^2*n*l1*l2^5*
         z8 - 17/800*m^2*n*l1*l2^5*z3z5 - 155959/1244160*m^2*n*l1*l2^5*
         z7 + 20311/124416*m^2*n*l1*l2^5*z6 + 29263/622080*m^2*n*l1*
         l2^5*z5 + 313/10368*m^2*n*l1*l2^5*z4 + 239579/1244160*m^2*n*l1
         *l2^5*z3 - 511/3456*m^2*n*l1*l2^5*z3*z5 + 1801/69120*m^2*n*l1*
         l2^5*z3*z4 + 5749/124416*m^2*n*l1*l2^5*z3^2 + 65125829/
         89579520*m^2*n*l1^3*l2^3 + 47449/46080*m^2*n*l1^3*l2^3*z8 - 23/
         320*m^2*n*l1^3*l2^3*z3z5 - 1531589/3732480*m^2*n*l1^3*l2^3*z7
          + 3137/5832*m^2*n*l1^3*l2^3*z6 + 263599/1866240*m^2*n*l1^3*
         l2^3*z5 + 265637/2488320*m^2*n*l1^3*l2^3*z4 + 236129/373248*
         m^2*n*l1^3*l2^3*z3 - 1/2*m^2*n*l1^3*l2^3*z3*z5 + 1381/15552*
         m^2*n*l1^3*l2^3*z3*z4 + 70957/466560*m^2*n*l1^3*l2^3*z3^2 + 
         1315433/6635520*m^2*n*l1^5*l2 + 14441/51200*m^2*n*l1^5*l2*z8
          - 63/3200*m^2*n*l1^5*l2*z3z5 - 56905/497664*m^2*n*l1^5*l2*z7
          + 9221/62208*m^2*n*l1^5*l2*z6 + 17309/414720*m^2*n*l1^5*l2*z5
          + 2429/82944*m^2*n*l1^5*l2*z4 + 104459/622080*m^2*n*l1^5*l2*
         z3 - 239/1728*m^2*n*l1^5*l2*z3*z5 + 157/6480*m^2*n*l1^5*l2*z3*
         z4 + 817/19440*m^2*n*l1^5*l2*z3^2 + 14503519/716636160*m^2*n^2
         *l2^6 + 208363/8294400*m^2*n^2*l2^6*z8 - 101/57600*m^2*n^2*
         l2^6*z3z5 - 44849/4976640*m^2*n^2*l2^6*z7 + 2237/165888*m^2*
         n^2*l2^6*z6 + 383/414720*m^2*n^2*l2^6*z5 + 1123/414720*m^2*n^2
         *l2^6*z4 + 14959/933120*m^2*n^2*l2^6*z3 - 13/1152*m^2*n^2*l2^6
         *z3*z5 + 383/207360*m^2*n^2*l2^6*z3*z4 + 1249/414720*m^2*n^2*
         l2^6*z3^2 + 64453267/238878720*m^2*n^2*l1^2*l2^4 + 39197/
         110592*m^2*n^2*l1^2*l2^4*z8 - 19/768*m^2*n^2*l1^2*l2^4*z3z5 - 
         471319/2985984*m^2*n^2*l1^2*l2^4*z7 + 314443/1492992*m^2*n^2*
         l1^2*l2^4*z6 + 185891/3732480*m^2*n^2*l1^2*l2^4*z5 + 82051/
         2488320*m^2*n^2*l1^2*l2^4*z4 + 39049/165888*m^2*n^2*l1^2*l2^4*
         z3 - 3389/20736*m^2*n^2*l1^2*l2^4*z3*z5 + 667/25920*m^2*n^2*
         l1^2*l2^4*z3*z4 + 201061/3732480*m^2*n^2*l1^2*l2^4*z3^2 + 
         11964979/39813120*m^2*n^2*l1^4*l2^2 + 22693/61440*m^2*n^2*l1^4
         *l2^2*z8 - 33/1280*m^2*n^2*l1^4*l2^2*z3z5 - 383387/2488320*m^2
         *n^2*l1^4*l2^2*z7 + 106619/497664*m^2*n^2*l1^4*l2^2*z6 + 69407/
         2488320*m^2*n^2*l1^4*l2^2*z5 + 481/12288*m^2*n^2*l1^4*l2^2*z4
          + 4042381/14929920*m^2*n^2*l1^4*l2^2*z3 - 71/432*m^2*n^2*l1^4
         *l2^2*z3*z5 + 43/1620*m^2*n^2*l1^4*l2^2*z3*z4 + 66509/1244160*
         m^2*n^2*l1^4*l2^2*z3^2 + 31879/829440*m^2*n^2*l1^6 + 447671/
         8294400*m^2*n^2*l1^6*z8 - 217/57600*m^2*n^2*l1^6*z3z5 - 66977/
         2985984*m^2*n^2*l1^6*z7 + 22031/746496*m^2*n^2*l1^6*z6 + 14507/
         1866240*m^2*n^2*l1^6*z5 + 1283/248832*m^2*n^2*l1^6*z4 + 104521/
         2985984*m^2*n^2*l1^6*z3 - 269/10368*m^2*n^2*l1^6*z3*z5 + 157/
         34560*m^2*n^2*l1^6*z3*z4 + 3809/466560*m^2*n^2*l1^6*z3^2 + 
         1938883/119439360*m^2*n^3*l1*l2^5 + 26819/1382400*m^2*n^3*l1*
         l2^5*z8 - 13/9600*m^2*n^3*l1*l2^5*z3z5 - 22967/2488320*m^2*n^3
         *l1*l2^5*z7 + 215/15552*m^2*n^3*l1*l2^5*z6 - 13/34560*m^2*n^3*
         l1*l2^5*z5 + 29/38880*m^2*n^3*l1*l2^5*z4 + 14471/829440*m^2*
         n^3*l1*l2^5*z3 - 1/128*m^2*n^3*l1*l2^5*z3*z5 + 83/69120*m^2*
         n^3*l1*l2^5*z3*z4 + 1727/622080*m^2*n^3*l1*l2^5*z3^2 + 7466267/
         179159040*m^2*n^3*l1^3*l2^3 + 2063/41472*m^2*n^3*l1^3*l2^3*z8
          - 1/288*m^2*n^3*l1^3*l2^3*z3z5 - 11903/311040*m^2*n^3*l1^3*
         l2^3*z7 + 3257/62208*m^2*n^3*l1^3*l2^3*z6 + 2899/207360*m^2*
         n^3*l1^3*l2^3*z5 - 8567/2488320*m^2*n^3*l1^3*l2^3*z4 + 25199/
         373248*m^2*n^3*l1^3*l2^3*z3 - 49/2592*m^2*n^3*l1^3*l2^3*z3*z5
          + 1/486*m^2*n^3*l1^3*l2^3*z3*z4 + 1741/155520*m^2*n^3*l1^3*
         l2^3*z3^2 + 214759/6635520*m^2*n^3*l1^5*l2 + 14441/345600*m^2*
         n^3*l1^5*l2*z8 - 7/2400*m^2*n^3*l1^5*l2*z3z5 - 1259/62208*m^2*
         n^3*l1^5*l2*z7 + 3589/124416*m^2*n^3*l1^5*l2*z6 + 6101/1244160
         *m^2*n^3*l1^5*l2*z5 + 137/82944*m^2*n^3*l1^5*l2*z4 + 11641/
         276480*m^2*n^3*l1^5*l2*z3 - 5/288*m^2*n^3*l1^5*l2*z3*z5 + 157/
         51840*m^2*n^3*l1^5*l2*z3*z4 + 541/77760*m^2*n^3*l1^5*l2*z3^2
          - 18091/716636160*m^2*n^4*l2^6 - 1/6912*m^2*n^4*l2^6*z7 + 23/
         124416*m^2*n^4*l2^6*z6 + 187/933120*m^2*n^4*l2^6*z5 - 17/
         311040*m^2*n^4*l2^6*z4 + 19/552960*m^2*n^4*l2^6*z3 - 1/155520*
         m^2*n^4*l2^6*z3*z4 + 1/51840*m^2*n^4*l2^6*z3^2 + 23939/
         179159040*m^2*n^4*l1^2*l2^4 - 137/93312*m^2*n^4*l1^2*l2^4*z7
          + 1645/746496*m^2*n^4*l1^2*l2^4*z6 + 1201/933120*m^2*n^4*l1^2
         *l2^4*z5 - 6793/4976640*m^2*n^4*l1^2*l2^4*z4 + 5347/2985984*
         m^2*n^4*l1^2*l2^4*z3 - 1/25920*m^2*n^4*l1^2*l2^4*z3*z4 + 191/
         933120*m^2*n^4*l1^2*l2^4*z3^2 - 603439/358318080*m^2*n^4*l1^4*
         l2^2 - 5/1152*m^2*n^4*l1^4*l2^2*z7 + 29/5184*m^2*n^4*l1^4*l2^2
         *z6 + 455/62208*m^2*n^4*l1^4*l2^2*z5 - 18107/4976640*m^2*n^4*
         l1^4*l2^2*z4 + 4133/933120*m^2*n^4*l1^4*l2^2*z3 - 1/5184*m^2*
         n^4*l1^4*l2^2*z3*z4 + 31/34560*m^2*n^4*l1^4*l2^2*z3^2 + 473/
         59719680*m^2*n^5*l1*l2^5 - 1/41472*m^2*n^5*l1*l2^5*z5 + 1/
         622080*m^2*n^5*l1*l2^5*z4 + 17/1244160*m^2*n^5*l1*l2^5*z3 - 43/
         11943936*m^2*n^5*l1^3*l2^3 + 5/20736*m^2*n^5*l1^3*l2^3*z5 - 47/
         248832*m^2*n^5*l1^3*l2^3*z4 - 17/248832*m^2*n^5*l1^3*l2^3*z3
          + 2775631/179159040*m^3*l1*l2^5 + 2063/92160*m^3*l1*l2^5*z8
          - 1/640*m^3*l1*l2^5*z3z5 - 31579/2488320*m^3*l1*l2^5*z7 + 
         6433/373248*m^3*l1*l2^5*z6 + 30841/3732480*m^3*l1*l2^5*z5 - 
         923/1244160*m^3*l1*l2^5*z4 + 32989/1244160*m^3*l1*l2^5*z3 - 11/
         1152*m^3*l1*l2^5*z3*z5 + 1091/622080*m^3*l1*l2^5*z3*z4 + 1693/
         373248*m^3*l1*l2^5*z3^2 + 3805637/59719680*m^3*l1^3*l2^3 + 
         2063/23040*m^3*l1^3*l2^3*z8 - 1/160*m^3*l1^3*l2^3*z3z5 - 16141/
         466560*m^3*l1^3*l2^3*z7 + 9443/186624*m^3*l1^3*l2^3*z6 + 22079/
         1866240*m^3*l1^3*l2^3*z5 + 6097/1244160*m^3*l1^3*l2^3*z4 + 
         291401/3732480*m^3*l1^3*l2^3*z3 - 101/2592*m^3*l1^3*l2^3*z3*z5
          + 151/19440*m^3*l1^3*l2^3*z3*z4 + 2447/186624*m^3*l1^3*l2^3*
         z3^2 + 626183/119439360*m^3*n*l2^6 + 35071/5529600*m^3*n*l2^6*
         z8 - 17/38400*m^3*n*l2^6*z3z5 - 26527/7464960*m^3*n*l2^6*z7 + 
         14761/2985984*m^3*n*l2^6*z6 + 2809/2488320*m^3*n*l2^6*z5 - 487/
         4976640*m^3*n*l2^6*z4 + 52801/7464960*m^3*n*l2^6*z3 - 7/2592*
         m^3*n*l2^6*z3*z5 + 119/248832*m^3*n*l2^6*z3*z4 + 1823/1492992*
         m^3*n*l2^6*z3^2 + 52537633/716636160*m^3*n*l1^2*l2^4 + 35071/
         345600*m^3*n*l1^2*l2^4*z8 - 17/2400*m^3*n*l1^2*l2^4*z3z5 - 
         95953/1866240*m^3*n*l1^2*l2^4*z7 + 6023/82944*m^3*n*l1^2*l2^4*
         z6 + 58597/2488320*m^3*n*l1^2*l2^4*z5 + 653/497664*m^3*n*l1^2*
         l2^4*z4 + 1530043/14929920*m^3*n*l1^2*l2^4*z3 - 55/1296*m^3*n*
         l1^2*l2^4*z3*z5 + 193/25920*m^3*n*l1^2*l2^4*z3*z4 + 10813/
         622080*m^3*n*l1^2*l2^4*z3^2 + 67925/884736*m^3*n*l1^4*l2^2 + 
         26819/276480*m^3*n*l1^4*l2^2*z8 - 13/1920*m^3*n*l1^4*l2^2*z3z5
          - 209953/4976640*m^3*n*l1^4*l2^2*z7 + 1123/18432*m^3*n*l1^4*
         l2^2*z6 + 3923/497664*m^3*n*l1^4*l2^2*z5 + 691/103680*m^3*n*
         l1^4*l2^2*z4 + 669133/7464960*m^3*n*l1^4*l2^2*z3 - 47/1152*m^3
         *n*l1^4*l2^2*z3*z5 + 247/34560*m^3*n*l1^4*l2^2*z3*z4 + 683/
         46080*m^3*n*l1^4*l2^2*z3^2 + 1938883/119439360*m^3*n^2*l1*l2^5
          + 26819/1382400*m^3*n^2*l1*l2^5*z8 - 13/9600*m^3*n^2*l1*l2^5*
         z3z5 - 22967/2488320*m^3*n^2*l1*l2^5*z7 + 215/15552*m^3*n^2*l1
         *l2^5*z6 - 13/34560*m^3*n^2*l1*l2^5*z5 + 29/38880*m^3*n^2*l1*
         l2^5*z4 + 14471/829440*m^3*n^2*l1*l2^5*z3 - 1/128*m^3*n^2*l1*
         l2^5*z3*z5 + 83/69120*m^3*n^2*l1*l2^5*z3*z4 + 1727/622080*m^3*
         n^2*l1*l2^5*z3^2 + 7466267/179159040*m^3*n^2*l1^3*l2^3 + 2063/
         41472*m^3*n^2*l1^3*l2^3*z8 - 1/288*m^3*n^2*l1^3*l2^3*z3z5 - 
         11903/311040*m^3*n^2*l1^3*l2^3*z7 + 3257/62208*m^3*n^2*l1^3*
         l2^3*z6 + 2899/207360*m^3*n^2*l1^3*l2^3*z5 - 8567/2488320*m^3*
         n^2*l1^3*l2^3*z4 + 25199/373248*m^3*n^2*l1^3*l2^3*z3 - 49/2592
         *m^3*n^2*l1^3*l2^3*z3*z5 + 1/486*m^3*n^2*l1^3*l2^3*z3*z4 + 
         1741/155520*m^3*n^2*l1^3*l2^3*z3^2 + 214759/6635520*m^3*n^2*
         l1^5*l2 + 14441/345600*m^3*n^2*l1^5*l2*z8 - 7/2400*m^3*n^2*
         l1^5*l2*z3z5 - 1259/62208*m^3*n^2*l1^5*l2*z7 + 3589/124416*m^3
         *n^2*l1^5*l2*z6 + 6101/1244160*m^3*n^2*l1^5*l2*z5 + 137/82944*
         m^3*n^2*l1^5*l2*z4 + 11641/276480*m^3*n^2*l1^5*l2*z3 - 5/288*
         m^3*n^2*l1^5*l2*z3*z5 + 157/51840*m^3*n^2*l1^5*l2*z3*z4 + 541/
         77760*m^3*n^2*l1^5*l2*z3^2 + 12071/238878720*m^3*n^3*l2^6 + 
         2063/3317760*m^3*n^3*l2^6*z8 - 1/23040*m^3*n^3*l2^6*z3z5 - 271/
         2488320*m^3*n^3*l2^6*z7 + 245/995328*m^3*n^3*l2^6*z6 + 1/5760*
         m^3*n^3*l2^6*z5 + 277/2488320*m^3*n^3*l2^6*z4 + 419/1658880*
         m^3*n^3*l2^6*z3 - 1/5184*m^3*n^3*l2^6*z3*z5 + 17/1244160*m^3*
         n^3*l2^6*z3*z4 - 1/276480*m^3*n^3*l2^6*z3^2 + 272627/44789760*
         m^3*n^3*l1^2*l2^4 + 2063/691200*m^3*n^3*l1^2*l2^4*z8 - 1/4800*
         m^3*n^3*l1^2*l2^4*z3z5 - 1643/466560*m^3*n^3*l1^2*l2^4*z7 + 
         1301/248832*m^3*n^3*l1^2*l2^4*z6 - 4991/1244160*m^3*n^3*l1^2*
         l2^4*z5 - 1105/995328*m^3*n^3*l1^2*l2^4*z4 + 13819/1866240*m^3
         *n^3*l1^2*l2^4*z3 - 5/5184*m^3*n^3*l1^2*l2^4*z3*z5 - 7/103680*
         m^3*n^3*l1^2*l2^4*z3*z4 + 547/622080*m^3*n^3*l1^2*l2^4*z3^2 + 
         20915/7962624*m^3*n^3*l1^4*l2^2 + 2063/276480*m^3*n^3*l1^4*
         l2^2*z8 - 1/1920*m^3*n^3*l1^4*l2^2*z3z5 - 21149/1658880*m^3*
         n^3*l1^4*l2^2*z7 + 8419/497664*m^3*n^3*l1^4*l2^2*z6 + 2855/
         248832*m^3*n^3*l1^4*l2^2*z5 - 5243/829440*m^3*n^3*l1^4*l2^2*z4
          + 151547/7464960*m^3*n^3*l1^4*l2^2*z3 - 1/384*m^3*n^3*l1^4*
         l2^2*z3*z5 + 1/4320*m^3*n^3*l1^4*l2^2*z3*z4 + 4279/1244160*m^3
         *n^3*l1^4*l2^2*z3^2 + 46831/8847360*m^3*n^3*l1^6 + 14441/
         2073600*m^3*n^3*l1^6*z8 - 7/14400*m^3*n^3*l1^6*z3z5 - 1367/
         373248*m^3*n^3*l1^6*z7 + 1937/373248*m^3*n^3*l1^6*z6 + 3241/
         2488320*m^3*n^3*l1^6*z5 + 67/4976640*m^3*n^3*l1^6*z4 + 109373/
         14929920*m^3*n^3*l1^6*z3 - 5/1728*m^3*n^3*l1^6*z3*z5 + 17/
         34560*m^3*n^3*l1^6*z3*z4 + 71/58320*m^3*n^3*l1^6*z3^2 + 6011/
         179159040*m^3*n^4*l1*l2^5 - 67/1244160*m^3*n^4*l1*l2^5*z7 + 29/
         373248*m^3*n^4*l1*l2^5*z6 - 67/933120*m^3*n^4*l1*l2^5*z5 + 191/
         2488320*m^3*n^4*l1*l2^5*z4 - 1/138240*m^3*n^4*l1*l2^5*z3 - 1/
         311040*m^3*n^4*l1*l2^5*z3*z4 - 7/933120*m^3*n^4*l1*l2^5*z3^2
          + 83377/179159040*m^3*n^4*l1^3*l2^3 - 359/933120*m^3*n^4*l1^3
         *l2^3*z7 + 13/15552*m^3*n^4*l1^3*l2^3*z6 + 89/373248*m^3*n^4*
         l1^3*l2^3*z5 - 2957/2488320*m^3*n^4*l1^3*l2^3*z4 + 193/207360*
         m^3*n^4*l1^3*l2^3*z3 + 1/77760*m^3*n^4*l1^3*l2^3*z3*z4 + 13/
         311040*m^3*n^4*l1^3*l2^3*z3^2 - 8039/13271040*m^3*n^4*l1^5*l2
          - 1/576*m^3*n^4*l1^5*l2*z7 + 95/41472*m^3*n^4*l1^5*l2*z6 + 
         1811/622080*m^3*n^4*l1^5*l2*z5 - 1303/829440*m^3*n^4*l1^5*l2*
         z4 + 1151/622080*m^3*n^4*l1^5*l2*z3 - 1/12960*m^3*n^4*l1^5*l2*
         z3*z4 + 1/2880*m^3*n^4*l1^5*l2*z3^2 - 43/15925248*m^3*n^5*l1^4
         *l2^2 + 5/27648*m^3*n^5*l1^4*l2^2*z5 - 47/331776*m^3*n^5*l1^4*
         l2^2*z4 - 17/331776*m^3*n^5*l1^4*l2^2*z3 - 54389/716636160*m^4
         *l2^6 - 1/6912*m^4*l2^6*z7 + 49/248832*m^4*l2^6*z6 + 277/
         933120*m^4*l2^6*z5 - 539/2488320*m^4*l2^6*z4 + 101/373248*m^4*
         l2^6*z3 - 1/155520*m^4*l2^6*z3*z4 + 1/25920*m^4*l2^6*z3^2 - 
         295739/179159040*m^4*l1^2*l2^4 - 67/23328*m^4*l1^2*l2^4*z7 + 
         1315/373248*m^4*l1^2*l2^4*z6 + 5759/933120*m^4*l1^2*l2^4*z5 - 
         13457/4976640*m^4*l1^2*l2^4*z4 + 1039/373248*m^4*l1^2*l2^4*z3
          - 1/6480*m^4*l1^2*l2^4*z3*z4 + 619/933120*m^4*l1^2*l2^4*z3^2
          - 114731/179159040*m^4*n*l1*l2^5 - 2093/1244160*m^4*n*l1*l2^5
         *z7 + 413/186624*m^4*n*l1*l2^5*z6 + 2851/933120*m^4*n*l1*l2^5*
         z5 - 4241/2488320*m^4*n*l1*l2^5*z4 + 4571/2488320*m^4*n*l1*
         l2^5*z3 - 23/311040*m^4*n*l1*l2^5*z3*z4 + 331/933120*m^4*n*l1*
         l2^5*z3^2 - 445777/179159040*m^4*n*l1^3*l2^3 - 5041/933120*m^4
         *n*l1^3*l2^3*z7 + 47/6912*m^4*n*l1^3*l2^3*z6 + 3623/373248*m^4
         *n*l1^3*l2^3*z5 - 10543/2488320*m^4*n*l1^3*l2^3*z4 + 19291/
         3732480*m^4*n*l1^3*l2^3*z3 - 7/25920*m^4*n*l1^3*l2^3*z3*z4 + 
         347/311040*m^4*n*l1^3*l2^3*z3^2 - 18091/716636160*m^4*n^2*l2^6
          - 1/6912*m^4*n^2*l2^6*z7 + 23/124416*m^4*n^2*l2^6*z6 + 187/
         933120*m^4*n^2*l2^6*z5 - 17/311040*m^4*n^2*l2^6*z4 + 19/552960
         *m^4*n^2*l2^6*z3 - 1/155520*m^4*n^2*l2^6*z3*z4 + 1/51840*m^4*
         n^2*l2^6*z3^2 + 23939/179159040*m^4*n^2*l1^2*l2^4 - 137/93312*
         m^4*n^2*l1^2*l2^4*z7 + 1645/746496*m^4*n^2*l1^2*l2^4*z6 + 1201/
         933120*m^4*n^2*l1^2*l2^4*z5 - 6793/4976640*m^4*n^2*l1^2*l2^4*
         z4 + 5347/2985984*m^4*n^2*l1^2*l2^4*z3 - 1/25920*m^4*n^2*l1^2*
         l2^4*z3*z4 + 191/933120*m^4*n^2*l1^2*l2^4*z3^2 - 603439/
         358318080*m^4*n^2*l1^4*l2^2 - 5/1152*m^4*n^2*l1^4*l2^2*z7 + 29/
         5184*m^4*n^2*l1^4*l2^2*z6 + 455/62208*m^4*n^2*l1^4*l2^2*z5 - 
         18107/4976640*m^4*n^2*l1^4*l2^2*z4 + 4133/933120*m^4*n^2*l1^4*
         l2^2*z3 - 1/5184*m^4*n^2*l1^4*l2^2*z3*z4 + 31/34560*m^4*n^2*
         l1^4*l2^2*z3^2 + 6011/179159040*m^4*n^3*l1*l2^5 - 67/1244160*
         m^4*n^3*l1*l2^5*z7 + 29/373248*m^4*n^3*l1*l2^5*z6 - 67/933120*
         m^4*n^3*l1*l2^5*z5 + 191/2488320*m^4*n^3*l1*l2^5*z4 - 1/138240
         *m^4*n^3*l1*l2^5*z3 - 1/311040*m^4*n^3*l1*l2^5*z3*z4 - 7/
         933120*m^4*n^3*l1*l2^5*z3^2 + 83377/179159040*m^4*n^3*l1^3*
         l2^3 - 359/933120*m^4*n^3*l1^3*l2^3*z7 + 13/15552*m^4*n^3*l1^3
         *l2^3*z6 + 89/373248*m^4*n^3*l1^3*l2^3*z5 - 2957/2488320*m^4*
         n^3*l1^3*l2^3*z4 + 193/207360*m^4*n^3*l1^3*l2^3*z3 + 1/77760*
         m^4*n^3*l1^3*l2^3*z3*z4 + 13/311040*m^4*n^3*l1^3*l2^3*z3^2 - 
         8039/13271040*m^4*n^3*l1^5*l2 - 1/576*m^4*n^3*l1^5*l2*z7 + 95/
         41472*m^4*n^3*l1^5*l2*z6 + 1811/622080*m^4*n^3*l1^5*l2*z5 - 
         1303/829440*m^4*n^3*l1^5*l2*z4 + 1151/622080*m^4*n^3*l1^5*l2*
         z3 - 1/12960*m^4*n^3*l1^5*l2*z3*z4 + 1/2880*m^4*n^3*l1^5*l2*
         z3^2 + 59839/358318080*m^4*n^4*l1^4*l2^2 + 11/82944*m^4*n^4*
         l1^4*l2^2*z6 + 1/6912*m^4*n^4*l1^4*l2^2*z5 - 2143/4976640*m^4*
         n^4*l1^4*l2^2*z4 + 2167/14929920*m^4*n^4*l1^4*l2^2*z3 - 1/
         34560*m^4*n^4*l1^4*l2^2*z3^2 - 151/1492992*m^4*n^4*l1^6 - 1/
         3456*m^4*n^4*l1^6*z7 + 95/248832*m^4*n^4*l1^6*z6 + 29/58320*
         m^4*n^4*l1^6*z5 - 5/18432*m^4*n^4*l1^6*z4 + 4553/14929920*m^4*
         n^4*l1^6*z3 - 1/77760*m^4*n^4*l1^6*z3*z4 + 1/17280*m^4*n^4*
         l1^6*z3^2 - 43/39813120*m^4*n^5*l1^5*l2 + 1/13824*m^4*n^5*l1^5
         *l2*z5 - 47/829440*m^4*n^5*l1^5*l2*z4 - 17/829440*m^4*n^5*l1^5
         *l2*z3 - 215/23887872*m^5*l1*l2^5 + 1/10368*m^5*l1*l2^5*z5 - 
         29/497664*m^5*l1*l2^5*z4 - 17/497664*m^5*l1*l2^5*z3 - 43/
         238878720*m^5*n*l2^6 + 1/82944*m^5*n*l2^6*z5 - 47/4976640*m^5*
         n*l2^6*z4 - 17/4976640*m^5*n*l2^6*z3 - 43/15925248*m^5*n*l1^2*
         l2^4 + 5/27648*m^5*n*l1^2*l2^4*z5 - 47/331776*m^5*n*l1^2*l2^4*
         z4 - 17/331776*m^5*n*l1^2*l2^4*z3 + 473/59719680*m^5*n^2*l1*
         l2^5 - 1/41472*m^5*n^2*l1*l2^5*z5 + 1/622080*m^5*n^2*l1*l2^5*
         z4 + 17/1244160*m^5*n^2*l1*l2^5*z3 - 43/11943936*m^5*n^2*l1^3*
         l2^3 + 5/20736*m^5*n^2*l1^3*l2^3*z5 - 47/248832*m^5*n^2*l1^3*
         l2^3*z4 - 17/248832*m^5*n^2*l1^3*l2^3*z3 - 43/15925248*m^5*n^3
         *l1^4*l2^2 + 5/27648*m^5*n^3*l1^4*l2^2*z5 - 47/331776*m^5*n^3*
         l1^4*l2^2*z4 - 17/331776*m^5*n^3*l1^4*l2^2*z3 - 43/39813120*
         m^5*n^4*l1^5*l2 + 1/13824*m^5*n^4*l1^5*l2*z5 - 47/829440*m^5*
         n^4*l1^5*l2*z4 - 17/829440*m^5*n^4*l1^5*l2*z3 - 43/238878720*
         m^5*n^5*l1^6 + 1/82944*m^5*n^5*l1^6*z5 - 47/4976640*m^5*n^5*
         l1^6*z4 - 17/4976640*m^5*n^5*l1^6*z3 ));

